Three-loop helicity amplitudes for diphoton production in gluon fusion

We present a calculation of the helicity amplitudes for the process $gg\to\gamma\gamma$ in three-loop massless QCD. We employ a recently proposed method to calculate scattering amplitudes in the 't Hooft-Veltman scheme that reduces the amount of spurious non-physical information needed at intermediate stages of the computation. Our analytic results for the three-loop helicity amplitudes are remarkably compact, and can be efficiently evaluated numerically. This calculation provides the last missing building block for the computation of NNLO QCD corrections to diphoton production in gluon fusion.

==> anc/2L_canbasis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{ep^2*s12*INT["L2PL", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}], 
 ep^2*s12*(-1 + x)*INT["L2PLx123", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}], 
 -(ep^2*s12*x*INT["L2PLx124", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}]), 
 ep^3*s12*INT["L2PL", 4, 53, 5, 0, {1, 0, 2, 0, 1, 1, 0, 0, 0}], 
 ep^3*s12*(-1 + x)*INT["L2PLx123", 4, 53, 5, 0, {1, 0, 2, 0, 1, 1, 0, 0, 0}], 
 -(ep^3*s12*x*INT["L2PLx124", 4, 53, 5, 0, {1, 0, 2, 0, 1, 1, 0, 0, 0}]), 
 ep^2*s12^2*INT["L2PL", 4, 99, 6, 0, {2, 2, 0, 0, 0, 1, 1, 0, 0}], 
 ep^2*s12^2*(-1 + x)^2*INT["L2PLx123", 4, 99, 6, 0, 
   {2, 2, 0, 0, 0, 1, 1, 0, 0}], ep^2*s12^2*x^2*
  INT["L2PLx124", 4, 99, 6, 0, {2, 2, 0, 0, 0, 1, 1, 0, 0}], 
 ep^4*s12^2*INT["L2NPL", 6, 231, 6, 0, {1, 1, 1, 0, 0, 1, 1, 1, 0}], 
 ep^4*s12^2*(-1 + x)^2*INT["L2NPLx123", 6, 231, 6, 0, 
   {1, 1, 1, 0, 0, 1, 1, 1, 0}], ep^4*s12^2*x^2*
  INT["L2NPLx124", 6, 231, 6, 0, {1, 1, 1, 0, 0, 1, 1, 1, 0}], 
 ep^3*s12^2*(-1 + x)*INT["L2PL", 5, 174, 6, 0, {0, 1, 2, 1, 0, 1, 0, 1, 0}], 
 -(ep^3*s12^2*x*INT["L2PLx12", 5, 174, 6, 0, {0, 1, 2, 1, 0, 1, 0, 1, 0}]), 
 -(ep^3*s12^2*(-1 + x)*x*INT["L2PLx123", 5, 174, 6, 0, 
    {0, 1, 2, 1, 0, 1, 0, 1, 0}]), 
 -(ep^3*s12^2*x*INT["L2PLx124", 5, 174, 6, 0, {0, 1, 2, 1, 0, 1, 0, 1, 0}]), 
 ep^3*s12^2*(-1 + x)*INT["L2PLx1234", 5, 174, 6, 0, 
   {0, 1, 2, 1, 0, 1, 0, 1, 0}], 
 -(ep^3*s12^2*(-1 + x)*x*INT["L2PLx1243", 5, 174, 6, 0, 
    {0, 1, 2, 1, 0, 1, 0, 1, 0}]), 
 -(ep^4*s12*x*INT["L2PL", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}]), 
 ep^4*s12*(-1 + x)*INT["L2PLx12", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}], 
 ep^4*s12*INT["L2PLx123", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}], 
 ep^4*s12^3*(-1 + x)*INT["L2PL", 7, 247, 7, 0, {1, 1, 1, 0, 1, 1, 1, 1, 0}], 
 ep^4*s12^2*INT["L2PL", 7, 247, 7, 1, {1, 1, 1, -1, 1, 1, 1, 1, 0}], 
 -(ep^4*s12^3*x*INT["L2PLx12", 7, 247, 7, 0, {1, 1, 1, 0, 1, 1, 1, 1, 0}]), 
 ep^4*s12^2*INT["L2PLx12", 7, 247, 7, 1, {1, 1, 1, -1, 1, 1, 1, 1, 0}], 
 -(ep^4*s12^3*(-1 + x)^2*x*INT["L2PLx123", 7, 247, 7, 0, 
    {1, 1, 1, 0, 1, 1, 1, 1, 0}]), ep^4*s12^2*(-1 + x)^2*
  INT["L2PLx123", 7, 247, 7, 1, {1, 1, 1, -1, 1, 1, 1, 1, 0}], 
 ep^4*s12^3*x^2*INT["L2PLx124", 7, 247, 7, 0, {1, 1, 1, 0, 1, 1, 1, 1, 0}], 
 ep^4*s12^2*x^2*INT["L2PLx124", 7, 247, 7, 1, {1, 1, 1, -1, 1, 1, 1, 1, 0}], 
 ep^4*s12^3*(-1 + x)^2*INT["L2PLx1234", 7, 247, 7, 0, 
   {1, 1, 1, 0, 1, 1, 1, 1, 0}], ep^4*s12^2*(-1 + x)^2*
  INT["L2PLx1234", 7, 247, 7, 1, {1, 1, 1, -1, 1, 1, 1, 1, 0}], 
 ep^4*s12^3*(-1 + x)*x^2*INT["L2PLx1243", 7, 247, 7, 0, 
   {1, 1, 1, 0, 1, 1, 1, 1, 0}], ep^4*s12^2*x^2*
  INT["L2PLx1243", 7, 247, 7, 1, {1, 1, 1, -1, 1, 1, 1, 1, 0}], 
 ep^4*s12^3*x*INT["L2NPL", 7, 239, 7, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0}] - 
  ep^4*s12^2*x*INT["L2NPL", 7, 239, 7, 1, {1, 1, 1, 1, 0, 1, 1, 1, -1}] - 
  (3*ep^2*s12*(ep + x + 4*ep*x)*INT["L2PL", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(2*(1 + 4*ep)*(-1 + x)) + 
  (6*ep^4*(1 + 5*ep)*s12*x^2*INT["L2PL", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/((1 + 4*ep)*(-1 + x)) + 
  (6*ep^5*s12*(-1 + x)*INT["L2PLx12", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 
      0}])/(1 + 4*ep) - (3*ep^2*s12*(x + ep*(-1 + 5*x))*
    INT["L2PLx123", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(2 + 8*ep) + 
  (6*ep^5*s12*INT["L2PLx123", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/
   ((1 + 4*ep)*(-1 + x)) - 2*ep^3*s12^2*x*INT["L2PLx1234", 5, 174, 6, 0, 
    {0, 1, 2, 1, 0, 1, 0, 1, 0}] + 
  (3*ep^3*s12*x^2*INT["L2PLx124", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}])/
   (2 + 8*ep - 2*x - 8*ep*x), 
 (ep^4*s12^2*INT["L2NPL", 6, 231, 6, 0, {1, 1, 1, 0, 0, 1, 1, 1, 0}])/2 + 
  (ep^4*s12^3*x*INT["L2NPL", 7, 239, 7, 0, {1, 1, 1, 1, 0, 1, 1, 1, 0}])/2 - 
  (ep^4*s12^2*INT["L2NPL", 7, 239, 7, 1, {1, 1, 1, 1, 0, 1, 1, 1, -1}])/2 - 
  (3*ep^2*s12*(-1 + 3*x + 2*ep*(-3 + 8*x))*INT["L2PL", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(8*(1 + 4*ep)*(-1 + x)*x) + 
  (3*ep^4*s12*x*(1 + ep*(3 + 2*x))*INT["L2PL", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/((1 + 4*ep)*(-1 + x)) + 
  (3*ep^4*s12*(-1 + x)*(-1 + ep*(-6 + 4*x))*INT["L2PLx12", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(2*(x + 4*ep*x)) - 
  (3*ep^2*s12*(x + ep*(1 + x + 2*x^2))*INT["L2PLx123", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(4*(x + 4*ep*x)) + 
  (ep^5*s12*(-3 + 6*x)*INT["L2PLx123", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/((1 + 4*ep)*(-1 + x)*x) - 
  ep^3*s12^2*INT["L2PLx1234", 5, 174, 6, 0, {0, 1, 2, 1, 0, 1, 0, 1, 0}] - 
  (3*ep^2*s12*(1 - x + ep*(4 - 6*x + 4*x^2))*INT["L2PLx124", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(8*(1 + 4*ep)*(-1 + x)) + 
  (ep^3*s12^2*INT["L2PLx124", 5, 174, 6, 0, {0, 1, 2, 1, 0, 1, 0, 1, 0}])/2, 
 -(ep^4*s12^3*(-1 + x)^2*INT["L2NPLx123", 7, 239, 7, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 0}]) + ep^4*s12^2*(-1 + x)*
   INT["L2NPLx123", 7, 239, 7, 1, {1, 1, 1, 1, 0, 1, 1, 1, -1}] + 
  (3*ep^3*s12*INT["L2PL", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}])/
   (2*x + 8*ep*x) - (6*ep^5*s12*x*INT["L2PL", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(1 + 4*ep) - 
  (6*ep^5*s12*(-1 + x)^2*INT["L2PLx12", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(x + 4*ep*x) + 
  (3*ep^2*s12*(-1 + ep*(-5 + x))*(-1 + x)*INT["L2PLx123", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(2*(x + 4*ep*x)) - 
  (6*ep^4*(1 + 5*ep)*s12*INT["L2PLx123", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(x + 4*ep*x) + 
  (3*ep^2*s12*(1 + ep*(4 + x))*INT["L2PLx124", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(2 + 8*ep) + 
  2*ep^3*s12^2*(-1 + x)*INT["L2PLx1243", 5, 174, 6, 0, 
    {0, 1, 2, 1, 0, 1, 0, 1, 0}], 
 (ep^4*s12^2*(-1 + x)^2*INT["L2NPLx123", 6, 231, 6, 0, 
     {1, 1, 1, 0, 0, 1, 1, 1, 0}])/2 - 
  (ep^4*s12^3*(-1 + x)^2*INT["L2NPLx123", 7, 239, 7, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 0}])/2 - 
  (ep^4*s12^2*(-1 + x)^2*INT["L2NPLx123", 7, 239, 7, 1, 
     {1, 1, 1, 1, 0, 1, 1, 1, -1}])/2 + 
  (3*ep^2*s12*((-1 + x)*x + ep*(2 - 2*x + 4*x^2))*INT["L2PL", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(8*(x + 4*ep*x)) + 
  (ep^3*s12^2*(-1 + x)^2*INT["L2PL", 5, 174, 6, 0, {0, 1, 2, 1, 0, 1, 0, 1, 
      0}])/2 - (3*ep^4*s12*x*(-1 + x + ep*(-2 + 6*x))*
    INT["L2PL", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(2 + 8*ep) - 
  (3*ep^5*s12*(-1 + x)^2*(1 + x)*INT["L2PLx12", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(x + 4*ep*x) + 
  (3*ep^2*s12*(-1 + x)^2*(2 + x + 2*ep*(5 + 3*x))*INT["L2PLx123", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(8*(x + 4*ep*x)) + 
  (3*ep^4*s12*(-1 + x + ep*(-5 + 3*x))*INT["L2PLx123", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(x + 4*ep*x) + 
  (3*ep^2*s12*(1 - x + ep*(4 - 3*x + x^2))*INT["L2PLx124", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(4 + 16*ep) - 
  ep^3*s12^2*(-1 + x)^2*INT["L2PLx1243", 5, 174, 6, 0, 
    {0, 1, 2, 1, 0, 1, 0, 1, 0}], 
 -(ep^4*s12^3*(-1 + x)*x^2*INT["L2NPLx124", 7, 239, 7, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 0}]) - ep^4*s12^2*(-1 + x)*x*
   INT["L2NPLx124", 7, 239, 7, 1, {1, 1, 1, 1, 0, 1, 1, 1, -1}] + 
  (3*ep^2*s12*(-1 + x + ep*(-5 + 4*x))*INT["L2PL", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(2 + 8*ep) + 
  (6*ep^5*s12*x^2*INT["L2PL", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/
   (1 + 4*ep) - 2*ep^3*s12^2*(-1 + x)*x*INT["L2PLx12", 5, 174, 6, 0, 
    {0, 1, 2, 1, 0, 1, 0, 1, 0}] + (6*ep^4*(1 + 5*ep)*s12*(-1 + x)^2*
    INT["L2PLx12", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(1 + 4*ep) - 
  (3*ep^3*s12*(-1 + x)^2*INT["L2PLx123", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(2 + 8*ep) + 
  (6*ep^5*s12*INT["L2PLx123", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/
   (1 + 4*ep) - (3*ep^2*s12*x*(-1 + x + ep*(-4 + 5*x))*
    INT["L2PLx124", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(2 + 8*ep), 
 (ep^4*s12^2*x^2*INT["L2NPLx124", 6, 231, 6, 0, {1, 1, 1, 0, 0, 1, 1, 1, 0}])/
   2 - (ep^4*s12^3*(-1 + x)*x^2*INT["L2NPLx124", 7, 239, 7, 0, 
     {1, 1, 1, 1, 0, 1, 1, 1, 0}])/2 - 
  (ep^4*s12^2*x^2*INT["L2NPLx124", 7, 239, 7, 1, {1, 1, 1, 1, 0, 1, 1, 1, -1}])/
   2 + (3*ep^2*s12*((-1 + x)*x + ep*(2 - 5*x + 4*x^2))*
    INT["L2PL", 3, 38, 5, 0, {0, 2, 2, 0, 0, 1, 0, 0, 0}])/
   (4*(1 + 4*ep)*(-1 + x)) + (3*ep^5*s12*(-2 + x)*x^2*
    INT["L2PL", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/
   ((1 + 4*ep)*(-1 + x)) - ep^3*s12^2*x^2*INT["L2PLx12", 5, 174, 6, 0, 
    {0, 1, 2, 1, 0, 1, 0, 1, 0}] + (3*ep^4*s12*(-1 + x)*(x + ep*(-2 + 5*x))*
    INT["L2PLx12", 5, 182, 5, 0, {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(1 + 4*ep) - 
  (3*ep^2*s12*(x + 2*ep*(2 - x + x^2))*INT["L2PLx123", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(8 + 32*ep) + 
  (ep^3*s12^2*x^2*INT["L2PLx123", 5, 174, 6, 0, {0, 1, 2, 1, 0, 1, 0, 1, 0}])/
   2 - (3*ep^4*s12*(x + 2*ep*(2 + x))*INT["L2PLx123", 5, 182, 5, 0, 
     {0, 1, 1, 0, 1, 1, 0, 1, 0}])/(2*(1 + 4*ep)*(-1 + x)) - 
  (3*ep^2*s12*x^2*(-3 + 2*x + 2*ep*(-8 + 5*x))*INT["L2PLx124", 3, 38, 5, 0, 
     {0, 2, 2, 0, 0, 1, 0, 0, 0}])/(8*(1 + 4*ep)*(-1 + x))}


==> anc/2L_masters_w6.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{M["2L",1] -> 1 + ep*((2*I)*Pi - 2*Log[s12]) + 
   ep^2*((-13*Pi^2)/6 - (4*I)*Pi*Log[s12] + 2*Log[s12]^2) + 
   ep^3*(((-5*I)/3)*Pi^3 + (13*Pi^2*Log[s12])/3 + (4*I)*Pi*Log[s12]^2 - 
     (4*Log[s12]^3)/3 - (32*Zeta[3])/3) + 
   ep^4*((101*Pi^4)/120 + ((10*I)/3)*Pi^3*Log[s12] - (13*Pi^2*Log[s12]^2)/3 - 
     ((8*I)/3)*Pi*Log[s12]^3 + (2*Log[s12]^4)/3 - ((64*I)/3)*Pi*Zeta[3] + 
     (64*Log[s12]*Zeta[3])/3) + ep^5*(((31*I)/180)*Pi^5 - 
     (101*Pi^4*Log[s12])/60 - ((10*I)/3)*Pi^3*Log[s12]^2 + 
     (26*Pi^2*Log[s12]^3)/9 + ((4*I)/3)*Pi*Log[s12]^4 - (4*Log[s12]^5)/15 + 
     (208*Pi^2*Zeta[3])/9 + ((128*I)/3)*Pi*Log[s12]*Zeta[3] - 
     (64*Log[s12]^2*Zeta[3])/3 - (272*Zeta[5])/5) + 
   ep^6*((421*Pi^6)/15120 - ((31*I)/90)*Pi^5*Log[s12] + 
     (101*Pi^4*Log[s12]^2)/60 + ((20*I)/9)*Pi^3*Log[s12]^3 - 
     (13*Pi^2*Log[s12]^4)/9 - ((8*I)/15)*Pi*Log[s12]^5 + (4*Log[s12]^6)/45 + 
     ((160*I)/9)*Pi^3*Zeta[3] - (416*Pi^2*Log[s12]*Zeta[3])/9 - 
     ((128*I)/3)*Pi*Log[s12]^2*Zeta[3] + (128*Log[s12]^3*Zeta[3])/9 + 
     (512*Zeta[3]^2)/9 - ((544*I)/5)*Pi*Zeta[5] + (544*Log[s12]*Zeta[5])/5), 
 M["2L",2] -> 1 + ep*(-2*G[1, x] - 2*Log[s12]) + 
   ep^2*(-Pi^2/6 + 4*G[1, 1, x] + 4*G[1, x]*Log[s12] + 2*Log[s12]^2) + 
   ep^3*((Pi^2*G[1, x])/3 - 8*G[1, 1, 1, x] + (Pi^2*Log[s12])/3 - 
     8*G[1, 1, x]*Log[s12] - 4*G[1, x]*Log[s12]^2 - (4*Log[s12]^3)/3 - 
     (32*Zeta[3])/3) + ep^4*((-19*Pi^4)/120 - (2*Pi^2*G[1, 1, x])/3 + 
     16*G[1, 1, 1, 1, x] - (2*Pi^2*G[1, x]*Log[s12])/3 + 
     16*G[1, 1, 1, x]*Log[s12] - (Pi^2*Log[s12]^2)/3 + 
     8*G[1, 1, x]*Log[s12]^2 + (8*G[1, x]*Log[s12]^3)/3 + (2*Log[s12]^4)/3 + 
     (64*G[1, x]*Zeta[3])/3 + (64*Log[s12]*Zeta[3])/3) + 
   ep^5*((19*Pi^4*G[1, x])/60 + (4*Pi^2*G[1, 1, 1, x])/3 - 
     32*G[1, 1, 1, 1, 1, x] + (19*Pi^4*Log[s12])/60 + 
     (4*Pi^2*G[1, 1, x]*Log[s12])/3 - 32*G[1, 1, 1, 1, x]*Log[s12] + 
     (2*Pi^2*G[1, x]*Log[s12]^2)/3 - 16*G[1, 1, 1, x]*Log[s12]^2 + 
     (2*Pi^2*Log[s12]^3)/9 - (16*G[1, 1, x]*Log[s12]^3)/3 - 
     (4*G[1, x]*Log[s12]^4)/3 - (4*Log[s12]^5)/15 + (16*Pi^2*Zeta[3])/9 - 
     (128*G[1, 1, x]*Zeta[3])/3 - (128*G[1, x]*Log[s12]*Zeta[3])/3 - 
     (64*Log[s12]^2*Zeta[3])/3 - (272*Zeta[5])/5) + 
   ep^6*((-1343*Pi^6)/15120 - (19*Pi^4*G[1, 1, x])/30 - 
     (8*Pi^2*G[1, 1, 1, 1, x])/3 + 64*G[1, 1, 1, 1, 1, 1, x] - 
     (19*Pi^4*G[1, x]*Log[s12])/30 - (8*Pi^2*G[1, 1, 1, x]*Log[s12])/3 + 
     64*G[1, 1, 1, 1, 1, x]*Log[s12] - (19*Pi^4*Log[s12]^2)/60 - 
     (4*Pi^2*G[1, 1, x]*Log[s12]^2)/3 + 32*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     (4*Pi^2*G[1, x]*Log[s12]^3)/9 + (32*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (Pi^2*Log[s12]^4)/9 + (8*G[1, 1, x]*Log[s12]^4)/3 + 
     (8*G[1, x]*Log[s12]^5)/15 + (4*Log[s12]^6)/45 - 
     (32*Pi^2*G[1, x]*Zeta[3])/9 + (256*G[1, 1, 1, x]*Zeta[3])/3 - 
     (32*Pi^2*Log[s12]*Zeta[3])/9 + (256*G[1, 1, x]*Log[s12]*Zeta[3])/3 + 
     (128*G[1, x]*Log[s12]^2*Zeta[3])/3 + (128*Log[s12]^3*Zeta[3])/9 + 
     (512*Zeta[3]^2)/9 + (544*G[1, x]*Zeta[5])/5 + (544*Log[s12]*Zeta[5])/5), 
 M["2L",3] -> 1 + ep*(-2*G[0, x] - 2*Log[s12]) + 
   ep^2*(-Pi^2/6 + 4*G[0, 0, x] + 4*G[0, x]*Log[s12] + 2*Log[s12]^2) + 
   ep^3*((Pi^2*G[0, x])/3 - 8*G[0, 0, 0, x] + (Pi^2*Log[s12])/3 - 
     8*G[0, 0, x]*Log[s12] - 4*G[0, x]*Log[s12]^2 - (4*Log[s12]^3)/3 - 
     (32*Zeta[3])/3) + ep^4*((-19*Pi^4)/120 - (2*Pi^2*G[0, 0, x])/3 + 
     16*G[0, 0, 0, 0, x] - (2*Pi^2*G[0, x]*Log[s12])/3 + 
     16*G[0, 0, 0, x]*Log[s12] - (Pi^2*Log[s12]^2)/3 + 
     8*G[0, 0, x]*Log[s12]^2 + (8*G[0, x]*Log[s12]^3)/3 + (2*Log[s12]^4)/3 + 
     (64*G[0, x]*Zeta[3])/3 + (64*Log[s12]*Zeta[3])/3) + 
   ep^5*((19*Pi^4*G[0, x])/60 + (4*Pi^2*G[0, 0, 0, x])/3 - 
     32*G[0, 0, 0, 0, 0, x] + (19*Pi^4*Log[s12])/60 + 
     (4*Pi^2*G[0, 0, x]*Log[s12])/3 - 32*G[0, 0, 0, 0, x]*Log[s12] + 
     (2*Pi^2*G[0, x]*Log[s12]^2)/3 - 16*G[0, 0, 0, x]*Log[s12]^2 + 
     (2*Pi^2*Log[s12]^3)/9 - (16*G[0, 0, x]*Log[s12]^3)/3 - 
     (4*G[0, x]*Log[s12]^4)/3 - (4*Log[s12]^5)/15 + (16*Pi^2*Zeta[3])/9 - 
     (128*G[0, 0, x]*Zeta[3])/3 - (128*G[0, x]*Log[s12]*Zeta[3])/3 - 
     (64*Log[s12]^2*Zeta[3])/3 - (272*Zeta[5])/5) + 
   ep^6*((-1343*Pi^6)/15120 - (19*Pi^4*G[0, 0, x])/30 - 
     (8*Pi^2*G[0, 0, 0, 0, x])/3 + 64*G[0, 0, 0, 0, 0, 0, x] - 
     (19*Pi^4*G[0, x]*Log[s12])/30 - (8*Pi^2*G[0, 0, 0, x]*Log[s12])/3 + 
     64*G[0, 0, 0, 0, 0, x]*Log[s12] - (19*Pi^4*Log[s12]^2)/60 - 
     (4*Pi^2*G[0, 0, x]*Log[s12]^2)/3 + 32*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     (4*Pi^2*G[0, x]*Log[s12]^3)/9 + (32*G[0, 0, 0, x]*Log[s12]^3)/3 - 
     (Pi^2*Log[s12]^4)/9 + (8*G[0, 0, x]*Log[s12]^4)/3 + 
     (8*G[0, x]*Log[s12]^5)/15 + (4*Log[s12]^6)/45 - 
     (32*Pi^2*G[0, x]*Zeta[3])/9 + (256*G[0, 0, 0, x]*Zeta[3])/3 - 
     (32*Pi^2*Log[s12]*Zeta[3])/9 + (256*G[0, 0, x]*Log[s12]*Zeta[3])/3 + 
     (128*G[0, x]*Log[s12]^2*Zeta[3])/3 + (128*Log[s12]^3*Zeta[3])/9 + 
     (512*Zeta[3]^2)/9 + (544*G[0, x]*Zeta[5])/5 + (544*Log[s12]*Zeta[5])/5), 
 M["2L",4] -> -1/4 + ep*((-I/2)*Pi + Log[s12]/2) + 
   ep^2*((11*Pi^2)/24 + I*Pi*Log[s12] - Log[s12]^2/2) + 
   ep^3*((I/4)*Pi^3 - (11*Pi^2*Log[s12])/12 - I*Pi*Log[s12]^2 + 
     Log[s12]^3/3 + (13*Zeta[3])/6) + 
   ep^4*((-79*Pi^4)/1440 - (I/2)*Pi^3*Log[s12] + (11*Pi^2*Log[s12]^2)/12 + 
     ((2*I)/3)*Pi*Log[s12]^3 - Log[s12]^4/6 + ((13*I)/3)*Pi*Zeta[3] - 
     (13*Log[s12]*Zeta[3])/3) + ep^5*(((11*I)/240)*Pi^5 + 
     (79*Pi^4*Log[s12])/720 + (I/2)*Pi^3*Log[s12]^2 - 
     (11*Pi^2*Log[s12]^3)/18 - (I/3)*Pi*Log[s12]^4 + Log[s12]^5/15 - 
     (143*Pi^2*Zeta[3])/36 - ((26*I)/3)*Pi*Log[s12]*Zeta[3] + 
     (13*Log[s12]^2*Zeta[3])/3 + (121*Zeta[5])/10) + 
   ep^6*((-125*Pi^6)/4032 - ((11*I)/120)*Pi^5*Log[s12] - 
     (79*Pi^4*Log[s12]^2)/720 - (I/3)*Pi^3*Log[s12]^3 + 
     (11*Pi^2*Log[s12]^4)/36 + ((2*I)/15)*Pi*Log[s12]^5 - Log[s12]^6/45 - 
     ((13*I)/6)*Pi^3*Zeta[3] + (143*Pi^2*Log[s12]*Zeta[3])/18 + 
     ((26*I)/3)*Pi*Log[s12]^2*Zeta[3] - (26*Log[s12]^3*Zeta[3])/9 - 
     (169*Zeta[3]^2)/18 + ((121*I)/5)*Pi*Zeta[5] - (121*Log[s12]*Zeta[5])/5), 
 M["2L",5] -> -1/4 + ep*(G[1, x]/2 + Log[s12]/2) + 
   ep^2*(-Pi^2/24 - G[1, 1, x] - G[1, x]*Log[s12] - Log[s12]^2/2) + 
   ep^3*((Pi^2*G[1, x])/12 + 2*G[1, 1, 1, x] + (Pi^2*Log[s12])/12 + 
     2*G[1, 1, x]*Log[s12] + G[1, x]*Log[s12]^2 + Log[s12]^3/3 + 
     (13*Zeta[3])/6) + ep^4*((41*Pi^4)/1440 - (Pi^2*G[1, 1, x])/6 - 
     4*G[1, 1, 1, 1, x] - (Pi^2*G[1, x]*Log[s12])/6 - 
     4*G[1, 1, 1, x]*Log[s12] - (Pi^2*Log[s12]^2)/12 - 
     2*G[1, 1, x]*Log[s12]^2 - (2*G[1, x]*Log[s12]^3)/3 - Log[s12]^4/6 - 
     (13*G[1, x]*Zeta[3])/3 - (13*Log[s12]*Zeta[3])/3) + 
   ep^5*((-41*Pi^4*G[1, x])/720 + (Pi^2*G[1, 1, 1, x])/3 + 
     8*G[1, 1, 1, 1, 1, x] - (41*Pi^4*Log[s12])/720 + 
     (Pi^2*G[1, 1, x]*Log[s12])/3 + 8*G[1, 1, 1, 1, x]*Log[s12] + 
     (Pi^2*G[1, x]*Log[s12]^2)/6 + 4*G[1, 1, 1, x]*Log[s12]^2 + 
     (Pi^2*Log[s12]^3)/18 + (4*G[1, 1, x]*Log[s12]^3)/3 + 
     (G[1, x]*Log[s12]^4)/3 + Log[s12]^5/15 + (13*Pi^2*Zeta[3])/36 + 
     (26*G[1, 1, x]*Zeta[3])/3 + (26*G[1, x]*Log[s12]*Zeta[3])/3 + 
     (13*Log[s12]^2*Zeta[3])/3 + (121*Zeta[5])/10) + 
   ep^6*((127*Pi^6)/4032 + (41*Pi^4*G[1, 1, x])/360 - 
     (2*Pi^2*G[1, 1, 1, 1, x])/3 - 16*G[1, 1, 1, 1, 1, 1, x] + 
     (41*Pi^4*G[1, x]*Log[s12])/360 - (2*Pi^2*G[1, 1, 1, x]*Log[s12])/3 - 
     16*G[1, 1, 1, 1, 1, x]*Log[s12] + (41*Pi^4*Log[s12]^2)/720 - 
     (Pi^2*G[1, 1, x]*Log[s12]^2)/3 - 8*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     (Pi^2*G[1, x]*Log[s12]^3)/9 - (8*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (Pi^2*Log[s12]^4)/36 - (2*G[1, 1, x]*Log[s12]^4)/3 - 
     (2*G[1, x]*Log[s12]^5)/15 - Log[s12]^6/45 - (13*Pi^2*G[1, x]*Zeta[3])/
      18 - (52*G[1, 1, 1, x]*Zeta[3])/3 - (13*Pi^2*Log[s12]*Zeta[3])/18 - 
     (52*G[1, 1, x]*Log[s12]*Zeta[3])/3 - (26*G[1, x]*Log[s12]^2*Zeta[3])/3 - 
     (26*Log[s12]^3*Zeta[3])/9 - (169*Zeta[3]^2)/18 - 
     (121*G[1, x]*Zeta[5])/5 - (121*Log[s12]*Zeta[5])/5), 
 M["2L",6] -> -1/4 + ep*(G[0, x]/2 + Log[s12]/2) + 
   ep^2*(-Pi^2/24 - G[0, 0, x] - G[0, x]*Log[s12] - Log[s12]^2/2) + 
   ep^3*((Pi^2*G[0, x])/12 + 2*G[0, 0, 0, x] + (Pi^2*Log[s12])/12 + 
     2*G[0, 0, x]*Log[s12] + G[0, x]*Log[s12]^2 + Log[s12]^3/3 + 
     (13*Zeta[3])/6) + ep^4*((41*Pi^4)/1440 - (Pi^2*G[0, 0, x])/6 - 
     4*G[0, 0, 0, 0, x] - (Pi^2*G[0, x]*Log[s12])/6 - 
     4*G[0, 0, 0, x]*Log[s12] - (Pi^2*Log[s12]^2)/12 - 
     2*G[0, 0, x]*Log[s12]^2 - (2*G[0, x]*Log[s12]^3)/3 - Log[s12]^4/6 - 
     (13*G[0, x]*Zeta[3])/3 - (13*Log[s12]*Zeta[3])/3) + 
   ep^5*((-41*Pi^4*G[0, x])/720 + (Pi^2*G[0, 0, 0, x])/3 + 
     8*G[0, 0, 0, 0, 0, x] - (41*Pi^4*Log[s12])/720 + 
     (Pi^2*G[0, 0, x]*Log[s12])/3 + 8*G[0, 0, 0, 0, x]*Log[s12] + 
     (Pi^2*G[0, x]*Log[s12]^2)/6 + 4*G[0, 0, 0, x]*Log[s12]^2 + 
     (Pi^2*Log[s12]^3)/18 + (4*G[0, 0, x]*Log[s12]^3)/3 + 
     (G[0, x]*Log[s12]^4)/3 + Log[s12]^5/15 + (13*Pi^2*Zeta[3])/36 + 
     (26*G[0, 0, x]*Zeta[3])/3 + (26*G[0, x]*Log[s12]*Zeta[3])/3 + 
     (13*Log[s12]^2*Zeta[3])/3 + (121*Zeta[5])/10) + 
   ep^6*((127*Pi^6)/4032 + (41*Pi^4*G[0, 0, x])/360 - 
     (2*Pi^2*G[0, 0, 0, 0, x])/3 - 16*G[0, 0, 0, 0, 0, 0, x] + 
     (41*Pi^4*G[0, x]*Log[s12])/360 - (2*Pi^2*G[0, 0, 0, x]*Log[s12])/3 - 
     16*G[0, 0, 0, 0, 0, x]*Log[s12] + (41*Pi^4*Log[s12]^2)/720 - 
     (Pi^2*G[0, 0, x]*Log[s12]^2)/3 - 8*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     (Pi^2*G[0, x]*Log[s12]^3)/9 - (8*G[0, 0, 0, x]*Log[s12]^3)/3 - 
     (Pi^2*Log[s12]^4)/36 - (2*G[0, 0, x]*Log[s12]^4)/3 - 
     (2*G[0, x]*Log[s12]^5)/15 - Log[s12]^6/45 - (13*Pi^2*G[0, x]*Zeta[3])/
      18 - (52*G[0, 0, 0, x]*Zeta[3])/3 - (13*Pi^2*Log[s12]*Zeta[3])/18 - 
     (52*G[0, 0, x]*Log[s12]*Zeta[3])/3 - (26*G[0, x]*Log[s12]^2*Zeta[3])/3 - 
     (26*Log[s12]^3*Zeta[3])/9 - (169*Zeta[3]^2)/18 - 
     (121*G[0, x]*Zeta[5])/5 - (121*Log[s12]*Zeta[5])/5), 
 M["2L",7] -> 1 + ep*((2*I)*Pi - 2*Log[s12]) + 
   ep^2*((-13*Pi^2)/6 - (4*I)*Pi*Log[s12] + 2*Log[s12]^2) + 
   ep^3*(((-5*I)/3)*Pi^3 + (13*Pi^2*Log[s12])/3 + (4*I)*Pi*Log[s12]^2 - 
     (4*Log[s12]^3)/3 - (14*Zeta[3])/3) + 
   ep^4*((113*Pi^4)/120 + ((10*I)/3)*Pi^3*Log[s12] - (13*Pi^2*Log[s12]^2)/3 - 
     ((8*I)/3)*Pi*Log[s12]^3 + (2*Log[s12]^4)/3 - ((28*I)/3)*Pi*Zeta[3] + 
     (28*Log[s12]*Zeta[3])/3) + ep^5*(((67*I)/180)*Pi^5 - 
     (113*Pi^4*Log[s12])/60 - ((10*I)/3)*Pi^3*Log[s12]^2 + 
     (26*Pi^2*Log[s12]^3)/9 + ((4*I)/3)*Pi*Log[s12]^4 - (4*Log[s12]^5)/15 + 
     (91*Pi^2*Zeta[3])/9 + ((56*I)/3)*Pi*Log[s12]*Zeta[3] - 
     (28*Log[s12]^2*Zeta[3])/3 - (62*Zeta[5])/5) + 
   ep^6*((-283*Pi^6)/3024 - ((67*I)/90)*Pi^5*Log[s12] + 
     (113*Pi^4*Log[s12]^2)/60 + ((20*I)/9)*Pi^3*Log[s12]^3 - 
     (13*Pi^2*Log[s12]^4)/9 - ((8*I)/15)*Pi*Log[s12]^5 + (4*Log[s12]^6)/45 + 
     ((70*I)/9)*Pi^3*Zeta[3] - (182*Pi^2*Log[s12]*Zeta[3])/9 - 
     ((56*I)/3)*Pi*Log[s12]^2*Zeta[3] + (56*Log[s12]^3*Zeta[3])/9 + 
     (98*Zeta[3]^2)/9 - ((124*I)/5)*Pi*Zeta[5] + (124*Log[s12]*Zeta[5])/5), 
 M["2L",8] -> 1 + ep*(-2*G[1, x] - 2*Log[s12]) + 
   ep^2*(-Pi^2/6 + 4*G[1, 1, x] + 4*G[1, x]*Log[s12] + 2*Log[s12]^2) + 
   ep^3*((Pi^2*G[1, x])/3 - 8*G[1, 1, 1, x] + (Pi^2*Log[s12])/3 - 
     8*G[1, 1, x]*Log[s12] - 4*G[1, x]*Log[s12]^2 - (4*Log[s12]^3)/3 - 
     (14*Zeta[3])/3) + ep^4*((-7*Pi^4)/120 - (2*Pi^2*G[1, 1, x])/3 + 
     16*G[1, 1, 1, 1, x] - (2*Pi^2*G[1, x]*Log[s12])/3 + 
     16*G[1, 1, 1, x]*Log[s12] - (Pi^2*Log[s12]^2)/3 + 
     8*G[1, 1, x]*Log[s12]^2 + (8*G[1, x]*Log[s12]^3)/3 + (2*Log[s12]^4)/3 + 
     (28*G[1, x]*Zeta[3])/3 + (28*Log[s12]*Zeta[3])/3) + 
   ep^5*((7*Pi^4*G[1, x])/60 + (4*Pi^2*G[1, 1, 1, x])/3 - 
     32*G[1, 1, 1, 1, 1, x] + (7*Pi^4*Log[s12])/60 + 
     (4*Pi^2*G[1, 1, x]*Log[s12])/3 - 32*G[1, 1, 1, 1, x]*Log[s12] + 
     (2*Pi^2*G[1, x]*Log[s12]^2)/3 - 16*G[1, 1, 1, x]*Log[s12]^2 + 
     (2*Pi^2*Log[s12]^3)/9 - (16*G[1, 1, x]*Log[s12]^3)/3 - 
     (4*G[1, x]*Log[s12]^4)/3 - (4*Log[s12]^5)/15 + (7*Pi^2*Zeta[3])/9 - 
     (56*G[1, 1, x]*Zeta[3])/3 - (56*G[1, x]*Log[s12]*Zeta[3])/3 - 
     (28*Log[s12]^2*Zeta[3])/3 - (62*Zeta[5])/5) + 
   ep^6*((-31*Pi^6)/3024 - (7*Pi^4*G[1, 1, x])/30 - 
     (8*Pi^2*G[1, 1, 1, 1, x])/3 + 64*G[1, 1, 1, 1, 1, 1, x] - 
     (7*Pi^4*G[1, x]*Log[s12])/30 - (8*Pi^2*G[1, 1, 1, x]*Log[s12])/3 + 
     64*G[1, 1, 1, 1, 1, x]*Log[s12] - (7*Pi^4*Log[s12]^2)/60 - 
     (4*Pi^2*G[1, 1, x]*Log[s12]^2)/3 + 32*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     (4*Pi^2*G[1, x]*Log[s12]^3)/9 + (32*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (Pi^2*Log[s12]^4)/9 + (8*G[1, 1, x]*Log[s12]^4)/3 + 
     (8*G[1, x]*Log[s12]^5)/15 + (4*Log[s12]^6)/45 - 
     (14*Pi^2*G[1, x]*Zeta[3])/9 + (112*G[1, 1, 1, x]*Zeta[3])/3 - 
     (14*Pi^2*Log[s12]*Zeta[3])/9 + (112*G[1, 1, x]*Log[s12]*Zeta[3])/3 + 
     (56*G[1, x]*Log[s12]^2*Zeta[3])/3 + (56*Log[s12]^3*Zeta[3])/9 + 
     (98*Zeta[3]^2)/9 + (124*G[1, x]*Zeta[5])/5 + (124*Log[s12]*Zeta[5])/5), 
 M["2L",9] -> 1 + ep*(-2*G[0, x] - 2*Log[s12]) + 
   ep^2*(-Pi^2/6 + 4*G[0, 0, x] + 4*G[0, x]*Log[s12] + 2*Log[s12]^2) + 
   ep^3*((Pi^2*G[0, x])/3 - 8*G[0, 0, 0, x] + (Pi^2*Log[s12])/3 - 
     8*G[0, 0, x]*Log[s12] - 4*G[0, x]*Log[s12]^2 - (4*Log[s12]^3)/3 - 
     (14*Zeta[3])/3) + ep^4*((-7*Pi^4)/120 - (2*Pi^2*G[0, 0, x])/3 + 
     16*G[0, 0, 0, 0, x] - (2*Pi^2*G[0, x]*Log[s12])/3 + 
     16*G[0, 0, 0, x]*Log[s12] - (Pi^2*Log[s12]^2)/3 + 
     8*G[0, 0, x]*Log[s12]^2 + (8*G[0, x]*Log[s12]^3)/3 + (2*Log[s12]^4)/3 + 
     (28*G[0, x]*Zeta[3])/3 + (28*Log[s12]*Zeta[3])/3) + 
   ep^5*((7*Pi^4*G[0, x])/60 + (4*Pi^2*G[0, 0, 0, x])/3 - 
     32*G[0, 0, 0, 0, 0, x] + (7*Pi^4*Log[s12])/60 + 
     (4*Pi^2*G[0, 0, x]*Log[s12])/3 - 32*G[0, 0, 0, 0, x]*Log[s12] + 
     (2*Pi^2*G[0, x]*Log[s12]^2)/3 - 16*G[0, 0, 0, x]*Log[s12]^2 + 
     (2*Pi^2*Log[s12]^3)/9 - (16*G[0, 0, x]*Log[s12]^3)/3 - 
     (4*G[0, x]*Log[s12]^4)/3 - (4*Log[s12]^5)/15 + (7*Pi^2*Zeta[3])/9 - 
     (56*G[0, 0, x]*Zeta[3])/3 - (56*G[0, x]*Log[s12]*Zeta[3])/3 - 
     (28*Log[s12]^2*Zeta[3])/3 - (62*Zeta[5])/5) + 
   ep^6*((-31*Pi^6)/3024 - (7*Pi^4*G[0, 0, x])/30 - 
     (8*Pi^2*G[0, 0, 0, 0, x])/3 + 64*G[0, 0, 0, 0, 0, 0, x] - 
     (7*Pi^4*G[0, x]*Log[s12])/30 - (8*Pi^2*G[0, 0, 0, x]*Log[s12])/3 + 
     64*G[0, 0, 0, 0, 0, x]*Log[s12] - (7*Pi^4*Log[s12]^2)/60 - 
     (4*Pi^2*G[0, 0, x]*Log[s12]^2)/3 + 32*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     (4*Pi^2*G[0, x]*Log[s12]^3)/9 + (32*G[0, 0, 0, x]*Log[s12]^3)/3 - 
     (Pi^2*Log[s12]^4)/9 + (8*G[0, 0, x]*Log[s12]^4)/3 + 
     (8*G[0, x]*Log[s12]^5)/15 + (4*Log[s12]^6)/45 - 
     (14*Pi^2*G[0, x]*Zeta[3])/9 + (112*G[0, 0, 0, x]*Zeta[3])/3 - 
     (14*Pi^2*Log[s12]*Zeta[3])/9 + (112*G[0, 0, x]*Log[s12]*Zeta[3])/3 + 
     (56*G[0, x]*Log[s12]^2*Zeta[3])/3 + (56*Log[s12]^3*Zeta[3])/9 + 
     (98*Zeta[3]^2)/9 + (124*G[0, x]*Zeta[5])/5 + (124*Log[s12]*Zeta[5])/5), 
 M["2L",10] -> 1 + ep*((2*I)*Pi - 2*Log[s12]) + 
   ep^2*(-3*Pi^2 - (4*I)*Pi*Log[s12] + 2*Log[s12]^2) + 
   ep^3*(((-10*I)/3)*Pi^3 + 6*Pi^2*Log[s12] + (4*I)*Pi*Log[s12]^2 - 
     (4*Log[s12]^3)/3 - (83*Zeta[3])/3) + 
   ep^4*((87*Pi^4)/40 + ((20*I)/3)*Pi^3*Log[s12] - 6*Pi^2*Log[s12]^2 - 
     ((8*I)/3)*Pi*Log[s12]^3 + (2*Log[s12]^4)/3 - ((166*I)/3)*Pi*Zeta[3] + 
     (166*Log[s12]*Zeta[3])/3) + ep^5*(((37*I)/60)*Pi^5 - 
     (87*Pi^4*Log[s12])/20 - ((20*I)/3)*Pi^3*Log[s12]^2 + 4*Pi^2*Log[s12]^3 + 
     ((4*I)/3)*Pi*Log[s12]^4 - (4*Log[s12]^5)/15 + (137*Pi^2*Zeta[3])/2 + 
     ((332*I)/3)*Pi*Log[s12]*Zeta[3] - (166*Log[s12]^2*Zeta[3])/3 - 
     (587*Zeta[5])/5) + ep^6*((2017*Pi^6)/7560 - ((37*I)/30)*Pi^5*Log[s12] + 
     (87*Pi^4*Log[s12]^2)/20 + ((40*I)/9)*Pi^3*Log[s12]^3 - 
     2*Pi^2*Log[s12]^4 - ((8*I)/15)*Pi*Log[s12]^5 + (4*Log[s12]^6)/45 + 
     ((569*I)/9)*Pi^3*Zeta[3] - 137*Pi^2*Log[s12]*Zeta[3] - 
     ((332*I)/3)*Pi*Log[s12]^2*Zeta[3] + (332*Log[s12]^3*Zeta[3])/9 + 
     (2567*Zeta[3]^2)/9 - ((1174*I)/5)*Pi*Zeta[5] + 
     (1174*Log[s12]*Zeta[5])/5), M["2L",11] -> 1 + ep*(-2*G[1, x] - 2*Log[s12]) + 
   ep^2*(-Pi^2 + 4*G[1, 1, x] + 4*G[1, x]*Log[s12] + 2*Log[s12]^2) + 
   ep^3*(2*Pi^2*G[1, x] - 8*G[1, 1, 1, x] + 2*Pi^2*Log[s12] - 
     8*G[1, 1, x]*Log[s12] - 4*G[1, x]*Log[s12]^2 - (4*Log[s12]^3)/3 - 
     (83*Zeta[3])/3) + ep^4*((-59*Pi^4)/120 - 4*Pi^2*G[1, 1, x] + 
     16*G[1, 1, 1, 1, x] - 4*Pi^2*G[1, x]*Log[s12] + 
     16*G[1, 1, 1, x]*Log[s12] - 2*Pi^2*Log[s12]^2 + 
     8*G[1, 1, x]*Log[s12]^2 + (8*G[1, x]*Log[s12]^3)/3 + (2*Log[s12]^4)/3 + 
     (166*G[1, x]*Zeta[3])/3 + (166*Log[s12]*Zeta[3])/3) + 
   ep^5*((59*Pi^4*G[1, x])/60 + 8*Pi^2*G[1, 1, 1, x] - 
     32*G[1, 1, 1, 1, 1, x] + (59*Pi^4*Log[s12])/60 + 
     8*Pi^2*G[1, 1, x]*Log[s12] - 32*G[1, 1, 1, 1, x]*Log[s12] + 
     4*Pi^2*G[1, x]*Log[s12]^2 - 16*G[1, 1, 1, x]*Log[s12]^2 + 
     (4*Pi^2*Log[s12]^3)/3 - (16*G[1, 1, x]*Log[s12]^3)/3 - 
     (4*G[1, x]*Log[s12]^4)/3 - (4*Log[s12]^5)/15 + (79*Pi^2*Zeta[3])/6 - 
     (332*G[1, 1, x]*Zeta[3])/3 - (332*G[1, x]*Log[s12]*Zeta[3])/3 - 
     (166*Log[s12]^2*Zeta[3])/3 - (587*Zeta[5])/5) + 
   ep^6*((59*Pi^6)/1512 - (59*Pi^4*G[1, 1, x])/30 - 
     16*Pi^2*G[1, 1, 1, 1, x] + 64*G[1, 1, 1, 1, 1, 1, x] - 
     (59*Pi^4*G[1, x]*Log[s12])/30 - 16*Pi^2*G[1, 1, 1, x]*Log[s12] + 
     64*G[1, 1, 1, 1, 1, x]*Log[s12] - (59*Pi^4*Log[s12]^2)/60 - 
     8*Pi^2*G[1, 1, x]*Log[s12]^2 + 32*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     (8*Pi^2*G[1, x]*Log[s12]^3)/3 + (32*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (2*Pi^2*Log[s12]^4)/3 + (8*G[1, 1, x]*Log[s12]^4)/3 + 
     (8*G[1, x]*Log[s12]^5)/15 + (4*Log[s12]^6)/45 - 
     (79*Pi^2*G[1, x]*Zeta[3])/3 + (664*G[1, 1, 1, x]*Zeta[3])/3 - 
     (79*Pi^2*Log[s12]*Zeta[3])/3 + (664*G[1, 1, x]*Log[s12]*Zeta[3])/3 + 
     (332*G[1, x]*Log[s12]^2*Zeta[3])/3 + (332*Log[s12]^3*Zeta[3])/9 + 
     (2567*Zeta[3]^2)/9 + (1174*G[1, x]*Zeta[5])/5 + 
     (1174*Log[s12]*Zeta[5])/5), M["2L",12] -> 1 + ep*(-2*G[0, x] - 2*Log[s12]) + 
   ep^2*(-Pi^2 + 4*G[0, 0, x] + 4*G[0, x]*Log[s12] + 2*Log[s12]^2) + 
   ep^3*(2*Pi^2*G[0, x] - 8*G[0, 0, 0, x] + 2*Pi^2*Log[s12] - 
     8*G[0, 0, x]*Log[s12] - 4*G[0, x]*Log[s12]^2 - (4*Log[s12]^3)/3 - 
     (83*Zeta[3])/3) + ep^4*((-59*Pi^4)/120 - 4*Pi^2*G[0, 0, x] + 
     16*G[0, 0, 0, 0, x] - 4*Pi^2*G[0, x]*Log[s12] + 
     16*G[0, 0, 0, x]*Log[s12] - 2*Pi^2*Log[s12]^2 + 
     8*G[0, 0, x]*Log[s12]^2 + (8*G[0, x]*Log[s12]^3)/3 + (2*Log[s12]^4)/3 + 
     (166*G[0, x]*Zeta[3])/3 + (166*Log[s12]*Zeta[3])/3) + 
   ep^5*((59*Pi^4*G[0, x])/60 + 8*Pi^2*G[0, 0, 0, x] - 
     32*G[0, 0, 0, 0, 0, x] + (59*Pi^4*Log[s12])/60 + 
     8*Pi^2*G[0, 0, x]*Log[s12] - 32*G[0, 0, 0, 0, x]*Log[s12] + 
     4*Pi^2*G[0, x]*Log[s12]^2 - 16*G[0, 0, 0, x]*Log[s12]^2 + 
     (4*Pi^2*Log[s12]^3)/3 - (16*G[0, 0, x]*Log[s12]^3)/3 - 
     (4*G[0, x]*Log[s12]^4)/3 - (4*Log[s12]^5)/15 + (79*Pi^2*Zeta[3])/6 - 
     (332*G[0, 0, x]*Zeta[3])/3 - (332*G[0, x]*Log[s12]*Zeta[3])/3 - 
     (166*Log[s12]^2*Zeta[3])/3 - (587*Zeta[5])/5) + 
   ep^6*((59*Pi^6)/1512 - (59*Pi^4*G[0, 0, x])/30 - 
     16*Pi^2*G[0, 0, 0, 0, x] + 64*G[0, 0, 0, 0, 0, 0, x] - 
     (59*Pi^4*G[0, x]*Log[s12])/30 - 16*Pi^2*G[0, 0, 0, x]*Log[s12] + 
     64*G[0, 0, 0, 0, 0, x]*Log[s12] - (59*Pi^4*Log[s12]^2)/60 - 
     8*Pi^2*G[0, 0, x]*Log[s12]^2 + 32*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     (8*Pi^2*G[0, x]*Log[s12]^3)/3 + (32*G[0, 0, 0, x]*Log[s12]^3)/3 - 
     (2*Pi^2*Log[s12]^4)/3 + (8*G[0, 0, x]*Log[s12]^4)/3 + 
     (8*G[0, x]*Log[s12]^5)/15 + (4*Log[s12]^6)/45 - 
     (79*Pi^2*G[0, x]*Zeta[3])/3 + (664*G[0, 0, 0, x]*Zeta[3])/3 - 
     (79*Pi^2*Log[s12]*Zeta[3])/3 + (664*G[0, 0, x]*Log[s12]*Zeta[3])/3 + 
     (332*G[0, x]*Log[s12]^2*Zeta[3])/3 + (332*Log[s12]^3*Zeta[3])/9 + 
     (2567*Zeta[3]^2)/9 + (1174*G[0, x]*Zeta[5])/5 + 
     (1174*Log[s12]*Zeta[5])/5), 
 M["2L",13] -> -9/4 + ep*((-3*I)*Pi + (3*G[1, x])/2 + (9*Log[s12])/2) + 
   ep^2*((25*Pi^2)/8 + (3*I)*Pi*G[1, x] + (6*I)*Pi*Log[s12] - 
     3*G[1, x]*Log[s12] - (9*Log[s12]^2)/2) + 
   ep^3*(((5*I)/2)*Pi^3 - (13*Pi^2*G[1, x])/4 + (3*I)*Pi*G[0, 1, x] - 
     (3*I)*Pi*G[1, 1, x] + 3*G[0, 1, 1, x] - 3*G[1, 1, 1, x] - 
     (25*Pi^2*Log[s12])/4 - (6*I)*Pi*G[1, x]*Log[s12] - (6*I)*Pi*Log[s12]^2 + 
     3*G[1, x]*Log[s12]^2 + 3*Log[s12]^3 + (45*Zeta[3])/2) + 
   ep^4*((-113*Pi^4)/96 - ((5*I)/2)*Pi^3*G[1, x] - (7*Pi^2*G[0, 1, x])/2 + 
     (7*Pi^2*G[1, 1, x])/2 + (3*I)*Pi*G[0, 0, 1, x] - 
     (3*I)*Pi*G[0, 1, 1, x] - (3*I)*Pi*G[1, 0, 1, x] + 
     (3*I)*Pi*G[1, 1, 1, x] + 3*G[0, 0, 1, 1, x] - 9*G[0, 1, 1, 1, x] - 
     3*G[1, 0, 1, 1, x] + 9*G[1, 1, 1, 1, x] - (5*I)*Pi^3*Log[s12] + 
     (13*Pi^2*G[1, x]*Log[s12])/2 - (6*I)*Pi*G[0, 1, x]*Log[s12] + 
     (6*I)*Pi*G[1, 1, x]*Log[s12] - 6*G[0, 1, 1, x]*Log[s12] + 
     6*G[1, 1, 1, x]*Log[s12] + (25*Pi^2*Log[s12]^2)/4 + 
     (6*I)*Pi*G[1, x]*Log[s12]^2 + (4*I)*Pi*Log[s12]^3 - 
     2*G[1, x]*Log[s12]^3 - (3*Log[s12]^4)/2 + (32*I)*Pi*Zeta[3] - 
     16*G[1, x]*Zeta[3] - 45*Log[s12]*Zeta[3]) + 
   ep^5*(((-31*I)/120)*Pi^5 + (101*Pi^4*G[1, x])/80 - 
     ((5*I)/2)*Pi^3*G[0, 1, x] + ((5*I)/2)*Pi^3*G[1, 1, x] - 
     (7*Pi^2*G[0, 0, 1, x])/2 + 4*Pi^2*G[0, 1, 1, x] + 
     (7*Pi^2*G[1, 0, 1, x])/2 - 4*Pi^2*G[1, 1, 1, x] + 
     (3*I)*Pi*G[0, 0, 0, 1, x] - (3*I)*Pi*G[0, 0, 1, 1, x] - 
     (3*I)*Pi*G[0, 1, 0, 1, x] + (3*I)*Pi*G[0, 1, 1, 1, x] - 
     (3*I)*Pi*G[1, 0, 0, 1, x] + (3*I)*Pi*G[1, 0, 1, 1, x] + 
     (3*I)*Pi*G[1, 1, 0, 1, x] - (3*I)*Pi*G[1, 1, 1, 1, x] + 
     3*G[0, 0, 0, 1, 1, x] - 9*G[0, 0, 1, 1, 1, x] - 3*G[0, 1, 0, 1, 1, x] + 
     21*G[0, 1, 1, 1, 1, x] - 3*G[1, 0, 0, 1, 1, x] + 9*G[1, 0, 1, 1, 1, x] + 
     3*G[1, 1, 0, 1, 1, x] - 21*G[1, 1, 1, 1, 1, x] + 
     (113*Pi^4*Log[s12])/48 + (5*I)*Pi^3*G[1, x]*Log[s12] + 
     7*Pi^2*G[0, 1, x]*Log[s12] - 7*Pi^2*G[1, 1, x]*Log[s12] - 
     (6*I)*Pi*G[0, 0, 1, x]*Log[s12] + (6*I)*Pi*G[0, 1, 1, x]*Log[s12] + 
     (6*I)*Pi*G[1, 0, 1, x]*Log[s12] - (6*I)*Pi*G[1, 1, 1, x]*Log[s12] - 
     6*G[0, 0, 1, 1, x]*Log[s12] + 18*G[0, 1, 1, 1, x]*Log[s12] + 
     6*G[1, 0, 1, 1, x]*Log[s12] - 18*G[1, 1, 1, 1, x]*Log[s12] + 
     (5*I)*Pi^3*Log[s12]^2 - (13*Pi^2*G[1, x]*Log[s12]^2)/2 + 
     (6*I)*Pi*G[0, 1, x]*Log[s12]^2 - (6*I)*Pi*G[1, 1, x]*Log[s12]^2 + 
     6*G[0, 1, 1, x]*Log[s12]^2 - 6*G[1, 1, 1, x]*Log[s12]^2 - 
     (25*Pi^2*Log[s12]^3)/6 - (4*I)*Pi*G[1, x]*Log[s12]^3 - 
     (2*I)*Pi*Log[s12]^4 + G[1, x]*Log[s12]^4 + (3*Log[s12]^5)/5 - 
     (403*Pi^2*Zeta[3])/12 - (32*I)*Pi*G[1, x]*Zeta[3] - 
     3*G[0, 1, x]*Zeta[3] + 3*G[1, 1, x]*Zeta[3] - 
     (64*I)*Pi*Log[s12]*Zeta[3] + 32*G[1, x]*Log[s12]*Zeta[3] + 
     45*Log[s12]^2*Zeta[3] + (1179*Zeta[5])/10) + 
   ep^6*((1063*Pi^6)/20160 + ((31*I)/120)*Pi^5*G[1, x] + 
     (43*Pi^4*G[0, 1, x])/30 - (43*Pi^4*G[1, 1, x])/30 - 
     ((5*I)/2)*Pi^3*G[0, 0, 1, x] + ((5*I)/2)*Pi^3*G[0, 1, 1, x] + 
     ((5*I)/2)*Pi^3*G[1, 0, 1, x] - ((5*I)/2)*Pi^3*G[1, 1, 1, x] - 
     (7*Pi^2*G[0, 0, 0, 1, x])/2 + 4*Pi^2*G[0, 0, 1, 1, x] + 
     (7*Pi^2*G[0, 1, 0, 1, x])/2 - 5*Pi^2*G[0, 1, 1, 1, x] + 
     (7*Pi^2*G[1, 0, 0, 1, x])/2 - 4*Pi^2*G[1, 0, 1, 1, x] - 
     (7*Pi^2*G[1, 1, 0, 1, x])/2 + 5*Pi^2*G[1, 1, 1, 1, x] + 
     (3*I)*Pi*G[0, 0, 0, 0, 1, x] - (3*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     (3*I)*Pi*G[0, 0, 1, 0, 1, x] + (3*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     (3*I)*Pi*G[0, 1, 0, 0, 1, x] + (3*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (3*I)*Pi*G[0, 1, 1, 0, 1, x] - (3*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     (3*I)*Pi*G[1, 0, 0, 0, 1, x] + (3*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (3*I)*Pi*G[1, 0, 1, 0, 1, x] - (3*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (3*I)*Pi*G[1, 1, 0, 0, 1, x] - (3*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     (3*I)*Pi*G[1, 1, 1, 0, 1, x] + (3*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     3*G[0, 0, 0, 0, 1, 1, x] - 9*G[0, 0, 0, 1, 1, 1, x] - 
     3*G[0, 0, 1, 0, 1, 1, x] + 21*G[0, 0, 1, 1, 1, 1, x] - 
     3*G[0, 1, 0, 0, 1, 1, x] + 9*G[0, 1, 0, 1, 1, 1, x] + 
     3*G[0, 1, 1, 0, 1, 1, x] - 45*G[0, 1, 1, 1, 1, 1, x] - 
     3*G[1, 0, 0, 0, 1, 1, x] + 9*G[1, 0, 0, 1, 1, 1, x] + 
     3*G[1, 0, 1, 0, 1, 1, x] - 21*G[1, 0, 1, 1, 1, 1, x] + 
     3*G[1, 1, 0, 0, 1, 1, x] - 9*G[1, 1, 0, 1, 1, 1, x] - 
     3*G[1, 1, 1, 0, 1, 1, x] + 45*G[1, 1, 1, 1, 1, 1, x] + 
     ((31*I)/60)*Pi^5*Log[s12] - (101*Pi^4*G[1, x]*Log[s12])/40 + 
     (5*I)*Pi^3*G[0, 1, x]*Log[s12] - (5*I)*Pi^3*G[1, 1, x]*Log[s12] + 
     7*Pi^2*G[0, 0, 1, x]*Log[s12] - 8*Pi^2*G[0, 1, 1, x]*Log[s12] - 
     7*Pi^2*G[1, 0, 1, x]*Log[s12] + 8*Pi^2*G[1, 1, 1, x]*Log[s12] - 
     (6*I)*Pi*G[0, 0, 0, 1, x]*Log[s12] + (6*I)*Pi*G[0, 0, 1, 1, x]*
      Log[s12] + (6*I)*Pi*G[0, 1, 0, 1, x]*Log[s12] - 
     (6*I)*Pi*G[0, 1, 1, 1, x]*Log[s12] + (6*I)*Pi*G[1, 0, 0, 1, x]*
      Log[s12] - (6*I)*Pi*G[1, 0, 1, 1, x]*Log[s12] - 
     (6*I)*Pi*G[1, 1, 0, 1, x]*Log[s12] + (6*I)*Pi*G[1, 1, 1, 1, x]*
      Log[s12] - 6*G[0, 0, 0, 1, 1, x]*Log[s12] + 18*G[0, 0, 1, 1, 1, x]*
      Log[s12] + 6*G[0, 1, 0, 1, 1, x]*Log[s12] - 42*G[0, 1, 1, 1, 1, x]*
      Log[s12] + 6*G[1, 0, 0, 1, 1, x]*Log[s12] - 18*G[1, 0, 1, 1, 1, x]*
      Log[s12] - 6*G[1, 1, 0, 1, 1, x]*Log[s12] + 42*G[1, 1, 1, 1, 1, x]*
      Log[s12] - (113*Pi^4*Log[s12]^2)/48 - (5*I)*Pi^3*G[1, x]*Log[s12]^2 - 
     7*Pi^2*G[0, 1, x]*Log[s12]^2 + 7*Pi^2*G[1, 1, x]*Log[s12]^2 + 
     (6*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 - (6*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 - 
     (6*I)*Pi*G[1, 0, 1, x]*Log[s12]^2 + (6*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 + 
     6*G[0, 0, 1, 1, x]*Log[s12]^2 - 18*G[0, 1, 1, 1, x]*Log[s12]^2 - 
     6*G[1, 0, 1, 1, x]*Log[s12]^2 + 18*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     ((10*I)/3)*Pi^3*Log[s12]^3 + (13*Pi^2*G[1, x]*Log[s12]^3)/3 - 
     (4*I)*Pi*G[0, 1, x]*Log[s12]^3 + (4*I)*Pi*G[1, 1, x]*Log[s12]^3 - 
     4*G[0, 1, 1, x]*Log[s12]^3 + 4*G[1, 1, 1, x]*Log[s12]^3 + 
     (25*Pi^2*Log[s12]^4)/12 + (2*I)*Pi*G[1, x]*Log[s12]^4 + 
     ((4*I)/5)*Pi*Log[s12]^5 - (2*G[1, x]*Log[s12]^5)/5 - Log[s12]^6/5 - 
     ((80*I)/3)*Pi^3*Zeta[3] + (104*Pi^2*G[1, x]*Zeta[3])/3 - 
     (32*I)*Pi*G[0, 1, x]*Zeta[3] + (32*I)*Pi*G[1, 1, x]*Zeta[3] - 
     3*G[0, 0, 1, x]*Zeta[3] - 23*G[0, 1, 1, x]*Zeta[3] + 
     3*G[1, 0, 1, x]*Zeta[3] + 23*G[1, 1, 1, x]*Zeta[3] + 
     (403*Pi^2*Log[s12]*Zeta[3])/6 + (64*I)*Pi*G[1, x]*Log[s12]*Zeta[3] + 
     6*G[0, 1, x]*Log[s12]*Zeta[3] - 6*G[1, 1, x]*Log[s12]*Zeta[3] + 
     (64*I)*Pi*Log[s12]^2*Zeta[3] - 32*G[1, x]*Log[s12]^2*Zeta[3] - 
     30*Log[s12]^3*Zeta[3] - (227*Zeta[3]^2)/2 + ((816*I)/5)*Pi*Zeta[5] - 
     (408*G[1, x]*Zeta[5])/5 - (1179*Log[s12]*Zeta[5])/5), 
 M["2L",14] -> -9/4 + ep*((-3*I)*Pi + (3*G[0, x])/2 + (9*Log[s12])/2) + 
   ep^2*((25*Pi^2)/8 + (3*I)*Pi*G[0, x] + (6*I)*Pi*Log[s12] - 
     3*G[0, x]*Log[s12] - (9*Log[s12]^2)/2) + 
   ep^3*((2*I)*Pi^3 - (13*Pi^2*G[0, x])/4 - (3*I)*Pi*G[0, 0, x] + 
     (3*I)*Pi*G[1, 0, x] - 3*G[0, 0, 0, x] + 3*G[1, 0, 0, x] - 
     (25*Pi^2*Log[s12])/4 - (6*I)*Pi*G[0, x]*Log[s12] - (6*I)*Pi*Log[s12]^2 + 
     3*G[0, x]*Log[s12]^2 + 3*Log[s12]^3 + (51*Zeta[3])/2) + 
   ep^4*((-281*Pi^4)/480 - (2*I)*Pi^3*G[0, x] - (I/2)*Pi^3*G[1, x] + 
     (7*Pi^2*G[0, 0, x])/2 - (7*Pi^2*G[1, 0, x])/2 + (3*I)*Pi*G[0, 0, 0, x] - 
     (3*I)*Pi*G[0, 1, 0, x] - (3*I)*Pi*G[1, 0, 0, x] + 
     (3*I)*Pi*G[1, 1, 0, x] + 9*G[0, 0, 0, 0, x] - 3*G[0, 1, 0, 0, x] - 
     9*G[1, 0, 0, 0, x] + 3*G[1, 1, 0, 0, x] - (4*I)*Pi^3*Log[s12] + 
     (13*Pi^2*G[0, x]*Log[s12])/2 + (6*I)*Pi*G[0, 0, x]*Log[s12] - 
     (6*I)*Pi*G[1, 0, x]*Log[s12] + 6*G[0, 0, 0, x]*Log[s12] - 
     6*G[1, 0, 0, x]*Log[s12] + (25*Pi^2*Log[s12]^2)/4 + 
     (6*I)*Pi*G[0, x]*Log[s12]^2 + (4*I)*Pi*Log[s12]^3 - 
     2*G[0, x]*Log[s12]^3 - (3*Log[s12]^4)/2 + (32*I)*Pi*Zeta[3] - 
     19*G[0, x]*Zeta[3] + 3*G[1, x]*Zeta[3] - 51*Log[s12]*Zeta[3]) + 
   ep^5*((I/10)*Pi^5 + (161*Pi^4*G[0, x])/240 + (71*Pi^4*G[1, x])/120 + 
     (2*I)*Pi^3*G[0, 0, x] + (I/2)*Pi^3*G[0, 1, x] - (2*I)*Pi^3*G[1, 0, x] - 
     (I/2)*Pi^3*G[1, 1, x] - 4*Pi^2*G[0, 0, 0, x] + 
     (7*Pi^2*G[0, 1, 0, x])/2 + 4*Pi^2*G[1, 0, 0, x] - 
     (7*Pi^2*G[1, 1, 0, x])/2 - (3*I)*Pi*G[0, 0, 0, 0, x] + 
     (3*I)*Pi*G[0, 0, 1, 0, x] + (3*I)*Pi*G[0, 1, 0, 0, x] - 
     (3*I)*Pi*G[0, 1, 1, 0, x] + (3*I)*Pi*G[1, 0, 0, 0, x] - 
     (3*I)*Pi*G[1, 0, 1, 0, x] - (3*I)*Pi*G[1, 1, 0, 0, x] + 
     (3*I)*Pi*G[1, 1, 1, 0, x] - 21*G[0, 0, 0, 0, 0, x] + 
     3*G[0, 0, 1, 0, 0, x] + 9*G[0, 1, 0, 0, 0, x] - 3*G[0, 1, 1, 0, 0, x] + 
     21*G[1, 0, 0, 0, 0, x] - 3*G[1, 0, 1, 0, 0, x] - 9*G[1, 1, 0, 0, 0, x] + 
     3*G[1, 1, 1, 0, 0, x] + (281*Pi^4*Log[s12])/240 + 
     (4*I)*Pi^3*G[0, x]*Log[s12] + I*Pi^3*G[1, x]*Log[s12] - 
     7*Pi^2*G[0, 0, x]*Log[s12] + 7*Pi^2*G[1, 0, x]*Log[s12] - 
     (6*I)*Pi*G[0, 0, 0, x]*Log[s12] + (6*I)*Pi*G[0, 1, 0, x]*Log[s12] + 
     (6*I)*Pi*G[1, 0, 0, x]*Log[s12] - (6*I)*Pi*G[1, 1, 0, x]*Log[s12] - 
     18*G[0, 0, 0, 0, x]*Log[s12] + 6*G[0, 1, 0, 0, x]*Log[s12] + 
     18*G[1, 0, 0, 0, x]*Log[s12] - 6*G[1, 1, 0, 0, x]*Log[s12] + 
     (4*I)*Pi^3*Log[s12]^2 - (13*Pi^2*G[0, x]*Log[s12]^2)/2 - 
     (6*I)*Pi*G[0, 0, x]*Log[s12]^2 + (6*I)*Pi*G[1, 0, x]*Log[s12]^2 - 
     6*G[0, 0, 0, x]*Log[s12]^2 + 6*G[1, 0, 0, x]*Log[s12]^2 - 
     (25*Pi^2*Log[s12]^3)/6 - (4*I)*Pi*G[0, x]*Log[s12]^3 - 
     (2*I)*Pi*Log[s12]^4 + G[0, x]*Log[s12]^4 + (3*Log[s12]^5)/5 - 
     (397*Pi^2*Zeta[3])/12 - (32*I)*Pi*G[0, x]*Zeta[3] + 
     6*G[0, 0, x]*Zeta[3] - 3*G[0, 1, x]*Zeta[3] - 6*G[1, 0, x]*Zeta[3] + 
     3*G[1, 1, x]*Zeta[3] - (64*I)*Pi*Log[s12]*Zeta[3] + 
     38*G[0, x]*Log[s12]*Zeta[3] - 6*G[1, x]*Log[s12]*Zeta[3] + 
     51*Log[s12]^2*Zeta[3] + (1269*Zeta[5])/10) + 
   ep^6*((-2257*Pi^6)/20160 - (I/10)*Pi^5*G[0, x] + 
     ((43*I)/120)*Pi^5*G[1, x] - (101*Pi^4*G[0, 0, x])/120 - 
     (71*Pi^4*G[0, 1, x])/120 + (101*Pi^4*G[1, 0, x])/120 + 
     (71*Pi^4*G[1, 1, x])/120 - (2*I)*Pi^3*G[0, 0, 0, x] - 
     (I/2)*Pi^3*G[0, 0, 1, x] + (2*I)*Pi^3*G[0, 1, 0, x] + 
     (I/2)*Pi^3*G[0, 1, 1, x] + (2*I)*Pi^3*G[1, 0, 0, x] + 
     (I/2)*Pi^3*G[1, 0, 1, x] - (2*I)*Pi^3*G[1, 1, 0, x] - 
     (I/2)*Pi^3*G[1, 1, 1, x] + 5*Pi^2*G[0, 0, 0, 0, x] - 
     (7*Pi^2*G[0, 0, 1, 0, x])/2 - 4*Pi^2*G[0, 1, 0, 0, x] + 
     (7*Pi^2*G[0, 1, 1, 0, x])/2 - 5*Pi^2*G[1, 0, 0, 0, x] + 
     (7*Pi^2*G[1, 0, 1, 0, x])/2 + 4*Pi^2*G[1, 1, 0, 0, x] - 
     (7*Pi^2*G[1, 1, 1, 0, x])/2 + (3*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     (3*I)*Pi*G[0, 0, 0, 1, 0, x] - (3*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (3*I)*Pi*G[0, 0, 1, 1, 0, x] - (3*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (3*I)*Pi*G[0, 1, 0, 1, 0, x] + (3*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (3*I)*Pi*G[0, 1, 1, 1, 0, x] - (3*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (3*I)*Pi*G[1, 0, 0, 1, 0, x] + (3*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (3*I)*Pi*G[1, 0, 1, 1, 0, x] + (3*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (3*I)*Pi*G[1, 1, 0, 1, 0, x] - (3*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     (3*I)*Pi*G[1, 1, 1, 1, 0, x] + 45*G[0, 0, 0, 0, 0, 0, x] - 
     3*G[0, 0, 0, 1, 0, 0, x] - 9*G[0, 0, 1, 0, 0, 0, x] + 
     3*G[0, 0, 1, 1, 0, 0, x] - 21*G[0, 1, 0, 0, 0, 0, x] + 
     3*G[0, 1, 0, 1, 0, 0, x] + 9*G[0, 1, 1, 0, 0, 0, x] - 
     3*G[0, 1, 1, 1, 0, 0, x] - 45*G[1, 0, 0, 0, 0, 0, x] + 
     3*G[1, 0, 0, 1, 0, 0, x] + 9*G[1, 0, 1, 0, 0, 0, x] - 
     3*G[1, 0, 1, 1, 0, 0, x] + 21*G[1, 1, 0, 0, 0, 0, x] - 
     3*G[1, 1, 0, 1, 0, 0, x] - 9*G[1, 1, 1, 0, 0, 0, x] + 
     3*G[1, 1, 1, 1, 0, 0, x] - (I/5)*Pi^5*Log[s12] - 
     (161*Pi^4*G[0, x]*Log[s12])/120 - (71*Pi^4*G[1, x]*Log[s12])/60 - 
     (4*I)*Pi^3*G[0, 0, x]*Log[s12] - I*Pi^3*G[0, 1, x]*Log[s12] + 
     (4*I)*Pi^3*G[1, 0, x]*Log[s12] + I*Pi^3*G[1, 1, x]*Log[s12] + 
     8*Pi^2*G[0, 0, 0, x]*Log[s12] - 7*Pi^2*G[0, 1, 0, x]*Log[s12] - 
     8*Pi^2*G[1, 0, 0, x]*Log[s12] + 7*Pi^2*G[1, 1, 0, x]*Log[s12] + 
     (6*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] - (6*I)*Pi*G[0, 0, 1, 0, x]*
      Log[s12] - (6*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] + 
     (6*I)*Pi*G[0, 1, 1, 0, x]*Log[s12] - (6*I)*Pi*G[1, 0, 0, 0, x]*
      Log[s12] + (6*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] + 
     (6*I)*Pi*G[1, 1, 0, 0, x]*Log[s12] - (6*I)*Pi*G[1, 1, 1, 0, x]*
      Log[s12] + 42*G[0, 0, 0, 0, 0, x]*Log[s12] - 6*G[0, 0, 1, 0, 0, x]*
      Log[s12] - 18*G[0, 1, 0, 0, 0, x]*Log[s12] + 6*G[0, 1, 1, 0, 0, x]*
      Log[s12] - 42*G[1, 0, 0, 0, 0, x]*Log[s12] + 6*G[1, 0, 1, 0, 0, x]*
      Log[s12] + 18*G[1, 1, 0, 0, 0, x]*Log[s12] - 6*G[1, 1, 1, 0, 0, x]*
      Log[s12] - (281*Pi^4*Log[s12]^2)/240 - (4*I)*Pi^3*G[0, x]*Log[s12]^2 - 
     I*Pi^3*G[1, x]*Log[s12]^2 + 7*Pi^2*G[0, 0, x]*Log[s12]^2 - 
     7*Pi^2*G[1, 0, x]*Log[s12]^2 + (6*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 - 
     (6*I)*Pi*G[0, 1, 0, x]*Log[s12]^2 - (6*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 + 
     (6*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 + 18*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     6*G[0, 1, 0, 0, x]*Log[s12]^2 - 18*G[1, 0, 0, 0, x]*Log[s12]^2 + 
     6*G[1, 1, 0, 0, x]*Log[s12]^2 - ((8*I)/3)*Pi^3*Log[s12]^3 + 
     (13*Pi^2*G[0, x]*Log[s12]^3)/3 + (4*I)*Pi*G[0, 0, x]*Log[s12]^3 - 
     (4*I)*Pi*G[1, 0, x]*Log[s12]^3 + 4*G[0, 0, 0, x]*Log[s12]^3 - 
     4*G[1, 0, 0, x]*Log[s12]^3 + (25*Pi^2*Log[s12]^4)/12 + 
     (2*I)*Pi*G[0, x]*Log[s12]^4 + ((4*I)/5)*Pi*Log[s12]^5 - 
     (2*G[0, x]*Log[s12]^5)/5 - Log[s12]^6/5 - ((64*I)/3)*Pi^3*Zeta[3] + 
     (205*Pi^2*G[0, x]*Zeta[3])/6 + (Pi^2*G[1, x]*Zeta[3])/2 + 
     (32*I)*Pi*G[0, 0, x]*Zeta[3] - (32*I)*Pi*G[1, 0, x]*Zeta[3] + 
     20*G[0, 0, 0, x]*Zeta[3] + 3*G[0, 0, 1, x]*Zeta[3] + 
     6*G[0, 1, 0, x]*Zeta[3] - 3*G[0, 1, 1, x]*Zeta[3] - 
     20*G[1, 0, 0, x]*Zeta[3] - 3*G[1, 0, 1, x]*Zeta[3] - 
     6*G[1, 1, 0, x]*Zeta[3] + 3*G[1, 1, 1, x]*Zeta[3] + 
     (397*Pi^2*Log[s12]*Zeta[3])/6 + (64*I)*Pi*G[0, x]*Log[s12]*Zeta[3] - 
     12*G[0, 0, x]*Log[s12]*Zeta[3] + 6*G[0, 1, x]*Log[s12]*Zeta[3] + 
     12*G[1, 0, x]*Log[s12]*Zeta[3] - 6*G[1, 1, x]*Log[s12]*Zeta[3] + 
     (64*I)*Pi*Log[s12]^2*Zeta[3] - 38*G[0, x]*Log[s12]^2*Zeta[3] + 
     6*G[1, x]*Log[s12]^2*Zeta[3] - 34*Log[s12]^3*Zeta[3] - 
     (285*Zeta[3]^2)/2 + ((816*I)/5)*Pi*Zeta[5] - (453*G[0, x]*Zeta[5])/5 + 
     9*G[1, x]*Zeta[5] - (1269*Log[s12]*Zeta[5])/5), 
 M["2L",19] -> ep^2*((-I)*Pi*G[1, x] - G[1, 1, x]) + 
   ep^3*(Pi^2*G[1, x] - (2*I)*Pi*G[0, 1, x] + (2*I)*Pi*G[1, 1, x] - 
     2*G[0, 1, 1, x] + 4*G[1, 1, 1, x] + (2*I)*Pi*G[1, x]*Log[s12] + 
     2*G[1, 1, x]*Log[s12]) + ep^4*(((5*I)/6)*Pi^3*G[1, x] + 
     2*Pi^2*G[0, 1, x] - (11*Pi^2*G[1, 1, x])/6 - (4*I)*Pi*G[0, 0, 1, x] + 
     (4*I)*Pi*G[0, 1, 1, x] + (4*I)*Pi*G[1, 0, 1, x] - 
     (4*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 8*G[0, 1, 1, 1, x] + 
     4*G[1, 0, 1, 1, x] - 12*G[1, 1, 1, 1, x] - 2*Pi^2*G[1, x]*Log[s12] + 
     (4*I)*Pi*G[0, 1, x]*Log[s12] - (4*I)*Pi*G[1, 1, x]*Log[s12] + 
     4*G[0, 1, 1, x]*Log[s12] - 8*G[1, 1, 1, x]*Log[s12] - 
     (2*I)*Pi*G[1, x]*Log[s12]^2 - 2*G[1, 1, x]*Log[s12]^2) + 
   ep^5*(-(Pi^4*G[1, x])/2 + ((5*I)/3)*Pi^3*G[0, 1, x] - 
     ((5*I)/3)*Pi^3*G[1, 1, x] + 4*Pi^2*G[0, 0, 1, x] - 
     (11*Pi^2*G[0, 1, 1, x])/3 - 4*Pi^2*G[1, 0, 1, x] + 
     (10*Pi^2*G[1, 1, 1, x])/3 - (8*I)*Pi*G[0, 0, 0, 1, x] + 
     (8*I)*Pi*G[0, 0, 1, 1, x] + (8*I)*Pi*G[0, 1, 0, 1, x] - 
     (8*I)*Pi*G[0, 1, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, 1, x] - 
     (8*I)*Pi*G[1, 0, 1, 1, x] - (8*I)*Pi*G[1, 1, 0, 1, x] + 
     (8*I)*Pi*G[1, 1, 1, 1, x] - 8*G[0, 0, 0, 1, 1, x] + 
     16*G[0, 0, 1, 1, 1, x] + 8*G[0, 1, 0, 1, 1, x] - 
     24*G[0, 1, 1, 1, 1, x] + 8*G[1, 0, 0, 1, 1, x] - 
     16*G[1, 0, 1, 1, 1, x] - 8*G[1, 1, 0, 1, 1, x] + 
     32*G[1, 1, 1, 1, 1, x] - ((5*I)/3)*Pi^3*G[1, x]*Log[s12] - 
     4*Pi^2*G[0, 1, x]*Log[s12] + (11*Pi^2*G[1, 1, x]*Log[s12])/3 + 
     (8*I)*Pi*G[0, 0, 1, x]*Log[s12] - (8*I)*Pi*G[0, 1, 1, x]*Log[s12] - 
     (8*I)*Pi*G[1, 0, 1, x]*Log[s12] + (8*I)*Pi*G[1, 1, 1, x]*Log[s12] + 
     8*G[0, 0, 1, 1, x]*Log[s12] - 16*G[0, 1, 1, 1, x]*Log[s12] - 
     8*G[1, 0, 1, 1, x]*Log[s12] + 24*G[1, 1, 1, 1, x]*Log[s12] + 
     2*Pi^2*G[1, x]*Log[s12]^2 - (4*I)*Pi*G[0, 1, x]*Log[s12]^2 + 
     (4*I)*Pi*G[1, 1, x]*Log[s12]^2 - 4*G[0, 1, 1, x]*Log[s12]^2 + 
     8*G[1, 1, 1, x]*Log[s12]^2 + ((4*I)/3)*Pi*G[1, x]*Log[s12]^3 + 
     (4*G[1, 1, x]*Log[s12]^3)/3 + ((32*I)/3)*Pi*G[1, x]*Zeta[3] + 
     (32*G[1, 1, x]*Zeta[3])/3) + ep^6*(((-31*I)/360)*Pi^5*G[1, x] - 
     Pi^4*G[0, 1, x] + (139*Pi^4*G[1, 1, x])/120 + 
     ((10*I)/3)*Pi^3*G[0, 0, 1, x] - ((10*I)/3)*Pi^3*G[0, 1, 1, x] - 
     ((10*I)/3)*Pi^3*G[1, 0, 1, x] + ((10*I)/3)*Pi^3*G[1, 1, 1, x] + 
     8*Pi^2*G[0, 0, 0, 1, x] - (22*Pi^2*G[0, 0, 1, 1, x])/3 - 
     8*Pi^2*G[0, 1, 0, 1, x] + (20*Pi^2*G[0, 1, 1, 1, x])/3 - 
     8*Pi^2*G[1, 0, 0, 1, x] + (22*Pi^2*G[1, 0, 1, 1, x])/3 + 
     8*Pi^2*G[1, 1, 0, 1, x] - 6*Pi^2*G[1, 1, 1, 1, x] - 
     (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     (16*I)*Pi*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     (16*I)*Pi*G[0, 1, 0, 0, 1, x] - (16*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (16*I)*Pi*G[0, 1, 1, 0, 1, x] + (16*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     (16*I)*Pi*G[1, 0, 0, 0, 1, x] - (16*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (16*I)*Pi*G[1, 0, 1, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (16*I)*Pi*G[1, 1, 0, 0, 1, x] + (16*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     (16*I)*Pi*G[1, 1, 1, 0, 1, x] - (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     16*G[0, 0, 0, 0, 1, 1, x] + 32*G[0, 0, 0, 1, 1, 1, x] + 
     16*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 1, 1, x] + 
     16*G[0, 1, 0, 0, 1, 1, x] - 32*G[0, 1, 0, 1, 1, 1, x] - 
     16*G[0, 1, 1, 0, 1, 1, x] + 64*G[0, 1, 1, 1, 1, 1, x] + 
     16*G[1, 0, 0, 0, 1, 1, x] - 32*G[1, 0, 0, 1, 1, 1, x] - 
     16*G[1, 0, 1, 0, 1, 1, x] + 48*G[1, 0, 1, 1, 1, 1, x] - 
     16*G[1, 1, 0, 0, 1, 1, x] + 32*G[1, 1, 0, 1, 1, 1, x] + 
     16*G[1, 1, 1, 0, 1, 1, x] - 80*G[1, 1, 1, 1, 1, 1, x] + 
     Pi^4*G[1, x]*Log[s12] - ((10*I)/3)*Pi^3*G[0, 1, x]*Log[s12] + 
     ((10*I)/3)*Pi^3*G[1, 1, x]*Log[s12] - 8*Pi^2*G[0, 0, 1, x]*Log[s12] + 
     (22*Pi^2*G[0, 1, 1, x]*Log[s12])/3 + 8*Pi^2*G[1, 0, 1, x]*Log[s12] - 
     (20*Pi^2*G[1, 1, 1, x]*Log[s12])/3 + (16*I)*Pi*G[0, 0, 0, 1, x]*
      Log[s12] - (16*I)*Pi*G[0, 0, 1, 1, x]*Log[s12] - 
     (16*I)*Pi*G[0, 1, 0, 1, x]*Log[s12] + (16*I)*Pi*G[0, 1, 1, 1, x]*
      Log[s12] - (16*I)*Pi*G[1, 0, 0, 1, x]*Log[s12] + 
     (16*I)*Pi*G[1, 0, 1, 1, x]*Log[s12] + (16*I)*Pi*G[1, 1, 0, 1, x]*
      Log[s12] - (16*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] + 
     16*G[0, 0, 0, 1, 1, x]*Log[s12] - 32*G[0, 0, 1, 1, 1, x]*Log[s12] - 
     16*G[0, 1, 0, 1, 1, x]*Log[s12] + 48*G[0, 1, 1, 1, 1, x]*Log[s12] - 
     16*G[1, 0, 0, 1, 1, x]*Log[s12] + 32*G[1, 0, 1, 1, 1, x]*Log[s12] + 
     16*G[1, 1, 0, 1, 1, x]*Log[s12] - 64*G[1, 1, 1, 1, 1, x]*Log[s12] + 
     ((5*I)/3)*Pi^3*G[1, x]*Log[s12]^2 + 4*Pi^2*G[0, 1, x]*Log[s12]^2 - 
     (11*Pi^2*G[1, 1, x]*Log[s12]^2)/3 - (8*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 + 
     (8*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 + (8*I)*Pi*G[1, 0, 1, x]*Log[s12]^2 - 
     (8*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 - 8*G[0, 0, 1, 1, x]*Log[s12]^2 + 
     16*G[0, 1, 1, 1, x]*Log[s12]^2 + 8*G[1, 0, 1, 1, x]*Log[s12]^2 - 
     24*G[1, 1, 1, 1, x]*Log[s12]^2 - (4*Pi^2*G[1, x]*Log[s12]^3)/3 + 
     ((8*I)/3)*Pi*G[0, 1, x]*Log[s12]^3 - ((8*I)/3)*Pi*G[1, 1, x]*
      Log[s12]^3 + (8*G[0, 1, 1, x]*Log[s12]^3)/3 - 
     (16*G[1, 1, 1, x]*Log[s12]^3)/3 - ((2*I)/3)*Pi*G[1, x]*Log[s12]^4 - 
     (2*G[1, 1, x]*Log[s12]^4)/3 - (32*Pi^2*G[1, x]*Zeta[3])/3 + 
     ((64*I)/3)*Pi*G[0, 1, x]*Zeta[3] - ((64*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     (64*G[0, 1, 1, x]*Zeta[3])/3 - (128*G[1, 1, 1, x]*Zeta[3])/3 - 
     ((64*I)/3)*Pi*G[1, x]*Log[s12]*Zeta[3] - 
     (64*G[1, 1, x]*Log[s12]*Zeta[3])/3), 
 M["2L",20] -> ep^2*((-I)*Pi*G[0, x] - G[0, 0, x]) + 
   ep^3*((I/3)*Pi^3 + Pi^2*G[0, x] + (2*I)*Pi*G[0, 0, x] - 
     (2*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 2*G[1, 0, 0, x] + 
     (2*I)*Pi*G[0, x]*Log[s12] + 2*G[0, 0, x]*Log[s12] - 2*Zeta[3]) + 
   ep^4*((-3*Pi^4)/10 + (I/6)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
     (11*Pi^2*G[0, 0, x])/6 + 2*Pi^2*G[1, 0, x] - (4*I)*Pi*G[0, 0, 0, x] + 
     (4*I)*Pi*G[0, 1, 0, x] + (4*I)*Pi*G[1, 0, 0, x] - 
     (4*I)*Pi*G[1, 1, 0, x] - 12*G[0, 0, 0, 0, x] + 4*G[0, 1, 0, 0, x] + 
     8*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] - ((2*I)/3)*Pi^3*Log[s12] - 
     2*Pi^2*G[0, x]*Log[s12] - (4*I)*Pi*G[0, 0, x]*Log[s12] + 
     (4*I)*Pi*G[1, 0, x]*Log[s12] - 8*G[0, 0, 0, x]*Log[s12] + 
     4*G[1, 0, 0, x]*Log[s12] - (2*I)*Pi*G[0, x]*Log[s12]^2 - 
     2*G[0, 0, x]*Log[s12]^2 + 4*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] + 
     4*Log[s12]*Zeta[3]) + ep^5*(((-11*I)/90)*Pi^5 + (Pi^4*G[0, x])/10 - 
     (3*Pi^4*G[1, x])/5 - (I/3)*Pi^3*G[0, 0, x] - ((4*I)/3)*Pi^3*G[0, 1, x] + 
     (I/3)*Pi^3*G[1, 0, x] + ((4*I)/3)*Pi^3*G[1, 1, x] + 
     (10*Pi^2*G[0, 0, 0, x])/3 - 4*Pi^2*G[0, 1, 0, x] - 
     (11*Pi^2*G[1, 0, 0, x])/3 + 4*Pi^2*G[1, 1, 0, x] + 
     (8*I)*Pi*G[0, 0, 0, 0, x] - (8*I)*Pi*G[0, 0, 1, 0, x] - 
     (8*I)*Pi*G[0, 1, 0, 0, x] + (8*I)*Pi*G[0, 1, 1, 0, x] - 
     (8*I)*Pi*G[1, 0, 0, 0, x] + (8*I)*Pi*G[1, 0, 1, 0, x] + 
     (8*I)*Pi*G[1, 1, 0, 0, x] - (8*I)*Pi*G[1, 1, 1, 0, x] + 
     32*G[0, 0, 0, 0, 0, x] - 8*G[0, 0, 1, 0, 0, x] - 
     16*G[0, 1, 0, 0, 0, x] + 8*G[0, 1, 1, 0, 0, x] - 
     24*G[1, 0, 0, 0, 0, x] + 8*G[1, 0, 1, 0, 0, x] + 
     16*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 1, 0, 0, x] + (3*Pi^4*Log[s12])/5 - 
     (I/3)*Pi^3*G[0, x]*Log[s12] - ((4*I)/3)*Pi^3*G[1, x]*Log[s12] + 
     (11*Pi^2*G[0, 0, x]*Log[s12])/3 - 4*Pi^2*G[1, 0, x]*Log[s12] + 
     (8*I)*Pi*G[0, 0, 0, x]*Log[s12] - (8*I)*Pi*G[0, 1, 0, x]*Log[s12] - 
     (8*I)*Pi*G[1, 0, 0, x]*Log[s12] + (8*I)*Pi*G[1, 1, 0, x]*Log[s12] + 
     24*G[0, 0, 0, 0, x]*Log[s12] - 8*G[0, 1, 0, 0, x]*Log[s12] - 
     16*G[1, 0, 0, 0, x]*Log[s12] + 8*G[1, 1, 0, 0, x]*Log[s12] + 
     ((2*I)/3)*Pi^3*Log[s12]^2 + 2*Pi^2*G[0, x]*Log[s12]^2 + 
     (4*I)*Pi*G[0, 0, x]*Log[s12]^2 - (4*I)*Pi*G[1, 0, x]*Log[s12]^2 + 
     8*G[0, 0, 0, x]*Log[s12]^2 - 4*G[1, 0, 0, x]*Log[s12]^2 + 
     ((4*I)/3)*Pi*G[0, x]*Log[s12]^3 + (4*G[0, 0, x]*Log[s12]^3)/3 + 
     (Pi^2*Zeta[3])/3 + ((32*I)/3)*Pi*G[0, x]*Zeta[3] + 
     (8*G[0, 0, x]*Zeta[3])/3 + 8*G[0, 1, x]*Zeta[3] + 8*G[1, 0, x]*Zeta[3] - 
     8*G[1, 1, x]*Zeta[3] - 8*G[0, x]*Log[s12]*Zeta[3] + 
     8*G[1, x]*Log[s12]*Zeta[3] - 4*Log[s12]^2*Zeta[3] - 8*Zeta[5]) + 
   ep^6*((3*Pi^6)/140 + ((19*I)/120)*Pi^5*G[0, x] - 
     ((11*I)/45)*Pi^5*G[1, x] - (Pi^4*G[0, 0, x])/24 + 
     (6*Pi^4*G[0, 1, x])/5 + (Pi^4*G[1, 0, x])/5 - (6*Pi^4*G[1, 1, x])/5 + 
     ((2*I)/3)*Pi^3*G[0, 0, 0, x] + ((8*I)/3)*Pi^3*G[0, 0, 1, x] - 
     ((2*I)/3)*Pi^3*G[0, 1, 0, x] - ((8*I)/3)*Pi^3*G[0, 1, 1, x] - 
     ((2*I)/3)*Pi^3*G[1, 0, 0, x] - ((8*I)/3)*Pi^3*G[1, 0, 1, x] + 
     ((2*I)/3)*Pi^3*G[1, 1, 0, x] + ((8*I)/3)*Pi^3*G[1, 1, 1, x] - 
     6*Pi^2*G[0, 0, 0, 0, x] + 8*Pi^2*G[0, 0, 1, 0, x] + 
     (22*Pi^2*G[0, 1, 0, 0, x])/3 - 8*Pi^2*G[0, 1, 1, 0, x] + 
     (20*Pi^2*G[1, 0, 0, 0, x])/3 - 8*Pi^2*G[1, 0, 1, 0, x] - 
     (22*Pi^2*G[1, 1, 0, 0, x])/3 + 8*Pi^2*G[1, 1, 1, 0, x] - 
     (16*I)*Pi*G[0, 0, 0, 0, 0, x] + (16*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     (16*I)*Pi*G[0, 0, 1, 0, 0, x] - (16*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     (16*I)*Pi*G[0, 1, 0, 0, 0, x] - (16*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (16*I)*Pi*G[0, 1, 1, 0, 0, x] + (16*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     (16*I)*Pi*G[1, 0, 0, 0, 0, x] - (16*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (16*I)*Pi*G[1, 0, 1, 0, 0, x] + (16*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     (16*I)*Pi*G[1, 1, 0, 0, 0, x] + (16*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     (16*I)*Pi*G[1, 1, 1, 0, 0, x] - (16*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     80*G[0, 0, 0, 0, 0, 0, x] + 16*G[0, 0, 0, 1, 0, 0, x] + 
     32*G[0, 0, 1, 0, 0, 0, x] - 16*G[0, 0, 1, 1, 0, 0, x] + 
     48*G[0, 1, 0, 0, 0, 0, x] - 16*G[0, 1, 0, 1, 0, 0, x] - 
     32*G[0, 1, 1, 0, 0, 0, x] + 16*G[0, 1, 1, 1, 0, 0, x] + 
     64*G[1, 0, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 1, 0, 0, x] - 
     32*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 1, 0, 0, x] - 
     48*G[1, 1, 0, 0, 0, 0, x] + 16*G[1, 1, 0, 1, 0, 0, x] + 
     32*G[1, 1, 1, 0, 0, 0, x] - 16*G[1, 1, 1, 1, 0, 0, x] + 
     ((11*I)/45)*Pi^5*Log[s12] - (Pi^4*G[0, x]*Log[s12])/5 + 
     (6*Pi^4*G[1, x]*Log[s12])/5 + ((2*I)/3)*Pi^3*G[0, 0, x]*Log[s12] + 
     ((8*I)/3)*Pi^3*G[0, 1, x]*Log[s12] - ((2*I)/3)*Pi^3*G[1, 0, x]*
      Log[s12] - ((8*I)/3)*Pi^3*G[1, 1, x]*Log[s12] - 
     (20*Pi^2*G[0, 0, 0, x]*Log[s12])/3 + 8*Pi^2*G[0, 1, 0, x]*Log[s12] + 
     (22*Pi^2*G[1, 0, 0, x]*Log[s12])/3 - 8*Pi^2*G[1, 1, 0, x]*Log[s12] - 
     (16*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] + (16*I)*Pi*G[0, 0, 1, 0, x]*
      Log[s12] + (16*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] - 
     (16*I)*Pi*G[0, 1, 1, 0, x]*Log[s12] + (16*I)*Pi*G[1, 0, 0, 0, x]*
      Log[s12] - (16*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] - 
     (16*I)*Pi*G[1, 1, 0, 0, x]*Log[s12] + (16*I)*Pi*G[1, 1, 1, 0, x]*
      Log[s12] - 64*G[0, 0, 0, 0, 0, x]*Log[s12] + 16*G[0, 0, 1, 0, 0, x]*
      Log[s12] + 32*G[0, 1, 0, 0, 0, x]*Log[s12] - 16*G[0, 1, 1, 0, 0, x]*
      Log[s12] + 48*G[1, 0, 0, 0, 0, x]*Log[s12] - 16*G[1, 0, 1, 0, 0, x]*
      Log[s12] - 32*G[1, 1, 0, 0, 0, x]*Log[s12] + 16*G[1, 1, 1, 0, 0, x]*
      Log[s12] - (3*Pi^4*Log[s12]^2)/5 + (I/3)*Pi^3*G[0, x]*Log[s12]^2 + 
     ((4*I)/3)*Pi^3*G[1, x]*Log[s12]^2 - (11*Pi^2*G[0, 0, x]*Log[s12]^2)/3 + 
     4*Pi^2*G[1, 0, x]*Log[s12]^2 - (8*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 + 
     (8*I)*Pi*G[0, 1, 0, x]*Log[s12]^2 + (8*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 - 
     (8*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 - 24*G[0, 0, 0, 0, x]*Log[s12]^2 + 
     8*G[0, 1, 0, 0, x]*Log[s12]^2 + 16*G[1, 0, 0, 0, x]*Log[s12]^2 - 
     8*G[1, 1, 0, 0, x]*Log[s12]^2 - ((4*I)/9)*Pi^3*Log[s12]^3 - 
     (4*Pi^2*G[0, x]*Log[s12]^3)/3 - ((8*I)/3)*Pi*G[0, 0, x]*Log[s12]^3 + 
     ((8*I)/3)*Pi*G[1, 0, x]*Log[s12]^3 - (16*G[0, 0, 0, x]*Log[s12]^3)/3 + 
     (8*G[1, 0, 0, x]*Log[s12]^3)/3 - ((2*I)/3)*Pi*G[0, x]*Log[s12]^4 - 
     (2*G[0, 0, x]*Log[s12]^4)/3 - ((32*I)/9)*Pi^3*Zeta[3] - 
     (34*Pi^2*G[0, x]*Zeta[3])/3 + (2*Pi^2*G[1, x]*Zeta[3])/3 - 
     ((64*I)/3)*Pi*G[0, 0, x]*Zeta[3] + ((64*I)/3)*Pi*G[1, 0, x]*Zeta[3] - 
     (80*G[0, 0, 0, x]*Zeta[3])/3 - 16*G[0, 0, 1, x]*Zeta[3] - 
     16*G[0, 1, 0, x]*Zeta[3] + 16*G[0, 1, 1, x]*Zeta[3] + 
     (16*G[1, 0, 0, x]*Zeta[3])/3 + 16*G[1, 0, 1, x]*Zeta[3] + 
     16*G[1, 1, 0, x]*Zeta[3] - 16*G[1, 1, 1, x]*Zeta[3] - 
     (2*Pi^2*Log[s12]*Zeta[3])/3 - ((64*I)/3)*Pi*G[0, x]*Log[s12]*Zeta[3] - 
     (16*G[0, 0, x]*Log[s12]*Zeta[3])/3 - 16*G[0, 1, x]*Log[s12]*Zeta[3] - 
     16*G[1, 0, x]*Log[s12]*Zeta[3] + 16*G[1, 1, x]*Log[s12]*Zeta[3] + 
     8*G[0, x]*Log[s12]^2*Zeta[3] - 8*G[1, x]*Log[s12]^2*Zeta[3] + 
     (8*Log[s12]^3*Zeta[3])/3 + (64*Zeta[3]^2)/3 + 16*G[0, x]*Zeta[5] - 
     16*G[1, x]*Zeta[5] + 16*Log[s12]*Zeta[5]), 
 M["2L",15] -> -9/4 + ep*((3*G[0, x])/2 + 3*G[1, x] + (9*Log[s12])/2) + 
   ep^2*((13*Pi^2)/8 - 3*G[0, 1, x] - 3*G[1, 0, x] - 3*G[1, 1, x] - 
     3*G[0, x]*Log[s12] - 6*G[1, x]*Log[s12] - (9*Log[s12]^2)/2) + 
   ep^3*((-7*Pi^2*G[0, x])/4 - 3*Pi^2*G[1, x] - 3*G[0, 0, 0, x] + 
     3*G[0, 0, 1, x] + 3*G[0, 1, 0, x] + 3*G[0, 1, 1, x] + 6*G[1, 0, 1, x] + 
     6*G[1, 1, 0, x] - (13*Pi^2*Log[s12])/4 + 6*G[0, 1, x]*Log[s12] + 
     6*G[1, 0, x]*Log[s12] + 6*G[1, 1, x]*Log[s12] + 3*G[0, x]*Log[s12]^2 + 
     6*G[1, x]*Log[s12]^2 + 3*Log[s12]^3 + (51*Zeta[3])/2) + 
   ep^4*((139*Pi^4)/480 + 2*Pi^2*G[0, 0, x] + 3*Pi^2*G[0, 1, x] + 
     (7*Pi^2*G[1, 0, x])/2 + (11*Pi^2*G[1, 1, x])/2 + 9*G[0, 0, 0, 0, x] - 
     3*G[0, 0, 0, 1, x] - 3*G[0, 0, 1, 0, x] - 3*G[0, 0, 1, 1, x] - 
     6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 6*G[1, 0, 0, 0, x] - 
     6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 6*G[1, 0, 1, 1, x] - 
     12*G[1, 1, 0, 1, x] - 12*G[1, 1, 1, 0, x] + 12*G[1, 1, 1, 1, x] + 
     (7*Pi^2*G[0, x]*Log[s12])/2 + 6*Pi^2*G[1, x]*Log[s12] + 
     6*G[0, 0, 0, x]*Log[s12] - 6*G[0, 0, 1, x]*Log[s12] - 
     6*G[0, 1, 0, x]*Log[s12] - 6*G[0, 1, 1, x]*Log[s12] - 
     12*G[1, 0, 1, x]*Log[s12] - 12*G[1, 1, 0, x]*Log[s12] + 
     (13*Pi^2*Log[s12]^2)/4 - 6*G[0, 1, x]*Log[s12]^2 - 
     6*G[1, 0, x]*Log[s12]^2 - 6*G[1, 1, x]*Log[s12]^2 - 
     2*G[0, x]*Log[s12]^3 - 4*G[1, x]*Log[s12]^3 - (3*Log[s12]^4)/2 - 
     19*G[0, x]*Zeta[3] - 35*G[1, x]*Zeta[3] - 51*Log[s12]*Zeta[3]) + 
   ep^5*((-49*Pi^4*G[0, x])/240 - (41*Pi^4*G[1, x])/120 - 
     (5*Pi^2*G[0, 0, 0, x])/2 - 3*Pi^2*G[0, 0, 1, x] - 
     (7*Pi^2*G[0, 1, 0, x])/2 - (11*Pi^2*G[0, 1, 1, x])/2 - 
     4*Pi^2*G[1, 0, 0, x] - 6*Pi^2*G[1, 0, 1, x] - 7*Pi^2*G[1, 1, 0, x] - 
     10*Pi^2*G[1, 1, 1, x] - 21*G[0, 0, 0, 0, 0, x] + 3*G[0, 0, 0, 0, 1, x] + 
     3*G[0, 0, 0, 1, 0, x] + 3*G[0, 0, 0, 1, 1, x] + 6*G[0, 0, 1, 0, 1, x] + 
     6*G[0, 0, 1, 1, 0, x] - 6*G[0, 1, 0, 0, 0, x] + 6*G[0, 1, 0, 0, 1, x] + 
     6*G[0, 1, 0, 1, 0, x] + 6*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 1, x] + 
     12*G[0, 1, 1, 1, 0, x] - 12*G[0, 1, 1, 1, 1, x] - 
     18*G[1, 0, 0, 0, 0, x] + 6*G[1, 0, 0, 0, 1, x] + 6*G[1, 0, 0, 1, 0, x] + 
     6*G[1, 0, 0, 1, 1, x] + 12*G[1, 0, 1, 0, 1, x] + 
     12*G[1, 0, 1, 1, 0, x] - 12*G[1, 1, 0, 0, 0, x] + 
     12*G[1, 1, 0, 0, 1, x] + 12*G[1, 1, 0, 1, 0, x] + 
     12*G[1, 1, 0, 1, 1, x] + 24*G[1, 1, 1, 0, 1, x] + 
     24*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] - 
     (139*Pi^4*Log[s12])/240 - 4*Pi^2*G[0, 0, x]*Log[s12] - 
     6*Pi^2*G[0, 1, x]*Log[s12] - 7*Pi^2*G[1, 0, x]*Log[s12] - 
     11*Pi^2*G[1, 1, x]*Log[s12] - 18*G[0, 0, 0, 0, x]*Log[s12] + 
     6*G[0, 0, 0, 1, x]*Log[s12] + 6*G[0, 0, 1, 0, x]*Log[s12] + 
     6*G[0, 0, 1, 1, x]*Log[s12] + 12*G[0, 1, 0, 1, x]*Log[s12] + 
     12*G[0, 1, 1, 0, x]*Log[s12] - 12*G[1, 0, 0, 0, x]*Log[s12] + 
     12*G[1, 0, 0, 1, x]*Log[s12] + 12*G[1, 0, 1, 0, x]*Log[s12] + 
     12*G[1, 0, 1, 1, x]*Log[s12] + 24*G[1, 1, 0, 1, x]*Log[s12] + 
     24*G[1, 1, 1, 0, x]*Log[s12] - 24*G[1, 1, 1, 1, x]*Log[s12] - 
     (7*Pi^2*G[0, x]*Log[s12]^2)/2 - 6*Pi^2*G[1, x]*Log[s12]^2 - 
     6*G[0, 0, 0, x]*Log[s12]^2 + 6*G[0, 0, 1, x]*Log[s12]^2 + 
     6*G[0, 1, 0, x]*Log[s12]^2 + 6*G[0, 1, 1, x]*Log[s12]^2 + 
     12*G[1, 0, 1, x]*Log[s12]^2 + 12*G[1, 1, 0, x]*Log[s12]^2 - 
     (13*Pi^2*Log[s12]^3)/6 + 4*G[0, 1, x]*Log[s12]^3 + 
     4*G[1, 0, x]*Log[s12]^3 + 4*G[1, 1, x]*Log[s12]^3 + G[0, x]*Log[s12]^4 + 
     2*G[1, x]*Log[s12]^4 + (3*Log[s12]^5)/5 - (205*Pi^2*Zeta[3])/12 + 
     6*G[0, 0, x]*Zeta[3] + 35*G[0, 1, x]*Zeta[3] + 38*G[1, 0, x]*Zeta[3] + 
     38*G[1, 1, x]*Zeta[3] + 38*G[0, x]*Log[s12]*Zeta[3] + 
     70*G[1, x]*Log[s12]*Zeta[3] + 51*Log[s12]^2*Zeta[3] + 
     (1269*Zeta[5])/10) + ep^6*((179*Pi^6)/20160 + (Pi^4*G[0, 0, x])/30 + 
     (41*Pi^4*G[0, 1, x])/120 + (49*Pi^4*G[1, 0, x])/120 + 
     (5*Pi^4*G[1, 1, x])/24 + (7*Pi^2*G[0, 0, 0, 0, x])/2 + 
     3*Pi^2*G[0, 0, 0, 1, x] + (7*Pi^2*G[0, 0, 1, 0, x])/2 + 
     (11*Pi^2*G[0, 0, 1, 1, x])/2 + 4*Pi^2*G[0, 1, 0, 0, x] + 
     6*Pi^2*G[0, 1, 0, 1, x] + 7*Pi^2*G[0, 1, 1, 0, x] + 
     10*Pi^2*G[0, 1, 1, 1, x] + 5*Pi^2*G[1, 0, 0, 0, x] + 
     6*Pi^2*G[1, 0, 0, 1, x] + 7*Pi^2*G[1, 0, 1, 0, x] + 
     11*Pi^2*G[1, 0, 1, 1, x] + 8*Pi^2*G[1, 1, 0, 0, x] + 
     12*Pi^2*G[1, 1, 0, 1, x] + 14*Pi^2*G[1, 1, 1, 0, x] + 
     18*Pi^2*G[1, 1, 1, 1, x] + 45*G[0, 0, 0, 0, 0, 0, x] - 
     3*G[0, 0, 0, 0, 0, 1, x] - 3*G[0, 0, 0, 0, 1, 0, x] - 
     3*G[0, 0, 0, 0, 1, 1, x] - 6*G[0, 0, 0, 1, 0, 1, x] - 
     6*G[0, 0, 0, 1, 1, 0, x] + 6*G[0, 0, 1, 0, 0, 0, x] - 
     6*G[0, 0, 1, 0, 0, 1, x] - 6*G[0, 0, 1, 0, 1, 0, x] - 
     6*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
     12*G[0, 0, 1, 1, 1, 0, x] + 12*G[0, 0, 1, 1, 1, 1, x] + 
     18*G[0, 1, 0, 0, 0, 0, x] - 6*G[0, 1, 0, 0, 0, 1, x] - 
     6*G[0, 1, 0, 0, 1, 0, x] - 6*G[0, 1, 0, 0, 1, 1, x] - 
     12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] + 
     12*G[0, 1, 1, 0, 0, 0, x] - 12*G[0, 1, 1, 0, 0, 1, x] - 
     12*G[0, 1, 1, 0, 1, 0, x] - 12*G[0, 1, 1, 0, 1, 1, x] - 
     24*G[0, 1, 1, 1, 0, 1, x] - 24*G[0, 1, 1, 1, 1, 0, x] + 
     48*G[0, 1, 1, 1, 1, 1, x] + 42*G[1, 0, 0, 0, 0, 0, x] - 
     6*G[1, 0, 0, 0, 0, 1, x] - 6*G[1, 0, 0, 0, 1, 0, x] - 
     6*G[1, 0, 0, 0, 1, 1, x] - 12*G[1, 0, 0, 1, 0, 1, x] - 
     12*G[1, 0, 0, 1, 1, 0, x] + 12*G[1, 0, 1, 0, 0, 0, x] - 
     12*G[1, 0, 1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, 1, 0, x] - 
     12*G[1, 0, 1, 0, 1, 1, x] - 24*G[1, 0, 1, 1, 0, 1, x] - 
     24*G[1, 0, 1, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, 1, x] + 
     36*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
     12*G[1, 1, 0, 0, 1, 0, x] - 12*G[1, 1, 0, 0, 1, 1, x] - 
     24*G[1, 1, 0, 1, 0, 1, x] - 24*G[1, 1, 0, 1, 1, 0, x] + 
     24*G[1, 1, 1, 0, 0, 0, x] - 24*G[1, 1, 1, 0, 0, 1, x] - 
     24*G[1, 1, 1, 0, 1, 0, x] - 24*G[1, 1, 1, 0, 1, 1, x] - 
     48*G[1, 1, 1, 1, 0, 1, x] - 48*G[1, 1, 1, 1, 1, 0, x] + 
     144*G[1, 1, 1, 1, 1, 1, x] + (49*Pi^4*G[0, x]*Log[s12])/120 + 
     (41*Pi^4*G[1, x]*Log[s12])/60 + 5*Pi^2*G[0, 0, 0, x]*Log[s12] + 
     6*Pi^2*G[0, 0, 1, x]*Log[s12] + 7*Pi^2*G[0, 1, 0, x]*Log[s12] + 
     11*Pi^2*G[0, 1, 1, x]*Log[s12] + 8*Pi^2*G[1, 0, 0, x]*Log[s12] + 
     12*Pi^2*G[1, 0, 1, x]*Log[s12] + 14*Pi^2*G[1, 1, 0, x]*Log[s12] + 
     20*Pi^2*G[1, 1, 1, x]*Log[s12] + 42*G[0, 0, 0, 0, 0, x]*Log[s12] - 
     6*G[0, 0, 0, 0, 1, x]*Log[s12] - 6*G[0, 0, 0, 1, 0, x]*Log[s12] - 
     6*G[0, 0, 0, 1, 1, x]*Log[s12] - 12*G[0, 0, 1, 0, 1, x]*Log[s12] - 
     12*G[0, 0, 1, 1, 0, x]*Log[s12] + 12*G[0, 1, 0, 0, 0, x]*Log[s12] - 
     12*G[0, 1, 0, 0, 1, x]*Log[s12] - 12*G[0, 1, 0, 1, 0, x]*Log[s12] - 
     12*G[0, 1, 0, 1, 1, x]*Log[s12] - 24*G[0, 1, 1, 0, 1, x]*Log[s12] - 
     24*G[0, 1, 1, 1, 0, x]*Log[s12] + 24*G[0, 1, 1, 1, 1, x]*Log[s12] + 
     36*G[1, 0, 0, 0, 0, x]*Log[s12] - 12*G[1, 0, 0, 0, 1, x]*Log[s12] - 
     12*G[1, 0, 0, 1, 0, x]*Log[s12] - 12*G[1, 0, 0, 1, 1, x]*Log[s12] - 
     24*G[1, 0, 1, 0, 1, x]*Log[s12] - 24*G[1, 0, 1, 1, 0, x]*Log[s12] + 
     24*G[1, 1, 0, 0, 0, x]*Log[s12] - 24*G[1, 1, 0, 0, 1, x]*Log[s12] - 
     24*G[1, 1, 0, 1, 0, x]*Log[s12] - 24*G[1, 1, 0, 1, 1, x]*Log[s12] - 
     48*G[1, 1, 1, 0, 1, x]*Log[s12] - 48*G[1, 1, 1, 1, 0, x]*Log[s12] + 
     96*G[1, 1, 1, 1, 1, x]*Log[s12] + (139*Pi^4*Log[s12]^2)/240 + 
     4*Pi^2*G[0, 0, x]*Log[s12]^2 + 6*Pi^2*G[0, 1, x]*Log[s12]^2 + 
     7*Pi^2*G[1, 0, x]*Log[s12]^2 + 11*Pi^2*G[1, 1, x]*Log[s12]^2 + 
     18*G[0, 0, 0, 0, x]*Log[s12]^2 - 6*G[0, 0, 0, 1, x]*Log[s12]^2 - 
     6*G[0, 0, 1, 0, x]*Log[s12]^2 - 6*G[0, 0, 1, 1, x]*Log[s12]^2 - 
     12*G[0, 1, 0, 1, x]*Log[s12]^2 - 12*G[0, 1, 1, 0, x]*Log[s12]^2 + 
     12*G[1, 0, 0, 0, x]*Log[s12]^2 - 12*G[1, 0, 0, 1, x]*Log[s12]^2 - 
     12*G[1, 0, 1, 0, x]*Log[s12]^2 - 12*G[1, 0, 1, 1, x]*Log[s12]^2 - 
     24*G[1, 1, 0, 1, x]*Log[s12]^2 - 24*G[1, 1, 1, 0, x]*Log[s12]^2 + 
     24*G[1, 1, 1, 1, x]*Log[s12]^2 + (7*Pi^2*G[0, x]*Log[s12]^3)/3 + 
     4*Pi^2*G[1, x]*Log[s12]^3 + 4*G[0, 0, 0, x]*Log[s12]^3 - 
     4*G[0, 0, 1, x]*Log[s12]^3 - 4*G[0, 1, 0, x]*Log[s12]^3 - 
     4*G[0, 1, 1, x]*Log[s12]^3 - 8*G[1, 0, 1, x]*Log[s12]^3 - 
     8*G[1, 1, 0, x]*Log[s12]^3 + (13*Pi^2*Log[s12]^4)/12 - 
     2*G[0, 1, x]*Log[s12]^4 - 2*G[1, 0, x]*Log[s12]^4 - 
     2*G[1, 1, x]*Log[s12]^4 - (2*G[0, x]*Log[s12]^5)/5 - 
     (4*G[1, x]*Log[s12]^5)/5 - Log[s12]^6/5 + (109*Pi^2*G[0, x]*Zeta[3])/6 + 
     (63*Pi^2*G[1, x]*Zeta[3])/2 + 20*G[0, 0, 0, x]*Zeta[3] - 
     35*G[0, 0, 1, x]*Zeta[3] - 38*G[0, 1, 0, x]*Zeta[3] - 
     38*G[0, 1, 1, x]*Zeta[3] - 12*G[1, 0, 0, x]*Zeta[3] - 
     70*G[1, 0, 1, x]*Zeta[3] - 76*G[1, 1, 0, x]*Zeta[3] - 
     12*G[1, 1, 1, x]*Zeta[3] + (205*Pi^2*Log[s12]*Zeta[3])/6 - 
     12*G[0, 0, x]*Log[s12]*Zeta[3] - 70*G[0, 1, x]*Log[s12]*Zeta[3] - 
     76*G[1, 0, x]*Log[s12]*Zeta[3] - 76*G[1, 1, x]*Log[s12]*Zeta[3] - 
     38*G[0, x]*Log[s12]^2*Zeta[3] - 70*G[1, x]*Log[s12]^2*Zeta[3] - 
     34*Log[s12]^3*Zeta[3] - (285*Zeta[3]^2)/2 - (453*G[0, x]*Zeta[5])/5 - 
     (861*G[1, x]*Zeta[5])/5 - (1269*Log[s12]*Zeta[5])/5), 
 M["2L",16] -> -9/4 + ep*(((-3*I)/2)*Pi + 3*G[0, x] + (9*Log[s12])/2) + 
   ep^2*((13*Pi^2)/8 + (3*I)*Pi*G[0, x] - 3*G[0, 0, x] + (3*I)*Pi*Log[s12] - 
     6*G[0, x]*Log[s12] - (9*Log[s12]^2)/2) + 
   ep^3*((I/4)*Pi^3 - 3*Pi^2*G[0, x] - (6*I)*Pi*G[0, 0, x] + 
     (3*I)*Pi*G[1, 0, x] + 3*G[1, 0, 0, x] - (13*Pi^2*Log[s12])/4 - 
     (6*I)*Pi*G[0, x]*Log[s12] + 6*G[0, 0, x]*Log[s12] - 
     (3*I)*Pi*Log[s12]^2 + 6*G[0, x]*Log[s12]^2 + 3*Log[s12]^3 + 
     (51*Zeta[3])/2) + ep^4*((69*Pi^4)/160 - (I/2)*Pi^3*G[0, x] - 
     (I/2)*Pi^3*G[1, x] + (11*Pi^2*G[0, 0, x])/2 - (5*Pi^2*G[1, 0, x])/2 + 
     (12*I)*Pi*G[0, 0, 0, x] - (6*I)*Pi*G[0, 1, 0, x] - 
     (6*I)*Pi*G[1, 0, 0, x] + (3*I)*Pi*G[1, 1, 0, x] + 12*G[0, 0, 0, 0, x] - 
     6*G[0, 1, 0, 0, x] - 12*G[1, 0, 0, 0, x] + 3*G[1, 1, 0, 0, x] - 
     (I/2)*Pi^3*Log[s12] + 6*Pi^2*G[0, x]*Log[s12] + 
     (12*I)*Pi*G[0, 0, x]*Log[s12] - (6*I)*Pi*G[1, 0, x]*Log[s12] - 
     6*G[1, 0, 0, x]*Log[s12] + (13*Pi^2*Log[s12]^2)/4 + 
     (6*I)*Pi*G[0, x]*Log[s12]^2 - 6*G[0, 0, x]*Log[s12]^2 + 
     (2*I)*Pi*Log[s12]^3 - 4*G[0, x]*Log[s12]^3 - (3*Log[s12]^4)/2 + 
     (16*I)*Pi*Zeta[3] - 35*G[0, x]*Zeta[3] + 3*G[1, x]*Zeta[3] - 
     51*Log[s12]*Zeta[3]) + ep^5*(((19*I)/80)*Pi^5 - (5*Pi^4*G[0, x])/8 + 
     (43*Pi^4*G[1, x])/120 + I*Pi^3*G[0, 0, x] + I*Pi^3*G[0, 1, x] - 
     (I/2)*Pi^3*G[1, 0, x] - (I/2)*Pi^3*G[1, 1, x] - 10*Pi^2*G[0, 0, 0, x] + 
     5*Pi^2*G[0, 1, 0, x] + (9*Pi^2*G[1, 0, 0, x])/2 - 
     (5*Pi^2*G[1, 1, 0, x])/2 - (24*I)*Pi*G[0, 0, 0, 0, x] + 
     (12*I)*Pi*G[0, 0, 1, 0, x] + (12*I)*Pi*G[0, 1, 0, 0, x] - 
     (6*I)*Pi*G[0, 1, 1, 0, x] + (12*I)*Pi*G[1, 0, 0, 0, x] - 
     (6*I)*Pi*G[1, 0, 1, 0, x] - (6*I)*Pi*G[1, 1, 0, 0, x] + 
     (3*I)*Pi*G[1, 1, 1, 0, x] - 48*G[0, 0, 0, 0, 0, x] + 
     12*G[0, 0, 1, 0, 0, x] + 24*G[0, 1, 0, 0, 0, x] - 
     6*G[0, 1, 1, 0, 0, x] + 36*G[1, 0, 0, 0, 0, x] - 6*G[1, 0, 1, 0, 0, x] - 
     12*G[1, 1, 0, 0, 0, x] + 3*G[1, 1, 1, 0, 0, x] - (69*Pi^4*Log[s12])/80 + 
     I*Pi^3*G[0, x]*Log[s12] + I*Pi^3*G[1, x]*Log[s12] - 
     11*Pi^2*G[0, 0, x]*Log[s12] + 5*Pi^2*G[1, 0, x]*Log[s12] - 
     (24*I)*Pi*G[0, 0, 0, x]*Log[s12] + (12*I)*Pi*G[0, 1, 0, x]*Log[s12] + 
     (12*I)*Pi*G[1, 0, 0, x]*Log[s12] - (6*I)*Pi*G[1, 1, 0, x]*Log[s12] - 
     24*G[0, 0, 0, 0, x]*Log[s12] + 12*G[0, 1, 0, 0, x]*Log[s12] + 
     24*G[1, 0, 0, 0, x]*Log[s12] - 6*G[1, 1, 0, 0, x]*Log[s12] + 
     (I/2)*Pi^3*Log[s12]^2 - 6*Pi^2*G[0, x]*Log[s12]^2 - 
     (12*I)*Pi*G[0, 0, x]*Log[s12]^2 + (6*I)*Pi*G[1, 0, x]*Log[s12]^2 + 
     6*G[1, 0, 0, x]*Log[s12]^2 - (13*Pi^2*Log[s12]^3)/6 - 
     (4*I)*Pi*G[0, x]*Log[s12]^3 + 4*G[0, 0, x]*Log[s12]^3 - 
     I*Pi*Log[s12]^4 + 2*G[0, x]*Log[s12]^4 + (3*Log[s12]^5)/5 - 
     (211*Pi^2*Zeta[3])/12 - (32*I)*Pi*G[0, x]*Zeta[3] + 
     (3*I)*Pi*G[1, x]*Zeta[3] + 38*G[0, 0, x]*Zeta[3] - 
     6*G[0, 1, x]*Zeta[3] - 3*G[1, 0, x]*Zeta[3] + 3*G[1, 1, x]*Zeta[3] - 
     (32*I)*Pi*Log[s12]*Zeta[3] + 70*G[0, x]*Log[s12]*Zeta[3] - 
     6*G[1, x]*Log[s12]*Zeta[3] + 51*Log[s12]^2*Zeta[3] + 
     (1239*Zeta[5])/10) + ep^6*((389*Pi^6)/6720 - ((19*I)/40)*Pi^5*G[0, x] + 
     (I/10)*Pi^5*G[1, x] + (31*Pi^4*G[0, 0, x])/40 - 
     (43*Pi^4*G[0, 1, x])/60 - (3*Pi^4*G[1, 0, x])/20 + 
     (43*Pi^4*G[1, 1, x])/120 - (2*I)*Pi^3*G[0, 0, 0, x] - 
     (2*I)*Pi^3*G[0, 0, 1, x] + I*Pi^3*G[0, 1, 0, x] + I*Pi^3*G[0, 1, 1, x] + 
     I*Pi^3*G[1, 0, 0, x] + I*Pi^3*G[1, 0, 1, x] - (I/2)*Pi^3*G[1, 1, 0, x] - 
     (I/2)*Pi^3*G[1, 1, 1, x] + 18*Pi^2*G[0, 0, 0, 0, x] - 
     10*Pi^2*G[0, 0, 1, 0, x] - 9*Pi^2*G[0, 1, 0, 0, x] + 
     5*Pi^2*G[0, 1, 1, 0, x] - 8*Pi^2*G[1, 0, 0, 0, x] + 
     5*Pi^2*G[1, 0, 1, 0, x] + (9*Pi^2*G[1, 1, 0, 0, x])/2 - 
     (5*Pi^2*G[1, 1, 1, 0, x])/2 + (48*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     (24*I)*Pi*G[0, 0, 0, 1, 0, x] - (24*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (12*I)*Pi*G[0, 0, 1, 1, 0, x] - (24*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (12*I)*Pi*G[0, 1, 0, 1, 0, x] + (12*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (6*I)*Pi*G[0, 1, 1, 1, 0, x] - (24*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (12*I)*Pi*G[1, 0, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (6*I)*Pi*G[1, 0, 1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (6*I)*Pi*G[1, 1, 0, 1, 0, x] - (6*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     (3*I)*Pi*G[1, 1, 1, 1, 0, x] + 144*G[0, 0, 0, 0, 0, 0, x] - 
     24*G[0, 0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 0, 0, x] + 
     12*G[0, 0, 1, 1, 0, 0, x] - 72*G[0, 1, 0, 0, 0, 0, x] + 
     12*G[0, 1, 0, 1, 0, 0, x] + 24*G[0, 1, 1, 0, 0, 0, x] - 
     6*G[0, 1, 1, 1, 0, 0, x] - 96*G[1, 0, 0, 0, 0, 0, x] + 
     12*G[1, 0, 0, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 0, x] - 
     6*G[1, 0, 1, 1, 0, 0, x] + 36*G[1, 1, 0, 0, 0, 0, x] - 
     6*G[1, 1, 0, 1, 0, 0, x] - 12*G[1, 1, 1, 0, 0, 0, x] + 
     3*G[1, 1, 1, 1, 0, 0, x] - ((19*I)/40)*Pi^5*Log[s12] + 
     (5*Pi^4*G[0, x]*Log[s12])/4 - (43*Pi^4*G[1, x]*Log[s12])/60 - 
     (2*I)*Pi^3*G[0, 0, x]*Log[s12] - (2*I)*Pi^3*G[0, 1, x]*Log[s12] + 
     I*Pi^3*G[1, 0, x]*Log[s12] + I*Pi^3*G[1, 1, x]*Log[s12] + 
     20*Pi^2*G[0, 0, 0, x]*Log[s12] - 10*Pi^2*G[0, 1, 0, x]*Log[s12] - 
     9*Pi^2*G[1, 0, 0, x]*Log[s12] + 5*Pi^2*G[1, 1, 0, x]*Log[s12] + 
     (48*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] - (24*I)*Pi*G[0, 0, 1, 0, x]*
      Log[s12] - (24*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] + 
     (12*I)*Pi*G[0, 1, 1, 0, x]*Log[s12] - (24*I)*Pi*G[1, 0, 0, 0, x]*
      Log[s12] + (12*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] + 
     (12*I)*Pi*G[1, 1, 0, 0, x]*Log[s12] - (6*I)*Pi*G[1, 1, 1, 0, x]*
      Log[s12] + 96*G[0, 0, 0, 0, 0, x]*Log[s12] - 24*G[0, 0, 1, 0, 0, x]*
      Log[s12] - 48*G[0, 1, 0, 0, 0, x]*Log[s12] + 12*G[0, 1, 1, 0, 0, x]*
      Log[s12] - 72*G[1, 0, 0, 0, 0, x]*Log[s12] + 12*G[1, 0, 1, 0, 0, x]*
      Log[s12] + 24*G[1, 1, 0, 0, 0, x]*Log[s12] - 6*G[1, 1, 1, 0, 0, x]*
      Log[s12] + (69*Pi^4*Log[s12]^2)/80 - I*Pi^3*G[0, x]*Log[s12]^2 - 
     I*Pi^3*G[1, x]*Log[s12]^2 + 11*Pi^2*G[0, 0, x]*Log[s12]^2 - 
     5*Pi^2*G[1, 0, x]*Log[s12]^2 + (24*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 - 
     (12*I)*Pi*G[0, 1, 0, x]*Log[s12]^2 - (12*I)*Pi*G[1, 0, 0, x]*
      Log[s12]^2 + (6*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 + 
     24*G[0, 0, 0, 0, x]*Log[s12]^2 - 12*G[0, 1, 0, 0, x]*Log[s12]^2 - 
     24*G[1, 0, 0, 0, x]*Log[s12]^2 + 6*G[1, 1, 0, 0, x]*Log[s12]^2 - 
     (I/3)*Pi^3*Log[s12]^3 + 4*Pi^2*G[0, x]*Log[s12]^3 + 
     (8*I)*Pi*G[0, 0, x]*Log[s12]^3 - (4*I)*Pi*G[1, 0, x]*Log[s12]^3 - 
     4*G[1, 0, 0, x]*Log[s12]^3 + (13*Pi^2*Log[s12]^4)/12 + 
     (2*I)*Pi*G[0, x]*Log[s12]^4 - 2*G[0, 0, x]*Log[s12]^4 + 
     ((2*I)/5)*Pi*Log[s12]^5 - (4*G[0, x]*Log[s12]^5)/5 - Log[s12]^6/5 - 
     ((8*I)/3)*Pi^3*Zeta[3] + (65*Pi^2*G[0, x]*Zeta[3])/2 - 
     3*Pi^2*G[1, x]*Zeta[3] + (64*I)*Pi*G[0, 0, x]*Zeta[3] - 
     (6*I)*Pi*G[0, 1, x]*Zeta[3] - (32*I)*Pi*G[1, 0, x]*Zeta[3] + 
     (3*I)*Pi*G[1, 1, x]*Zeta[3] - 12*G[0, 0, 0, x]*Zeta[3] + 
     12*G[0, 0, 1, x]*Zeta[3] + 6*G[0, 1, 0, x]*Zeta[3] - 
     6*G[0, 1, 1, x]*Zeta[3] - 26*G[1, 0, 0, x]*Zeta[3] - 
     6*G[1, 0, 1, x]*Zeta[3] - 3*G[1, 1, 0, x]*Zeta[3] + 
     3*G[1, 1, 1, x]*Zeta[3] + (211*Pi^2*Log[s12]*Zeta[3])/6 + 
     (64*I)*Pi*G[0, x]*Log[s12]*Zeta[3] - (6*I)*Pi*G[1, x]*Log[s12]*Zeta[3] - 
     76*G[0, 0, x]*Log[s12]*Zeta[3] + 12*G[0, 1, x]*Log[s12]*Zeta[3] + 
     6*G[1, 0, x]*Log[s12]*Zeta[3] - 6*G[1, 1, x]*Log[s12]*Zeta[3] + 
     (32*I)*Pi*Log[s12]^2*Zeta[3] - 70*G[0, x]*Log[s12]^2*Zeta[3] + 
     6*G[1, x]*Log[s12]^2*Zeta[3] - 34*Log[s12]^3*Zeta[3] - 144*Zeta[3]^2 + 
     ((408*I)/5)*Pi*Zeta[5] - (831*G[0, x]*Zeta[5])/5 + 6*G[1, x]*Zeta[5] - 
     (1239*Log[s12]*Zeta[5])/5), 
 M["2L",17] -> -9/4 + ep*(((-3*I)/2)*Pi + 3*G[1, x] + (9*Log[s12])/2) + 
   ep^2*((13*Pi^2)/8 + (3*I)*Pi*G[1, x] - 3*G[1, 1, x] + (3*I)*Pi*Log[s12] - 
     6*G[1, x]*Log[s12] - (9*Log[s12]^2)/2) + 
   ep^3*(((3*I)/4)*Pi^3 - 3*Pi^2*G[1, x] + (3*I)*Pi*G[0, 1, x] - 
     (6*I)*Pi*G[1, 1, x] + 3*G[0, 1, 1, x] - (13*Pi^2*Log[s12])/4 - 
     (6*I)*Pi*G[1, x]*Log[s12] + 6*G[1, 1, x]*Log[s12] - 
     (3*I)*Pi*Log[s12]^2 + 6*G[1, x]*Log[s12]^2 + 3*Log[s12]^3 + 
     (45*Zeta[3])/2) + ep^4*((7*Pi^4)/96 - ((3*I)/2)*Pi^3*G[1, x] - 
     (5*Pi^2*G[0, 1, x])/2 + (11*Pi^2*G[1, 1, x])/2 + 
     (3*I)*Pi*G[0, 0, 1, x] - (6*I)*Pi*G[0, 1, 1, x] - 
     (6*I)*Pi*G[1, 0, 1, x] + (12*I)*Pi*G[1, 1, 1, x] + 3*G[0, 0, 1, 1, x] - 
     12*G[0, 1, 1, 1, x] - 6*G[1, 0, 1, 1, x] + 12*G[1, 1, 1, 1, x] - 
     ((3*I)/2)*Pi^3*Log[s12] + 6*Pi^2*G[1, x]*Log[s12] - 
     (6*I)*Pi*G[0, 1, x]*Log[s12] + (12*I)*Pi*G[1, 1, x]*Log[s12] - 
     6*G[0, 1, 1, x]*Log[s12] + (13*Pi^2*Log[s12]^2)/4 + 
     (6*I)*Pi*G[1, x]*Log[s12]^2 - 6*G[1, 1, x]*Log[s12]^2 + 
     (2*I)*Pi*Log[s12]^3 - 4*G[1, x]*Log[s12]^3 - (3*Log[s12]^4)/2 + 
     (13*I)*Pi*Zeta[3] - 29*G[1, x]*Zeta[3] - 45*Log[s12]*Zeta[3]) + 
   ep^5*(((11*I)/80)*Pi^5 + (11*Pi^4*G[1, x])/120 - 
     ((3*I)/2)*Pi^3*G[0, 1, x] + (3*I)*Pi^3*G[1, 1, x] - 
     (5*Pi^2*G[0, 0, 1, x])/2 + (9*Pi^2*G[0, 1, 1, x])/2 + 
     5*Pi^2*G[1, 0, 1, x] - 10*Pi^2*G[1, 1, 1, x] + 
     (3*I)*Pi*G[0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 1, 1, x] - 
     (6*I)*Pi*G[0, 1, 0, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
     (6*I)*Pi*G[1, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 1, 1, x] + 
     (12*I)*Pi*G[1, 1, 0, 1, x] - (24*I)*Pi*G[1, 1, 1, 1, x] + 
     3*G[0, 0, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 1, x] - 6*G[0, 1, 0, 1, 1, x] + 
     36*G[0, 1, 1, 1, 1, x] - 6*G[1, 0, 0, 1, 1, x] + 
     24*G[1, 0, 1, 1, 1, x] + 12*G[1, 1, 0, 1, 1, x] - 
     48*G[1, 1, 1, 1, 1, x] - (7*Pi^4*Log[s12])/48 + 
     (3*I)*Pi^3*G[1, x]*Log[s12] + 5*Pi^2*G[0, 1, x]*Log[s12] - 
     11*Pi^2*G[1, 1, x]*Log[s12] - (6*I)*Pi*G[0, 0, 1, x]*Log[s12] + 
     (12*I)*Pi*G[0, 1, 1, x]*Log[s12] + (12*I)*Pi*G[1, 0, 1, x]*Log[s12] - 
     (24*I)*Pi*G[1, 1, 1, x]*Log[s12] - 6*G[0, 0, 1, 1, x]*Log[s12] + 
     24*G[0, 1, 1, 1, x]*Log[s12] + 12*G[1, 0, 1, 1, x]*Log[s12] - 
     24*G[1, 1, 1, 1, x]*Log[s12] + ((3*I)/2)*Pi^3*Log[s12]^2 - 
     6*Pi^2*G[1, x]*Log[s12]^2 + (6*I)*Pi*G[0, 1, x]*Log[s12]^2 - 
     (12*I)*Pi*G[1, 1, x]*Log[s12]^2 + 6*G[0, 1, 1, x]*Log[s12]^2 - 
     (13*Pi^2*Log[s12]^3)/6 - (4*I)*Pi*G[1, x]*Log[s12]^3 + 
     4*G[1, 1, x]*Log[s12]^3 - I*Pi*Log[s12]^4 + 2*G[1, x]*Log[s12]^4 + 
     (3*Log[s12]^5)/5 - (175*Pi^2*Zeta[3])/12 - (26*I)*Pi*G[1, x]*Zeta[3] + 
     3*G[0, 1, x]*Zeta[3] + 26*G[1, 1, x]*Zeta[3] - 
     (26*I)*Pi*Log[s12]*Zeta[3] + 58*G[1, x]*Log[s12]*Zeta[3] + 
     45*Log[s12]^2*Zeta[3] + (1179*Zeta[5])/10) + 
   ep^6*((811*Pi^6)/20160 - ((11*I)/40)*Pi^5*G[1, x] + 
     (17*Pi^4*G[0, 1, x])/30 - (79*Pi^4*G[1, 1, x])/120 - 
     ((3*I)/2)*Pi^3*G[0, 0, 1, x] + (3*I)*Pi^3*G[0, 1, 1, x] + 
     (3*I)*Pi^3*G[1, 0, 1, x] - (6*I)*Pi^3*G[1, 1, 1, x] - 
     (5*Pi^2*G[0, 0, 0, 1, x])/2 + (9*Pi^2*G[0, 0, 1, 1, x])/2 + 
     5*Pi^2*G[0, 1, 0, 1, x] - 8*Pi^2*G[0, 1, 1, 1, x] + 
     5*Pi^2*G[1, 0, 0, 1, x] - 9*Pi^2*G[1, 0, 1, 1, x] - 
     10*Pi^2*G[1, 1, 0, 1, x] + 18*Pi^2*G[1, 1, 1, 1, x] + 
     (3*I)*Pi*G[0, 0, 0, 0, 1, x] - (6*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     (6*I)*Pi*G[0, 0, 1, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     (6*I)*Pi*G[0, 1, 0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (12*I)*Pi*G[0, 1, 1, 0, 1, x] - (24*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     (6*I)*Pi*G[1, 0, 0, 0, 1, x] + (12*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (12*I)*Pi*G[1, 0, 1, 0, 1, x] - (24*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (12*I)*Pi*G[1, 1, 0, 0, 1, x] - (24*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     (24*I)*Pi*G[1, 1, 1, 0, 1, x] + (48*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     3*G[0, 0, 0, 0, 1, 1, x] - 12*G[0, 0, 0, 1, 1, 1, x] - 
     6*G[0, 0, 1, 0, 1, 1, x] + 36*G[0, 0, 1, 1, 1, 1, x] - 
     6*G[0, 1, 0, 0, 1, 1, x] + 24*G[0, 1, 0, 1, 1, 1, x] + 
     12*G[0, 1, 1, 0, 1, 1, x] - 96*G[0, 1, 1, 1, 1, 1, x] - 
     6*G[1, 0, 0, 0, 1, 1, x] + 24*G[1, 0, 0, 1, 1, 1, x] + 
     12*G[1, 0, 1, 0, 1, 1, x] - 72*G[1, 0, 1, 1, 1, 1, x] + 
     12*G[1, 1, 0, 0, 1, 1, x] - 48*G[1, 1, 0, 1, 1, 1, x] - 
     24*G[1, 1, 1, 0, 1, 1, x] + 144*G[1, 1, 1, 1, 1, 1, x] - 
     ((11*I)/40)*Pi^5*Log[s12] - (11*Pi^4*G[1, x]*Log[s12])/60 + 
     (3*I)*Pi^3*G[0, 1, x]*Log[s12] - (6*I)*Pi^3*G[1, 1, x]*Log[s12] + 
     5*Pi^2*G[0, 0, 1, x]*Log[s12] - 9*Pi^2*G[0, 1, 1, x]*Log[s12] - 
     10*Pi^2*G[1, 0, 1, x]*Log[s12] + 20*Pi^2*G[1, 1, 1, x]*Log[s12] - 
     (6*I)*Pi*G[0, 0, 0, 1, x]*Log[s12] + (12*I)*Pi*G[0, 0, 1, 1, x]*
      Log[s12] + (12*I)*Pi*G[0, 1, 0, 1, x]*Log[s12] - 
     (24*I)*Pi*G[0, 1, 1, 1, x]*Log[s12] + (12*I)*Pi*G[1, 0, 0, 1, x]*
      Log[s12] - (24*I)*Pi*G[1, 0, 1, 1, x]*Log[s12] - 
     (24*I)*Pi*G[1, 1, 0, 1, x]*Log[s12] + (48*I)*Pi*G[1, 1, 1, 1, x]*
      Log[s12] - 6*G[0, 0, 0, 1, 1, x]*Log[s12] + 24*G[0, 0, 1, 1, 1, x]*
      Log[s12] + 12*G[0, 1, 0, 1, 1, x]*Log[s12] - 72*G[0, 1, 1, 1, 1, x]*
      Log[s12] + 12*G[1, 0, 0, 1, 1, x]*Log[s12] - 48*G[1, 0, 1, 1, 1, x]*
      Log[s12] - 24*G[1, 1, 0, 1, 1, x]*Log[s12] + 96*G[1, 1, 1, 1, 1, x]*
      Log[s12] + (7*Pi^4*Log[s12]^2)/48 - (3*I)*Pi^3*G[1, x]*Log[s12]^2 - 
     5*Pi^2*G[0, 1, x]*Log[s12]^2 + 11*Pi^2*G[1, 1, x]*Log[s12]^2 + 
     (6*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 - (12*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 - 
     (12*I)*Pi*G[1, 0, 1, x]*Log[s12]^2 + (24*I)*Pi*G[1, 1, 1, x]*
      Log[s12]^2 + 6*G[0, 0, 1, 1, x]*Log[s12]^2 - 
     24*G[0, 1, 1, 1, x]*Log[s12]^2 - 12*G[1, 0, 1, 1, x]*Log[s12]^2 + 
     24*G[1, 1, 1, 1, x]*Log[s12]^2 - I*Pi^3*Log[s12]^3 + 
     4*Pi^2*G[1, x]*Log[s12]^3 - (4*I)*Pi*G[0, 1, x]*Log[s12]^3 + 
     (8*I)*Pi*G[1, 1, x]*Log[s12]^3 - 4*G[0, 1, 1, x]*Log[s12]^3 + 
     (13*Pi^2*Log[s12]^4)/12 + (2*I)*Pi*G[1, x]*Log[s12]^4 - 
     2*G[1, 1, x]*Log[s12]^4 + ((2*I)/5)*Pi*Log[s12]^5 - 
     (4*G[1, x]*Log[s12]^5)/5 - Log[s12]^6/5 - ((13*I)/2)*Pi^3*Zeta[3] + 
     (53*Pi^2*G[1, x]*Zeta[3])/2 - (26*I)*Pi*G[0, 1, x]*Zeta[3] + 
     (52*I)*Pi*G[1, 1, x]*Zeta[3] + 3*G[0, 0, 1, x]*Zeta[3] - 
     38*G[0, 1, 1, x]*Zeta[3] - 6*G[1, 0, 1, x]*Zeta[3] + 
     12*G[1, 1, 1, x]*Zeta[3] + (175*Pi^2*Log[s12]*Zeta[3])/6 + 
     (52*I)*Pi*G[1, x]*Log[s12]*Zeta[3] - 6*G[0, 1, x]*Log[s12]*Zeta[3] - 
     52*G[1, 1, x]*Log[s12]*Zeta[3] + (26*I)*Pi*Log[s12]^2*Zeta[3] - 
     58*G[1, x]*Log[s12]^2*Zeta[3] - 30*Log[s12]^3*Zeta[3] - 
     (227*Zeta[3]^2)/2 + ((363*I)/5)*Pi*Zeta[5] - (771*G[1, x]*Zeta[5])/5 - 
     (1179*Log[s12]*Zeta[5])/5), 
 M["2L",18] -> -9/4 + ep*(3*G[0, x] + (3*G[1, x])/2 + (9*Log[s12])/2) + 
   ep^2*((13*Pi^2)/8 - 3*G[0, 0, x] - 3*G[0, 1, x] - 3*G[1, 0, x] - 
     6*G[0, x]*Log[s12] - 3*G[1, x]*Log[s12] - (9*Log[s12]^2)/2) + 
   ep^3*(-3*Pi^2*G[0, x] - (7*Pi^2*G[1, x])/4 + 6*G[0, 0, 1, x] + 
     6*G[0, 1, 0, x] + 3*G[1, 0, 0, x] + 3*G[1, 0, 1, x] + 3*G[1, 1, 0, x] - 
     3*G[1, 1, 1, x] - (13*Pi^2*Log[s12])/4 + 6*G[0, 0, x]*Log[s12] + 
     6*G[0, 1, x]*Log[s12] + 6*G[1, 0, x]*Log[s12] + 6*G[0, x]*Log[s12]^2 + 
     3*G[1, x]*Log[s12]^2 + 3*Log[s12]^3 + (51*Zeta[3])/2) + 
   ep^4*((69*Pi^4)/160 + (11*Pi^2*G[0, 0, x])/2 + (7*Pi^2*G[0, 1, x])/2 + 
     3*Pi^2*G[1, 0, x] + 2*Pi^2*G[1, 1, x] + 12*G[0, 0, 0, 0, x] - 
     12*G[0, 0, 0, 1, x] - 12*G[0, 0, 1, 0, x] - 6*G[0, 1, 0, 0, x] - 
     6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 6*G[0, 1, 1, 1, x] - 
     6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 3*G[1, 1, 0, 0, x] - 
     3*G[1, 1, 0, 1, x] - 3*G[1, 1, 1, 0, x] + 9*G[1, 1, 1, 1, x] + 
     6*Pi^2*G[0, x]*Log[s12] + (7*Pi^2*G[1, x]*Log[s12])/2 - 
     12*G[0, 0, 1, x]*Log[s12] - 12*G[0, 1, 0, x]*Log[s12] - 
     6*G[1, 0, 0, x]*Log[s12] - 6*G[1, 0, 1, x]*Log[s12] - 
     6*G[1, 1, 0, x]*Log[s12] + 6*G[1, 1, 1, x]*Log[s12] + 
     (13*Pi^2*Log[s12]^2)/4 - 6*G[0, 0, x]*Log[s12]^2 - 
     6*G[0, 1, x]*Log[s12]^2 - 6*G[1, 0, x]*Log[s12]^2 - 
     4*G[0, x]*Log[s12]^3 - 2*G[1, x]*Log[s12]^3 - (3*Log[s12]^4)/2 - 
     35*G[0, x]*Zeta[3] - 19*G[1, x]*Zeta[3] - 51*Log[s12]*Zeta[3]) + 
   ep^5*((-5*Pi^4*G[0, x])/8 - (83*Pi^4*G[1, x])/240 - 
     10*Pi^2*G[0, 0, 0, x] - 7*Pi^2*G[0, 0, 1, x] - 6*Pi^2*G[0, 1, 0, x] - 
     4*Pi^2*G[0, 1, 1, x] - (11*Pi^2*G[1, 0, 0, x])/2 - 
     (7*Pi^2*G[1, 0, 1, x])/2 - 3*Pi^2*G[1, 1, 0, x] - 
     (5*Pi^2*G[1, 1, 1, x])/2 - 48*G[0, 0, 0, 0, 0, x] + 
     24*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] + 
     12*G[0, 0, 1, 0, 0, x] + 12*G[0, 0, 1, 0, 1, x] + 
     12*G[0, 0, 1, 1, 0, x] - 12*G[0, 0, 1, 1, 1, x] + 
     12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
     6*G[0, 1, 1, 0, 0, x] + 6*G[0, 1, 1, 0, 1, x] + 6*G[0, 1, 1, 1, 0, x] - 
     18*G[0, 1, 1, 1, 1, x] - 12*G[1, 0, 0, 0, 0, x] + 
     12*G[1, 0, 0, 0, 1, x] + 12*G[1, 0, 0, 1, 0, x] + 
     6*G[1, 0, 1, 0, 0, x] + 6*G[1, 0, 1, 0, 1, x] + 6*G[1, 0, 1, 1, 0, x] - 
     6*G[1, 0, 1, 1, 1, x] + 6*G[1, 1, 0, 0, 1, x] + 6*G[1, 1, 0, 1, 0, x] + 
     3*G[1, 1, 1, 0, 0, x] + 3*G[1, 1, 1, 0, 1, x] + 3*G[1, 1, 1, 1, 0, x] - 
     21*G[1, 1, 1, 1, 1, x] - (69*Pi^4*Log[s12])/80 - 
     11*Pi^2*G[0, 0, x]*Log[s12] - 7*Pi^2*G[0, 1, x]*Log[s12] - 
     6*Pi^2*G[1, 0, x]*Log[s12] - 4*Pi^2*G[1, 1, x]*Log[s12] - 
     24*G[0, 0, 0, 0, x]*Log[s12] + 24*G[0, 0, 0, 1, x]*Log[s12] + 
     24*G[0, 0, 1, 0, x]*Log[s12] + 12*G[0, 1, 0, 0, x]*Log[s12] + 
     12*G[0, 1, 0, 1, x]*Log[s12] + 12*G[0, 1, 1, 0, x]*Log[s12] - 
     12*G[0, 1, 1, 1, x]*Log[s12] + 12*G[1, 0, 0, 1, x]*Log[s12] + 
     12*G[1, 0, 1, 0, x]*Log[s12] + 6*G[1, 1, 0, 0, x]*Log[s12] + 
     6*G[1, 1, 0, 1, x]*Log[s12] + 6*G[1, 1, 1, 0, x]*Log[s12] - 
     18*G[1, 1, 1, 1, x]*Log[s12] - 6*Pi^2*G[0, x]*Log[s12]^2 - 
     (7*Pi^2*G[1, x]*Log[s12]^2)/2 + 12*G[0, 0, 1, x]*Log[s12]^2 + 
     12*G[0, 1, 0, x]*Log[s12]^2 + 6*G[1, 0, 0, x]*Log[s12]^2 + 
     6*G[1, 0, 1, x]*Log[s12]^2 + 6*G[1, 1, 0, x]*Log[s12]^2 - 
     6*G[1, 1, 1, x]*Log[s12]^2 - (13*Pi^2*Log[s12]^3)/6 + 
     4*G[0, 0, x]*Log[s12]^3 + 4*G[0, 1, x]*Log[s12]^3 + 
     4*G[1, 0, x]*Log[s12]^3 + 2*G[0, x]*Log[s12]^4 + G[1, x]*Log[s12]^4 + 
     (3*Log[s12]^5)/5 - (211*Pi^2*Zeta[3])/12 + 38*G[0, 0, x]*Zeta[3] + 
     38*G[0, 1, x]*Zeta[3] + 35*G[1, 0, x]*Zeta[3] + 6*G[1, 1, x]*Zeta[3] + 
     70*G[0, x]*Log[s12]*Zeta[3] + 38*G[1, x]*Log[s12]*Zeta[3] + 
     51*Log[s12]^2*Zeta[3] + (1239*Zeta[5])/10) + 
   ep^6*((389*Pi^6)/6720 + (31*Pi^4*G[0, 0, x])/40 + 
     (83*Pi^4*G[0, 1, x])/120 + (5*Pi^4*G[1, 0, x])/8 + 
     (7*Pi^4*G[1, 1, x])/40 + 18*Pi^2*G[0, 0, 0, 0, x] + 
     14*Pi^2*G[0, 0, 0, 1, x] + 12*Pi^2*G[0, 0, 1, 0, x] + 
     8*Pi^2*G[0, 0, 1, 1, x] + 11*Pi^2*G[0, 1, 0, 0, x] + 
     7*Pi^2*G[0, 1, 0, 1, x] + 6*Pi^2*G[0, 1, 1, 0, x] + 
     5*Pi^2*G[0, 1, 1, 1, x] + 10*Pi^2*G[1, 0, 0, 0, x] + 
     7*Pi^2*G[1, 0, 0, 1, x] + 6*Pi^2*G[1, 0, 1, 0, x] + 
     4*Pi^2*G[1, 0, 1, 1, x] + (11*Pi^2*G[1, 1, 0, 0, x])/2 + 
     (7*Pi^2*G[1, 1, 0, 1, x])/2 + 3*Pi^2*G[1, 1, 1, 0, x] + 
     (7*Pi^2*G[1, 1, 1, 1, x])/2 + 144*G[0, 0, 0, 0, 0, 0, x] - 
     48*G[0, 0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 0, 1, 0, x] - 
     24*G[0, 0, 0, 1, 0, 0, x] - 24*G[0, 0, 0, 1, 0, 1, x] - 
     24*G[0, 0, 0, 1, 1, 0, x] + 24*G[0, 0, 0, 1, 1, 1, x] - 
     24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] - 
     12*G[0, 0, 1, 1, 0, 0, x] - 12*G[0, 0, 1, 1, 0, 1, x] - 
     12*G[0, 0, 1, 1, 1, 0, x] + 36*G[0, 0, 1, 1, 1, 1, x] + 
     24*G[0, 1, 0, 0, 0, 0, x] - 24*G[0, 1, 0, 0, 0, 1, x] - 
     24*G[0, 1, 0, 0, 1, 0, x] - 12*G[0, 1, 0, 1, 0, 0, x] - 
     12*G[0, 1, 0, 1, 0, 1, x] - 12*G[0, 1, 0, 1, 1, 0, x] + 
     12*G[0, 1, 0, 1, 1, 1, x] - 12*G[0, 1, 1, 0, 0, 1, x] - 
     12*G[0, 1, 1, 0, 1, 0, x] - 6*G[0, 1, 1, 1, 0, 0, x] - 
     6*G[0, 1, 1, 1, 0, 1, x] - 6*G[0, 1, 1, 1, 1, 0, x] + 
     42*G[0, 1, 1, 1, 1, 1, x] + 48*G[1, 0, 0, 0, 0, 0, x] - 
     24*G[1, 0, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 0, 1, 0, x] - 
     12*G[1, 0, 0, 1, 0, 0, x] - 12*G[1, 0, 0, 1, 0, 1, x] - 
     12*G[1, 0, 0, 1, 1, 0, x] + 12*G[1, 0, 0, 1, 1, 1, x] - 
     12*G[1, 0, 1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, 1, 0, x] - 
     6*G[1, 0, 1, 1, 0, 0, x] - 6*G[1, 0, 1, 1, 0, 1, x] - 
     6*G[1, 0, 1, 1, 1, 0, x] + 18*G[1, 0, 1, 1, 1, 1, x] + 
     12*G[1, 1, 0, 0, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 1, x] - 
     12*G[1, 1, 0, 0, 1, 0, x] - 6*G[1, 1, 0, 1, 0, 0, x] - 
     6*G[1, 1, 0, 1, 0, 1, x] - 6*G[1, 1, 0, 1, 1, 0, x] + 
     6*G[1, 1, 0, 1, 1, 1, x] - 6*G[1, 1, 1, 0, 0, 1, x] - 
     6*G[1, 1, 1, 0, 1, 0, x] - 3*G[1, 1, 1, 1, 0, 0, x] - 
     3*G[1, 1, 1, 1, 0, 1, x] - 3*G[1, 1, 1, 1, 1, 0, x] + 
     45*G[1, 1, 1, 1, 1, 1, x] + (5*Pi^4*G[0, x]*Log[s12])/4 + 
     (83*Pi^4*G[1, x]*Log[s12])/120 + 20*Pi^2*G[0, 0, 0, x]*Log[s12] + 
     14*Pi^2*G[0, 0, 1, x]*Log[s12] + 12*Pi^2*G[0, 1, 0, x]*Log[s12] + 
     8*Pi^2*G[0, 1, 1, x]*Log[s12] + 11*Pi^2*G[1, 0, 0, x]*Log[s12] + 
     7*Pi^2*G[1, 0, 1, x]*Log[s12] + 6*Pi^2*G[1, 1, 0, x]*Log[s12] + 
     5*Pi^2*G[1, 1, 1, x]*Log[s12] + 96*G[0, 0, 0, 0, 0, x]*Log[s12] - 
     48*G[0, 0, 0, 0, 1, x]*Log[s12] - 48*G[0, 0, 0, 1, 0, x]*Log[s12] - 
     24*G[0, 0, 1, 0, 0, x]*Log[s12] - 24*G[0, 0, 1, 0, 1, x]*Log[s12] - 
     24*G[0, 0, 1, 1, 0, x]*Log[s12] + 24*G[0, 0, 1, 1, 1, x]*Log[s12] - 
     24*G[0, 1, 0, 0, 1, x]*Log[s12] - 24*G[0, 1, 0, 1, 0, x]*Log[s12] - 
     12*G[0, 1, 1, 0, 0, x]*Log[s12] - 12*G[0, 1, 1, 0, 1, x]*Log[s12] - 
     12*G[0, 1, 1, 1, 0, x]*Log[s12] + 36*G[0, 1, 1, 1, 1, x]*Log[s12] + 
     24*G[1, 0, 0, 0, 0, x]*Log[s12] - 24*G[1, 0, 0, 0, 1, x]*Log[s12] - 
     24*G[1, 0, 0, 1, 0, x]*Log[s12] - 12*G[1, 0, 1, 0, 0, x]*Log[s12] - 
     12*G[1, 0, 1, 0, 1, x]*Log[s12] - 12*G[1, 0, 1, 1, 0, x]*Log[s12] + 
     12*G[1, 0, 1, 1, 1, x]*Log[s12] - 12*G[1, 1, 0, 0, 1, x]*Log[s12] - 
     12*G[1, 1, 0, 1, 0, x]*Log[s12] - 6*G[1, 1, 1, 0, 0, x]*Log[s12] - 
     6*G[1, 1, 1, 0, 1, x]*Log[s12] - 6*G[1, 1, 1, 1, 0, x]*Log[s12] + 
     42*G[1, 1, 1, 1, 1, x]*Log[s12] + (69*Pi^4*Log[s12]^2)/80 + 
     11*Pi^2*G[0, 0, x]*Log[s12]^2 + 7*Pi^2*G[0, 1, x]*Log[s12]^2 + 
     6*Pi^2*G[1, 0, x]*Log[s12]^2 + 4*Pi^2*G[1, 1, x]*Log[s12]^2 + 
     24*G[0, 0, 0, 0, x]*Log[s12]^2 - 24*G[0, 0, 0, 1, x]*Log[s12]^2 - 
     24*G[0, 0, 1, 0, x]*Log[s12]^2 - 12*G[0, 1, 0, 0, x]*Log[s12]^2 - 
     12*G[0, 1, 0, 1, x]*Log[s12]^2 - 12*G[0, 1, 1, 0, x]*Log[s12]^2 + 
     12*G[0, 1, 1, 1, x]*Log[s12]^2 - 12*G[1, 0, 0, 1, x]*Log[s12]^2 - 
     12*G[1, 0, 1, 0, x]*Log[s12]^2 - 6*G[1, 1, 0, 0, x]*Log[s12]^2 - 
     6*G[1, 1, 0, 1, x]*Log[s12]^2 - 6*G[1, 1, 1, 0, x]*Log[s12]^2 + 
     18*G[1, 1, 1, 1, x]*Log[s12]^2 + 4*Pi^2*G[0, x]*Log[s12]^3 + 
     (7*Pi^2*G[1, x]*Log[s12]^3)/3 - 8*G[0, 0, 1, x]*Log[s12]^3 - 
     8*G[0, 1, 0, x]*Log[s12]^3 - 4*G[1, 0, 0, x]*Log[s12]^3 - 
     4*G[1, 0, 1, x]*Log[s12]^3 - 4*G[1, 1, 0, x]*Log[s12]^3 + 
     4*G[1, 1, 1, x]*Log[s12]^3 + (13*Pi^2*Log[s12]^4)/12 - 
     2*G[0, 0, x]*Log[s12]^4 - 2*G[0, 1, x]*Log[s12]^4 - 
     2*G[1, 0, x]*Log[s12]^4 - (4*G[0, x]*Log[s12]^5)/5 - 
     (2*G[1, x]*Log[s12]^5)/5 - Log[s12]^6/5 + (65*Pi^2*G[0, x]*Zeta[3])/2 + 
     (56*Pi^2*G[1, x]*Zeta[3])/3 - 12*G[0, 0, 0, x]*Zeta[3] - 
     76*G[0, 0, 1, x]*Zeta[3] - 70*G[0, 1, 0, x]*Zeta[3] - 
     12*G[0, 1, 1, x]*Zeta[3] - 38*G[1, 0, 0, x]*Zeta[3] - 
     38*G[1, 0, 1, x]*Zeta[3] - 35*G[1, 1, 0, x]*Zeta[3] + 
     20*G[1, 1, 1, x]*Zeta[3] + (211*Pi^2*Log[s12]*Zeta[3])/6 - 
     76*G[0, 0, x]*Log[s12]*Zeta[3] - 76*G[0, 1, x]*Log[s12]*Zeta[3] - 
     70*G[1, 0, x]*Log[s12]*Zeta[3] - 12*G[1, 1, x]*Log[s12]*Zeta[3] - 
     70*G[0, x]*Log[s12]^2*Zeta[3] - 38*G[1, x]*Log[s12]^2*Zeta[3] - 
     34*Log[s12]^3*Zeta[3] - 144*Zeta[3]^2 - (831*G[0, x]*Zeta[5])/5 - 
     (438*G[1, x]*Zeta[5])/5 - (1239*Log[s12]*Zeta[5])/5), 
 M["2L",21] -> ep^2*(-Pi^2/2 - G[0, 0, x] + G[0, 1, x] + G[1, 0, x] - 
     G[1, 1, x]) + ep^3*(Pi^2*G[0, x] + Pi^2*G[1, x] + 4*G[0, 0, 0, x] - 
     2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] + 
     4*G[1, 1, 1, x] + Pi^2*Log[s12] + 2*G[0, 0, x]*Log[s12] - 
     2*G[0, 1, x]*Log[s12] - 2*G[1, 0, x]*Log[s12] + 2*G[1, 1, x]*Log[s12] - 
     2*Zeta[3]) + ep^4*(-Pi^4/20 - (11*Pi^2*G[0, 0, x])/6 - 
     (13*Pi^2*G[0, 1, x])/6 - (13*Pi^2*G[1, 0, x])/6 - 
     (11*Pi^2*G[1, 1, x])/6 - 12*G[0, 0, 0, 0, x] + 4*G[0, 0, 0, 1, x] + 
     4*G[0, 0, 1, 0, x] + 4*G[0, 1, 0, 1, x] + 4*G[0, 1, 1, 0, x] - 
     4*G[0, 1, 1, 1, x] - 4*G[1, 0, 0, 0, x] + 4*G[1, 0, 0, 1, x] + 
     4*G[1, 0, 1, 0, x] + 4*G[1, 1, 0, 1, x] + 4*G[1, 1, 1, 0, x] - 
     12*G[1, 1, 1, 1, x] - 2*Pi^2*G[0, x]*Log[s12] - 
     2*Pi^2*G[1, x]*Log[s12] - 8*G[0, 0, 0, x]*Log[s12] + 
     4*G[0, 0, 1, x]*Log[s12] + 4*G[0, 1, 0, x]*Log[s12] + 
     4*G[1, 0, 1, x]*Log[s12] + 4*G[1, 1, 0, x]*Log[s12] - 
     8*G[1, 1, 1, x]*Log[s12] - Pi^2*Log[s12]^2 - 2*G[0, 0, x]*Log[s12]^2 + 
     2*G[0, 1, x]*Log[s12]^2 + 2*G[1, 0, x]*Log[s12]^2 - 
     2*G[1, 1, x]*Log[s12]^2 + 4*G[0, x]*Zeta[3] + 4*G[1, x]*Zeta[3] + 
     4*Log[s12]*Zeta[3]) + ep^5*((Pi^4*G[0, x])/10 + (Pi^4*G[1, x])/10 + 
     (10*Pi^2*G[0, 0, 0, x])/3 + (13*Pi^2*G[0, 0, 1, x])/3 + 
     (13*Pi^2*G[0, 1, 0, x])/3 + 4*Pi^2*G[0, 1, 1, x] + 
     4*Pi^2*G[1, 0, 0, x] + (13*Pi^2*G[1, 0, 1, x])/3 + 
     (13*Pi^2*G[1, 1, 0, x])/3 + (10*Pi^2*G[1, 1, 1, x])/3 + 
     32*G[0, 0, 0, 0, 0, x] - 8*G[0, 0, 0, 0, 1, x] - 8*G[0, 0, 0, 1, 0, x] - 
     8*G[0, 0, 1, 0, 1, x] - 8*G[0, 0, 1, 1, 0, x] + 8*G[0, 0, 1, 1, 1, x] + 
     8*G[0, 1, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] - 
     8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] + 
     16*G[1, 0, 0, 0, 0, x] - 8*G[1, 0, 0, 0, 1, x] - 8*G[1, 0, 0, 1, 0, x] - 
     8*G[1, 0, 1, 0, 1, x] - 8*G[1, 0, 1, 1, 0, x] + 8*G[1, 0, 1, 1, 1, x] + 
     8*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
     8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, 1, x] + 
     (Pi^4*Log[s12])/10 + (11*Pi^2*G[0, 0, x]*Log[s12])/3 + 
     (13*Pi^2*G[0, 1, x]*Log[s12])/3 + (13*Pi^2*G[1, 0, x]*Log[s12])/3 + 
     (11*Pi^2*G[1, 1, x]*Log[s12])/3 + 24*G[0, 0, 0, 0, x]*Log[s12] - 
     8*G[0, 0, 0, 1, x]*Log[s12] - 8*G[0, 0, 1, 0, x]*Log[s12] - 
     8*G[0, 1, 0, 1, x]*Log[s12] - 8*G[0, 1, 1, 0, x]*Log[s12] + 
     8*G[0, 1, 1, 1, x]*Log[s12] + 8*G[1, 0, 0, 0, x]*Log[s12] - 
     8*G[1, 0, 0, 1, x]*Log[s12] - 8*G[1, 0, 1, 0, x]*Log[s12] - 
     8*G[1, 1, 0, 1, x]*Log[s12] - 8*G[1, 1, 1, 0, x]*Log[s12] + 
     24*G[1, 1, 1, 1, x]*Log[s12] + 2*Pi^2*G[0, x]*Log[s12]^2 + 
     2*Pi^2*G[1, x]*Log[s12]^2 + 8*G[0, 0, 0, x]*Log[s12]^2 - 
     4*G[0, 0, 1, x]*Log[s12]^2 - 4*G[0, 1, 0, x]*Log[s12]^2 - 
     4*G[1, 0, 1, x]*Log[s12]^2 - 4*G[1, 1, 0, x]*Log[s12]^2 + 
     8*G[1, 1, 1, x]*Log[s12]^2 + (2*Pi^2*Log[s12]^3)/3 + 
     (4*G[0, 0, x]*Log[s12]^3)/3 - (4*G[0, 1, x]*Log[s12]^3)/3 - 
     (4*G[1, 0, x]*Log[s12]^3)/3 + (4*G[1, 1, x]*Log[s12]^3)/3 + 
     (17*Pi^2*Zeta[3])/3 + (8*G[0, 0, x]*Zeta[3])/3 - 
     (56*G[0, 1, x]*Zeta[3])/3 - (56*G[1, 0, x]*Zeta[3])/3 + 
     (8*G[1, 1, x]*Zeta[3])/3 - 8*G[0, x]*Log[s12]*Zeta[3] - 
     8*G[1, x]*Log[s12]*Zeta[3] - 4*Log[s12]^2*Zeta[3] - 8*Zeta[5]) + 
   ep^6*((17*Pi^6)/336 - (Pi^4*G[0, 0, x])/24 - (43*Pi^4*G[0, 1, x])/120 - 
     (43*Pi^4*G[1, 0, x])/120 - (Pi^4*G[1, 1, x])/24 - 
     6*Pi^2*G[0, 0, 0, 0, x] - (26*Pi^2*G[0, 0, 0, 1, x])/3 - 
     (26*Pi^2*G[0, 0, 1, 0, x])/3 - 8*Pi^2*G[0, 0, 1, 1, x] - 
     8*Pi^2*G[0, 1, 0, 0, x] - (26*Pi^2*G[0, 1, 0, 1, x])/3 - 
     (26*Pi^2*G[0, 1, 1, 0, x])/3 - (22*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (22*Pi^2*G[1, 0, 0, 0, x])/3 - (26*Pi^2*G[1, 0, 0, 1, x])/3 - 
     (26*Pi^2*G[1, 0, 1, 0, x])/3 - 8*Pi^2*G[1, 0, 1, 1, x] - 
     8*Pi^2*G[1, 1, 0, 0, x] - (26*Pi^2*G[1, 1, 0, 1, x])/3 - 
     (26*Pi^2*G[1, 1, 1, 0, x])/3 - 6*Pi^2*G[1, 1, 1, 1, x] - 
     80*G[0, 0, 0, 0, 0, 0, x] + 16*G[0, 0, 0, 0, 0, 1, x] + 
     16*G[0, 0, 0, 0, 1, 0, x] + 16*G[0, 0, 0, 1, 0, 1, x] + 
     16*G[0, 0, 0, 1, 1, 0, x] - 16*G[0, 0, 0, 1, 1, 1, x] - 
     16*G[0, 0, 1, 0, 0, 0, x] + 16*G[0, 0, 1, 0, 0, 1, x] + 
     16*G[0, 0, 1, 0, 1, 0, x] + 16*G[0, 0, 1, 1, 0, 1, x] + 
     16*G[0, 0, 1, 1, 1, 0, x] - 32*G[0, 0, 1, 1, 1, 1, x] - 
     32*G[0, 1, 0, 0, 0, 0, x] + 16*G[0, 1, 0, 0, 0, 1, x] + 
     16*G[0, 1, 0, 0, 1, 0, x] + 16*G[0, 1, 0, 1, 0, 1, x] + 
     16*G[0, 1, 0, 1, 1, 0, x] - 16*G[0, 1, 0, 1, 1, 1, x] - 
     16*G[0, 1, 1, 0, 0, 0, x] + 16*G[0, 1, 1, 0, 0, 1, x] + 
     16*G[0, 1, 1, 0, 1, 0, x] + 16*G[0, 1, 1, 1, 0, 1, x] + 
     16*G[0, 1, 1, 1, 1, 0, x] - 48*G[0, 1, 1, 1, 1, 1, x] - 
     48*G[1, 0, 0, 0, 0, 0, x] + 16*G[1, 0, 0, 0, 0, 1, x] + 
     16*G[1, 0, 0, 0, 1, 0, x] + 16*G[1, 0, 0, 1, 0, 1, x] + 
     16*G[1, 0, 0, 1, 1, 0, x] - 16*G[1, 0, 0, 1, 1, 1, x] - 
     16*G[1, 0, 1, 0, 0, 0, x] + 16*G[1, 0, 1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, 1, 0, x] + 16*G[1, 0, 1, 1, 0, 1, x] + 
     16*G[1, 0, 1, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, 1, x] - 
     32*G[1, 1, 0, 0, 0, 0, x] + 16*G[1, 1, 0, 0, 0, 1, x] + 
     16*G[1, 1, 0, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 0, 1, x] + 
     16*G[1, 1, 0, 1, 1, 0, x] - 16*G[1, 1, 0, 1, 1, 1, x] - 
     16*G[1, 1, 1, 0, 0, 0, x] + 16*G[1, 1, 1, 0, 0, 1, x] + 
     16*G[1, 1, 1, 0, 1, 0, x] + 16*G[1, 1, 1, 1, 0, 1, x] + 
     16*G[1, 1, 1, 1, 1, 0, x] - 80*G[1, 1, 1, 1, 1, 1, x] - 
     (Pi^4*G[0, x]*Log[s12])/5 - (Pi^4*G[1, x]*Log[s12])/5 - 
     (20*Pi^2*G[0, 0, 0, x]*Log[s12])/3 - (26*Pi^2*G[0, 0, 1, x]*Log[s12])/
      3 - (26*Pi^2*G[0, 1, 0, x]*Log[s12])/3 - 8*Pi^2*G[0, 1, 1, x]*
      Log[s12] - 8*Pi^2*G[1, 0, 0, x]*Log[s12] - 
     (26*Pi^2*G[1, 0, 1, x]*Log[s12])/3 - (26*Pi^2*G[1, 1, 0, x]*Log[s12])/
      3 - (20*Pi^2*G[1, 1, 1, x]*Log[s12])/3 - 64*G[0, 0, 0, 0, 0, x]*
      Log[s12] + 16*G[0, 0, 0, 0, 1, x]*Log[s12] + 16*G[0, 0, 0, 1, 0, x]*
      Log[s12] + 16*G[0, 0, 1, 0, 1, x]*Log[s12] + 16*G[0, 0, 1, 1, 0, x]*
      Log[s12] - 16*G[0, 0, 1, 1, 1, x]*Log[s12] - 16*G[0, 1, 0, 0, 0, x]*
      Log[s12] + 16*G[0, 1, 0, 0, 1, x]*Log[s12] + 16*G[0, 1, 0, 1, 0, x]*
      Log[s12] + 16*G[0, 1, 1, 0, 1, x]*Log[s12] + 16*G[0, 1, 1, 1, 0, x]*
      Log[s12] - 32*G[0, 1, 1, 1, 1, x]*Log[s12] - 32*G[1, 0, 0, 0, 0, x]*
      Log[s12] + 16*G[1, 0, 0, 0, 1, x]*Log[s12] + 16*G[1, 0, 0, 1, 0, x]*
      Log[s12] + 16*G[1, 0, 1, 0, 1, x]*Log[s12] + 16*G[1, 0, 1, 1, 0, x]*
      Log[s12] - 16*G[1, 0, 1, 1, 1, x]*Log[s12] - 16*G[1, 1, 0, 0, 0, x]*
      Log[s12] + 16*G[1, 1, 0, 0, 1, x]*Log[s12] + 16*G[1, 1, 0, 1, 0, x]*
      Log[s12] + 16*G[1, 1, 1, 0, 1, x]*Log[s12] + 16*G[1, 1, 1, 1, 0, x]*
      Log[s12] - 64*G[1, 1, 1, 1, 1, x]*Log[s12] - (Pi^4*Log[s12]^2)/10 - 
     (11*Pi^2*G[0, 0, x]*Log[s12]^2)/3 - (13*Pi^2*G[0, 1, x]*Log[s12]^2)/3 - 
     (13*Pi^2*G[1, 0, x]*Log[s12]^2)/3 - (11*Pi^2*G[1, 1, x]*Log[s12]^2)/3 - 
     24*G[0, 0, 0, 0, x]*Log[s12]^2 + 8*G[0, 0, 0, 1, x]*Log[s12]^2 + 
     8*G[0, 0, 1, 0, x]*Log[s12]^2 + 8*G[0, 1, 0, 1, x]*Log[s12]^2 + 
     8*G[0, 1, 1, 0, x]*Log[s12]^2 - 8*G[0, 1, 1, 1, x]*Log[s12]^2 - 
     8*G[1, 0, 0, 0, x]*Log[s12]^2 + 8*G[1, 0, 0, 1, x]*Log[s12]^2 + 
     8*G[1, 0, 1, 0, x]*Log[s12]^2 + 8*G[1, 1, 0, 1, x]*Log[s12]^2 + 
     8*G[1, 1, 1, 0, x]*Log[s12]^2 - 24*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     (4*Pi^2*G[0, x]*Log[s12]^3)/3 - (4*Pi^2*G[1, x]*Log[s12]^3)/3 - 
     (16*G[0, 0, 0, x]*Log[s12]^3)/3 + (8*G[0, 0, 1, x]*Log[s12]^3)/3 + 
     (8*G[0, 1, 0, x]*Log[s12]^3)/3 + (8*G[1, 0, 1, x]*Log[s12]^3)/3 + 
     (8*G[1, 1, 0, x]*Log[s12]^3)/3 - (16*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (Pi^2*Log[s12]^4)/3 - (2*G[0, 0, x]*Log[s12]^4)/3 + 
     (2*G[0, 1, x]*Log[s12]^4)/3 + (2*G[1, 0, x]*Log[s12]^4)/3 - 
     (2*G[1, 1, x]*Log[s12]^4)/3 - (34*Pi^2*G[0, x]*Zeta[3])/3 - 
     (34*Pi^2*G[1, x]*Zeta[3])/3 - (80*G[0, 0, 0, x]*Zeta[3])/3 + 
     (112*G[0, 0, 1, x]*Zeta[3])/3 + (112*G[0, 1, 0, x]*Zeta[3])/3 + 
     16*G[0, 1, 1, x]*Zeta[3] + 16*G[1, 0, 0, x]*Zeta[3] + 
     (112*G[1, 0, 1, x]*Zeta[3])/3 + (112*G[1, 1, 0, x]*Zeta[3])/3 - 
     (80*G[1, 1, 1, x]*Zeta[3])/3 - (34*Pi^2*Log[s12]*Zeta[3])/3 - 
     (16*G[0, 0, x]*Log[s12]*Zeta[3])/3 + (112*G[0, 1, x]*Log[s12]*Zeta[3])/
      3 + (112*G[1, 0, x]*Log[s12]*Zeta[3])/3 - 
     (16*G[1, 1, x]*Log[s12]*Zeta[3])/3 + 8*G[0, x]*Log[s12]^2*Zeta[3] + 
     8*G[1, x]*Log[s12]^2*Zeta[3] + (8*Log[s12]^3*Zeta[3])/3 + 
     (64*Zeta[3]^2)/3 + 16*G[0, x]*Zeta[5] + 16*G[1, x]*Zeta[5] + 
     16*Log[s12]*Zeta[5]), 
 M["2L",22] -> 4 + ep*((3*I)*Pi - 5*G[1, x] - 8*Log[s12]) + 
   ep^2*((-5*Pi^2)/2 + 4*G[1, 1, x] - (6*I)*Pi*Log[s12] + 8*Log[s12]^2 + 
     2*G[1, x]*((-3*I)*Pi + 5*Log[s12])) + 
   ep^3*((-I/6)*Pi^3 - (4*I)*Pi*G[0, 1, x] + (12*I)*Pi*G[1, 1, x] - 
     4*G[0, 1, 1, x] + 4*G[1, 1, 1, x] + 5*Pi^2*Log[s12] - 
     8*G[1, 1, x]*Log[s12] + (6*I)*Pi*Log[s12]^2 - (16*Log[s12]^3)/3 + 
     G[1, x]*((11*Pi^2)/2 + (12*I)*Pi*Log[s12] - 10*Log[s12]^2) - 
     (53*Zeta[3])/3) + ep^4*((-8*Pi^4)/9 - 12*Pi^2*G[1, 1, x] - 
     (4*I)*Pi*G[0, 0, 1, x] + (8*I)*Pi*G[0, 1, 1, x] + 
     (20*I)*Pi*G[1, 0, 1, x] - (24*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 
     16*G[0, 1, 1, 1, x] + 20*G[1, 0, 1, 1, x] - 32*G[1, 1, 1, 1, x] + 
     (2*Pi*G[0, 1, x]*(5*Pi + (12*I)*Log[s12]))/3 + (I/3)*Pi^3*Log[s12] - 
     (24*I)*Pi*G[1, 1, x]*Log[s12] + 8*G[0, 1, 1, x]*Log[s12] - 
     8*G[1, 1, 1, x]*Log[s12] - 5*Pi^2*Log[s12]^2 + 8*G[1, 1, x]*Log[s12]^2 - 
     (4*I)*Pi*Log[s12]^3 + (8*Log[s12]^4)/3 + (14*I)*Pi*Zeta[3] + 
     (106*Log[s12]*Zeta[3])/3 + (G[1, x]*((7*I)*Pi^3 - 33*Pi^2*Log[s12] - 
        (36*I)*Pi*Log[s12]^2 + 20*Log[s12]^3 + 28*Zeta[3]))/3) + 
   ep^5*(((-19*I)/40)*Pi^5 - ((26*I)/3)*Pi^3*G[1, 1, x] + 
     (10*Pi^2*G[0, 0, 1, x])/3 - (26*Pi^2*G[0, 1, 1, x])/3 - 
     (62*Pi^2*G[1, 0, 1, x])/3 + 26*Pi^2*G[1, 1, 1, x] - 
     (4*I)*Pi*G[0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 1, 1, x] + 
     (24*I)*Pi*G[0, 1, 0, 1, x] - (16*I)*Pi*G[0, 1, 1, 1, x] + 
     (44*I)*Pi*G[1, 0, 0, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, x] - 
     (64*I)*Pi*G[1, 1, 0, 1, x] + (48*I)*Pi*G[1, 1, 1, 1, x] - 
     4*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 1, 1, x] + 
     24*G[0, 1, 0, 1, 1, x] - 48*G[0, 1, 1, 1, 1, x] + 
     44*G[1, 0, 0, 1, 1, x] - 80*G[1, 0, 1, 1, 1, x] - 
     64*G[1, 1, 0, 1, 1, x] + 112*G[1, 1, 1, 1, 1, x] + 
     (16*Pi^4*Log[s12])/9 + 24*Pi^2*G[1, 1, x]*Log[s12] + 
     (8*I)*Pi*G[0, 0, 1, x]*Log[s12] - (16*I)*Pi*G[0, 1, 1, x]*Log[s12] - 
     (40*I)*Pi*G[1, 0, 1, x]*Log[s12] + (48*I)*Pi*G[1, 1, 1, x]*Log[s12] + 
     8*G[0, 0, 1, 1, x]*Log[s12] - 32*G[0, 1, 1, 1, x]*Log[s12] - 
     40*G[1, 0, 1, 1, x]*Log[s12] + 64*G[1, 1, 1, 1, x]*Log[s12] - 
     (I/3)*Pi^3*Log[s12]^2 + (24*I)*Pi*G[1, 1, x]*Log[s12]^2 - 
     8*G[0, 1, 1, x]*Log[s12]^2 + 8*G[1, 1, 1, x]*Log[s12]^2 + 
     (10*Pi^2*Log[s12]^3)/3 - (16*G[1, 1, x]*Log[s12]^3)/3 + 
     (2*I)*Pi*Log[s12]^4 - (16*Log[s12]^5)/15 + 
     G[0, 1, x]*((2*I)*Pi^3 - (20*Pi^2*Log[s12])/3 - (8*I)*Pi*Log[s12]^2 - 
       52*Zeta[3]) - (103*Pi^2*Zeta[3])/6 + (100*G[1, 1, x]*Zeta[3])/3 - 
     (28*I)*Pi*Log[s12]*Zeta[3] - (106*Log[s12]^2*Zeta[3])/3 + 
     G[1, x]*((-203*Pi^4)/360 + 11*Pi^2*Log[s12]^2 + (8*I)*Pi*Log[s12]^3 - 
       (10*Log[s12]^4)/3 - ((14*I)/3)*Log[s12]*(Pi^3 - (4*I)*Zeta[3]) - 
       (16*I)*Pi*Zeta[3]) - (393*Zeta[5])/5) + 
   ep^6*((1969*Pi^6)/45360 + (523*Pi^4*G[1, 1, x])/90 + 
     (2*I)*Pi^3*G[0, 0, 1, x] - ((28*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (18*I)*Pi^3*G[1, 0, 1, x] + ((76*I)/3)*Pi^3*G[1, 1, 1, x] + 
     (10*Pi^2*G[0, 0, 0, 1, x])/3 - (26*Pi^2*G[0, 0, 1, 1, x])/3 - 
     28*Pi^2*G[0, 1, 0, 1, x] + (64*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (134*Pi^2*G[1, 0, 0, 1, x])/3 + (130*Pi^2*G[1, 0, 1, 1, x])/3 + 
     (208*Pi^2*G[1, 1, 0, 1, x])/3 - 56*Pi^2*G[1, 1, 1, 1, x] - 
     (4*I)*Pi*G[0, 0, 0, 0, 1, x] + (8*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     (24*I)*Pi*G[0, 0, 1, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     (72*I)*Pi*G[0, 1, 0, 0, 1, x] - (48*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (80*I)*Pi*G[0, 1, 1, 0, 1, x] + (32*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     (92*I)*Pi*G[1, 0, 0, 0, 1, x] - (88*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (120*I)*Pi*G[1, 0, 1, 0, 1, x] + (80*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (160*I)*Pi*G[1, 1, 0, 0, 1, x] + (128*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     (176*I)*Pi*G[1, 1, 1, 0, 1, x] - (96*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     4*G[0, 0, 0, 0, 1, 1, x] + 16*G[0, 0, 0, 1, 1, 1, x] + 
     24*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 1, 1, x] + 
     72*G[0, 1, 0, 0, 1, 1, x] - 96*G[0, 1, 0, 1, 1, 1, x] - 
     80*G[0, 1, 1, 0, 1, 1, x] + 128*G[0, 1, 1, 1, 1, 1, x] + 
     92*G[1, 0, 0, 0, 1, 1, x] - 176*G[1, 0, 0, 1, 1, 1, x] - 
     120*G[1, 0, 1, 0, 1, 1, x] + 240*G[1, 0, 1, 1, 1, 1, x] - 
     160*G[1, 1, 0, 0, 1, 1, x] + 256*G[1, 1, 0, 1, 1, 1, x] + 
     176*G[1, 1, 1, 0, 1, 1, x] - 320*G[1, 1, 1, 1, 1, 1, x] + 
     ((19*I)/20)*Pi^5*Log[s12] + ((52*I)/3)*Pi^3*G[1, 1, x]*Log[s12] - 
     (20*Pi^2*G[0, 0, 1, x]*Log[s12])/3 + (52*Pi^2*G[0, 1, 1, x]*Log[s12])/
      3 + (124*Pi^2*G[1, 0, 1, x]*Log[s12])/3 - 52*Pi^2*G[1, 1, 1, x]*
      Log[s12] + (8*I)*Pi*G[0, 0, 0, 1, x]*Log[s12] - 
     (16*I)*Pi*G[0, 0, 1, 1, x]*Log[s12] - (48*I)*Pi*G[0, 1, 0, 1, x]*
      Log[s12] + (32*I)*Pi*G[0, 1, 1, 1, x]*Log[s12] - 
     (88*I)*Pi*G[1, 0, 0, 1, x]*Log[s12] + (80*I)*Pi*G[1, 0, 1, 1, x]*
      Log[s12] + (128*I)*Pi*G[1, 1, 0, 1, x]*Log[s12] - 
     (96*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] + 8*G[0, 0, 0, 1, 1, x]*Log[s12] - 
     32*G[0, 0, 1, 1, 1, x]*Log[s12] - 48*G[0, 1, 0, 1, 1, x]*Log[s12] + 
     96*G[0, 1, 1, 1, 1, x]*Log[s12] - 88*G[1, 0, 0, 1, 1, x]*Log[s12] + 
     160*G[1, 0, 1, 1, 1, x]*Log[s12] + 128*G[1, 1, 0, 1, 1, x]*Log[s12] - 
     224*G[1, 1, 1, 1, 1, x]*Log[s12] - (16*Pi^4*Log[s12]^2)/9 - 
     24*Pi^2*G[1, 1, x]*Log[s12]^2 - (8*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 + 
     (16*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 + (40*I)*Pi*G[1, 0, 1, x]*
      Log[s12]^2 - (48*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 - 
     8*G[0, 0, 1, 1, x]*Log[s12]^2 + 32*G[0, 1, 1, 1, x]*Log[s12]^2 + 
     40*G[1, 0, 1, 1, x]*Log[s12]^2 - 64*G[1, 1, 1, 1, x]*Log[s12]^2 + 
     ((2*I)/9)*Pi^3*Log[s12]^3 - (16*I)*Pi*G[1, 1, x]*Log[s12]^3 + 
     (16*G[0, 1, 1, x]*Log[s12]^3)/3 - (16*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (5*Pi^2*Log[s12]^4)/3 + (8*G[1, 1, x]*Log[s12]^4)/3 - 
     ((4*I)/5)*Pi*Log[s12]^5 + (16*Log[s12]^6)/45 - 
     ((215*I)/9)*Pi^3*Zeta[3] + (8*I)*Pi*G[1, 1, x]*Zeta[3] - 
     52*G[0, 0, 1, x]*Zeta[3] + (392*G[0, 1, 1, x]*Zeta[3])/3 + 
     92*G[1, 0, 1, x]*Zeta[3] - (512*G[1, 1, 1, x]*Zeta[3])/3 + 
     (103*Pi^2*Log[s12]*Zeta[3])/3 - (200*G[1, 1, x]*Log[s12]*Zeta[3])/3 + 
     (28*I)*Pi*Log[s12]^2*Zeta[3] + (212*Log[s12]^3*Zeta[3])/9 + 
     (35*Zeta[3]^2)/9 - (4*G[0, 1, x]*(23*Pi^4 - 75*Pi^2*Log[s12]^2 - 
        (60*I)*Pi*Log[s12]^3 + (45*I)*Log[s12]*(Pi^3 + (26*I)*Zeta[3]) + 
        (510*I)*Pi*Zeta[3]))/45 - ((146*I)/5)*Pi*Zeta[5] + 
     (786*Log[s12]*Zeta[5])/5 + G[1, x]*(((-7*I)/60)*Pi^5 - 
       (22*Pi^2*Log[s12]^3)/3 - (4*I)*Pi*Log[s12]^4 + (4*Log[s12]^5)/3 + 
       18*Pi^2*Zeta[3] + (14*Log[s12]^2*(I*Pi^3 + 4*Zeta[3]))/3 + 
       Log[s12]*((203*Pi^4)/180 + (32*I)*Pi*Zeta[3]) + 12*Zeta[5])), 
 M["2L",23] -> 9/4 + ep*(((5*I)/2)*Pi - 2*G[1, x] - (9*Log[s12])/2) + 
   ep^2*((-59*Pi^2)/24 - (5*I)*Pi*Log[s12] + (9*Log[s12]^2)/2 + 
     4*G[1, x]*((-I)*Pi + Log[s12])) + 
   ep^3*(((-5*I)/4)*Pi^3 - (8*I)*Pi*G[0, 1, x] + (8*I)*Pi*G[1, 1, x] - 
     8*G[0, 1, 1, x] + 8*G[1, 1, 1, x] + (59*Pi^2*Log[s12])/12 + 
     (5*I)*Pi*Log[s12]^2 - 3*Log[s12]^3 + 
     G[1, x]*((13*Pi^2)/3 + (8*I)*Pi*Log[s12] - 4*Log[s12]^2) - 
     (19*Zeta[3])/2) + ep^4*((631*Pi^4)/1440 - (26*Pi^2*G[1, 1, x])/3 - 
     (20*I)*Pi*G[0, 0, 1, x] + (16*I)*Pi*G[0, 1, 1, x] + 
     (20*I)*Pi*G[1, 0, 1, x] - (16*I)*Pi*G[1, 1, 1, x] - 
     20*G[0, 0, 1, 1, x] + 32*G[0, 1, 1, 1, x] + 20*G[1, 0, 1, 1, x] - 
     32*G[1, 1, 1, 1, x] + (2*Pi*G[0, 1, x]*(13*Pi + (24*I)*Log[s12]))/3 + 
     ((5*I)/2)*Pi^3*Log[s12] - (16*I)*Pi*G[1, 1, x]*Log[s12] + 
     16*G[0, 1, 1, x]*Log[s12] - 16*G[1, 1, 1, x]*Log[s12] - 
     (59*Pi^2*Log[s12]^2)/12 - ((10*I)/3)*Pi*Log[s12]^3 + (3*Log[s12]^4)/2 - 
     ((5*I)/3)*Pi*Zeta[3] + 19*Log[s12]*Zeta[3] + 
     (2*G[1, x]*((5*I)*Pi^3 - 13*Pi^2*Log[s12] - (12*I)*Pi*Log[s12]^2 + 
        4*Log[s12]^3 + 14*Zeta[3]))/3) + 
   ep^5*(((59*I)/720)*Pi^5 - (8*I)*Pi^3*G[1, 1, x] + 
     (62*Pi^2*G[0, 0, 1, x])/3 - (52*Pi^2*G[0, 1, 1, x])/3 - 
     (62*Pi^2*G[1, 0, 1, x])/3 + (52*Pi^2*G[1, 1, 1, x])/3 - 
     (44*I)*Pi*G[0, 0, 0, 1, x] + (40*I)*Pi*G[0, 0, 1, 1, x] + 
     (48*I)*Pi*G[0, 1, 0, 1, x] - (32*I)*Pi*G[0, 1, 1, 1, x] + 
     (44*I)*Pi*G[1, 0, 0, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, x] - 
     (48*I)*Pi*G[1, 1, 0, 1, x] + (32*I)*Pi*G[1, 1, 1, 1, x] - 
     44*G[0, 0, 0, 1, 1, x] + 80*G[0, 0, 1, 1, 1, x] + 
     48*G[0, 1, 0, 1, 1, x] - 96*G[0, 1, 1, 1, 1, x] + 
     44*G[1, 0, 0, 1, 1, x] - 80*G[1, 0, 1, 1, 1, x] - 
     48*G[1, 1, 0, 1, 1, x] + 96*G[1, 1, 1, 1, 1, x] - 
     (631*Pi^4*Log[s12])/720 + (52*Pi^2*G[1, 1, x]*Log[s12])/3 + 
     (40*I)*Pi*G[0, 0, 1, x]*Log[s12] - (32*I)*Pi*G[0, 1, 1, x]*Log[s12] - 
     (40*I)*Pi*G[1, 0, 1, x]*Log[s12] + (32*I)*Pi*G[1, 1, 1, x]*Log[s12] + 
     40*G[0, 0, 1, 1, x]*Log[s12] - 64*G[0, 1, 1, 1, x]*Log[s12] - 
     40*G[1, 0, 1, 1, x]*Log[s12] + 64*G[1, 1, 1, 1, x]*Log[s12] - 
     ((5*I)/2)*Pi^3*Log[s12]^2 + (16*I)*Pi*G[1, 1, x]*Log[s12]^2 - 
     16*G[0, 1, 1, x]*Log[s12]^2 + 16*G[1, 1, 1, x]*Log[s12]^2 + 
     (59*Pi^2*Log[s12]^3)/18 + ((5*I)/3)*Pi*Log[s12]^4 - (3*Log[s12]^5)/5 + 
     G[0, 1, x]*((8*I)*Pi^3 - (52*Pi^2*Log[s12])/3 - (16*I)*Pi*Log[s12]^2 - 
       20*Zeta[3]) + (131*Pi^2*Zeta[3])/36 + 20*G[1, 1, x]*Zeta[3] + 
     ((10*I)/3)*Pi*Log[s12]*Zeta[3] - 19*Log[s12]^2*Zeta[3] - 
     (G[1, x]*(113*Pi^4 - 520*Pi^2*Log[s12]^2 - (320*I)*Pi*Log[s12]^3 + 
        80*Log[s12]^4 - (1120*I)*Pi*Zeta[3] + 80*Log[s12]*
         ((5*I)*Pi^3 + 14*Zeta[3])))/60 - (389*Zeta[5])/10) + 
   ep^6*((13561*Pi^6)/181440 + (53*Pi^4*G[1, 1, x])/9 + 
     (18*I)*Pi^3*G[0, 0, 1, x] - ((56*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (18*I)*Pi^3*G[1, 0, 1, x] + ((56*I)/3)*Pi^3*G[1, 1, 1, x] + 
     (134*Pi^2*G[0, 0, 0, 1, x])/3 - (118*Pi^2*G[0, 0, 1, 1, x])/3 - 
     52*Pi^2*G[0, 1, 0, 1, x] + (104*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (134*Pi^2*G[1, 0, 0, 1, x])/3 + (118*Pi^2*G[1, 0, 1, 1, x])/3 + 
     52*Pi^2*G[1, 1, 0, 1, x] - (104*Pi^2*G[1, 1, 1, 1, x])/3 - 
     (92*I)*Pi*G[0, 0, 0, 0, 1, x] + (88*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     (96*I)*Pi*G[0, 0, 1, 0, 1, x] - (80*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     (120*I)*Pi*G[0, 1, 0, 0, 1, x] - (96*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (112*I)*Pi*G[0, 1, 1, 0, 1, x] + (64*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     (92*I)*Pi*G[1, 0, 0, 0, 1, x] - (88*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (96*I)*Pi*G[1, 0, 1, 0, 1, x] + (80*I)*Pi*G[1, 0, 1, 1, 1, x] - 
     (120*I)*Pi*G[1, 1, 0, 0, 1, x] + (96*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     (112*I)*Pi*G[1, 1, 1, 0, 1, x] - (64*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     92*G[0, 0, 0, 0, 1, 1, x] + 176*G[0, 0, 0, 1, 1, 1, x] + 
     96*G[0, 0, 1, 0, 1, 1, x] - 240*G[0, 0, 1, 1, 1, 1, x] + 
     120*G[0, 1, 0, 0, 1, 1, x] - 192*G[0, 1, 0, 1, 1, 1, x] - 
     112*G[0, 1, 1, 0, 1, 1, x] + 256*G[0, 1, 1, 1, 1, 1, x] + 
     92*G[1, 0, 0, 0, 1, 1, x] - 176*G[1, 0, 0, 1, 1, 1, x] - 
     96*G[1, 0, 1, 0, 1, 1, x] + 240*G[1, 0, 1, 1, 1, 1, x] - 
     120*G[1, 1, 0, 0, 1, 1, x] + 192*G[1, 1, 0, 1, 1, 1, x] + 
     112*G[1, 1, 1, 0, 1, 1, x] - 256*G[1, 1, 1, 1, 1, 1, x] - 
     ((59*I)/360)*Pi^5*Log[s12] + (16*I)*Pi^3*G[1, 1, x]*Log[s12] - 
     (124*Pi^2*G[0, 0, 1, x]*Log[s12])/3 + (104*Pi^2*G[0, 1, 1, x]*Log[s12])/
      3 + (124*Pi^2*G[1, 0, 1, x]*Log[s12])/3 - 
     (104*Pi^2*G[1, 1, 1, x]*Log[s12])/3 + (88*I)*Pi*G[0, 0, 0, 1, x]*
      Log[s12] - (80*I)*Pi*G[0, 0, 1, 1, x]*Log[s12] - 
     (96*I)*Pi*G[0, 1, 0, 1, x]*Log[s12] + (64*I)*Pi*G[0, 1, 1, 1, x]*
      Log[s12] - (88*I)*Pi*G[1, 0, 0, 1, x]*Log[s12] + 
     (80*I)*Pi*G[1, 0, 1, 1, x]*Log[s12] + (96*I)*Pi*G[1, 1, 0, 1, x]*
      Log[s12] - (64*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] + 
     88*G[0, 0, 0, 1, 1, x]*Log[s12] - 160*G[0, 0, 1, 1, 1, x]*Log[s12] - 
     96*G[0, 1, 0, 1, 1, x]*Log[s12] + 192*G[0, 1, 1, 1, 1, x]*Log[s12] - 
     88*G[1, 0, 0, 1, 1, x]*Log[s12] + 160*G[1, 0, 1, 1, 1, x]*Log[s12] + 
     96*G[1, 1, 0, 1, 1, x]*Log[s12] - 192*G[1, 1, 1, 1, 1, x]*Log[s12] + 
     (631*Pi^4*Log[s12]^2)/720 - (52*Pi^2*G[1, 1, x]*Log[s12]^2)/3 - 
     (40*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 + (32*I)*Pi*G[0, 1, 1, x]*
      Log[s12]^2 + (40*I)*Pi*G[1, 0, 1, x]*Log[s12]^2 - 
     (32*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 - 40*G[0, 0, 1, 1, x]*Log[s12]^2 + 
     64*G[0, 1, 1, 1, x]*Log[s12]^2 + 40*G[1, 0, 1, 1, x]*Log[s12]^2 - 
     64*G[1, 1, 1, 1, x]*Log[s12]^2 + ((5*I)/3)*Pi^3*Log[s12]^3 - 
     ((32*I)/3)*Pi*G[1, 1, x]*Log[s12]^3 + (32*G[0, 1, 1, x]*Log[s12]^3)/3 - 
     (32*G[1, 1, 1, x]*Log[s12]^3)/3 - (59*Pi^2*Log[s12]^4)/36 - 
     ((2*I)/3)*Pi*Log[s12]^5 + Log[s12]^6/5 + ((13*I)/6)*Pi^3*Zeta[3] - 
     ((160*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 20*G[0, 0, 1, x]*Zeta[3] + 
     (352*G[0, 1, 1, x]*Zeta[3])/3 + 20*G[1, 0, 1, x]*Zeta[3] - 
     (352*G[1, 1, 1, x]*Zeta[3])/3 - (131*Pi^2*Log[s12]*Zeta[3])/18 - 
     40*G[1, 1, x]*Log[s12]*Zeta[3] - ((10*I)/3)*Pi*Log[s12]^2*Zeta[3] + 
     (38*Log[s12]^3*Zeta[3])/3 - (37*Zeta[3]^2)/6 + 
     (G[0, 1, x]*(-53*Pi^4 + 156*Pi^2*Log[s12]^2 + (96*I)*Pi*Log[s12]^3 + 
        (480*I)*Pi*Zeta[3] + 72*Log[s12]*((-2*I)*Pi^3 + 5*Zeta[3])))/9 - 
     (113*I)*Pi*Zeta[5] + (389*Log[s12]*Zeta[5])/5 + 
     (G[1, x]*((-67*I)*Pi^5 - 520*Pi^2*Log[s12]^3 - (240*I)*Pi*Log[s12]^4 + 
        48*Log[s12]^5 - 1820*Pi^2*Zeta[3] + 120*Log[s12]^2*
         ((5*I)*Pi^3 + 14*Zeta[3]) + Log[s12]*(339*Pi^4 - 
          (3360*I)*Pi*Zeta[3]) + 2232*Zeta[5]))/90), 
 M["2L",34] -> 5/4 + ep*((-2*I)*Pi - G[0, x] - (7*G[1, x])/2 - (5*Log[s12])/2) + 
   ep^2*((5*Pi^2)/8 - G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] + 
     2*G[1, 1, x] + (4*I)*Pi*Log[s12] + (5*Log[s12]^2)/2 + 
     G[0, x]*(I*Pi + 2*Log[s12]) + G[1, x]*((-I)*Pi + 7*Log[s12])) + 
   ep^3*(((29*I)/6)*Pi^3 + (4*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[0, 1, x] - 
     I*Pi*G[1, 0, x] + (4*I)*Pi*G[1, 1, x] + 8*G[0, 0, 0, x] - 
     2*G[0, 0, 1, x] - 2*G[0, 1, 0, x] - 4*G[0, 1, 1, x] - 3*G[1, 0, 0, x] - 
     6*G[1, 0, 1, x] - 6*G[1, 1, 0, x] + 6*G[1, 1, 1, x] - 
     (5*Pi^2*Log[s12])/4 + 2*G[0, 0, x]*Log[s12] - 8*G[0, 1, x]*Log[s12] - 
     8*G[1, 0, x]*Log[s12] - 4*G[1, 1, x]*Log[s12] - (4*I)*Pi*Log[s12]^2 - 
     (5*Log[s12]^3)/3 + G[1, x]*((17*Pi^2)/4 + (2*I)*Pi*Log[s12] - 
       7*Log[s12]^2) - G[0, x]*(Pi^2 + (2*I)*Pi*Log[s12] + 2*Log[s12]^2) - 
     (22*Zeta[3])/3) + ep^4*((-371*Pi^4)/480 + (3*Pi^2*G[0, 0, x])/2 - 
     2*Pi^2*G[0, 1, x] - (17*Pi^2*G[1, 0, x])/2 - 8*Pi^2*G[1, 1, x] - 
     (20*I)*Pi*G[0, 0, 0, x] - (4*I)*Pi*G[0, 0, 1, x] + 
     (20*I)*Pi*G[0, 1, 0, x] - (8*I)*Pi*G[0, 1, 1, x] + 
     (6*I)*Pi*G[1, 0, 0, x] + (18*I)*Pi*G[1, 0, 1, x] - 
     (9*I)*Pi*G[1, 1, 0, x] - (12*I)*Pi*G[1, 1, 1, x] - 28*G[0, 0, 0, 0, x] - 
     8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 8*G[0, 0, 1, 1, x] + 
     24*G[0, 1, 0, 0, x] - 4*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 
     16*G[1, 0, 1, 0, x] + 14*G[1, 0, 1, 1, x] - 5*G[1, 1, 0, 0, x] + 
     8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] - 
     ((29*I)/3)*Pi^3*Log[s12] - (8*I)*Pi*G[0, 0, x]*Log[s12] - 
     (4*I)*Pi*G[0, 1, x]*Log[s12] + (2*I)*Pi*G[1, 0, x]*Log[s12] - 
     (8*I)*Pi*G[1, 1, x]*Log[s12] - 16*G[0, 0, 0, x]*Log[s12] + 
     4*G[0, 0, 1, x]*Log[s12] + 4*G[0, 1, 0, x]*Log[s12] + 
     8*G[0, 1, 1, x]*Log[s12] + 6*G[1, 0, 0, x]*Log[s12] + 
     12*G[1, 0, 1, x]*Log[s12] + 12*G[1, 1, 0, x]*Log[s12] - 
     12*G[1, 1, 1, x]*Log[s12] + (5*Pi^2*Log[s12]^2)/4 - 
     2*G[0, 0, x]*Log[s12]^2 + 8*G[0, 1, x]*Log[s12]^2 + 
     8*G[1, 0, x]*Log[s12]^2 + 4*G[1, 1, x]*Log[s12]^2 + 
     ((8*I)/3)*Pi*Log[s12]^3 + (5*Log[s12]^4)/6 + ((271*I)/3)*Pi*Zeta[3] + 
     (44*Log[s12]*Zeta[3])/3 + (G[0, x]*((-55*I)*Pi^3 + 12*Pi^2*Log[s12] + 
        (12*I)*Pi*Log[s12]^2 + 8*Log[s12]^3 + 46*Zeta[3]))/6 + 
     (G[1, x]*((10*I)*Pi^3 - 51*Pi^2*Log[s12] - (12*I)*Pi*Log[s12]^2 + 
        28*Log[s12]^3 + 158*Zeta[3]))/6) + 
   ep^5*(((52*I)/15)*Pi^5 + ((52*I)/3)*Pi^3*G[0, 0, x] - 
     ((31*I)/3)*Pi^3*G[0, 1, x] - ((35*I)/6)*Pi^3*G[1, 0, x] + 
     ((17*I)/6)*Pi^3*G[1, 1, x] - 2*Pi^2*G[0, 0, 0, x] - 
     9*Pi^2*G[0, 0, 1, x] - 15*Pi^2*G[0, 1, 0, x] + 4*Pi^2*G[0, 1, 1, x] + 
     (31*Pi^2*G[1, 0, 0, x])/2 + 4*Pi^2*G[1, 0, 1, x] + 
     (25*Pi^2*G[1, 1, 0, x])/2 + 15*Pi^2*G[1, 1, 1, x] + 
     (64*I)*Pi*G[0, 0, 0, 0, x] + (8*I)*Pi*G[0, 0, 0, 1, x] - 
     (76*I)*Pi*G[0, 0, 1, 0, x] + (16*I)*Pi*G[0, 0, 1, 1, x] - 
     (48*I)*Pi*G[0, 1, 0, 0, x] - (36*I)*Pi*G[0, 1, 0, 1, x] + 
     (60*I)*Pi*G[0, 1, 1, 0, x] + (24*I)*Pi*G[0, 1, 1, 1, x] - 
     (20*I)*Pi*G[1, 0, 0, 0, x] + (38*I)*Pi*G[1, 0, 0, 1, x] + 
     (14*I)*Pi*G[1, 0, 1, 0, x] - (44*I)*Pi*G[1, 0, 1, 1, x] + 
     (26*I)*Pi*G[1, 1, 0, 0, x] - (32*I)*Pi*G[1, 1, 0, 1, x] - 
     (17*I)*Pi*G[1, 1, 1, 0, x] + (32*I)*Pi*G[1, 1, 1, 1, x] + 
     80*G[0, 0, 0, 0, 0, x] + 40*G[0, 0, 0, 0, 1, x] + 
     40*G[0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 1, x] - 
     84*G[0, 0, 1, 0, 0, x] + 24*G[0, 0, 1, 0, 1, x] + 
     24*G[0, 0, 1, 1, 0, x] - 24*G[0, 0, 1, 1, 1, x] - 
     88*G[0, 1, 0, 0, 0, x] - 8*G[0, 1, 0, 0, 1, x] - 8*G[0, 1, 0, 1, 0, x] - 
     28*G[0, 1, 0, 1, 1, x] + 52*G[0, 1, 1, 0, 0, x] + 
     8*G[0, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 0, x] + 16*G[0, 1, 1, 1, 1, x] + 
     28*G[1, 0, 0, 0, 0, x] - 40*G[1, 0, 0, 0, 1, x] - 
     40*G[1, 0, 0, 1, 0, x] + 46*G[1, 0, 0, 1, 1, x] + 
     22*G[1, 0, 1, 0, 0, x] - 40*G[1, 0, 1, 0, 1, x] - 
     40*G[1, 0, 1, 1, 0, x] - 32*G[1, 0, 1, 1, 1, x] + 
     44*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] - 
     40*G[1, 1, 0, 1, 1, x] - 25*G[1, 1, 1, 0, 0, x] - 
     8*G[1, 1, 1, 0, 1, x] - 8*G[1, 1, 1, 1, 0, x] + 
     104*G[1, 1, 1, 1, 1, x] + (371*Pi^4*Log[s12])/240 - 
     3*Pi^2*G[0, 0, x]*Log[s12] + 4*Pi^2*G[0, 1, x]*Log[s12] + 
     17*Pi^2*G[1, 0, x]*Log[s12] + 16*Pi^2*G[1, 1, x]*Log[s12] + 
     (40*I)*Pi*G[0, 0, 0, x]*Log[s12] + (8*I)*Pi*G[0, 0, 1, x]*Log[s12] - 
     (40*I)*Pi*G[0, 1, 0, x]*Log[s12] + (16*I)*Pi*G[0, 1, 1, x]*Log[s12] - 
     (12*I)*Pi*G[1, 0, 0, x]*Log[s12] - (36*I)*Pi*G[1, 0, 1, x]*Log[s12] + 
     (18*I)*Pi*G[1, 1, 0, x]*Log[s12] + (24*I)*Pi*G[1, 1, 1, x]*Log[s12] + 
     56*G[0, 0, 0, 0, x]*Log[s12] + 16*G[0, 0, 0, 1, x]*Log[s12] + 
     16*G[0, 0, 1, 0, x]*Log[s12] - 16*G[0, 0, 1, 1, x]*Log[s12] - 
     48*G[0, 1, 0, 0, x]*Log[s12] + 8*G[1, 0, 0, 0, x]*Log[s12] - 
     32*G[1, 0, 0, 1, x]*Log[s12] - 32*G[1, 0, 1, 0, x]*Log[s12] - 
     28*G[1, 0, 1, 1, x]*Log[s12] + 10*G[1, 1, 0, 0, x]*Log[s12] - 
     16*G[1, 1, 0, 1, x]*Log[s12] - 16*G[1, 1, 1, 0, x]*Log[s12] + 
     64*G[1, 1, 1, 1, x]*Log[s12] + ((29*I)/3)*Pi^3*Log[s12]^2 + 
     (8*I)*Pi*G[0, 0, x]*Log[s12]^2 + (4*I)*Pi*G[0, 1, x]*Log[s12]^2 - 
     (2*I)*Pi*G[1, 0, x]*Log[s12]^2 + (8*I)*Pi*G[1, 1, x]*Log[s12]^2 + 
     16*G[0, 0, 0, x]*Log[s12]^2 - 4*G[0, 0, 1, x]*Log[s12]^2 - 
     4*G[0, 1, 0, x]*Log[s12]^2 - 8*G[0, 1, 1, x]*Log[s12]^2 - 
     6*G[1, 0, 0, x]*Log[s12]^2 - 12*G[1, 0, 1, x]*Log[s12]^2 - 
     12*G[1, 1, 0, x]*Log[s12]^2 + 12*G[1, 1, 1, x]*Log[s12]^2 - 
     (5*Pi^2*Log[s12]^3)/6 + (4*G[0, 0, x]*Log[s12]^3)/3 - 
     (16*G[0, 1, x]*Log[s12]^3)/3 - (16*G[1, 0, x]*Log[s12]^3)/3 - 
     (8*G[1, 1, x]*Log[s12]^3)/3 - ((4*I)/3)*Pi*Log[s12]^4 - Log[s12]^5/3 - 
     (79*Pi^2*Zeta[3])/6 - (4*G[0, 0, x]*Zeta[3])/3 + 
     (136*G[0, 1, x]*Zeta[3])/3 - (221*G[1, 0, x]*Zeta[3])/3 - 
     (133*G[1, 1, x]*Zeta[3])/3 - ((542*I)/3)*Pi*Log[s12]*Zeta[3] - 
     (44*Log[s12]^2*Zeta[3])/3 + (G[0, x]*(35*Pi^4 - 48*Pi^2*Log[s12]^2 - 
        (32*I)*Pi*Log[s12]^3 - 16*Log[s12]^4 + (8*I)*Log[s12]*
         (55*Pi^3 + (46*I)*Zeta[3]) - (3568*I)*Pi*Zeta[3]))/24 + 
     (G[1, x]*(371*Pi^4 - (800*I)*Pi^3*Log[s12] + 2040*Pi^2*Log[s12]^2 + 
        (320*I)*Pi*Log[s12]^3 - 560*Log[s12]^4 - (560*I)*Pi*Zeta[3] - 
        12640*Log[s12]*Zeta[3]))/240 - 20*Zeta[5]) + 
   ep^6*((-2749*Pi^6)/8640 - (329*Pi^4*G[0, 0, x])/120 + 
     (67*Pi^4*G[0, 1, x])/15 - (29*Pi^4*G[1, 0, x])/60 + 
     (49*Pi^4*G[1, 1, x])/120 - ((98*I)/3)*Pi^3*G[0, 0, 0, x] + 
     ((104*I)/3)*Pi^3*G[0, 0, 1, x] + ((26*I)/3)*Pi^3*G[0, 1, 0, x] - 
     ((62*I)/3)*Pi^3*G[0, 1, 1, x] + (11*I)*Pi^3*G[1, 0, 0, x] - 
     (18*I)*Pi^3*G[1, 0, 1, x] - ((21*I)/2)*Pi^3*G[1, 1, 0, x] + 
     ((31*I)/2)*Pi^3*G[1, 1, 1, x] + 2*Pi^2*G[0, 0, 0, 0, x] + 
     44*Pi^2*G[0, 0, 0, 1, x] + 94*Pi^2*G[0, 0, 1, 0, x] + 
     16*Pi^2*G[0, 0, 1, 1, x] + 28*Pi^2*G[0, 1, 0, 0, x] + 
     18*Pi^2*G[0, 1, 0, 1, x] - 42*Pi^2*G[0, 1, 1, 0, x] - 
     8*Pi^2*G[0, 1, 1, 1, x] - 28*Pi^2*G[1, 0, 0, 0, x] - 
     81*Pi^2*G[1, 0, 0, 1, x] - 57*Pi^2*G[1, 0, 1, 0, x] - 
     7*Pi^2*G[1, 0, 1, 1, x] - (47*Pi^2*G[1, 1, 0, 0, x])/2 + 
     24*Pi^2*G[1, 1, 0, 1, x] + (15*Pi^2*G[1, 1, 1, 0, x])/2 - 
     28*Pi^2*G[1, 1, 1, 1, x] - (176*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     (16*I)*Pi*G[0, 0, 0, 0, 1, x] + (224*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (32*I)*Pi*G[0, 0, 0, 1, 1, x] + (168*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (72*I)*Pi*G[0, 0, 1, 0, 1, x] - (204*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (48*I)*Pi*G[0, 0, 1, 1, 1, x] + (112*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (76*I)*Pi*G[0, 1, 0, 0, 1, x] - (112*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (88*I)*Pi*G[0, 1, 0, 1, 1, x] - (136*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (64*I)*Pi*G[0, 1, 1, 0, 1, x] + (124*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     (64*I)*Pi*G[0, 1, 1, 1, 1, x] + (56*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (94*I)*Pi*G[1, 0, 0, 0, 1, x] - (68*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (76*I)*Pi*G[1, 0, 0, 1, 1, x] - (28*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (116*I)*Pi*G[1, 0, 1, 0, 1, x] + (46*I)*Pi*G[1, 0, 1, 1, 0, x] + 
     (104*I)*Pi*G[1, 0, 1, 1, 1, x] - (68*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (88*I)*Pi*G[1, 1, 0, 0, 1, x] + (74*I)*Pi*G[1, 1, 0, 1, 0, x] + 
     (64*I)*Pi*G[1, 1, 0, 1, 1, x] + (34*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     (104*I)*Pi*G[1, 1, 1, 0, 1, x] - (49*I)*Pi*G[1, 1, 1, 1, 0, x] - 
     (80*I)*Pi*G[1, 1, 1, 1, 1, x] - 208*G[0, 0, 0, 0, 0, 0, x] - 
     128*G[0, 0, 0, 0, 0, 1, x] - 128*G[0, 0, 0, 0, 1, 0, x] + 
     32*G[0, 0, 0, 0, 1, 1, x] + 240*G[0, 0, 0, 1, 0, 0, x] - 
     96*G[0, 0, 0, 1, 0, 1, x] - 96*G[0, 0, 0, 1, 1, 0, x] + 
     96*G[0, 0, 0, 1, 1, 1, x] + 368*G[0, 0, 1, 0, 0, 0, x] - 
     32*G[0, 0, 1, 0, 0, 1, x] - 32*G[0, 0, 1, 0, 1, 0, x] + 
     56*G[0, 0, 1, 0, 1, 1, x] - 188*G[0, 0, 1, 1, 0, 0, x] - 
     64*G[0, 0, 1, 1, 0, 1, x] - 64*G[0, 0, 1, 1, 1, 0, x] + 
     64*G[0, 0, 1, 1, 1, 1, x] + 256*G[0, 1, 0, 0, 0, 0, x] + 
     32*G[0, 1, 0, 0, 0, 1, x] + 32*G[0, 1, 0, 0, 1, 0, x] - 
     92*G[0, 1, 0, 0, 1, 1, x] - 128*G[0, 1, 0, 1, 0, 0, x] + 
     32*G[0, 1, 0, 1, 0, 1, x] + 32*G[0, 1, 0, 1, 1, 0, x] + 
     112*G[0, 1, 0, 1, 1, 1, x] - 208*G[0, 1, 1, 0, 0, 0, x] - 
     32*G[0, 1, 1, 0, 0, 1, x] - 32*G[0, 1, 1, 0, 1, 0, x] + 
     80*G[0, 1, 1, 0, 1, 1, x] + 140*G[0, 1, 1, 1, 0, 0, x] - 
     32*G[0, 1, 1, 1, 0, 1, x] - 32*G[0, 1, 1, 1, 1, 0, x] - 
     64*G[0, 1, 1, 1, 1, 1, x] - 96*G[1, 0, 0, 0, 0, 0, x] + 
     96*G[1, 0, 0, 0, 0, 1, x] + 96*G[1, 0, 0, 0, 1, 0, x] + 
     78*G[1, 0, 0, 0, 1, 1, x] - 68*G[1, 0, 0, 1, 0, 0, x] + 
     80*G[1, 0, 0, 1, 0, 1, x] + 80*G[1, 0, 0, 1, 1, 0, x] - 
     248*G[1, 0, 0, 1, 1, 1, x] - 152*G[1, 0, 1, 0, 0, 0, x] + 
     80*G[1, 0, 1, 0, 0, 1, x] + 80*G[1, 0, 1, 0, 1, 0, x] - 
     116*G[1, 0, 1, 0, 1, 1, x] + 30*G[1, 0, 1, 1, 0, 0, x] + 
     96*G[1, 0, 1, 1, 0, 1, x] + 96*G[1, 0, 1, 1, 1, 0, x] + 
     72*G[1, 0, 1, 1, 1, 1, x] - 156*G[1, 1, 0, 0, 0, 0, x] - 
     72*G[1, 1, 0, 0, 1, 1, x] + 74*G[1, 1, 0, 1, 0, 0, x] + 
     16*G[1, 1, 0, 1, 0, 1, x] + 16*G[1, 1, 0, 1, 1, 0, x] + 
     128*G[1, 1, 0, 1, 1, 1, x] + 68*G[1, 1, 1, 0, 0, 0, x] + 
     16*G[1, 1, 1, 0, 0, 1, x] + 16*G[1, 1, 1, 0, 1, 0, x] + 
     104*G[1, 1, 1, 0, 1, 1, x] - 33*G[1, 1, 1, 1, 0, 0, x] - 
     288*G[1, 1, 1, 1, 1, 1, x] - ((104*I)/15)*Pi^5*Log[s12] - 
     ((104*I)/3)*Pi^3*G[0, 0, x]*Log[s12] + ((62*I)/3)*Pi^3*G[0, 1, x]*
      Log[s12] + ((35*I)/3)*Pi^3*G[1, 0, x]*Log[s12] - 
     ((17*I)/3)*Pi^3*G[1, 1, x]*Log[s12] + 4*Pi^2*G[0, 0, 0, x]*Log[s12] + 
     18*Pi^2*G[0, 0, 1, x]*Log[s12] + 30*Pi^2*G[0, 1, 0, x]*Log[s12] - 
     8*Pi^2*G[0, 1, 1, x]*Log[s12] - 31*Pi^2*G[1, 0, 0, x]*Log[s12] - 
     8*Pi^2*G[1, 0, 1, x]*Log[s12] - 25*Pi^2*G[1, 1, 0, x]*Log[s12] - 
     30*Pi^2*G[1, 1, 1, x]*Log[s12] - (128*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] - 
     (16*I)*Pi*G[0, 0, 0, 1, x]*Log[s12] + (152*I)*Pi*G[0, 0, 1, 0, x]*
      Log[s12] - (32*I)*Pi*G[0, 0, 1, 1, x]*Log[s12] + 
     (96*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] + (72*I)*Pi*G[0, 1, 0, 1, x]*
      Log[s12] - (120*I)*Pi*G[0, 1, 1, 0, x]*Log[s12] - 
     (48*I)*Pi*G[0, 1, 1, 1, x]*Log[s12] + (40*I)*Pi*G[1, 0, 0, 0, x]*
      Log[s12] - (76*I)*Pi*G[1, 0, 0, 1, x]*Log[s12] - 
     (28*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] + (88*I)*Pi*G[1, 0, 1, 1, x]*
      Log[s12] - (52*I)*Pi*G[1, 1, 0, 0, x]*Log[s12] + 
     (64*I)*Pi*G[1, 1, 0, 1, x]*Log[s12] + (34*I)*Pi*G[1, 1, 1, 0, x]*
      Log[s12] - (64*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] - 
     160*G[0, 0, 0, 0, 0, x]*Log[s12] - 80*G[0, 0, 0, 0, 1, x]*Log[s12] - 
     80*G[0, 0, 0, 1, 0, x]*Log[s12] + 32*G[0, 0, 0, 1, 1, x]*Log[s12] + 
     168*G[0, 0, 1, 0, 0, x]*Log[s12] - 48*G[0, 0, 1, 0, 1, x]*Log[s12] - 
     48*G[0, 0, 1, 1, 0, x]*Log[s12] + 48*G[0, 0, 1, 1, 1, x]*Log[s12] + 
     176*G[0, 1, 0, 0, 0, x]*Log[s12] + 16*G[0, 1, 0, 0, 1, x]*Log[s12] + 
     16*G[0, 1, 0, 1, 0, x]*Log[s12] + 56*G[0, 1, 0, 1, 1, x]*Log[s12] - 
     104*G[0, 1, 1, 0, 0, x]*Log[s12] - 16*G[0, 1, 1, 0, 1, x]*Log[s12] - 
     16*G[0, 1, 1, 1, 0, x]*Log[s12] - 32*G[0, 1, 1, 1, 1, x]*Log[s12] - 
     56*G[1, 0, 0, 0, 0, x]*Log[s12] + 80*G[1, 0, 0, 0, 1, x]*Log[s12] + 
     80*G[1, 0, 0, 1, 0, x]*Log[s12] - 92*G[1, 0, 0, 1, 1, x]*Log[s12] - 
     44*G[1, 0, 1, 0, 0, x]*Log[s12] + 80*G[1, 0, 1, 0, 1, x]*Log[s12] + 
     80*G[1, 0, 1, 1, 0, x]*Log[s12] + 64*G[1, 0, 1, 1, 1, x]*Log[s12] - 
     88*G[1, 1, 0, 0, 0, x]*Log[s12] + 16*G[1, 1, 0, 0, 1, x]*Log[s12] + 
     16*G[1, 1, 0, 1, 0, x]*Log[s12] + 80*G[1, 1, 0, 1, 1, x]*Log[s12] + 
     50*G[1, 1, 1, 0, 0, x]*Log[s12] + 16*G[1, 1, 1, 0, 1, x]*Log[s12] + 
     16*G[1, 1, 1, 1, 0, x]*Log[s12] - 208*G[1, 1, 1, 1, 1, x]*Log[s12] - 
     (371*Pi^4*Log[s12]^2)/240 + 3*Pi^2*G[0, 0, x]*Log[s12]^2 - 
     4*Pi^2*G[0, 1, x]*Log[s12]^2 - 17*Pi^2*G[1, 0, x]*Log[s12]^2 - 
     16*Pi^2*G[1, 1, x]*Log[s12]^2 - (40*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 - 
     (8*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 + (40*I)*Pi*G[0, 1, 0, x]*Log[s12]^2 - 
     (16*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 + (12*I)*Pi*G[1, 0, 0, x]*
      Log[s12]^2 + (36*I)*Pi*G[1, 0, 1, x]*Log[s12]^2 - 
     (18*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 - (24*I)*Pi*G[1, 1, 1, x]*
      Log[s12]^2 - 56*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     16*G[0, 0, 0, 1, x]*Log[s12]^2 - 16*G[0, 0, 1, 0, x]*Log[s12]^2 + 
     16*G[0, 0, 1, 1, x]*Log[s12]^2 + 48*G[0, 1, 0, 0, x]*Log[s12]^2 - 
     8*G[1, 0, 0, 0, x]*Log[s12]^2 + 32*G[1, 0, 0, 1, x]*Log[s12]^2 + 
     32*G[1, 0, 1, 0, x]*Log[s12]^2 + 28*G[1, 0, 1, 1, x]*Log[s12]^2 - 
     10*G[1, 1, 0, 0, x]*Log[s12]^2 + 16*G[1, 1, 0, 1, x]*Log[s12]^2 + 
     16*G[1, 1, 1, 0, x]*Log[s12]^2 - 64*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     ((58*I)/9)*Pi^3*Log[s12]^3 - ((16*I)/3)*Pi*G[0, 0, x]*Log[s12]^3 - 
     ((8*I)/3)*Pi*G[0, 1, x]*Log[s12]^3 + ((4*I)/3)*Pi*G[1, 0, x]*
      Log[s12]^3 - ((16*I)/3)*Pi*G[1, 1, x]*Log[s12]^3 - 
     (32*G[0, 0, 0, x]*Log[s12]^3)/3 + (8*G[0, 0, 1, x]*Log[s12]^3)/3 + 
     (8*G[0, 1, 0, x]*Log[s12]^3)/3 + (16*G[0, 1, 1, x]*Log[s12]^3)/3 + 
     4*G[1, 0, 0, x]*Log[s12]^3 + 8*G[1, 0, 1, x]*Log[s12]^3 + 
     8*G[1, 1, 0, x]*Log[s12]^3 - 8*G[1, 1, 1, x]*Log[s12]^3 + 
     (5*Pi^2*Log[s12]^4)/12 - (2*G[0, 0, x]*Log[s12]^4)/3 + 
     (8*G[0, 1, x]*Log[s12]^4)/3 + (8*G[1, 0, x]*Log[s12]^4)/3 + 
     (4*G[1, 1, x]*Log[s12]^4)/3 + ((8*I)/15)*Pi*Log[s12]^5 + Log[s12]^6/9 - 
     ((1135*I)/18)*Pi^3*Zeta[3] + ((700*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
     ((4*I)/3)*Pi*G[0, 1, x]*Zeta[3] - ((244*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
     ((121*I)/3)*Pi*G[1, 1, x]*Zeta[3] - (76*G[0, 0, 0, x]*Zeta[3])/3 - 
     (860*G[0, 0, 1, x]*Zeta[3])/3 - (164*G[0, 1, 0, x]*Zeta[3])/3 + 
     (392*G[0, 1, 1, x]*Zeta[3])/3 + 82*G[1, 0, 0, x]*Zeta[3] + 
     228*G[1, 0, 1, x]*Zeta[3] + 113*G[1, 1, 0, x]*Zeta[3] - 
     129*G[1, 1, 1, x]*Zeta[3] + (79*Pi^2*Log[s12]*Zeta[3])/3 + 
     (8*G[0, 0, x]*Log[s12]*Zeta[3])/3 - (272*G[0, 1, x]*Log[s12]*Zeta[3])/
      3 + (442*G[1, 0, x]*Log[s12]*Zeta[3])/3 + 
     (266*G[1, 1, x]*Log[s12]*Zeta[3])/3 + ((542*I)/3)*Pi*Log[s12]^2*
      Zeta[3] + (88*Log[s12]^3*Zeta[3])/9 + (371*Zeta[3]^2)/18 + 
     ((7009*I)/5)*Pi*Zeta[5] + 40*Log[s12]*Zeta[5] + 
     (G[0, x]*((-775*I)*Pi^5 + 160*Pi^2*Log[s12]^3 + (80*I)*Pi*Log[s12]^4 + 
        32*Log[s12]^5 + 2660*Pi^2*Zeta[3] + 40*Log[s12]^2*
         ((-55*I)*Pi^3 + 46*Zeta[3]) + Log[s12]*(-350*Pi^4 + 
          (35680*I)*Pi*Zeta[3]) + 408*Zeta[5]))/120 + 
     (G[1, x]*((267*I)*Pi^5 - 680*Pi^2*Log[s12]^3 - (80*I)*Pi*Log[s12]^4 + 
        112*Log[s12]^5 + 1520*Pi^2*Zeta[3] + 80*Log[s12]^2*
         ((5*I)*Pi^3 + 79*Zeta[3]) - 7*Log[s12]*(53*Pi^4 - 
          (80*I)*Pi*Zeta[3]) + 20208*Zeta[5]))/120), 
 M["2L",35] -> 1/2 + (ep*((2*I)*Pi + G[0, x] - G[1, x] - 2*Log[s12]))/2 + 
   ep^2*((-3*Pi^2)/2 + I*G[0, x]*(Pi + I*Log[s12]) - (2*I)*Pi*Log[s12] + 
     Log[s12]^2 + G[1, x]*((-I)*Pi + Log[s12])) + 
   ep^3*(((-5*I)/3)*Pi^3 - 2*G[0, 0, 0, x] + 2*G[0, 0, 1, x] + 
     2*G[0, 1, 0, x] - 2*G[0, 1, 1, x] + 2*G[1, 0, 0, x] - 2*G[1, 0, 1, x] - 
     2*G[1, 1, 0, x] + 2*G[1, 1, 1, x] + 3*Pi^2*Log[s12] + 
     (2*I)*Pi*Log[s12]^2 - (2*Log[s12]^3)/3 + 
     G[1, x]*((11*Pi^2)/4 + (2*I)*Pi*Log[s12] - Log[s12]^2) + 
     G[0, x]*((-11*Pi^2)/4 - (2*I)*Pi*Log[s12] + Log[s12]^2) - 
     (83*Zeta[3])/6) + ep^4*((529*Pi^4)/240 + 5*Pi^2*G[0, 0, x] + 
     5*Pi^2*G[0, 1, x] - 5*Pi^2*G[1, 0, x] - 5*Pi^2*G[1, 1, x] - 
     (4*I)*Pi*G[0, 0, 0, x] - (2*I)*Pi*G[0, 0, 1, x] - 
     (2*I)*Pi*G[0, 1, 0, x] - (4*I)*Pi*G[0, 1, 1, x] + 
     (4*I)*Pi*G[1, 0, 0, x] + (2*I)*Pi*G[1, 0, 1, x] + 
     (2*I)*Pi*G[1, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 
     8*G[0, 0, 0, 1, x] - 8*G[0, 0, 1, 0, x] + 2*G[0, 0, 1, 1, x] + 
     2*G[0, 1, 0, 0, x] - 8*G[0, 1, 0, 1, x] - 8*G[0, 1, 1, 0, x] + 
     8*G[0, 1, 1, 1, x] - 8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 
     8*G[1, 0, 1, 0, x] - 2*G[1, 0, 1, 1, x] - 2*G[1, 1, 0, 0, x] + 
     8*G[1, 1, 0, 1, x] + 8*G[1, 1, 1, 0, x] - 8*G[1, 1, 1, 1, x] + 
     ((10*I)/3)*Pi^3*Log[s12] + 4*G[0, 0, 0, x]*Log[s12] - 
     4*G[0, 0, 1, x]*Log[s12] - 4*G[0, 1, 0, x]*Log[s12] + 
     4*G[0, 1, 1, x]*Log[s12] - 4*G[1, 0, 0, x]*Log[s12] + 
     4*G[1, 0, 1, x]*Log[s12] + 4*G[1, 1, 0, x]*Log[s12] - 
     4*G[1, 1, 1, x]*Log[s12] - 3*Pi^2*Log[s12]^2 - ((4*I)/3)*Pi*Log[s12]^3 + 
     Log[s12]^4/3 + (G[0, x]*((-19*I)*Pi^3 + 33*Pi^2*Log[s12] + 
        (12*I)*Pi*Log[s12]^2 - 4*Log[s12]^3 - 116*Zeta[3]))/6 - 
     ((65*I)/3)*Pi*Zeta[3] + (83*Log[s12]*Zeta[3])/3 + 
     (G[1, x]*((19*I)*Pi^3 - 33*Pi^2*Log[s12] - (12*I)*Pi*Log[s12]^2 + 
        4*Log[s12]^3 + 116*Zeta[3]))/6) + 
   ep^5*(((73*I)/40)*Pi^5 + (6*I)*Pi^3*G[0, 0, x] + (3*I)*Pi^3*G[0, 1, x] - 
     (6*I)*Pi^3*G[1, 0, x] - (3*I)*Pi^3*G[1, 1, x] - 9*Pi^2*G[0, 0, 0, x] - 
     6*Pi^2*G[0, 0, 1, x] - 6*Pi^2*G[0, 1, 0, x] - 9*Pi^2*G[0, 1, 1, x] + 
     9*Pi^2*G[1, 0, 0, x] + 6*Pi^2*G[1, 0, 1, x] + 6*Pi^2*G[1, 1, 0, x] + 
     9*Pi^2*G[1, 1, 1, x] + (16*I)*Pi*G[0, 0, 0, 0, x] + 
     (2*I)*Pi*G[0, 0, 0, 1, x] - (16*I)*Pi*G[0, 0, 1, 0, x] + 
     (4*I)*Pi*G[0, 0, 1, 1, x] + (4*I)*Pi*G[0, 1, 0, 0, x] - 
     (16*I)*Pi*G[0, 1, 0, 1, x] + (2*I)*Pi*G[0, 1, 1, 0, x] + 
     (16*I)*Pi*G[0, 1, 1, 1, x] - (16*I)*Pi*G[1, 0, 0, 0, x] - 
     (2*I)*Pi*G[1, 0, 0, 1, x] + (16*I)*Pi*G[1, 0, 1, 0, x] - 
     (4*I)*Pi*G[1, 0, 1, 1, x] - (4*I)*Pi*G[1, 1, 0, 0, x] + 
     (16*I)*Pi*G[1, 1, 0, 1, x] - (2*I)*Pi*G[1, 1, 1, 0, x] - 
     (16*I)*Pi*G[1, 1, 1, 1, x] - 24*G[0, 0, 0, 0, 0, x] + 
     24*G[0, 0, 0, 0, 1, x] + 24*G[0, 0, 0, 1, 0, x] - 
     6*G[0, 0, 0, 1, 1, x] - 16*G[0, 0, 1, 0, 0, x] + 
     16*G[0, 0, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 0, x] - 
     16*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] + 
     16*G[0, 1, 0, 0, 1, x] + 16*G[0, 1, 0, 1, 0, x] - 
     16*G[0, 1, 0, 1, 1, x] - 6*G[0, 1, 1, 0, 0, x] + 
     24*G[0, 1, 1, 0, 1, x] + 24*G[0, 1, 1, 1, 0, x] - 
     24*G[0, 1, 1, 1, 1, x] + 24*G[1, 0, 0, 0, 0, x] - 
     24*G[1, 0, 0, 0, 1, x] - 24*G[1, 0, 0, 1, 0, x] + 
     6*G[1, 0, 0, 1, 1, x] + 16*G[1, 0, 1, 0, 0, x] - 
     16*G[1, 0, 1, 0, 1, x] - 16*G[1, 0, 1, 1, 0, x] + 
     16*G[1, 0, 1, 1, 1, x] + 16*G[1, 1, 0, 0, 0, x] - 
     16*G[1, 1, 0, 0, 1, x] - 16*G[1, 1, 0, 1, 0, x] + 
     16*G[1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 0, 0, x] - 
     24*G[1, 1, 1, 0, 1, x] - 24*G[1, 1, 1, 1, 0, x] + 
     24*G[1, 1, 1, 1, 1, x] - (529*Pi^4*Log[s12])/120 - 
     10*Pi^2*G[0, 0, x]*Log[s12] - 10*Pi^2*G[0, 1, x]*Log[s12] + 
     10*Pi^2*G[1, 0, x]*Log[s12] + 10*Pi^2*G[1, 1, x]*Log[s12] + 
     (8*I)*Pi*G[0, 0, 0, x]*Log[s12] + (4*I)*Pi*G[0, 0, 1, x]*Log[s12] + 
     (4*I)*Pi*G[0, 1, 0, x]*Log[s12] + (8*I)*Pi*G[0, 1, 1, x]*Log[s12] - 
     (8*I)*Pi*G[1, 0, 0, x]*Log[s12] - (4*I)*Pi*G[1, 0, 1, x]*Log[s12] - 
     (4*I)*Pi*G[1, 1, 0, x]*Log[s12] - (8*I)*Pi*G[1, 1, 1, x]*Log[s12] - 
     16*G[0, 0, 0, 0, x]*Log[s12] + 16*G[0, 0, 0, 1, x]*Log[s12] + 
     16*G[0, 0, 1, 0, x]*Log[s12] - 4*G[0, 0, 1, 1, x]*Log[s12] - 
     4*G[0, 1, 0, 0, x]*Log[s12] + 16*G[0, 1, 0, 1, x]*Log[s12] + 
     16*G[0, 1, 1, 0, x]*Log[s12] - 16*G[0, 1, 1, 1, x]*Log[s12] + 
     16*G[1, 0, 0, 0, x]*Log[s12] - 16*G[1, 0, 0, 1, x]*Log[s12] - 
     16*G[1, 0, 1, 0, x]*Log[s12] + 4*G[1, 0, 1, 1, x]*Log[s12] + 
     4*G[1, 1, 0, 0, x]*Log[s12] - 16*G[1, 1, 0, 1, x]*Log[s12] - 
     16*G[1, 1, 1, 0, x]*Log[s12] + 16*G[1, 1, 1, 1, x]*Log[s12] - 
     ((10*I)/3)*Pi^3*Log[s12]^2 - 4*G[0, 0, 0, x]*Log[s12]^2 + 
     4*G[0, 0, 1, x]*Log[s12]^2 + 4*G[0, 1, 0, x]*Log[s12]^2 - 
     4*G[0, 1, 1, x]*Log[s12]^2 + 4*G[1, 0, 0, x]*Log[s12]^2 - 
     4*G[1, 0, 1, x]*Log[s12]^2 - 4*G[1, 1, 0, x]*Log[s12]^2 + 
     4*G[1, 1, 1, x]*Log[s12]^2 + 2*Pi^2*Log[s12]^3 + 
     ((2*I)/3)*Pi*Log[s12]^4 - (2*Log[s12]^5)/15 + (197*Pi^2*Zeta[3])/4 + 
     22*G[0, 0, x]*Zeta[3] + 40*G[0, 1, x]*Zeta[3] - 22*G[1, 0, x]*Zeta[3] - 
     40*G[1, 1, x]*Zeta[3] + ((130*I)/3)*Pi*Log[s12]*Zeta[3] - 
     (83*Log[s12]^2*Zeta[3])/3 + (G[0, x]*(-1320*Pi^2*Log[s12]^2 - 
        (320*I)*Pi*Log[s12]^3 + 80*Log[s12]^4 + 80*Log[s12]*
         ((19*I)*Pi^3 + 116*Zeta[3]) + 17*(Pi^4 - (800*I)*Pi*Zeta[3])))/240 - 
     (G[1, x]*(-1320*Pi^2*Log[s12]^2 - (320*I)*Pi*Log[s12]^3 + 
        80*Log[s12]^4 + 80*Log[s12]*((19*I)*Pi^3 + 116*Zeta[3]) + 
        17*(Pi^4 - (800*I)*Pi*Zeta[3])))/240 - (457*Zeta[5])/10) + 
   ep^6*((683*Pi^6)/5040 - (2*Pi^4*G[0, 0, x])/5 - (119*Pi^4*G[0, 1, x])/60 + 
     (2*Pi^4*G[1, 0, x])/5 + (119*Pi^4*G[1, 1, x])/60 - 
     ((34*I)/3)*Pi^3*G[0, 0, 0, x] + ((31*I)/3)*Pi^3*G[0, 0, 1, x] + 
     (I/3)*Pi^3*G[0, 1, 0, x] - ((7*I)/3)*Pi^3*G[0, 1, 1, x] + 
     ((34*I)/3)*Pi^3*G[1, 0, 0, x] - ((31*I)/3)*Pi^3*G[1, 0, 1, x] - 
     (I/3)*Pi^3*G[1, 1, 0, x] + ((7*I)/3)*Pi^3*G[1, 1, 1, x] + 
     16*Pi^2*G[0, 0, 0, 0, x] + 29*Pi^2*G[0, 0, 0, 1, x] + 
     28*Pi^2*G[0, 0, 1, 0, x] + 11*Pi^2*G[0, 0, 1, 1, x] + 
     11*Pi^2*G[0, 1, 0, 0, x] + 28*Pi^2*G[0, 1, 0, 1, x] + 
     29*Pi^2*G[0, 1, 1, 0, x] + 16*Pi^2*G[0, 1, 1, 1, x] - 
     16*Pi^2*G[1, 0, 0, 0, x] - 29*Pi^2*G[1, 0, 0, 1, x] - 
     28*Pi^2*G[1, 0, 1, 0, x] - 11*Pi^2*G[1, 0, 1, 1, x] - 
     11*Pi^2*G[1, 1, 0, 0, x] - 28*Pi^2*G[1, 1, 0, 1, x] - 
     29*Pi^2*G[1, 1, 1, 0, x] - 16*Pi^2*G[1, 1, 1, 1, x] - 
     (48*I)*Pi*G[0, 0, 0, 0, 0, x] - (6*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (48*I)*Pi*G[0, 0, 0, 1, 0, x] - (12*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     (40*I)*Pi*G[0, 0, 1, 0, 0, x] + (20*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (40*I)*Pi*G[0, 0, 1, 1, 0, x] - (8*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     (8*I)*Pi*G[0, 1, 0, 0, 0, x] - (40*I)*Pi*G[0, 1, 0, 0, 1, x] + 
     (20*I)*Pi*G[0, 1, 0, 1, 0, x] + (40*I)*Pi*G[0, 1, 0, 1, 1, x] - 
     (12*I)*Pi*G[0, 1, 1, 0, 0, x] + (48*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (6*I)*Pi*G[0, 1, 1, 1, 0, x] - (48*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     (48*I)*Pi*G[1, 0, 0, 0, 0, x] + (6*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (48*I)*Pi*G[1, 0, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (40*I)*Pi*G[1, 0, 1, 0, 0, x] - (20*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (40*I)*Pi*G[1, 0, 1, 1, 0, x] + (8*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (8*I)*Pi*G[1, 1, 0, 0, 0, x] + (40*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (20*I)*Pi*G[1, 1, 0, 1, 0, x] - (40*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     (12*I)*Pi*G[1, 1, 1, 0, 0, x] - (48*I)*Pi*G[1, 1, 1, 0, 1, x] + 
     (6*I)*Pi*G[1, 1, 1, 1, 0, x] + (48*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     64*G[0, 0, 0, 0, 0, 0, x] - 64*G[0, 0, 0, 0, 0, 1, x] - 
     64*G[0, 0, 0, 0, 1, 0, x] + 10*G[0, 0, 0, 0, 1, 1, x] + 
     56*G[0, 0, 0, 1, 0, 0, x] - 56*G[0, 0, 0, 1, 0, 1, x] - 
     56*G[0, 0, 0, 1, 1, 0, x] + 56*G[0, 0, 0, 1, 1, 1, x] + 
     96*G[0, 0, 1, 0, 0, 0, x] - 24*G[0, 0, 1, 0, 0, 1, x] - 
     24*G[0, 0, 1, 0, 1, 0, x] + 12*G[0, 0, 1, 0, 1, 1, x] - 
     40*G[0, 0, 1, 1, 0, 0, x] - 32*G[0, 0, 1, 1, 0, 1, x] - 
     32*G[0, 0, 1, 1, 1, 0, x] + 56*G[0, 0, 1, 1, 1, 1, x] + 
     56*G[0, 1, 0, 0, 0, 0, x] - 32*G[0, 1, 0, 0, 0, 1, x] - 
     32*G[0, 1, 0, 0, 1, 0, x] - 40*G[0, 1, 0, 0, 1, 1, x] + 
     12*G[0, 1, 0, 1, 0, 0, x] - 24*G[0, 1, 0, 1, 0, 1, x] - 
     24*G[0, 1, 0, 1, 1, 0, x] + 96*G[0, 1, 0, 1, 1, 1, x] + 
     56*G[0, 1, 1, 0, 0, 0, x] - 56*G[0, 1, 1, 0, 0, 1, x] - 
     56*G[0, 1, 1, 0, 1, 0, x] + 56*G[0, 1, 1, 0, 1, 1, x] + 
     10*G[0, 1, 1, 1, 0, 0, x] - 64*G[0, 1, 1, 1, 0, 1, x] - 
     64*G[0, 1, 1, 1, 1, 0, x] + 64*G[0, 1, 1, 1, 1, 1, x] - 
     64*G[1, 0, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 0, 1, x] + 
     64*G[1, 0, 0, 0, 1, 0, x] - 10*G[1, 0, 0, 0, 1, 1, x] - 
     56*G[1, 0, 0, 1, 0, 0, x] + 56*G[1, 0, 0, 1, 0, 1, x] + 
     56*G[1, 0, 0, 1, 1, 0, x] - 56*G[1, 0, 0, 1, 1, 1, x] - 
     96*G[1, 0, 1, 0, 0, 0, x] + 24*G[1, 0, 1, 0, 0, 1, x] + 
     24*G[1, 0, 1, 0, 1, 0, x] - 12*G[1, 0, 1, 0, 1, 1, x] + 
     40*G[1, 0, 1, 1, 0, 0, x] + 32*G[1, 0, 1, 1, 0, 1, x] + 
     32*G[1, 0, 1, 1, 1, 0, x] - 56*G[1, 0, 1, 1, 1, 1, x] - 
     56*G[1, 1, 0, 0, 0, 0, x] + 32*G[1, 1, 0, 0, 0, 1, x] + 
     32*G[1, 1, 0, 0, 1, 0, x] + 40*G[1, 1, 0, 0, 1, 1, x] - 
     12*G[1, 1, 0, 1, 0, 0, x] + 24*G[1, 1, 0, 1, 0, 1, x] + 
     24*G[1, 1, 0, 1, 1, 0, x] - 96*G[1, 1, 0, 1, 1, 1, x] - 
     56*G[1, 1, 1, 0, 0, 0, x] + 56*G[1, 1, 1, 0, 0, 1, x] + 
     56*G[1, 1, 1, 0, 1, 0, x] - 56*G[1, 1, 1, 0, 1, 1, x] - 
     10*G[1, 1, 1, 1, 0, 0, x] + 64*G[1, 1, 1, 1, 0, 1, x] + 
     64*G[1, 1, 1, 1, 1, 0, x] - 64*G[1, 1, 1, 1, 1, 1, x] - 
     ((73*I)/20)*Pi^5*Log[s12] - (12*I)*Pi^3*G[0, 0, x]*Log[s12] - 
     (6*I)*Pi^3*G[0, 1, x]*Log[s12] + (12*I)*Pi^3*G[1, 0, x]*Log[s12] + 
     (6*I)*Pi^3*G[1, 1, x]*Log[s12] + 18*Pi^2*G[0, 0, 0, x]*Log[s12] + 
     12*Pi^2*G[0, 0, 1, x]*Log[s12] + 12*Pi^2*G[0, 1, 0, x]*Log[s12] + 
     18*Pi^2*G[0, 1, 1, x]*Log[s12] - 18*Pi^2*G[1, 0, 0, x]*Log[s12] - 
     12*Pi^2*G[1, 0, 1, x]*Log[s12] - 12*Pi^2*G[1, 1, 0, x]*Log[s12] - 
     18*Pi^2*G[1, 1, 1, x]*Log[s12] - (32*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] - 
     (4*I)*Pi*G[0, 0, 0, 1, x]*Log[s12] + (32*I)*Pi*G[0, 0, 1, 0, x]*
      Log[s12] - (8*I)*Pi*G[0, 0, 1, 1, x]*Log[s12] - 
     (8*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] + (32*I)*Pi*G[0, 1, 0, 1, x]*
      Log[s12] - (4*I)*Pi*G[0, 1, 1, 0, x]*Log[s12] - 
     (32*I)*Pi*G[0, 1, 1, 1, x]*Log[s12] + (32*I)*Pi*G[1, 0, 0, 0, x]*
      Log[s12] + (4*I)*Pi*G[1, 0, 0, 1, x]*Log[s12] - 
     (32*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] + (8*I)*Pi*G[1, 0, 1, 1, x]*
      Log[s12] + (8*I)*Pi*G[1, 1, 0, 0, x]*Log[s12] - 
     (32*I)*Pi*G[1, 1, 0, 1, x]*Log[s12] + (4*I)*Pi*G[1, 1, 1, 0, x]*
      Log[s12] + (32*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] + 
     48*G[0, 0, 0, 0, 0, x]*Log[s12] - 48*G[0, 0, 0, 0, 1, x]*Log[s12] - 
     48*G[0, 0, 0, 1, 0, x]*Log[s12] + 12*G[0, 0, 0, 1, 1, x]*Log[s12] + 
     32*G[0, 0, 1, 0, 0, x]*Log[s12] - 32*G[0, 0, 1, 0, 1, x]*Log[s12] - 
     32*G[0, 0, 1, 1, 0, x]*Log[s12] + 32*G[0, 0, 1, 1, 1, x]*Log[s12] + 
     32*G[0, 1, 0, 0, 0, x]*Log[s12] - 32*G[0, 1, 0, 0, 1, x]*Log[s12] - 
     32*G[0, 1, 0, 1, 0, x]*Log[s12] + 32*G[0, 1, 0, 1, 1, x]*Log[s12] + 
     12*G[0, 1, 1, 0, 0, x]*Log[s12] - 48*G[0, 1, 1, 0, 1, x]*Log[s12] - 
     48*G[0, 1, 1, 1, 0, x]*Log[s12] + 48*G[0, 1, 1, 1, 1, x]*Log[s12] - 
     48*G[1, 0, 0, 0, 0, x]*Log[s12] + 48*G[1, 0, 0, 0, 1, x]*Log[s12] + 
     48*G[1, 0, 0, 1, 0, x]*Log[s12] - 12*G[1, 0, 0, 1, 1, x]*Log[s12] - 
     32*G[1, 0, 1, 0, 0, x]*Log[s12] + 32*G[1, 0, 1, 0, 1, x]*Log[s12] + 
     32*G[1, 0, 1, 1, 0, x]*Log[s12] - 32*G[1, 0, 1, 1, 1, x]*Log[s12] - 
     32*G[1, 1, 0, 0, 0, x]*Log[s12] + 32*G[1, 1, 0, 0, 1, x]*Log[s12] + 
     32*G[1, 1, 0, 1, 0, x]*Log[s12] - 32*G[1, 1, 0, 1, 1, x]*Log[s12] - 
     12*G[1, 1, 1, 0, 0, x]*Log[s12] + 48*G[1, 1, 1, 0, 1, x]*Log[s12] + 
     48*G[1, 1, 1, 1, 0, x]*Log[s12] - 48*G[1, 1, 1, 1, 1, x]*Log[s12] + 
     (529*Pi^4*Log[s12]^2)/120 + 10*Pi^2*G[0, 0, x]*Log[s12]^2 + 
     10*Pi^2*G[0, 1, x]*Log[s12]^2 - 10*Pi^2*G[1, 0, x]*Log[s12]^2 - 
     10*Pi^2*G[1, 1, x]*Log[s12]^2 - (8*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 - 
     (4*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 - (4*I)*Pi*G[0, 1, 0, x]*Log[s12]^2 - 
     (8*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 + (8*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 + 
     (4*I)*Pi*G[1, 0, 1, x]*Log[s12]^2 + (4*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 + 
     (8*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 + 16*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     16*G[0, 0, 0, 1, x]*Log[s12]^2 - 16*G[0, 0, 1, 0, x]*Log[s12]^2 + 
     4*G[0, 0, 1, 1, x]*Log[s12]^2 + 4*G[0, 1, 0, 0, x]*Log[s12]^2 - 
     16*G[0, 1, 0, 1, x]*Log[s12]^2 - 16*G[0, 1, 1, 0, x]*Log[s12]^2 + 
     16*G[0, 1, 1, 1, x]*Log[s12]^2 - 16*G[1, 0, 0, 0, x]*Log[s12]^2 + 
     16*G[1, 0, 0, 1, x]*Log[s12]^2 + 16*G[1, 0, 1, 0, x]*Log[s12]^2 - 
     4*G[1, 0, 1, 1, x]*Log[s12]^2 - 4*G[1, 1, 0, 0, x]*Log[s12]^2 + 
     16*G[1, 1, 0, 1, x]*Log[s12]^2 + 16*G[1, 1, 1, 0, x]*Log[s12]^2 - 
     16*G[1, 1, 1, 1, x]*Log[s12]^2 + ((20*I)/9)*Pi^3*Log[s12]^3 + 
     (8*G[0, 0, 0, x]*Log[s12]^3)/3 - (8*G[0, 0, 1, x]*Log[s12]^3)/3 - 
     (8*G[0, 1, 0, x]*Log[s12]^3)/3 + (8*G[0, 1, 1, x]*Log[s12]^3)/3 - 
     (8*G[1, 0, 0, x]*Log[s12]^3)/3 + (8*G[1, 0, 1, x]*Log[s12]^3)/3 + 
     (8*G[1, 1, 0, x]*Log[s12]^3)/3 - (8*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     Pi^2*Log[s12]^4 - ((4*I)/15)*Pi*Log[s12]^5 + (2*Log[s12]^6)/45 + 
     ((749*I)/18)*Pi^3*Zeta[3] + (92*I)*Pi*G[0, 0, x]*Zeta[3] + 
     (62*I)*Pi*G[0, 1, x]*Zeta[3] - (92*I)*Pi*G[1, 0, x]*Zeta[3] - 
     (62*I)*Pi*G[1, 1, x]*Zeta[3] - (32*G[0, 0, 0, x]*Zeta[3])/3 - 
     (298*G[0, 0, 1, x]*Zeta[3])/3 - (118*G[0, 1, 0, x]*Zeta[3])/3 - 
     (194*G[0, 1, 1, x]*Zeta[3])/3 + (32*G[1, 0, 0, x]*Zeta[3])/3 + 
     (298*G[1, 0, 1, x]*Zeta[3])/3 + (118*G[1, 1, 0, x]*Zeta[3])/3 + 
     (194*G[1, 1, 1, x]*Zeta[3])/3 - (197*Pi^2*Log[s12]*Zeta[3])/2 - 
     44*G[0, 0, x]*Log[s12]*Zeta[3] - 80*G[0, 1, x]*Log[s12]*Zeta[3] + 
     44*G[1, 0, x]*Log[s12]*Zeta[3] + 80*G[1, 1, x]*Log[s12]*Zeta[3] - 
     ((130*I)/3)*Pi*Log[s12]^2*Zeta[3] + (166*Log[s12]^3*Zeta[3])/9 + 
     (3071*Zeta[3]^2)/18 + (G[0, x]*((-271*I)*Pi^5 + 440*Pi^2*Log[s12]^3 + 
        (80*I)*Pi*Log[s12]^4 - 16*Log[s12]^5 + Log[s12]^2*
         ((-760*I)*Pi^3 - 4640*Zeta[3]) + 4240*Pi^2*Zeta[3] - 
        17*Log[s12]*(Pi^4 - (800*I)*Pi*Zeta[3]) - 12144*Zeta[5]))/120 + 
     ((1253*I)/5)*Pi*Zeta[5] + (457*Log[s12]*Zeta[5])/5 + 
     (G[1, x]*((271*I)*Pi^5 - 440*Pi^2*Log[s12]^3 - (80*I)*Pi*Log[s12]^4 + 
        16*Log[s12]^5 - 4240*Pi^2*Zeta[3] + 40*Log[s12]^2*
         ((19*I)*Pi^3 + 116*Zeta[3]) + 17*Log[s12]*
         (Pi^4 - (800*I)*Pi*Zeta[3]) + 12144*Zeta[5]))/120), 
 M["2L",24] -> 4 + ep*((3*I)*Pi - 5*G[0, x] - 8*Log[s12]) + 
   ep^2*((-5*Pi^2)/2 - (6*I)*Pi*G[0, x] + 4*G[0, 0, x] - (6*I)*Pi*Log[s12] + 
     10*G[0, x]*Log[s12] + 8*Log[s12]^2) + 
   ep^3*((I/2)*Pi^3 + (11*Pi^2*G[0, x])/2 + (12*I)*Pi*G[0, 0, x] - 
     (4*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 4*G[1, 0, 0, x] + 
     5*Pi^2*Log[s12] + (12*I)*Pi*G[0, x]*Log[s12] - 8*G[0, 0, x]*Log[s12] + 
     (6*I)*Pi*Log[s12]^2 - 10*G[0, x]*Log[s12]^2 - (16*Log[s12]^3)/3 - 
     (65*Zeta[3])/3) + ep^4*((-29*Pi^4)/30 - I*Pi^3*G[0, x] + 
     ((2*I)/3)*Pi^3*G[1, x] - 12*Pi^2*G[0, 0, x] + (10*Pi^2*G[1, 0, x])/3 - 
     (24*I)*Pi*G[0, 0, 0, x] + (20*I)*Pi*G[0, 1, 0, x] + 
     (8*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 32*G[0, 0, 0, 0, x] + 
     20*G[0, 1, 0, 0, x] + 16*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] - 
     I*Pi^3*Log[s12] - 11*Pi^2*G[0, x]*Log[s12] - (24*I)*Pi*G[0, 0, x]*
      Log[s12] + (8*I)*Pi*G[1, 0, x]*Log[s12] - 8*G[0, 0, 0, x]*Log[s12] + 
     8*G[1, 0, 0, x]*Log[s12] - 5*Pi^2*Log[s12]^2 - 
     (12*I)*Pi*G[0, x]*Log[s12]^2 + 8*G[0, 0, x]*Log[s12]^2 - 
     (4*I)*Pi*Log[s12]^3 + (20*G[0, x]*Log[s12]^3)/3 + (8*Log[s12]^4)/3 - 
     (14*I)*Pi*Zeta[3] + (88*G[0, x]*Zeta[3])/3 - 4*G[1, x]*Zeta[3] + 
     (130*Log[s12]*Zeta[3])/3) + ep^5*(((-7*I)/40)*Pi^5 + 
     (211*Pi^4*G[0, x])/120 + (Pi^4*G[1, x])/18 + (2*I)*Pi^3*G[0, 0, x] - 
     ((22*I)/3)*Pi^3*G[0, 1, x] - (2*I)*Pi^3*G[1, 0, x] + 
     ((2*I)/3)*Pi^3*G[1, 1, x] + 26*Pi^2*G[0, 0, 0, x] - 
     (62*Pi^2*G[0, 1, 0, x])/3 - (26*Pi^2*G[1, 0, 0, x])/3 + 
     (10*Pi^2*G[1, 1, 0, x])/3 + (48*I)*Pi*G[0, 0, 0, 0, x] - 
     (64*I)*Pi*G[0, 0, 1, 0, x] - (40*I)*Pi*G[0, 1, 0, 0, x] + 
     (44*I)*Pi*G[0, 1, 1, 0, x] - (16*I)*Pi*G[1, 0, 0, 0, x] + 
     (24*I)*Pi*G[1, 0, 1, 0, x] + (8*I)*Pi*G[1, 1, 0, 0, x] - 
     (4*I)*Pi*G[1, 1, 1, 0, x] + 112*G[0, 0, 0, 0, 0, x] - 
     64*G[0, 0, 1, 0, 0, x] - 80*G[0, 1, 0, 0, 0, x] + 
     44*G[0, 1, 1, 0, 0, x] - 48*G[1, 0, 0, 0, 0, x] + 
     24*G[1, 0, 1, 0, 0, x] + 16*G[1, 1, 0, 0, 0, x] - 
     4*G[1, 1, 1, 0, 0, x] + (29*Pi^4*Log[s12])/15 + 
     (2*I)*Pi^3*G[0, x]*Log[s12] - ((4*I)/3)*Pi^3*G[1, x]*Log[s12] + 
     24*Pi^2*G[0, 0, x]*Log[s12] - (20*Pi^2*G[1, 0, x]*Log[s12])/3 + 
     (48*I)*Pi*G[0, 0, 0, x]*Log[s12] - (40*I)*Pi*G[0, 1, 0, x]*Log[s12] - 
     (16*I)*Pi*G[1, 0, 0, x]*Log[s12] + (8*I)*Pi*G[1, 1, 0, x]*Log[s12] + 
     64*G[0, 0, 0, 0, x]*Log[s12] - 40*G[0, 1, 0, 0, x]*Log[s12] - 
     32*G[1, 0, 0, 0, x]*Log[s12] + 8*G[1, 1, 0, 0, x]*Log[s12] + 
     I*Pi^3*Log[s12]^2 + 11*Pi^2*G[0, x]*Log[s12]^2 + 
     (24*I)*Pi*G[0, 0, x]*Log[s12]^2 - (8*I)*Pi*G[1, 0, x]*Log[s12]^2 + 
     8*G[0, 0, 0, x]*Log[s12]^2 - 8*G[1, 0, 0, x]*Log[s12]^2 + 
     (10*Pi^2*Log[s12]^3)/3 + (8*I)*Pi*G[0, x]*Log[s12]^3 - 
     (16*G[0, 0, x]*Log[s12]^3)/3 + (2*I)*Pi*Log[s12]^4 - 
     (10*G[0, x]*Log[s12]^4)/3 - (16*Log[s12]^5)/15 + (73*Pi^2*Zeta[3])/6 + 
     (28*I)*Pi*G[0, x]*Zeta[3] - (36*I)*Pi*G[1, x]*Zeta[3] - 
     (92*G[0, 0, x]*Zeta[3])/3 + 44*G[0, 1, x]*Zeta[3] - 
     28*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 
     (28*I)*Pi*Log[s12]*Zeta[3] - (176*G[0, x]*Log[s12]*Zeta[3])/3 + 
     8*G[1, x]*Log[s12]*Zeta[3] - (130*Log[s12]^2*Zeta[3])/3 - 
     (383*Zeta[5])/5) + ep^6*((-2357*Pi^6)/15120 + ((7*I)/20)*Pi^5*G[0, x] + 
     ((8*I)/45)*Pi^5*G[1, x] - (19*Pi^4*G[0, 0, x])/6 + 
     (509*Pi^4*G[0, 1, x])/90 + (11*Pi^4*G[1, 0, x])/9 + 
     (Pi^4*G[1, 1, x])/18 - (4*I)*Pi^3*G[0, 0, 0, x] + 
     ((80*I)/3)*Pi^3*G[0, 0, 1, x] + (2*I)*Pi^3*G[0, 1, 0, x] - 
     ((46*I)/3)*Pi^3*G[0, 1, 1, x] + (4*I)*Pi^3*G[1, 0, 0, x] - 
     (12*I)*Pi^3*G[1, 0, 1, x] - (2*I)*Pi^3*G[1, 1, 0, x] + 
     ((2*I)/3)*Pi^3*G[1, 1, 1, x] - 56*Pi^2*G[0, 0, 0, 0, x] + 
     (208*Pi^2*G[0, 0, 1, 0, x])/3 + (130*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (134*Pi^2*G[0, 1, 1, 0, x])/3 + (64*Pi^2*G[1, 0, 0, 0, x])/3 - 
     28*Pi^2*G[1, 0, 1, 0, x] - (26*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (10*Pi^2*G[1, 1, 1, 0, x])/3 - (96*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (176*I)*Pi*G[0, 0, 0, 1, 0, x] + (128*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (160*I)*Pi*G[0, 0, 1, 1, 0, x] + (80*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (120*I)*Pi*G[0, 1, 0, 1, 0, x] - (88*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (92*I)*Pi*G[0, 1, 1, 1, 0, x] + (32*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (80*I)*Pi*G[1, 0, 0, 1, 0, x] - (48*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (72*I)*Pi*G[1, 0, 1, 1, 0, x] - (16*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (24*I)*Pi*G[1, 1, 0, 1, 0, x] + (8*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     (4*I)*Pi*G[1, 1, 1, 1, 0, x] - 320*G[0, 0, 0, 0, 0, 0, x] + 
     176*G[0, 0, 0, 1, 0, 0, x] + 256*G[0, 0, 1, 0, 0, 0, x] - 
     160*G[0, 0, 1, 1, 0, 0, x] + 240*G[0, 1, 0, 0, 0, 0, x] - 
     120*G[0, 1, 0, 1, 0, 0, x] - 176*G[0, 1, 1, 0, 0, 0, x] + 
     92*G[0, 1, 1, 1, 0, 0, x] + 128*G[1, 0, 0, 0, 0, 0, x] - 
     80*G[1, 0, 0, 1, 0, 0, x] - 96*G[1, 0, 1, 0, 0, 0, x] + 
     72*G[1, 0, 1, 1, 0, 0, x] - 48*G[1, 1, 0, 0, 0, 0, x] + 
     24*G[1, 1, 0, 1, 0, 0, x] + 16*G[1, 1, 1, 0, 0, 0, x] - 
     4*G[1, 1, 1, 1, 0, 0, x] + ((7*I)/20)*Pi^5*Log[s12] - 
     (211*Pi^4*G[0, x]*Log[s12])/60 - (Pi^4*G[1, x]*Log[s12])/9 - 
     (4*I)*Pi^3*G[0, 0, x]*Log[s12] + ((44*I)/3)*Pi^3*G[0, 1, x]*Log[s12] + 
     (4*I)*Pi^3*G[1, 0, x]*Log[s12] - ((4*I)/3)*Pi^3*G[1, 1, x]*Log[s12] - 
     52*Pi^2*G[0, 0, 0, x]*Log[s12] + (124*Pi^2*G[0, 1, 0, x]*Log[s12])/3 + 
     (52*Pi^2*G[1, 0, 0, x]*Log[s12])/3 - (20*Pi^2*G[1, 1, 0, x]*Log[s12])/
      3 - (96*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] + (128*I)*Pi*G[0, 0, 1, 0, x]*
      Log[s12] + (80*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] - 
     (88*I)*Pi*G[0, 1, 1, 0, x]*Log[s12] + (32*I)*Pi*G[1, 0, 0, 0, x]*
      Log[s12] - (48*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] - 
     (16*I)*Pi*G[1, 1, 0, 0, x]*Log[s12] + (8*I)*Pi*G[1, 1, 1, 0, x]*
      Log[s12] - 224*G[0, 0, 0, 0, 0, x]*Log[s12] + 
     128*G[0, 0, 1, 0, 0, x]*Log[s12] + 160*G[0, 1, 0, 0, 0, x]*Log[s12] - 
     88*G[0, 1, 1, 0, 0, x]*Log[s12] + 96*G[1, 0, 0, 0, 0, x]*Log[s12] - 
     48*G[1, 0, 1, 0, 0, x]*Log[s12] - 32*G[1, 1, 0, 0, 0, x]*Log[s12] + 
     8*G[1, 1, 1, 0, 0, x]*Log[s12] - (29*Pi^4*Log[s12]^2)/15 - 
     (2*I)*Pi^3*G[0, x]*Log[s12]^2 + ((4*I)/3)*Pi^3*G[1, x]*Log[s12]^2 - 
     24*Pi^2*G[0, 0, x]*Log[s12]^2 + (20*Pi^2*G[1, 0, x]*Log[s12]^2)/3 - 
     (48*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 + (40*I)*Pi*G[0, 1, 0, x]*
      Log[s12]^2 + (16*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 - 
     (8*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 - 64*G[0, 0, 0, 0, x]*Log[s12]^2 + 
     40*G[0, 1, 0, 0, x]*Log[s12]^2 + 32*G[1, 0, 0, 0, x]*Log[s12]^2 - 
     8*G[1, 1, 0, 0, x]*Log[s12]^2 - ((2*I)/3)*Pi^3*Log[s12]^3 - 
     (22*Pi^2*G[0, x]*Log[s12]^3)/3 - (16*I)*Pi*G[0, 0, x]*Log[s12]^3 + 
     ((16*I)/3)*Pi*G[1, 0, x]*Log[s12]^3 - (16*G[0, 0, 0, x]*Log[s12]^3)/3 + 
     (16*G[1, 0, 0, x]*Log[s12]^3)/3 - (5*Pi^2*Log[s12]^4)/3 - 
     (4*I)*Pi*G[0, x]*Log[s12]^4 + (8*G[0, 0, x]*Log[s12]^4)/3 - 
     ((4*I)/5)*Pi*Log[s12]^5 + (4*G[0, x]*Log[s12]^5)/3 + 
     (16*Log[s12]^6)/45 - ((25*I)/3)*Pi^3*Zeta[3] - 
     (98*Pi^2*G[0, x]*Zeta[3])/3 + 44*Pi^2*G[1, x]*Zeta[3] - 
     (56*I)*Pi*G[0, 0, x]*Zeta[3] + (60*I)*Pi*G[0, 1, x]*Zeta[3] - 
     ((16*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (36*I)*Pi*G[1, 1, x]*Zeta[3] + 
     (16*G[0, 0, 0, x]*Zeta[3])/3 - 160*G[0, 0, 1, x]*Zeta[3] - 
     28*G[0, 1, 0, x]*Zeta[3] + 92*G[0, 1, 1, x]*Zeta[3] + 
     (152*G[1, 0, 0, x]*Zeta[3])/3 + 72*G[1, 0, 1, x]*Zeta[3] - 
     28*G[1, 1, 0, x]*Zeta[3] - 4*G[1, 1, 1, x]*Zeta[3] - 
     (73*Pi^2*Log[s12]*Zeta[3])/3 - (56*I)*Pi*G[0, x]*Log[s12]*Zeta[3] + 
     (72*I)*Pi*G[1, x]*Log[s12]*Zeta[3] + (184*G[0, 0, x]*Log[s12]*Zeta[3])/
      3 - 88*G[0, 1, x]*Log[s12]*Zeta[3] + 56*G[1, 0, x]*Log[s12]*Zeta[3] + 
     8*G[1, 1, x]*Log[s12]*Zeta[3] - (28*I)*Pi*Log[s12]^2*Zeta[3] + 
     (176*G[0, x]*Log[s12]^2*Zeta[3])/3 - 8*G[1, x]*Log[s12]^2*Zeta[3] + 
     (260*Log[s12]^3*Zeta[3])/9 + (275*Zeta[3]^2)/9 - 
     ((366*I)/5)*Pi*Zeta[5] + 80*G[0, x]*Zeta[5] - 16*G[1, x]*Zeta[5] + 
     (766*Log[s12]*Zeta[5])/5), 
 M["2L",25] -> 9/4 + ep*(((5*I)/2)*Pi - 2*G[0, x] - (9*Log[s12])/2) + 
   ep^2*((-59*Pi^2)/24 - (4*I)*Pi*G[0, x] - (5*I)*Pi*Log[s12] + 
     4*G[0, x]*Log[s12] + (9*Log[s12]^2)/2) + 
   ep^3*((I/12)*Pi^3 + (13*Pi^2*G[0, x])/3 + (8*I)*Pi*G[0, 0, x] - 
     (8*I)*Pi*G[1, 0, x] + 8*G[0, 0, 0, x] - 8*G[1, 0, 0, x] + 
     (59*Pi^2*Log[s12])/12 + (8*I)*Pi*G[0, x]*Log[s12] + 
     (5*I)*Pi*Log[s12]^2 - 4*G[0, x]*Log[s12]^2 - 3*Log[s12]^3 - 
     (35*Zeta[3])/2) + ep^4*((-1081*Pi^4)/1440 + ((10*I)/3)*Pi^3*G[1, x] - 
     (26*Pi^2*G[0, 0, x])/3 + (26*Pi^2*G[1, 0, x])/3 - 
     (16*I)*Pi*G[0, 0, 0, x] + (20*I)*Pi*G[0, 1, 0, x] + 
     (16*I)*Pi*G[1, 0, 0, x] - (20*I)*Pi*G[1, 1, 0, x] - 
     32*G[0, 0, 0, 0, x] + 20*G[0, 1, 0, 0, x] + 32*G[1, 0, 0, 0, x] - 
     20*G[1, 1, 0, 0, x] - (I/6)*Pi^3*Log[s12] - (26*Pi^2*G[0, x]*Log[s12])/
      3 - (16*I)*Pi*G[0, 0, x]*Log[s12] + (16*I)*Pi*G[1, 0, x]*Log[s12] - 
     16*G[0, 0, 0, x]*Log[s12] + 16*G[1, 0, 0, x]*Log[s12] - 
     (59*Pi^2*Log[s12]^2)/12 - (8*I)*Pi*G[0, x]*Log[s12]^2 - 
     ((10*I)/3)*Pi*Log[s12]^3 + (8*G[0, x]*Log[s12]^3)/3 + (3*Log[s12]^4)/2 - 
     ((17*I)/3)*Pi*Zeta[3] + (88*G[0, x]*Zeta[3])/3 - 20*G[1, x]*Zeta[3] + 
     35*Log[s12]*Zeta[3]) + ep^5*(((-173*I)/720)*Pi^5 + 
     (35*Pi^4*G[0, x])/36 - (257*Pi^4*G[1, x])/90 - 
     ((22*I)/3)*Pi^3*G[0, 1, x] + ((22*I)/3)*Pi^3*G[1, 1, x] + 
     (52*Pi^2*G[0, 0, 0, x])/3 - (62*Pi^2*G[0, 1, 0, x])/3 - 
     (52*Pi^2*G[1, 0, 0, x])/3 + (62*Pi^2*G[1, 1, 0, x])/3 + 
     (32*I)*Pi*G[0, 0, 0, 0, x] - (48*I)*Pi*G[0, 0, 1, 0, x] - 
     (40*I)*Pi*G[0, 1, 0, 0, x] + (44*I)*Pi*G[0, 1, 1, 0, x] - 
     (32*I)*Pi*G[1, 0, 0, 0, x] + (48*I)*Pi*G[1, 0, 1, 0, x] + 
     (40*I)*Pi*G[1, 1, 0, 0, x] - (44*I)*Pi*G[1, 1, 1, 0, x] + 
     96*G[0, 0, 0, 0, 0, x] - 48*G[0, 0, 1, 0, 0, x] - 
     80*G[0, 1, 0, 0, 0, x] + 44*G[0, 1, 1, 0, 0, x] - 
     96*G[1, 0, 0, 0, 0, x] + 48*G[1, 0, 1, 0, 0, x] + 
     80*G[1, 1, 0, 0, 0, x] - 44*G[1, 1, 1, 0, 0, x] + 
     (1081*Pi^4*Log[s12])/720 - ((20*I)/3)*Pi^3*G[1, x]*Log[s12] + 
     (52*Pi^2*G[0, 0, x]*Log[s12])/3 - (52*Pi^2*G[1, 0, x]*Log[s12])/3 + 
     (32*I)*Pi*G[0, 0, 0, x]*Log[s12] - (40*I)*Pi*G[0, 1, 0, x]*Log[s12] - 
     (32*I)*Pi*G[1, 0, 0, x]*Log[s12] + (40*I)*Pi*G[1, 1, 0, x]*Log[s12] + 
     64*G[0, 0, 0, 0, x]*Log[s12] - 40*G[0, 1, 0, 0, x]*Log[s12] - 
     64*G[1, 0, 0, 0, x]*Log[s12] + 40*G[1, 1, 0, 0, x]*Log[s12] + 
     (I/6)*Pi^3*Log[s12]^2 + (26*Pi^2*G[0, x]*Log[s12]^2)/3 + 
     (16*I)*Pi*G[0, 0, x]*Log[s12]^2 - (16*I)*Pi*G[1, 0, x]*Log[s12]^2 + 
     16*G[0, 0, 0, x]*Log[s12]^2 - 16*G[1, 0, 0, x]*Log[s12]^2 + 
     (59*Pi^2*Log[s12]^3)/18 + ((16*I)/3)*Pi*G[0, x]*Log[s12]^3 + 
     ((5*I)/3)*Pi*Log[s12]^4 - (4*G[0, x]*Log[s12]^4)/3 - (3*Log[s12]^5)/5 + 
     (251*Pi^2*Zeta[3])/36 + ((92*I)/3)*Pi*G[0, x]*Zeta[3] - 
     (12*I)*Pi*G[1, x]*Zeta[3] - 28*G[0, 0, x]*Zeta[3] + 
     44*G[0, 1, x]*Zeta[3] + 28*G[1, 0, x]*Zeta[3] - 44*G[1, 1, x]*Zeta[3] + 
     ((34*I)/3)*Pi*Log[s12]*Zeta[3] - (176*G[0, x]*Log[s12]*Zeta[3])/3 + 
     40*G[1, x]*Log[s12]*Zeta[3] - 35*Log[s12]^2*Zeta[3] - 
     (649*Zeta[5])/10) + ep^6*((-293*Pi^6)/6720 + ((13*I)/30)*Pi^5*G[0, x] - 
     ((53*I)/45)*Pi^5*G[1, x] - (68*Pi^4*G[0, 0, x])/45 + 
     (581*Pi^4*G[0, 1, x])/90 + (68*Pi^4*G[1, 0, x])/45 - 
     (581*Pi^4*G[1, 1, x])/90 + (20*I)*Pi^3*G[0, 0, 1, x] - 
     (2*I)*Pi^3*G[0, 1, 0, x] - ((46*I)/3)*Pi^3*G[0, 1, 1, x] - 
     (20*I)*Pi^3*G[1, 0, 1, x] + (2*I)*Pi^3*G[1, 1, 0, x] + 
     ((46*I)/3)*Pi^3*G[1, 1, 1, x] - (104*Pi^2*G[0, 0, 0, 0, x])/3 + 
     52*Pi^2*G[0, 0, 1, 0, x] + (118*Pi^2*G[0, 1, 0, 0, x])/3 - 
     (134*Pi^2*G[0, 1, 1, 0, x])/3 + (104*Pi^2*G[1, 0, 0, 0, x])/3 - 
     52*Pi^2*G[1, 0, 1, 0, x] - (118*Pi^2*G[1, 1, 0, 0, x])/3 + 
     (134*Pi^2*G[1, 1, 1, 0, x])/3 - (64*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (112*I)*Pi*G[0, 0, 0, 1, 0, x] + (96*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (120*I)*Pi*G[0, 0, 1, 1, 0, x] + (80*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (96*I)*Pi*G[0, 1, 0, 1, 0, x] - (88*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (92*I)*Pi*G[0, 1, 1, 1, 0, x] + (64*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (112*I)*Pi*G[1, 0, 0, 1, 0, x] - (96*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (120*I)*Pi*G[1, 0, 1, 1, 0, x] - (80*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (96*I)*Pi*G[1, 1, 0, 1, 0, x] + (88*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     (92*I)*Pi*G[1, 1, 1, 1, 0, x] - 256*G[0, 0, 0, 0, 0, 0, x] + 
     112*G[0, 0, 0, 1, 0, 0, x] + 192*G[0, 0, 1, 0, 0, 0, x] - 
     120*G[0, 0, 1, 1, 0, 0, x] + 240*G[0, 1, 0, 0, 0, 0, x] - 
     96*G[0, 1, 0, 1, 0, 0, x] - 176*G[0, 1, 1, 0, 0, 0, x] + 
     92*G[0, 1, 1, 1, 0, 0, x] + 256*G[1, 0, 0, 0, 0, 0, x] - 
     112*G[1, 0, 0, 1, 0, 0, x] - 192*G[1, 0, 1, 0, 0, 0, x] + 
     120*G[1, 0, 1, 1, 0, 0, x] - 240*G[1, 1, 0, 0, 0, 0, x] + 
     96*G[1, 1, 0, 1, 0, 0, x] + 176*G[1, 1, 1, 0, 0, 0, x] - 
     92*G[1, 1, 1, 1, 0, 0, x] + ((173*I)/360)*Pi^5*Log[s12] - 
     (35*Pi^4*G[0, x]*Log[s12])/18 + (257*Pi^4*G[1, x]*Log[s12])/45 + 
     ((44*I)/3)*Pi^3*G[0, 1, x]*Log[s12] - ((44*I)/3)*Pi^3*G[1, 1, x]*
      Log[s12] - (104*Pi^2*G[0, 0, 0, x]*Log[s12])/3 + 
     (124*Pi^2*G[0, 1, 0, x]*Log[s12])/3 + (104*Pi^2*G[1, 0, 0, x]*Log[s12])/
      3 - (124*Pi^2*G[1, 1, 0, x]*Log[s12])/3 - (64*I)*Pi*G[0, 0, 0, 0, x]*
      Log[s12] + (96*I)*Pi*G[0, 0, 1, 0, x]*Log[s12] + 
     (80*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] - (88*I)*Pi*G[0, 1, 1, 0, x]*
      Log[s12] + (64*I)*Pi*G[1, 0, 0, 0, x]*Log[s12] - 
     (96*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] - (80*I)*Pi*G[1, 1, 0, 0, x]*
      Log[s12] + (88*I)*Pi*G[1, 1, 1, 0, x]*Log[s12] - 
     192*G[0, 0, 0, 0, 0, x]*Log[s12] + 96*G[0, 0, 1, 0, 0, x]*Log[s12] + 
     160*G[0, 1, 0, 0, 0, x]*Log[s12] - 88*G[0, 1, 1, 0, 0, x]*Log[s12] + 
     192*G[1, 0, 0, 0, 0, x]*Log[s12] - 96*G[1, 0, 1, 0, 0, x]*Log[s12] - 
     160*G[1, 1, 0, 0, 0, x]*Log[s12] + 88*G[1, 1, 1, 0, 0, x]*Log[s12] - 
     (1081*Pi^4*Log[s12]^2)/720 + ((20*I)/3)*Pi^3*G[1, x]*Log[s12]^2 - 
     (52*Pi^2*G[0, 0, x]*Log[s12]^2)/3 + (52*Pi^2*G[1, 0, x]*Log[s12]^2)/3 - 
     (32*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 + (40*I)*Pi*G[0, 1, 0, x]*
      Log[s12]^2 + (32*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 - 
     (40*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 - 64*G[0, 0, 0, 0, x]*Log[s12]^2 + 
     40*G[0, 1, 0, 0, x]*Log[s12]^2 + 64*G[1, 0, 0, 0, x]*Log[s12]^2 - 
     40*G[1, 1, 0, 0, x]*Log[s12]^2 - (I/9)*Pi^3*Log[s12]^3 - 
     (52*Pi^2*G[0, x]*Log[s12]^3)/9 - ((32*I)/3)*Pi*G[0, 0, x]*Log[s12]^3 + 
     ((32*I)/3)*Pi*G[1, 0, x]*Log[s12]^3 - (32*G[0, 0, 0, x]*Log[s12]^3)/3 + 
     (32*G[1, 0, 0, x]*Log[s12]^3)/3 - (59*Pi^2*Log[s12]^4)/36 - 
     ((8*I)/3)*Pi*G[0, x]*Log[s12]^4 - ((2*I)/3)*Pi*Log[s12]^5 + 
     (8*G[0, x]*Log[s12]^5)/15 + Log[s12]^6/5 - ((241*I)/18)*Pi^3*Zeta[3] - 
     (362*Pi^2*G[0, x]*Zeta[3])/9 + 20*Pi^2*G[1, x]*Zeta[3] - 
     ((184*I)/3)*Pi*G[0, 0, x]*Zeta[3] + (12*I)*Pi*G[0, 1, x]*Zeta[3] + 
     ((184*I)/3)*Pi*G[1, 0, x]*Zeta[3] - (12*I)*Pi*G[1, 1, x]*Zeta[3] - 
     (16*G[0, 0, 0, x]*Zeta[3])/3 - 120*G[0, 0, 1, x]*Zeta[3] - 
     76*G[0, 1, 0, x]*Zeta[3] + 92*G[0, 1, 1, x]*Zeta[3] + 
     (16*G[1, 0, 0, x]*Zeta[3])/3 + 120*G[1, 0, 1, x]*Zeta[3] + 
     76*G[1, 1, 0, x]*Zeta[3] - 92*G[1, 1, 1, x]*Zeta[3] - 
     (251*Pi^2*Log[s12]*Zeta[3])/18 - ((184*I)/3)*Pi*G[0, x]*Log[s12]*
      Zeta[3] + (24*I)*Pi*G[1, x]*Log[s12]*Zeta[3] + 
     56*G[0, 0, x]*Log[s12]*Zeta[3] - 88*G[0, 1, x]*Log[s12]*Zeta[3] - 
     56*G[1, 0, x]*Log[s12]*Zeta[3] + 88*G[1, 1, x]*Log[s12]*Zeta[3] - 
     ((34*I)/3)*Pi*Log[s12]^2*Zeta[3] + (176*G[0, x]*Log[s12]^2*Zeta[3])/3 - 
     40*G[1, x]*Log[s12]^2*Zeta[3] + (70*Log[s12]^3*Zeta[3])/3 + 
     (523*Zeta[3]^2)/6 - (13*I)*Pi*Zeta[5] + (584*G[0, x]*Zeta[5])/5 - 
     92*G[1, x]*Zeta[5] + (649*Log[s12]*Zeta[5])/5), 
 M["2L",26] -> 4 + ep*(-5*G[0, x] - 3*G[1, x] - 8*Log[s12]) + 
   ep^2*((-5*Pi^2)/2 + 4*G[0, 0, x] + 6*G[0, 1, x] + 6*G[1, 0, x] + 
     10*G[0, x]*Log[s12] + 6*G[1, x]*Log[s12] + 8*Log[s12]^2) + 
   ep^3*((11*Pi^2*G[0, x])/2 + (3*Pi^2*G[1, x])/2 + 4*G[0, 0, 0, x] - 
     12*G[0, 0, 1, x] - 12*G[0, 1, 0, x] - 8*G[1, 0, 0, x] - 
     4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 5*Pi^2*Log[s12] - 
     8*G[0, 0, x]*Log[s12] - 12*G[0, 1, x]*Log[s12] - 
     12*G[1, 0, x]*Log[s12] - 10*G[0, x]*Log[s12]^2 - 6*G[1, x]*Log[s12]^2 - 
     (16*Log[s12]^3)/3 - (65*Zeta[3])/3) + 
   ep^4*((-29*Pi^4)/30 - 12*Pi^2*G[0, 0, x] - 9*Pi^2*G[0, 1, x] - 
     (7*Pi^2*G[1, 0, x])/3 + (10*Pi^2*G[1, 1, x])/3 - 32*G[0, 0, 0, 0, x] + 
     24*G[0, 0, 0, 1, x] + 24*G[0, 0, 1, 0, x] + 4*G[0, 1, 0, 0, x] + 
     20*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] - 20*G[0, 1, 1, 1, x] + 
     8*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] + 
     16*G[1, 1, 0, 0, x] - 8*G[1, 1, 0, 1, x] - 8*G[1, 1, 1, 0, x] - 
     11*Pi^2*G[0, x]*Log[s12] - 3*Pi^2*G[1, x]*Log[s12] - 
     8*G[0, 0, 0, x]*Log[s12] + 24*G[0, 0, 1, x]*Log[s12] + 
     24*G[0, 1, 0, x]*Log[s12] + 16*G[1, 0, 0, x]*Log[s12] + 
     8*G[1, 0, 1, x]*Log[s12] + 8*G[1, 1, 0, x]*Log[s12] - 
     8*G[1, 1, 1, x]*Log[s12] - 5*Pi^2*Log[s12]^2 + 8*G[0, 0, x]*Log[s12]^2 + 
     12*G[0, 1, x]*Log[s12]^2 + 12*G[1, 0, x]*Log[s12]^2 + 
     (20*G[0, x]*Log[s12]^3)/3 + 4*G[1, x]*Log[s12]^3 + (8*Log[s12]^4)/3 + 
     (88*G[0, x]*Zeta[3])/3 + 18*G[1, x]*Zeta[3] + (130*Log[s12]*Zeta[3])/
      3) + ep^5*((211*Pi^4*G[0, x])/120 + (403*Pi^4*G[1, x])/360 + 
     26*Pi^2*G[0, 0, 0, x] + 30*Pi^2*G[0, 0, 1, x] + 
     (56*Pi^2*G[0, 1, 0, x])/3 + (28*Pi^2*G[0, 1, 1, x])/3 + 
     (20*Pi^2*G[1, 0, 0, x])/3 - 2*Pi^2*G[1, 0, 1, x] - 
     (38*Pi^2*G[1, 1, 0, x])/3 - 18*Pi^2*G[1, 1, 1, x] + 
     112*G[0, 0, 0, 0, 0, x] - 48*G[0, 0, 0, 0, 1, x] - 
     48*G[0, 0, 0, 1, 0, x] + 16*G[0, 0, 1, 0, 0, x] - 
     64*G[0, 0, 1, 0, 1, x] - 64*G[0, 0, 1, 1, 0, x] + 
     64*G[0, 0, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, x] - 
     40*G[0, 1, 0, 0, 1, x] - 40*G[0, 1, 0, 1, 0, x] - 
     20*G[0, 1, 1, 0, 0, x] - 20*G[0, 1, 1, 0, 1, x] - 
     20*G[0, 1, 1, 1, 0, x] + 60*G[0, 1, 1, 1, 1, x] - 
     16*G[1, 0, 0, 0, 1, x] - 16*G[1, 0, 0, 1, 0, x] - 
     16*G[1, 0, 1, 0, 0, x] - 48*G[1, 1, 0, 0, 0, x] + 
     16*G[1, 1, 0, 0, 1, x] + 16*G[1, 1, 0, 1, 0, x] - 
     32*G[1, 1, 1, 0, 0, x] + 48*G[1, 1, 1, 0, 1, x] + 
     48*G[1, 1, 1, 1, 0, x] - 48*G[1, 1, 1, 1, 1, x] + 
     (29*Pi^4*Log[s12])/15 + 24*Pi^2*G[0, 0, x]*Log[s12] + 
     18*Pi^2*G[0, 1, x]*Log[s12] + (14*Pi^2*G[1, 0, x]*Log[s12])/3 - 
     (20*Pi^2*G[1, 1, x]*Log[s12])/3 + 64*G[0, 0, 0, 0, x]*Log[s12] - 
     48*G[0, 0, 0, 1, x]*Log[s12] - 48*G[0, 0, 1, 0, x]*Log[s12] - 
     8*G[0, 1, 0, 0, x]*Log[s12] - 40*G[0, 1, 0, 1, x]*Log[s12] - 
     40*G[0, 1, 1, 0, x]*Log[s12] + 40*G[0, 1, 1, 1, x]*Log[s12] - 
     16*G[1, 0, 0, 0, x]*Log[s12] - 16*G[1, 0, 0, 1, x]*Log[s12] - 
     16*G[1, 0, 1, 0, x]*Log[s12] - 32*G[1, 1, 0, 0, x]*Log[s12] + 
     16*G[1, 1, 0, 1, x]*Log[s12] + 16*G[1, 1, 1, 0, x]*Log[s12] + 
     11*Pi^2*G[0, x]*Log[s12]^2 + 3*Pi^2*G[1, x]*Log[s12]^2 + 
     8*G[0, 0, 0, x]*Log[s12]^2 - 24*G[0, 0, 1, x]*Log[s12]^2 - 
     24*G[0, 1, 0, x]*Log[s12]^2 - 16*G[1, 0, 0, x]*Log[s12]^2 - 
     8*G[1, 0, 1, x]*Log[s12]^2 - 8*G[1, 1, 0, x]*Log[s12]^2 + 
     8*G[1, 1, 1, x]*Log[s12]^2 + (10*Pi^2*Log[s12]^3)/3 - 
     (16*G[0, 0, x]*Log[s12]^3)/3 - 8*G[0, 1, x]*Log[s12]^3 - 
     8*G[1, 0, x]*Log[s12]^3 - (10*G[0, x]*Log[s12]^4)/3 - 
     2*G[1, x]*Log[s12]^4 - (16*Log[s12]^5)/15 + (73*Pi^2*Zeta[3])/6 - 
     (92*G[0, 0, x]*Zeta[3])/3 - 72*G[0, 1, x]*Zeta[3] - 
     4*G[1, 1, x]*Zeta[3] - (176*G[0, x]*Log[s12]*Zeta[3])/3 - 
     36*G[1, x]*Log[s12]*Zeta[3] - (130*Log[s12]^2*Zeta[3])/3 - 
     (383*Zeta[5])/5) + ep^6*((-2357*Pi^6)/15120 - (19*Pi^4*G[0, 0, x])/6 - 
     (541*Pi^4*G[0, 1, x])/180 - (283*Pi^4*G[1, 0, x])/180 - 
     (38*Pi^4*G[1, 1, x])/45 - 56*Pi^2*G[0, 0, 0, 0, x] - 
     84*Pi^2*G[0, 0, 0, 1, x] - (196*Pi^2*G[0, 0, 1, 0, x])/3 - 
     (152*Pi^2*G[0, 0, 1, 1, x])/3 - (118*Pi^2*G[0, 1, 0, 0, x])/3 - 
     34*Pi^2*G[0, 1, 0, 1, x] - (44*Pi^2*G[0, 1, 1, 0, x])/3 + 
     2*Pi^2*G[0, 1, 1, 1, x] - (52*Pi^2*G[1, 0, 0, 0, x])/3 - 
     12*Pi^2*G[1, 0, 0, 1, x] + 4*Pi^2*G[1, 0, 1, 0, x] + 
     16*Pi^2*G[1, 0, 1, 1, x] + (64*Pi^2*G[1, 1, 0, 0, x])/3 + 
     44*Pi^2*G[1, 1, 0, 1, x] + 60*Pi^2*G[1, 1, 1, 0, x] + 
     56*Pi^2*G[1, 1, 1, 1, x] - 320*G[0, 0, 0, 0, 0, 0, x] + 
     96*G[0, 0, 0, 0, 0, 1, x] + 96*G[0, 0, 0, 0, 1, 0, x] - 
     80*G[0, 0, 0, 1, 0, 0, x] + 176*G[0, 0, 0, 1, 0, 1, x] + 
     176*G[0, 0, 0, 1, 1, 0, x] - 176*G[0, 0, 0, 1, 1, 1, x] - 
     160*G[0, 0, 1, 0, 0, 0, x] + 128*G[0, 0, 1, 0, 0, 1, x] + 
     128*G[0, 0, 1, 0, 1, 0, x] + 16*G[0, 0, 1, 1, 0, 0, x] + 
     112*G[0, 0, 1, 1, 0, 1, x] + 112*G[0, 0, 1, 1, 1, 0, x] - 
     240*G[0, 0, 1, 1, 1, 1, x] - 144*G[0, 1, 0, 0, 0, 0, x] + 
     80*G[0, 1, 0, 0, 0, 1, x] + 80*G[0, 1, 0, 0, 1, 0, x] + 
     8*G[0, 1, 0, 1, 0, 0, x] + 72*G[0, 1, 0, 1, 0, 1, x] + 
     72*G[0, 1, 0, 1, 1, 0, x] - 72*G[0, 1, 0, 1, 1, 1, x] + 
     40*G[0, 1, 1, 0, 0, 1, x] + 40*G[0, 1, 1, 0, 1, 0, x] + 
     52*G[0, 1, 1, 1, 0, 0, x] - 12*G[0, 1, 1, 1, 0, 1, x] - 
     12*G[0, 1, 1, 1, 1, 0, x] - 108*G[0, 1, 1, 1, 1, 1, x] - 
     32*G[1, 0, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 0, 0, 1, x] + 
     32*G[1, 0, 0, 0, 1, 0, x] + 32*G[1, 0, 0, 1, 0, 1, x] + 
     32*G[1, 0, 0, 1, 1, 0, x] - 32*G[1, 0, 0, 1, 1, 1, x] + 
     32*G[1, 0, 1, 0, 0, 0, x] + 32*G[1, 0, 1, 1, 0, 0, x] - 
     32*G[1, 0, 1, 1, 0, 1, x] - 32*G[1, 0, 1, 1, 1, 0, x] + 
     32*G[1, 0, 1, 1, 1, 1, x] + 128*G[1, 1, 0, 0, 0, 0, x] - 
     32*G[1, 1, 0, 0, 0, 1, x] - 32*G[1, 1, 0, 0, 1, 0, x] + 
     48*G[1, 1, 0, 1, 0, 0, x] - 80*G[1, 1, 0, 1, 0, 1, x] - 
     80*G[1, 1, 0, 1, 1, 0, x] + 80*G[1, 1, 0, 1, 1, 1, x] + 
     160*G[1, 1, 1, 0, 0, 0, x] - 96*G[1, 1, 1, 0, 0, 1, x] - 
     96*G[1, 1, 1, 0, 1, 0, x] + 64*G[1, 1, 1, 1, 0, 0, x] - 
     160*G[1, 1, 1, 1, 0, 1, x] - 160*G[1, 1, 1, 1, 1, 0, x] + 
     256*G[1, 1, 1, 1, 1, 1, x] - (211*Pi^4*G[0, x]*Log[s12])/60 - 
     (403*Pi^4*G[1, x]*Log[s12])/180 - 52*Pi^2*G[0, 0, 0, x]*Log[s12] - 
     60*Pi^2*G[0, 0, 1, x]*Log[s12] - (112*Pi^2*G[0, 1, 0, x]*Log[s12])/3 - 
     (56*Pi^2*G[0, 1, 1, x]*Log[s12])/3 - (40*Pi^2*G[1, 0, 0, x]*Log[s12])/
      3 + 4*Pi^2*G[1, 0, 1, x]*Log[s12] + (76*Pi^2*G[1, 1, 0, x]*Log[s12])/
      3 + 36*Pi^2*G[1, 1, 1, x]*Log[s12] - 224*G[0, 0, 0, 0, 0, x]*Log[s12] + 
     96*G[0, 0, 0, 0, 1, x]*Log[s12] + 96*G[0, 0, 0, 1, 0, x]*Log[s12] - 
     32*G[0, 0, 1, 0, 0, x]*Log[s12] + 128*G[0, 0, 1, 0, 1, x]*Log[s12] + 
     128*G[0, 0, 1, 1, 0, x]*Log[s12] - 128*G[0, 0, 1, 1, 1, x]*Log[s12] - 
     64*G[0, 1, 0, 0, 0, x]*Log[s12] + 80*G[0, 1, 0, 0, 1, x]*Log[s12] + 
     80*G[0, 1, 0, 1, 0, x]*Log[s12] + 40*G[0, 1, 1, 0, 0, x]*Log[s12] + 
     40*G[0, 1, 1, 0, 1, x]*Log[s12] + 40*G[0, 1, 1, 1, 0, x]*Log[s12] - 
     120*G[0, 1, 1, 1, 1, x]*Log[s12] + 32*G[1, 0, 0, 0, 1, x]*Log[s12] + 
     32*G[1, 0, 0, 1, 0, x]*Log[s12] + 32*G[1, 0, 1, 0, 0, x]*Log[s12] + 
     96*G[1, 1, 0, 0, 0, x]*Log[s12] - 32*G[1, 1, 0, 0, 1, x]*Log[s12] - 
     32*G[1, 1, 0, 1, 0, x]*Log[s12] + 64*G[1, 1, 1, 0, 0, x]*Log[s12] - 
     96*G[1, 1, 1, 0, 1, x]*Log[s12] - 96*G[1, 1, 1, 1, 0, x]*Log[s12] + 
     96*G[1, 1, 1, 1, 1, x]*Log[s12] - (29*Pi^4*Log[s12]^2)/15 - 
     24*Pi^2*G[0, 0, x]*Log[s12]^2 - 18*Pi^2*G[0, 1, x]*Log[s12]^2 - 
     (14*Pi^2*G[1, 0, x]*Log[s12]^2)/3 + (20*Pi^2*G[1, 1, x]*Log[s12]^2)/3 - 
     64*G[0, 0, 0, 0, x]*Log[s12]^2 + 48*G[0, 0, 0, 1, x]*Log[s12]^2 + 
     48*G[0, 0, 1, 0, x]*Log[s12]^2 + 8*G[0, 1, 0, 0, x]*Log[s12]^2 + 
     40*G[0, 1, 0, 1, x]*Log[s12]^2 + 40*G[0, 1, 1, 0, x]*Log[s12]^2 - 
     40*G[0, 1, 1, 1, x]*Log[s12]^2 + 16*G[1, 0, 0, 0, x]*Log[s12]^2 + 
     16*G[1, 0, 0, 1, x]*Log[s12]^2 + 16*G[1, 0, 1, 0, x]*Log[s12]^2 + 
     32*G[1, 1, 0, 0, x]*Log[s12]^2 - 16*G[1, 1, 0, 1, x]*Log[s12]^2 - 
     16*G[1, 1, 1, 0, x]*Log[s12]^2 - (22*Pi^2*G[0, x]*Log[s12]^3)/3 - 
     2*Pi^2*G[1, x]*Log[s12]^3 - (16*G[0, 0, 0, x]*Log[s12]^3)/3 + 
     16*G[0, 0, 1, x]*Log[s12]^3 + 16*G[0, 1, 0, x]*Log[s12]^3 + 
     (32*G[1, 0, 0, x]*Log[s12]^3)/3 + (16*G[1, 0, 1, x]*Log[s12]^3)/3 + 
     (16*G[1, 1, 0, x]*Log[s12]^3)/3 - (16*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (5*Pi^2*Log[s12]^4)/3 + (8*G[0, 0, x]*Log[s12]^4)/3 + 
     4*G[0, 1, x]*Log[s12]^4 + 4*G[1, 0, x]*Log[s12]^4 + 
     (4*G[0, x]*Log[s12]^5)/3 + (4*G[1, x]*Log[s12]^5)/5 + 
     (16*Log[s12]^6)/45 - (98*Pi^2*G[0, x]*Zeta[3])/3 + 
     3*Pi^2*G[1, x]*Zeta[3] + (16*G[0, 0, 0, x]*Zeta[3])/3 + 
     216*G[0, 0, 1, x]*Zeta[3] + 84*G[0, 1, 0, x]*Zeta[3] + 
     80*G[0, 1, 1, x]*Zeta[3] + (16*G[1, 0, 0, x]*Zeta[3])/3 - 
     (16*G[1, 0, 1, x]*Zeta[3])/3 - (352*G[1, 1, 0, x]*Zeta[3])/3 - 
     (56*G[1, 1, 1, x]*Zeta[3])/3 - (73*Pi^2*Log[s12]*Zeta[3])/3 + 
     (184*G[0, 0, x]*Log[s12]*Zeta[3])/3 + 144*G[0, 1, x]*Log[s12]*Zeta[3] + 
     8*G[1, 1, x]*Log[s12]*Zeta[3] + (176*G[0, x]*Log[s12]^2*Zeta[3])/3 + 
     36*G[1, x]*Log[s12]^2*Zeta[3] + (260*Log[s12]^3*Zeta[3])/9 + 
     (275*Zeta[3]^2)/9 + 80*G[0, x]*Zeta[5] + (446*G[1, x]*Zeta[5])/5 + 
     (766*Log[s12]*Zeta[5])/5), 
 M["2L",27] -> 9/4 + ep*(-2*G[0, x] - (5*G[1, x])/2 - (9*Log[s12])/2) + 
   ep^2*((-47*Pi^2)/24 + 4*G[0, 1, x] + 4*G[1, 0, x] + G[1, 1, x] + 
     4*G[0, x]*Log[s12] + 5*G[1, x]*Log[s12] + (9*Log[s12]^2)/2) + 
   ep^3*((13*Pi^2*G[0, x])/3 + (43*Pi^2*G[1, x])/12 + 8*G[0, 0, 0, x] - 
     8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
     6*G[1, 1, 1, x] + (47*Pi^2*Log[s12])/12 - 8*G[0, 1, x]*Log[s12] - 
     8*G[1, 0, x]*Log[s12] - 2*G[1, 1, x]*Log[s12] - 4*G[0, x]*Log[s12]^2 - 
     5*G[1, x]*Log[s12]^2 - 3*Log[s12]^3 - (35*Zeta[3])/2) + 
   ep^4*((-721*Pi^4)/1440 - (26*Pi^2*G[0, 0, x])/3 - 10*Pi^2*G[0, 1, x] - 
     (26*Pi^2*G[1, 0, x])/3 - (13*Pi^2*G[1, 1, x])/2 - 32*G[0, 0, 0, 0, x] + 
     16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] - 4*G[0, 1, 0, 0, x] + 
     20*G[0, 1, 0, 1, x] + 20*G[0, 1, 1, 0, x] - 20*G[0, 1, 1, 1, x] - 
     16*G[1, 0, 0, 0, x] + 16*G[1, 0, 0, 1, x] + 16*G[1, 0, 1, 0, x] + 
     16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] - 
     (26*Pi^2*G[0, x]*Log[s12])/3 - (43*Pi^2*G[1, x]*Log[s12])/6 - 
     16*G[0, 0, 0, x]*Log[s12] + 16*G[0, 0, 1, x]*Log[s12] + 
     16*G[0, 1, 0, x]*Log[s12] + 16*G[1, 0, 1, x]*Log[s12] + 
     16*G[1, 1, 0, x]*Log[s12] - 12*G[1, 1, 1, x]*Log[s12] - 
     (47*Pi^2*Log[s12]^2)/12 + 8*G[0, 1, x]*Log[s12]^2 + 
     8*G[1, 0, x]*Log[s12]^2 + 2*G[1, 1, x]*Log[s12]^2 + 
     (8*G[0, x]*Log[s12]^3)/3 + (10*G[1, x]*Log[s12]^3)/3 + 
     (3*Log[s12]^4)/2 + (88*G[0, x]*Zeta[3])/3 + (77*G[1, x]*Zeta[3])/3 + 
     35*Log[s12]*Zeta[3]) + ep^5*((35*Pi^4*G[0, x])/36 + 
     (637*Pi^4*G[1, x])/720 + (52*Pi^2*G[0, 0, 0, x])/3 + 
     24*Pi^2*G[0, 0, 1, x] + (62*Pi^2*G[0, 1, 0, x])/3 + 
     (52*Pi^2*G[0, 1, 1, x])/3 + (52*Pi^2*G[1, 0, 0, x])/3 + 
     20*Pi^2*G[1, 0, 1, x] + (52*Pi^2*G[1, 1, 0, x])/3 + 
     (35*Pi^2*G[1, 1, 1, x])/3 + 96*G[0, 0, 0, 0, 0, x] - 
     32*G[0, 0, 0, 0, 1, x] - 32*G[0, 0, 0, 1, 0, x] + 
     16*G[0, 0, 1, 0, 0, x] - 48*G[0, 0, 1, 0, 1, x] - 
     48*G[0, 0, 1, 1, 0, x] + 48*G[0, 0, 1, 1, 1, x] + 
     48*G[0, 1, 0, 0, 0, x] - 40*G[0, 1, 0, 0, 1, x] - 
     40*G[0, 1, 0, 1, 0, x] - 4*G[0, 1, 1, 0, 0, x] - 
     36*G[0, 1, 1, 0, 1, x] - 36*G[0, 1, 1, 1, 0, x] + 
     76*G[0, 1, 1, 1, 1, x] + 64*G[1, 0, 0, 0, 0, x] - 
     32*G[1, 0, 0, 0, 1, x] - 32*G[1, 0, 0, 1, 0, x] + 
     8*G[1, 0, 1, 0, 0, x] - 40*G[1, 0, 1, 0, 1, x] - 
     40*G[1, 0, 1, 1, 0, x] + 40*G[1, 0, 1, 1, 1, x] + 
     32*G[1, 1, 0, 0, 0, x] - 32*G[1, 1, 0, 0, 1, x] - 
     32*G[1, 1, 0, 1, 0, x] - 32*G[1, 1, 1, 0, 1, x] - 
     32*G[1, 1, 1, 1, 0, x] + 88*G[1, 1, 1, 1, 1, x] + 
     (721*Pi^4*Log[s12])/720 + (52*Pi^2*G[0, 0, x]*Log[s12])/3 + 
     20*Pi^2*G[0, 1, x]*Log[s12] + (52*Pi^2*G[1, 0, x]*Log[s12])/3 + 
     13*Pi^2*G[1, 1, x]*Log[s12] + 64*G[0, 0, 0, 0, x]*Log[s12] - 
     32*G[0, 0, 0, 1, x]*Log[s12] - 32*G[0, 0, 1, 0, x]*Log[s12] + 
     8*G[0, 1, 0, 0, x]*Log[s12] - 40*G[0, 1, 0, 1, x]*Log[s12] - 
     40*G[0, 1, 1, 0, x]*Log[s12] + 40*G[0, 1, 1, 1, x]*Log[s12] + 
     32*G[1, 0, 0, 0, x]*Log[s12] - 32*G[1, 0, 0, 1, x]*Log[s12] - 
     32*G[1, 0, 1, 0, x]*Log[s12] - 32*G[1, 1, 0, 1, x]*Log[s12] - 
     32*G[1, 1, 1, 0, x]*Log[s12] + 56*G[1, 1, 1, 1, x]*Log[s12] + 
     (26*Pi^2*G[0, x]*Log[s12]^2)/3 + (43*Pi^2*G[1, x]*Log[s12]^2)/6 + 
     16*G[0, 0, 0, x]*Log[s12]^2 - 16*G[0, 0, 1, x]*Log[s12]^2 - 
     16*G[0, 1, 0, x]*Log[s12]^2 - 16*G[1, 0, 1, x]*Log[s12]^2 - 
     16*G[1, 1, 0, x]*Log[s12]^2 + 12*G[1, 1, 1, x]*Log[s12]^2 + 
     (47*Pi^2*Log[s12]^3)/18 - (16*G[0, 1, x]*Log[s12]^3)/3 - 
     (16*G[1, 0, x]*Log[s12]^3)/3 - (4*G[1, 1, x]*Log[s12]^3)/3 - 
     (4*G[0, x]*Log[s12]^4)/3 - (5*G[1, x]*Log[s12]^4)/3 - (3*Log[s12]^5)/5 + 
     (599*Pi^2*Zeta[3])/36 - 28*G[0, 0, x]*Zeta[3] - 
     (224*G[0, 1, x]*Zeta[3])/3 - (176*G[1, 0, x]*Zeta[3])/3 - 
     (98*G[1, 1, x]*Zeta[3])/3 - (176*G[0, x]*Log[s12]*Zeta[3])/3 - 
     (154*G[1, x]*Log[s12]*Zeta[3])/3 - 35*Log[s12]^2*Zeta[3] - 
     (649*Zeta[5])/10) + ep^6*((61*Pi^6)/2240 - (68*Pi^4*G[0, 0, x])/45 - 
     (17*Pi^4*G[0, 1, x])/9 - (35*Pi^4*G[1, 0, x])/18 - 
     (553*Pi^4*G[1, 1, x])/360 - (104*Pi^2*G[0, 0, 0, 0, x])/3 - 
     56*Pi^2*G[0, 0, 0, 1, x] - 52*Pi^2*G[0, 0, 1, 0, x] - 
     48*Pi^2*G[0, 0, 1, 1, x] - (118*Pi^2*G[0, 1, 0, 0, x])/3 - 
     42*Pi^2*G[0, 1, 0, 1, x] - 36*Pi^2*G[0, 1, 1, 0, x] - 
     (74*Pi^2*G[0, 1, 1, 1, x])/3 - (104*Pi^2*G[1, 0, 0, 0, x])/3 - 
     48*Pi^2*G[1, 0, 0, 1, x] - (124*Pi^2*G[1, 0, 1, 0, x])/3 - 
     (104*Pi^2*G[1, 0, 1, 1, x])/3 - (104*Pi^2*G[1, 1, 0, 0, x])/3 - 
     40*Pi^2*G[1, 1, 0, 1, x] - (104*Pi^2*G[1, 1, 1, 0, x])/3 - 
     (62*Pi^2*G[1, 1, 1, 1, x])/3 - 256*G[0, 0, 0, 0, 0, 0, x] + 
     64*G[0, 0, 0, 0, 0, 1, x] + 64*G[0, 0, 0, 0, 1, 0, x] - 
     48*G[0, 0, 0, 1, 0, 0, x] + 112*G[0, 0, 0, 1, 0, 1, x] + 
     112*G[0, 0, 0, 1, 1, 0, x] - 112*G[0, 0, 0, 1, 1, 1, x] - 
     128*G[0, 0, 1, 0, 0, 0, x] + 96*G[0, 0, 1, 0, 0, 1, x] + 
     96*G[0, 0, 1, 0, 1, 0, x] - 8*G[0, 0, 1, 1, 0, 0, x] + 
     104*G[0, 0, 1, 1, 0, 1, x] + 104*G[0, 0, 1, 1, 1, 0, x] - 
     200*G[0, 0, 1, 1, 1, 1, x] - 176*G[0, 1, 0, 0, 0, 0, x] + 
     80*G[0, 1, 0, 0, 0, 1, x] + 80*G[0, 1, 0, 0, 1, 0, x] + 
     80*G[0, 1, 0, 1, 0, 1, x] + 80*G[0, 1, 0, 1, 1, 0, x] - 
     80*G[0, 1, 0, 1, 1, 1, x] - 64*G[0, 1, 1, 0, 0, 0, x] + 
     72*G[0, 1, 1, 0, 0, 1, x] + 72*G[0, 1, 1, 0, 1, 0, x] + 
     20*G[0, 1, 1, 1, 0, 0, x] + 52*G[0, 1, 1, 1, 0, 1, x] + 
     52*G[0, 1, 1, 1, 1, 0, x] - 204*G[0, 1, 1, 1, 1, 1, x] - 
     192*G[1, 0, 0, 0, 0, 0, x] + 64*G[1, 0, 0, 0, 0, 1, x] + 
     64*G[1, 0, 0, 0, 1, 0, x] - 32*G[1, 0, 0, 1, 0, 0, x] + 
     96*G[1, 0, 0, 1, 0, 1, x] + 96*G[1, 0, 0, 1, 1, 0, x] - 
     96*G[1, 0, 0, 1, 1, 1, x] - 96*G[1, 0, 1, 0, 0, 0, x] + 
     80*G[1, 0, 1, 0, 0, 1, x] + 80*G[1, 0, 1, 0, 1, 0, x] + 
     8*G[1, 0, 1, 1, 0, 0, x] + 72*G[1, 0, 1, 1, 0, 1, x] + 
     72*G[1, 0, 1, 1, 1, 0, x] - 152*G[1, 0, 1, 1, 1, 1, x] - 
     128*G[1, 1, 0, 0, 0, 0, x] + 64*G[1, 1, 0, 0, 0, 1, x] + 
     64*G[1, 1, 0, 0, 1, 0, x] - 16*G[1, 1, 0, 1, 0, 0, x] + 
     80*G[1, 1, 0, 1, 0, 1, x] + 80*G[1, 1, 0, 1, 1, 0, x] - 
     80*G[1, 1, 0, 1, 1, 1, x] - 64*G[1, 1, 1, 0, 0, 0, x] + 
     64*G[1, 1, 1, 0, 0, 1, x] + 64*G[1, 1, 1, 0, 1, 0, x] + 
     64*G[1, 1, 1, 1, 0, 1, x] + 64*G[1, 1, 1, 1, 1, 0, x] - 
     240*G[1, 1, 1, 1, 1, 1, x] - (35*Pi^4*G[0, x]*Log[s12])/18 - 
     (637*Pi^4*G[1, x]*Log[s12])/360 - (104*Pi^2*G[0, 0, 0, x]*Log[s12])/3 - 
     48*Pi^2*G[0, 0, 1, x]*Log[s12] - (124*Pi^2*G[0, 1, 0, x]*Log[s12])/3 - 
     (104*Pi^2*G[0, 1, 1, x]*Log[s12])/3 - (104*Pi^2*G[1, 0, 0, x]*Log[s12])/
      3 - 40*Pi^2*G[1, 0, 1, x]*Log[s12] - (104*Pi^2*G[1, 1, 0, x]*Log[s12])/
      3 - (70*Pi^2*G[1, 1, 1, x]*Log[s12])/3 - 192*G[0, 0, 0, 0, 0, x]*
      Log[s12] + 64*G[0, 0, 0, 0, 1, x]*Log[s12] + 64*G[0, 0, 0, 1, 0, x]*
      Log[s12] - 32*G[0, 0, 1, 0, 0, x]*Log[s12] + 96*G[0, 0, 1, 0, 1, x]*
      Log[s12] + 96*G[0, 0, 1, 1, 0, x]*Log[s12] - 96*G[0, 0, 1, 1, 1, x]*
      Log[s12] - 96*G[0, 1, 0, 0, 0, x]*Log[s12] + 80*G[0, 1, 0, 0, 1, x]*
      Log[s12] + 80*G[0, 1, 0, 1, 0, x]*Log[s12] + 8*G[0, 1, 1, 0, 0, x]*
      Log[s12] + 72*G[0, 1, 1, 0, 1, x]*Log[s12] + 72*G[0, 1, 1, 1, 0, x]*
      Log[s12] - 152*G[0, 1, 1, 1, 1, x]*Log[s12] - 
     128*G[1, 0, 0, 0, 0, x]*Log[s12] + 64*G[1, 0, 0, 0, 1, x]*Log[s12] + 
     64*G[1, 0, 0, 1, 0, x]*Log[s12] - 16*G[1, 0, 1, 0, 0, x]*Log[s12] + 
     80*G[1, 0, 1, 0, 1, x]*Log[s12] + 80*G[1, 0, 1, 1, 0, x]*Log[s12] - 
     80*G[1, 0, 1, 1, 1, x]*Log[s12] - 64*G[1, 1, 0, 0, 0, x]*Log[s12] + 
     64*G[1, 1, 0, 0, 1, x]*Log[s12] + 64*G[1, 1, 0, 1, 0, x]*Log[s12] + 
     64*G[1, 1, 1, 0, 1, x]*Log[s12] + 64*G[1, 1, 1, 1, 0, x]*Log[s12] - 
     176*G[1, 1, 1, 1, 1, x]*Log[s12] - (721*Pi^4*Log[s12]^2)/720 - 
     (52*Pi^2*G[0, 0, x]*Log[s12]^2)/3 - 20*Pi^2*G[0, 1, x]*Log[s12]^2 - 
     (52*Pi^2*G[1, 0, x]*Log[s12]^2)/3 - 13*Pi^2*G[1, 1, x]*Log[s12]^2 - 
     64*G[0, 0, 0, 0, x]*Log[s12]^2 + 32*G[0, 0, 0, 1, x]*Log[s12]^2 + 
     32*G[0, 0, 1, 0, x]*Log[s12]^2 - 8*G[0, 1, 0, 0, x]*Log[s12]^2 + 
     40*G[0, 1, 0, 1, x]*Log[s12]^2 + 40*G[0, 1, 1, 0, x]*Log[s12]^2 - 
     40*G[0, 1, 1, 1, x]*Log[s12]^2 - 32*G[1, 0, 0, 0, x]*Log[s12]^2 + 
     32*G[1, 0, 0, 1, x]*Log[s12]^2 + 32*G[1, 0, 1, 0, x]*Log[s12]^2 + 
     32*G[1, 1, 0, 1, x]*Log[s12]^2 + 32*G[1, 1, 1, 0, x]*Log[s12]^2 - 
     56*G[1, 1, 1, 1, x]*Log[s12]^2 - (52*Pi^2*G[0, x]*Log[s12]^3)/9 - 
     (43*Pi^2*G[1, x]*Log[s12]^3)/9 - (32*G[0, 0, 0, x]*Log[s12]^3)/3 + 
     (32*G[0, 0, 1, x]*Log[s12]^3)/3 + (32*G[0, 1, 0, x]*Log[s12]^3)/3 + 
     (32*G[1, 0, 1, x]*Log[s12]^3)/3 + (32*G[1, 1, 0, x]*Log[s12]^3)/3 - 
     8*G[1, 1, 1, x]*Log[s12]^3 - (47*Pi^2*Log[s12]^4)/36 + 
     (8*G[0, 1, x]*Log[s12]^4)/3 + (8*G[1, 0, x]*Log[s12]^4)/3 + 
     (2*G[1, 1, x]*Log[s12]^4)/3 + (8*G[0, x]*Log[s12]^5)/15 + 
     (2*G[1, x]*Log[s12]^5)/3 + Log[s12]^6/5 - (362*Pi^2*G[0, x]*Zeta[3])/9 - 
     (571*Pi^2*G[1, x]*Zeta[3])/18 - (16*G[0, 0, 0, x]*Zeta[3])/3 + 
     (544*G[0, 0, 1, x]*Zeta[3])/3 + (412*G[0, 1, 0, x]*Zeta[3])/3 + 
     72*G[0, 1, 1, x]*Zeta[3] + 56*G[1, 0, 0, x]*Zeta[3] + 
     (448*G[1, 0, 1, x]*Zeta[3])/3 + (352*G[1, 1, 0, x]*Zeta[3])/3 + 
     28*G[1, 1, 1, x]*Zeta[3] - (599*Pi^2*Log[s12]*Zeta[3])/18 + 
     56*G[0, 0, x]*Log[s12]*Zeta[3] + (448*G[0, 1, x]*Log[s12]*Zeta[3])/3 + 
     (352*G[1, 0, x]*Log[s12]*Zeta[3])/3 + (196*G[1, 1, x]*Log[s12]*Zeta[3])/
      3 + (176*G[0, x]*Log[s12]^2*Zeta[3])/3 + 
     (154*G[1, x]*Log[s12]^2*Zeta[3])/3 + (70*Log[s12]^3*Zeta[3])/3 + 
     (523*Zeta[3]^2)/6 + (584*G[0, x]*Zeta[5])/5 + 105*G[1, x]*Zeta[5] + 
     (649*Log[s12]*Zeta[5])/5), 
 M["2L",28] -> 4 + ep*((5*I)*Pi - 3*G[0, x] - 8*Log[s12]) + 
   ep^2*((-9*Pi^2)/2 - (6*I)*Pi*G[0, x] - (10*I)*Pi*Log[s12] + 
     6*G[0, x]*Log[s12] + 8*Log[s12]^2) + 
   ep^3*(((-7*I)/2)*Pi^3 + (11*Pi^2*G[0, x])/2 + (4*I)*Pi*G[0, 0, x] - 
     (4*I)*Pi*G[1, 0, x] + 4*G[0, 0, 0, x] - 4*G[1, 0, 0, x] + 
     9*Pi^2*Log[s12] + (12*I)*Pi*G[0, x]*Log[s12] + (10*I)*Pi*Log[s12]^2 - 
     6*G[0, x]*Log[s12]^2 - (16*Log[s12]^3)/3 - (65*Zeta[3])/3) + 
   ep^4*((113*Pi^4)/90 + ((19*I)/3)*Pi^3*G[0, x] + ((2*I)/3)*Pi^3*G[1, x] - 
     (14*Pi^2*G[0, 0, x])/3 + (14*Pi^2*G[1, 0, x])/3 + 
     (8*I)*Pi*G[0, 0, 0, x] - (8*I)*Pi*G[0, 1, 0, x] + 
     (4*I)*Pi*G[1, 0, 0, x] - (4*I)*Pi*G[1, 1, 0, x] - 8*G[0, 1, 0, 0, x] + 
     12*G[1, 0, 0, 0, x] - 4*G[1, 1, 0, 0, x] + (7*I)*Pi^3*Log[s12] - 
     11*Pi^2*G[0, x]*Log[s12] - (8*I)*Pi*G[0, 0, x]*Log[s12] + 
     (8*I)*Pi*G[1, 0, x]*Log[s12] - 8*G[0, 0, 0, x]*Log[s12] + 
     8*G[1, 0, 0, x]*Log[s12] - 9*Pi^2*Log[s12]^2 - 
     (12*I)*Pi*G[0, x]*Log[s12]^2 - ((20*I)/3)*Pi*Log[s12]^3 + 
     4*G[0, x]*Log[s12]^3 + (8*Log[s12]^4)/3 - ((76*I)/3)*Pi*Zeta[3] + 
     18*G[0, x]*Zeta[3] - 4*G[1, x]*Zeta[3] + (130*Log[s12]*Zeta[3])/3) + 
   ep^5*(((-7*I)/120)*Pi^5 - (185*Pi^4*G[0, x])/72 - (119*Pi^4*G[1, x])/90 - 
     ((34*I)/3)*Pi^3*G[0, 0, x] + ((16*I)/3)*Pi^3*G[0, 1, x] + 
     ((16*I)/3)*Pi^3*G[1, 0, x] + ((2*I)/3)*Pi^3*G[1, 1, x] - 
     2*Pi^2*G[0, 0, 0, x] + (16*Pi^2*G[0, 1, 0, x])/3 - 
     8*Pi^2*G[1, 0, 0, x] + (14*Pi^2*G[1, 1, 0, x])/3 - 
     (48*I)*Pi*G[0, 0, 0, 0, x] + (48*I)*Pi*G[0, 0, 1, 0, x] + 
     (32*I)*Pi*G[0, 1, 0, 0, x] - (32*I)*Pi*G[0, 1, 1, 0, x] + 
     (12*I)*Pi*G[1, 0, 0, 0, x] - (12*I)*Pi*G[1, 0, 1, 0, x] + 
     (4*I)*Pi*G[1, 1, 0, 0, x] - (4*I)*Pi*G[1, 1, 1, 0, x] - 
     48*G[0, 0, 0, 0, 0, x] + 48*G[0, 0, 1, 0, 0, x] + 
     48*G[0, 1, 0, 0, 0, x] - 32*G[0, 1, 1, 0, 0, x] - 
     12*G[1, 0, 0, 0, 0, x] - 12*G[1, 0, 1, 0, 0, x] + 
     12*G[1, 1, 0, 0, 0, x] - 4*G[1, 1, 1, 0, 0, x] - 
     (113*Pi^4*Log[s12])/45 - ((38*I)/3)*Pi^3*G[0, x]*Log[s12] - 
     ((4*I)/3)*Pi^3*G[1, x]*Log[s12] + (28*Pi^2*G[0, 0, x]*Log[s12])/3 - 
     (28*Pi^2*G[1, 0, x]*Log[s12])/3 - (16*I)*Pi*G[0, 0, 0, x]*Log[s12] + 
     (16*I)*Pi*G[0, 1, 0, x]*Log[s12] - (8*I)*Pi*G[1, 0, 0, x]*Log[s12] + 
     (8*I)*Pi*G[1, 1, 0, x]*Log[s12] + 16*G[0, 1, 0, 0, x]*Log[s12] - 
     24*G[1, 0, 0, 0, x]*Log[s12] + 8*G[1, 1, 0, 0, x]*Log[s12] - 
     (7*I)*Pi^3*Log[s12]^2 + 11*Pi^2*G[0, x]*Log[s12]^2 + 
     (8*I)*Pi*G[0, 0, x]*Log[s12]^2 - (8*I)*Pi*G[1, 0, x]*Log[s12]^2 + 
     8*G[0, 0, 0, x]*Log[s12]^2 - 8*G[1, 0, 0, x]*Log[s12]^2 + 
     6*Pi^2*Log[s12]^3 + (8*I)*Pi*G[0, x]*Log[s12]^3 + 
     ((10*I)/3)*Pi*Log[s12]^4 - 2*G[0, x]*Log[s12]^4 - (16*Log[s12]^5)/15 + 
     (137*Pi^2*Zeta[3])/6 + (32*I)*Pi*G[0, x]*Zeta[3] + 
     (32*I)*Pi*G[1, x]*Zeta[3] - 4*G[0, 0, x]*Zeta[3] - 
     32*G[0, 1, x]*Zeta[3] + 40*G[1, 0, x]*Zeta[3] - 4*G[1, 1, x]*Zeta[3] + 
     ((152*I)/3)*Pi*Log[s12]*Zeta[3] - 36*G[0, x]*Log[s12]*Zeta[3] + 
     8*G[1, x]*Log[s12]*Zeta[3] - (130*Log[s12]^2*Zeta[3])/3 - 
     (543*Zeta[5])/5) + ep^6*((41*Pi^6)/5040 - ((7*I)/60)*Pi^5*G[0, x] - 
     ((13*I)/30)*Pi^5*G[1, x] + (226*Pi^4*G[0, 0, x])/45 - 
     (158*Pi^4*G[0, 1, x])/45 - (17*Pi^4*G[1, 0, x])/90 - 
     (119*Pi^4*G[1, 1, x])/90 + (20*I)*Pi^3*G[0, 0, 0, x] - 
     (24*I)*Pi^3*G[0, 0, 1, x] - ((28*I)/3)*Pi^3*G[0, 1, 0, x] + 
     ((40*I)/3)*Pi^3*G[0, 1, 1, x] - (16*I)*Pi^3*G[1, 0, 0, x] + 
     (10*I)*Pi^3*G[1, 0, 1, x] + ((16*I)/3)*Pi^3*G[1, 1, 0, x] + 
     ((2*I)/3)*Pi^3*G[1, 1, 1, x] + 24*Pi^2*G[0, 0, 0, 0, x] - 
     40*Pi^2*G[0, 0, 1, 0, x] - 20*Pi^2*G[0, 1, 0, 0, x] + 
     (88*Pi^2*G[0, 1, 1, 0, x])/3 + 4*Pi^2*G[1, 0, 0, 0, x] + 
     6*Pi^2*G[1, 0, 1, 0, x] - 8*Pi^2*G[1, 1, 0, 0, x] + 
     (14*Pi^2*G[1, 1, 1, 0, x])/3 + (160*I)*Pi*G[0, 0, 0, 0, 0, x] - 
     (160*I)*Pi*G[0, 0, 0, 1, 0, x] - (144*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (144*I)*Pi*G[0, 0, 1, 1, 0, x] - (96*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (96*I)*Pi*G[0, 1, 0, 1, 0, x] + (80*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (80*I)*Pi*G[0, 1, 1, 1, 0, x] - (76*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (76*I)*Pi*G[1, 0, 0, 1, 0, x] + (60*I)*Pi*G[1, 0, 1, 0, 0, x] - 
     (60*I)*Pi*G[1, 0, 1, 1, 0, x] + (12*I)*Pi*G[1, 1, 0, 0, 0, x] - 
     (12*I)*Pi*G[1, 1, 0, 1, 0, x] + (4*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     (4*I)*Pi*G[1, 1, 1, 1, 0, x] + 256*G[0, 0, 0, 0, 0, 0, x] - 
     160*G[0, 0, 0, 1, 0, 0, x] - 240*G[0, 0, 1, 0, 0, 0, x] + 
     144*G[0, 0, 1, 1, 0, 0, x] - 192*G[0, 1, 0, 0, 0, 0, x] + 
     96*G[0, 1, 0, 1, 0, 0, x] + 144*G[0, 1, 1, 0, 0, 0, x] - 
     80*G[0, 1, 1, 1, 0, 0, x] - 52*G[1, 0, 0, 0, 0, 0, x] + 
     76*G[1, 0, 0, 1, 0, 0, x] + 84*G[1, 0, 1, 0, 0, 0, x] - 
     60*G[1, 0, 1, 1, 0, 0, x] - 12*G[1, 1, 0, 0, 0, 0, x] - 
     12*G[1, 1, 0, 1, 0, 0, x] + 12*G[1, 1, 1, 0, 0, 0, x] - 
     4*G[1, 1, 1, 1, 0, 0, x] + ((7*I)/60)*Pi^5*Log[s12] + 
     (185*Pi^4*G[0, x]*Log[s12])/36 + (119*Pi^4*G[1, x]*Log[s12])/45 + 
     ((68*I)/3)*Pi^3*G[0, 0, x]*Log[s12] - ((32*I)/3)*Pi^3*G[0, 1, x]*
      Log[s12] - ((32*I)/3)*Pi^3*G[1, 0, x]*Log[s12] - 
     ((4*I)/3)*Pi^3*G[1, 1, x]*Log[s12] + 4*Pi^2*G[0, 0, 0, x]*Log[s12] - 
     (32*Pi^2*G[0, 1, 0, x]*Log[s12])/3 + 16*Pi^2*G[1, 0, 0, x]*Log[s12] - 
     (28*Pi^2*G[1, 1, 0, x]*Log[s12])/3 + (96*I)*Pi*G[0, 0, 0, 0, x]*
      Log[s12] - (96*I)*Pi*G[0, 0, 1, 0, x]*Log[s12] - 
     (64*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] + (64*I)*Pi*G[0, 1, 1, 0, x]*
      Log[s12] - (24*I)*Pi*G[1, 0, 0, 0, x]*Log[s12] + 
     (24*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] - (8*I)*Pi*G[1, 1, 0, 0, x]*
      Log[s12] + (8*I)*Pi*G[1, 1, 1, 0, x]*Log[s12] + 
     96*G[0, 0, 0, 0, 0, x]*Log[s12] - 96*G[0, 0, 1, 0, 0, x]*Log[s12] - 
     96*G[0, 1, 0, 0, 0, x]*Log[s12] + 64*G[0, 1, 1, 0, 0, x]*Log[s12] + 
     24*G[1, 0, 0, 0, 0, x]*Log[s12] + 24*G[1, 0, 1, 0, 0, x]*Log[s12] - 
     24*G[1, 1, 0, 0, 0, x]*Log[s12] + 8*G[1, 1, 1, 0, 0, x]*Log[s12] + 
     (113*Pi^4*Log[s12]^2)/45 + ((38*I)/3)*Pi^3*G[0, x]*Log[s12]^2 + 
     ((4*I)/3)*Pi^3*G[1, x]*Log[s12]^2 - (28*Pi^2*G[0, 0, x]*Log[s12]^2)/3 + 
     (28*Pi^2*G[1, 0, x]*Log[s12]^2)/3 + (16*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 - 
     (16*I)*Pi*G[0, 1, 0, x]*Log[s12]^2 + (8*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 - 
     (8*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 - 16*G[0, 1, 0, 0, x]*Log[s12]^2 + 
     24*G[1, 0, 0, 0, x]*Log[s12]^2 - 8*G[1, 1, 0, 0, x]*Log[s12]^2 + 
     ((14*I)/3)*Pi^3*Log[s12]^3 - (22*Pi^2*G[0, x]*Log[s12]^3)/3 - 
     ((16*I)/3)*Pi*G[0, 0, x]*Log[s12]^3 + ((16*I)/3)*Pi*G[1, 0, x]*
      Log[s12]^3 - (16*G[0, 0, 0, x]*Log[s12]^3)/3 + 
     (16*G[1, 0, 0, x]*Log[s12]^3)/3 - 3*Pi^2*Log[s12]^4 - 
     (4*I)*Pi*G[0, x]*Log[s12]^4 - ((4*I)/3)*Pi*Log[s12]^5 + 
     (4*G[0, x]*Log[s12]^5)/5 + (16*Log[s12]^6)/45 + 
     ((50*I)/3)*Pi^3*Zeta[3] - 29*Pi^2*G[0, x]*Zeta[3] - 
     (74*Pi^2*G[1, x]*Zeta[3])/3 - ((80*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
     (32*I)*Pi*G[0, 1, x]*Zeta[3] + ((80*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
     (32*I)*Pi*G[1, 1, x]*Zeta[3] - (56*G[0, 0, 0, x]*Zeta[3])/3 + 
     144*G[0, 0, 1, x]*Zeta[3] + 32*G[0, 1, 0, x]*Zeta[3] - 
     80*G[0, 1, 1, x]*Zeta[3] - (160*G[1, 0, 0, x]*Zeta[3])/3 - 
     60*G[1, 0, 1, x]*Zeta[3] + 40*G[1, 1, 0, x]*Zeta[3] - 
     4*G[1, 1, 1, x]*Zeta[3] - (137*Pi^2*Log[s12]*Zeta[3])/3 - 
     (64*I)*Pi*G[0, x]*Log[s12]*Zeta[3] - (64*I)*Pi*G[1, x]*Log[s12]*
      Zeta[3] + 8*G[0, 0, x]*Log[s12]*Zeta[3] + 64*G[0, 1, x]*Log[s12]*
      Zeta[3] - 80*G[1, 0, x]*Log[s12]*Zeta[3] + 8*G[1, 1, x]*Log[s12]*
      Zeta[3] - ((152*I)/3)*Pi*Log[s12]^2*Zeta[3] + 
     36*G[0, x]*Log[s12]^2*Zeta[3] - 8*G[1, x]*Log[s12]^2*Zeta[3] + 
     (260*Log[s12]^3*Zeta[3])/9 - (85*Zeta[3]^2)/9 - (112*I)*Pi*Zeta[5] + 
     (526*G[0, x]*Zeta[5])/5 - 20*G[1, x]*Zeta[5] + 
     (1086*Log[s12]*Zeta[5])/5), 
 M["2L",29] -> 9/4 + ep*((2*I)*Pi - (5*G[0, x])/2 - (9*Log[s12])/2) + 
   ep^2*((-47*Pi^2)/24 - (4*I)*Pi*G[0, x] + G[0, 0, x] - (4*I)*Pi*Log[s12] + 
     5*G[0, x]*Log[s12] + (9*Log[s12]^2)/2) + 
   ep^3*((-I/3)*Pi^3 + (43*Pi^2*G[0, x])/12 + (8*I)*Pi*G[0, 0, x] - 
     (8*I)*Pi*G[1, 0, x] + 6*G[0, 0, 0, x] - 8*G[1, 0, 0, x] + 
     (47*Pi^2*Log[s12])/12 + (8*I)*Pi*G[0, x]*Log[s12] - 
     2*G[0, 0, x]*Log[s12] + (4*I)*Pi*Log[s12]^2 - 5*G[0, x]*Log[s12]^2 - 
     3*Log[s12]^3 - (35*Zeta[3])/2) + 
   ep^4*((-59*Pi^4)/480 + ((2*I)/3)*Pi^3*G[0, x] + ((10*I)/3)*Pi^3*G[1, x] - 
     (13*Pi^2*G[0, 0, x])/2 + (22*Pi^2*G[1, 0, x])/3 - 
     (16*I)*Pi*G[0, 0, 0, x] + (16*I)*Pi*G[0, 1, 0, x] + 
     (20*I)*Pi*G[1, 0, 0, x] - (20*I)*Pi*G[1, 1, 0, x] - 
     28*G[0, 0, 0, 0, x] + 16*G[0, 1, 0, 0, x] + 36*G[1, 0, 0, 0, x] - 
     20*G[1, 1, 0, 0, x] + ((2*I)/3)*Pi^3*Log[s12] - 
     (43*Pi^2*G[0, x]*Log[s12])/6 - (16*I)*Pi*G[0, 0, x]*Log[s12] + 
     (16*I)*Pi*G[1, 0, x]*Log[s12] - 12*G[0, 0, 0, x]*Log[s12] + 
     16*G[1, 0, 0, x]*Log[s12] - (47*Pi^2*Log[s12]^2)/12 - 
     (8*I)*Pi*G[0, x]*Log[s12]^2 + 2*G[0, 0, x]*Log[s12]^2 - 
     ((8*I)/3)*Pi*Log[s12]^3 + (10*G[0, x]*Log[s12]^3)/3 + (3*Log[s12]^4)/2 - 
     ((28*I)/3)*Pi*Zeta[3] + (77*G[0, x]*Zeta[3])/3 - 20*G[1, x]*Zeta[3] + 
     35*Log[s12]*Zeta[3]) + ep^5*(((-7*I)/60)*Pi^5 + (31*Pi^4*G[0, x])/240 - 
     (277*Pi^4*G[1, x])/90 - ((4*I)/3)*Pi^3*G[0, 0, x] - 
     ((20*I)/3)*Pi^3*G[0, 1, x] + ((2*I)/3)*Pi^3*G[1, 0, x] + 
     ((22*I)/3)*Pi^3*G[1, 1, x] + (35*Pi^2*G[0, 0, 0, x])/3 - 
     (44*Pi^2*G[0, 1, 0, x])/3 - 18*Pi^2*G[1, 0, 0, x] + 
     (58*Pi^2*G[1, 1, 0, x])/3 + (32*I)*Pi*G[0, 0, 0, 0, x] - 
     (32*I)*Pi*G[0, 0, 1, 0, x] - (40*I)*Pi*G[0, 1, 0, 0, x] + 
     (40*I)*Pi*G[0, 1, 1, 0, x] - (36*I)*Pi*G[1, 0, 0, 0, x] + 
     (36*I)*Pi*G[1, 0, 1, 0, x] + (44*I)*Pi*G[1, 1, 0, 0, x] - 
     (44*I)*Pi*G[1, 1, 1, 0, x] + 88*G[0, 0, 0, 0, 0, x] - 
     32*G[0, 0, 1, 0, 0, x] - 72*G[0, 1, 0, 0, 0, x] + 
     40*G[0, 1, 1, 0, 0, x] - 108*G[1, 0, 0, 0, 0, x] + 
     36*G[1, 0, 1, 0, 0, x] + 84*G[1, 1, 0, 0, 0, x] - 
     44*G[1, 1, 1, 0, 0, x] + (59*Pi^4*Log[s12])/240 - 
     ((4*I)/3)*Pi^3*G[0, x]*Log[s12] - ((20*I)/3)*Pi^3*G[1, x]*Log[s12] + 
     13*Pi^2*G[0, 0, x]*Log[s12] - (44*Pi^2*G[1, 0, x]*Log[s12])/3 + 
     (32*I)*Pi*G[0, 0, 0, x]*Log[s12] - (32*I)*Pi*G[0, 1, 0, x]*Log[s12] - 
     (40*I)*Pi*G[1, 0, 0, x]*Log[s12] + (40*I)*Pi*G[1, 1, 0, x]*Log[s12] + 
     56*G[0, 0, 0, 0, x]*Log[s12] - 32*G[0, 1, 0, 0, x]*Log[s12] - 
     72*G[1, 0, 0, 0, x]*Log[s12] + 40*G[1, 1, 0, 0, x]*Log[s12] - 
     ((2*I)/3)*Pi^3*Log[s12]^2 + (43*Pi^2*G[0, x]*Log[s12]^2)/6 + 
     (16*I)*Pi*G[0, 0, x]*Log[s12]^2 - (16*I)*Pi*G[1, 0, x]*Log[s12]^2 + 
     12*G[0, 0, 0, x]*Log[s12]^2 - 16*G[1, 0, 0, x]*Log[s12]^2 + 
     (47*Pi^2*Log[s12]^3)/18 + ((16*I)/3)*Pi*G[0, x]*Log[s12]^3 - 
     (4*G[0, 0, x]*Log[s12]^3)/3 + ((4*I)/3)*Pi*Log[s12]^4 - 
     (5*G[0, x]*Log[s12]^4)/3 - (3*Log[s12]^5)/5 + (407*Pi^2*Zeta[3])/36 + 
     ((56*I)/3)*Pi*G[0, x]*Zeta[3] + (16*I)*Pi*G[1, x]*Zeta[3] - 
     (98*G[0, 0, x]*Zeta[3])/3 + 40*G[0, 1, x]*Zeta[3] + 
     56*G[1, 0, x]*Zeta[3] - 44*G[1, 1, x]*Zeta[3] + 
     ((56*I)/3)*Pi*Log[s12]*Zeta[3] - (154*G[0, x]*Log[s12]*Zeta[3])/3 + 
     40*G[1, x]*Log[s12]*Zeta[3] - 35*Log[s12]^2*Zeta[3] - 
     (889*Zeta[5])/10) + ep^6*((-619*Pi^6)/20160 + ((7*I)/30)*Pi^5*G[0, x] - 
     ((29*I)/30)*Pi^5*G[1, x] - (Pi^4*G[0, 0, x])/40 + 
     (277*Pi^4*G[0, 1, x])/45 + (251*Pi^4*G[1, 0, x])/90 - 
     (601*Pi^4*G[1, 1, x])/90 + ((8*I)/3)*Pi^3*G[0, 0, 0, x] + 
     ((40*I)/3)*Pi^3*G[0, 0, 1, x] - ((4*I)/3)*Pi^3*G[0, 1, 0, x] - 
     ((44*I)/3)*Pi^3*G[0, 1, 1, x] - (8*I)*Pi^3*G[1, 0, 0, x] - 
     (10*I)*Pi^3*G[1, 0, 1, x] + ((8*I)/3)*Pi^3*G[1, 1, 0, x] + 
     ((46*I)/3)*Pi^3*G[1, 1, 1, x] - (62*Pi^2*G[0, 0, 0, 0, x])/3 + 
     (88*Pi^2*G[0, 0, 1, 0, x])/3 + 36*Pi^2*G[0, 1, 0, 0, x] - 
     (116*Pi^2*G[0, 1, 1, 0, x])/3 + 32*Pi^2*G[1, 0, 0, 0, x] - 
     38*Pi^2*G[1, 0, 1, 0, x] - 40*Pi^2*G[1, 1, 0, 0, x] + 
     (130*Pi^2*G[1, 1, 1, 0, x])/3 - (64*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (64*I)*Pi*G[0, 0, 0, 1, 0, x] + (80*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (80*I)*Pi*G[0, 0, 1, 1, 0, x] + (72*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (72*I)*Pi*G[0, 1, 0, 1, 0, x] - (88*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (88*I)*Pi*G[0, 1, 1, 1, 0, x] + (52*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (52*I)*Pi*G[1, 0, 0, 1, 0, x] - (60*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (60*I)*Pi*G[1, 0, 1, 1, 0, x] - (84*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (84*I)*Pi*G[1, 1, 0, 1, 0, x] + (92*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     (92*I)*Pi*G[1, 1, 1, 1, 0, x] - 240*G[0, 0, 0, 0, 0, 0, x] + 
     64*G[0, 0, 0, 1, 0, 0, x] + 144*G[0, 0, 1, 0, 0, 0, x] - 
     80*G[0, 0, 1, 1, 0, 0, x] + 216*G[0, 1, 0, 0, 0, 0, x] - 
     72*G[0, 1, 0, 1, 0, 0, x] - 168*G[0, 1, 1, 0, 0, 0, x] + 
     88*G[0, 1, 1, 1, 0, 0, x] + 268*G[1, 0, 0, 0, 0, 0, x] - 
     52*G[1, 0, 0, 1, 0, 0, x] - 132*G[1, 0, 1, 0, 0, 0, x] + 
     60*G[1, 0, 1, 1, 0, 0, x] - 252*G[1, 1, 0, 0, 0, 0, x] + 
     84*G[1, 1, 0, 1, 0, 0, x] + 180*G[1, 1, 1, 0, 0, 0, x] - 
     92*G[1, 1, 1, 1, 0, 0, x] + ((7*I)/30)*Pi^5*Log[s12] - 
     (31*Pi^4*G[0, x]*Log[s12])/120 + (277*Pi^4*G[1, x]*Log[s12])/45 + 
     ((8*I)/3)*Pi^3*G[0, 0, x]*Log[s12] + ((40*I)/3)*Pi^3*G[0, 1, x]*
      Log[s12] - ((4*I)/3)*Pi^3*G[1, 0, x]*Log[s12] - 
     ((44*I)/3)*Pi^3*G[1, 1, x]*Log[s12] - (70*Pi^2*G[0, 0, 0, x]*Log[s12])/
      3 + (88*Pi^2*G[0, 1, 0, x]*Log[s12])/3 + 36*Pi^2*G[1, 0, 0, x]*
      Log[s12] - (116*Pi^2*G[1, 1, 0, x]*Log[s12])/3 - 
     (64*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] + (64*I)*Pi*G[0, 0, 1, 0, x]*
      Log[s12] + (80*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] - 
     (80*I)*Pi*G[0, 1, 1, 0, x]*Log[s12] + (72*I)*Pi*G[1, 0, 0, 0, x]*
      Log[s12] - (72*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] - 
     (88*I)*Pi*G[1, 1, 0, 0, x]*Log[s12] + (88*I)*Pi*G[1, 1, 1, 0, x]*
      Log[s12] - 176*G[0, 0, 0, 0, 0, x]*Log[s12] + 
     64*G[0, 0, 1, 0, 0, x]*Log[s12] + 144*G[0, 1, 0, 0, 0, x]*Log[s12] - 
     80*G[0, 1, 1, 0, 0, x]*Log[s12] + 216*G[1, 0, 0, 0, 0, x]*Log[s12] - 
     72*G[1, 0, 1, 0, 0, x]*Log[s12] - 168*G[1, 1, 0, 0, 0, x]*Log[s12] + 
     88*G[1, 1, 1, 0, 0, x]*Log[s12] - (59*Pi^4*Log[s12]^2)/240 + 
     ((4*I)/3)*Pi^3*G[0, x]*Log[s12]^2 + ((20*I)/3)*Pi^3*G[1, x]*Log[s12]^2 - 
     13*Pi^2*G[0, 0, x]*Log[s12]^2 + (44*Pi^2*G[1, 0, x]*Log[s12]^2)/3 - 
     (32*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 + (32*I)*Pi*G[0, 1, 0, x]*
      Log[s12]^2 + (40*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 - 
     (40*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 - 56*G[0, 0, 0, 0, x]*Log[s12]^2 + 
     32*G[0, 1, 0, 0, x]*Log[s12]^2 + 72*G[1, 0, 0, 0, x]*Log[s12]^2 - 
     40*G[1, 1, 0, 0, x]*Log[s12]^2 + ((4*I)/9)*Pi^3*Log[s12]^3 - 
     (43*Pi^2*G[0, x]*Log[s12]^3)/9 - ((32*I)/3)*Pi*G[0, 0, x]*Log[s12]^3 + 
     ((32*I)/3)*Pi*G[1, 0, x]*Log[s12]^3 - 8*G[0, 0, 0, x]*Log[s12]^3 + 
     (32*G[1, 0, 0, x]*Log[s12]^3)/3 - (47*Pi^2*Log[s12]^4)/36 - 
     ((8*I)/3)*Pi*G[0, x]*Log[s12]^4 + (2*G[0, 0, x]*Log[s12]^4)/3 - 
     ((8*I)/15)*Pi*Log[s12]^5 + (2*G[0, x]*Log[s12]^5)/3 + Log[s12]^6/5 + 
     ((14*I)/9)*Pi^3*Zeta[3] - (379*Pi^2*G[0, x]*Zeta[3])/18 - 
     (22*Pi^2*G[1, x]*Zeta[3])/3 - ((112*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
     (32*I)*Pi*G[0, 1, x]*Zeta[3] + ((232*I)/3)*Pi*G[1, 0, x]*Zeta[3] + 
     (16*I)*Pi*G[1, 1, x]*Zeta[3] + 28*G[0, 0, 0, x]*Zeta[3] - 
     80*G[0, 0, 1, x]*Zeta[3] - 112*G[0, 1, 0, x]*Zeta[3] + 
     88*G[0, 1, 1, x]*Zeta[3] - (104*G[1, 0, 0, x]*Zeta[3])/3 + 
     60*G[1, 0, 1, x]*Zeta[3] + 104*G[1, 1, 0, x]*Zeta[3] - 
     92*G[1, 1, 1, x]*Zeta[3] - (407*Pi^2*Log[s12]*Zeta[3])/18 - 
     ((112*I)/3)*Pi*G[0, x]*Log[s12]*Zeta[3] - (32*I)*Pi*G[1, x]*Log[s12]*
      Zeta[3] + (196*G[0, 0, x]*Log[s12]*Zeta[3])/3 - 
     80*G[0, 1, x]*Log[s12]*Zeta[3] - 112*G[1, 0, x]*Log[s12]*Zeta[3] + 
     88*G[1, 1, x]*Log[s12]*Zeta[3] - ((56*I)/3)*Pi*Log[s12]^2*Zeta[3] + 
     (154*G[0, x]*Log[s12]^2*Zeta[3])/3 - 40*G[1, x]*Log[s12]^2*Zeta[3] + 
     (70*Log[s12]^3*Zeta[3])/3 + (307*Zeta[3]^2)/6 - ((124*I)/5)*Pi*Zeta[5] + 
     153*G[0, x]*Zeta[5] - 88*G[1, x]*Zeta[5] + (889*Log[s12]*Zeta[5])/5), 
 M["2L",30] -> 4 + ep*((5*I)*Pi - 3*G[1, x] - 8*Log[s12]) + 
   ep^2*((-9*Pi^2)/2 - (6*I)*Pi*G[1, x] - (10*I)*Pi*Log[s12] + 
     6*G[1, x]*Log[s12] + 8*Log[s12]^2) + 
   ep^3*(((-25*I)/6)*Pi^3 + (11*Pi^2*G[1, x])/2 - (4*I)*Pi*G[0, 1, x] + 
     (4*I)*Pi*G[1, 1, x] - 4*G[0, 1, 1, x] + 4*G[1, 1, 1, x] + 
     9*Pi^2*Log[s12] + (12*I)*Pi*G[1, x]*Log[s12] + (10*I)*Pi*Log[s12]^2 - 
     6*G[1, x]*Log[s12]^2 - (16*Log[s12]^3)/3 - (53*Zeta[3])/3) + 
   ep^4*((22*Pi^4)/9 + (5*I)*Pi^3*G[1, x] + (14*Pi^2*G[0, 1, x])/3 - 
     (14*Pi^2*G[1, 1, x])/3 - (4*I)*Pi*G[0, 0, 1, x] + 
     (4*I)*Pi*G[0, 1, 1, x] - (8*I)*Pi*G[1, 0, 1, x] + 
     (8*I)*Pi*G[1, 1, 1, x] - 4*G[0, 0, 1, 1, x] + 12*G[0, 1, 1, 1, x] - 
     8*G[1, 0, 1, 1, x] + ((25*I)/3)*Pi^3*Log[s12] - 
     11*Pi^2*G[1, x]*Log[s12] + (8*I)*Pi*G[0, 1, x]*Log[s12] - 
     (8*I)*Pi*G[1, 1, x]*Log[s12] + 8*G[0, 1, 1, x]*Log[s12] - 
     8*G[1, 1, 1, x]*Log[s12] - 9*Pi^2*Log[s12]^2 - 
     (12*I)*Pi*G[1, x]*Log[s12]^2 - ((20*I)/3)*Pi*Log[s12]^3 + 
     4*G[1, x]*Log[s12]^3 + (8*Log[s12]^4)/3 - ((148*I)/3)*Pi*Zeta[3] + 
     26*G[1, x]*Zeta[3] + (106*Log[s12]*Zeta[3])/3) + 
   ep^5*(((55*I)/72)*Pi^5 - (319*Pi^4*G[1, x])/120 + 
     ((10*I)/3)*Pi^3*G[0, 1, x] - ((10*I)/3)*Pi^3*G[1, 1, x] + 
     (14*Pi^2*G[0, 0, 1, x])/3 - 8*Pi^2*G[0, 1, 1, x] + 
     (16*Pi^2*G[1, 0, 1, x])/3 - 2*Pi^2*G[1, 1, 1, x] - 
     (4*I)*Pi*G[0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 1, 1, x] - 
     (12*I)*Pi*G[0, 1, 0, 1, x] + (12*I)*Pi*G[0, 1, 1, 1, x] - 
     (32*I)*Pi*G[1, 0, 0, 1, x] + (32*I)*Pi*G[1, 0, 1, 1, x] + 
     (48*I)*Pi*G[1, 1, 0, 1, x] - (48*I)*Pi*G[1, 1, 1, 1, x] - 
     4*G[0, 0, 0, 1, 1, x] + 12*G[0, 0, 1, 1, 1, x] - 
     12*G[0, 1, 0, 1, 1, x] - 12*G[0, 1, 1, 1, 1, x] - 
     32*G[1, 0, 0, 1, 1, x] + 48*G[1, 0, 1, 1, 1, x] + 
     48*G[1, 1, 0, 1, 1, x] - 48*G[1, 1, 1, 1, 1, x] - (44*Pi^4*Log[s12])/9 - 
     (10*I)*Pi^3*G[1, x]*Log[s12] - (28*Pi^2*G[0, 1, x]*Log[s12])/3 + 
     (28*Pi^2*G[1, 1, x]*Log[s12])/3 + (8*I)*Pi*G[0, 0, 1, x]*Log[s12] - 
     (8*I)*Pi*G[0, 1, 1, x]*Log[s12] + (16*I)*Pi*G[1, 0, 1, x]*Log[s12] - 
     (16*I)*Pi*G[1, 1, 1, x]*Log[s12] + 8*G[0, 0, 1, 1, x]*Log[s12] - 
     24*G[0, 1, 1, 1, x]*Log[s12] + 16*G[1, 0, 1, 1, x]*Log[s12] - 
     ((25*I)/3)*Pi^3*Log[s12]^2 + 11*Pi^2*G[1, x]*Log[s12]^2 - 
     (8*I)*Pi*G[0, 1, x]*Log[s12]^2 + (8*I)*Pi*G[1, 1, x]*Log[s12]^2 - 
     8*G[0, 1, 1, x]*Log[s12]^2 + 8*G[1, 1, 1, x]*Log[s12]^2 + 
     6*Pi^2*Log[s12]^3 + (8*I)*Pi*G[1, x]*Log[s12]^3 + 
     ((10*I)/3)*Pi*Log[s12]^4 - 2*G[1, x]*Log[s12]^4 - (16*Log[s12]^5)/15 + 
     (277*Pi^2*Zeta[3])/6 + (64*I)*Pi*G[1, x]*Zeta[3] + 
     52*G[0, 1, x]*Zeta[3] - 52*G[1, 1, x]*Zeta[3] + 
     ((296*I)/3)*Pi*Log[s12]*Zeta[3] - 52*G[1, x]*Log[s12]*Zeta[3] - 
     (106*Log[s12]^2*Zeta[3])/3 - (393*Zeta[5])/5) + 
   ep^6*((-5843*Pi^6)/45360 - ((31*I)/60)*Pi^5*G[1, x] - 
     (28*Pi^4*G[0, 1, x])/45 + (28*Pi^4*G[1, 1, x])/45 + 
     ((10*I)/3)*Pi^3*G[0, 0, 1, x] - ((10*I)/3)*Pi^3*G[0, 1, 1, x] + 
     ((20*I)/3)*Pi^3*G[1, 0, 1, x] - ((20*I)/3)*Pi^3*G[1, 1, 1, x] + 
     (14*Pi^2*G[0, 0, 0, 1, x])/3 - 8*Pi^2*G[0, 0, 1, 1, x] + 
     6*Pi^2*G[0, 1, 0, 1, x] + 4*Pi^2*G[0, 1, 1, 1, x] + 
     (88*Pi^2*G[1, 0, 0, 1, x])/3 - 20*Pi^2*G[1, 0, 1, 1, x] - 
     40*Pi^2*G[1, 1, 0, 1, x] + 24*Pi^2*G[1, 1, 1, 1, x] - 
     (4*I)*Pi*G[0, 0, 0, 0, 1, x] + (4*I)*Pi*G[0, 0, 0, 1, 1, x] - 
     (12*I)*Pi*G[0, 0, 1, 0, 1, x] + (12*I)*Pi*G[0, 0, 1, 1, 1, x] - 
     (60*I)*Pi*G[0, 1, 0, 0, 1, x] + (60*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (76*I)*Pi*G[0, 1, 1, 0, 1, x] - (76*I)*Pi*G[0, 1, 1, 1, 1, x] - 
     (80*I)*Pi*G[1, 0, 0, 0, 1, x] + (80*I)*Pi*G[1, 0, 0, 1, 1, x] + 
     (96*I)*Pi*G[1, 0, 1, 0, 1, x] - (96*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (144*I)*Pi*G[1, 1, 0, 0, 1, x] - (144*I)*Pi*G[1, 1, 0, 1, 1, x] - 
     (160*I)*Pi*G[1, 1, 1, 0, 1, x] + (160*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     4*G[0, 0, 0, 0, 1, 1, x] + 12*G[0, 0, 0, 1, 1, 1, x] - 
     12*G[0, 0, 1, 0, 1, 1, x] - 12*G[0, 0, 1, 1, 1, 1, x] - 
     60*G[0, 1, 0, 0, 1, 1, x] + 84*G[0, 1, 0, 1, 1, 1, x] + 
     76*G[0, 1, 1, 0, 1, 1, x] - 52*G[0, 1, 1, 1, 1, 1, x] - 
     80*G[1, 0, 0, 0, 1, 1, x] + 144*G[1, 0, 0, 1, 1, 1, x] + 
     96*G[1, 0, 1, 0, 1, 1, x] - 192*G[1, 0, 1, 1, 1, 1, x] + 
     144*G[1, 1, 0, 0, 1, 1, x] - 240*G[1, 1, 0, 1, 1, 1, x] - 
     160*G[1, 1, 1, 0, 1, 1, x] + 256*G[1, 1, 1, 1, 1, 1, x] - 
     ((55*I)/36)*Pi^5*Log[s12] + (319*Pi^4*G[1, x]*Log[s12])/60 - 
     ((20*I)/3)*Pi^3*G[0, 1, x]*Log[s12] + ((20*I)/3)*Pi^3*G[1, 1, x]*
      Log[s12] - (28*Pi^2*G[0, 0, 1, x]*Log[s12])/3 + 
     16*Pi^2*G[0, 1, 1, x]*Log[s12] - (32*Pi^2*G[1, 0, 1, x]*Log[s12])/3 + 
     4*Pi^2*G[1, 1, 1, x]*Log[s12] + (8*I)*Pi*G[0, 0, 0, 1, x]*Log[s12] - 
     (8*I)*Pi*G[0, 0, 1, 1, x]*Log[s12] + (24*I)*Pi*G[0, 1, 0, 1, x]*
      Log[s12] - (24*I)*Pi*G[0, 1, 1, 1, x]*Log[s12] + 
     (64*I)*Pi*G[1, 0, 0, 1, x]*Log[s12] - (64*I)*Pi*G[1, 0, 1, 1, x]*
      Log[s12] - (96*I)*Pi*G[1, 1, 0, 1, x]*Log[s12] + 
     (96*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] + 8*G[0, 0, 0, 1, 1, x]*Log[s12] - 
     24*G[0, 0, 1, 1, 1, x]*Log[s12] + 24*G[0, 1, 0, 1, 1, x]*Log[s12] + 
     24*G[0, 1, 1, 1, 1, x]*Log[s12] + 64*G[1, 0, 0, 1, 1, x]*Log[s12] - 
     96*G[1, 0, 1, 1, 1, x]*Log[s12] - 96*G[1, 1, 0, 1, 1, x]*Log[s12] + 
     96*G[1, 1, 1, 1, 1, x]*Log[s12] + (44*Pi^4*Log[s12]^2)/9 + 
     (10*I)*Pi^3*G[1, x]*Log[s12]^2 + (28*Pi^2*G[0, 1, x]*Log[s12]^2)/3 - 
     (28*Pi^2*G[1, 1, x]*Log[s12]^2)/3 - (8*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 + 
     (8*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 - (16*I)*Pi*G[1, 0, 1, x]*Log[s12]^2 + 
     (16*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 - 8*G[0, 0, 1, 1, x]*Log[s12]^2 + 
     24*G[0, 1, 1, 1, x]*Log[s12]^2 - 16*G[1, 0, 1, 1, x]*Log[s12]^2 + 
     ((50*I)/9)*Pi^3*Log[s12]^3 - (22*Pi^2*G[1, x]*Log[s12]^3)/3 + 
     ((16*I)/3)*Pi*G[0, 1, x]*Log[s12]^3 - ((16*I)/3)*Pi*G[1, 1, x]*
      Log[s12]^3 + (16*G[0, 1, 1, x]*Log[s12]^3)/3 - 
     (16*G[1, 1, 1, x]*Log[s12]^3)/3 - 3*Pi^2*Log[s12]^4 - 
     (4*I)*Pi*G[1, x]*Log[s12]^4 - ((4*I)/3)*Pi*Log[s12]^5 + 
     (4*G[1, x]*Log[s12]^5)/5 + (16*Log[s12]^6)/45 + 
     ((370*I)/9)*Pi^3*Zeta[3] - (179*Pi^2*G[1, x]*Zeta[3])/3 + 
     ((176*I)/3)*Pi*G[0, 1, x]*Zeta[3] - ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     52*G[0, 0, 1, x]*Zeta[3] - (388*G[0, 1, 1, x]*Zeta[3])/3 - 
     64*G[1, 0, 1, x]*Zeta[3] + (424*G[1, 1, 1, x]*Zeta[3])/3 - 
     (277*Pi^2*Log[s12]*Zeta[3])/3 - (128*I)*Pi*G[1, x]*Log[s12]*Zeta[3] - 
     104*G[0, 1, x]*Log[s12]*Zeta[3] + 104*G[1, 1, x]*Log[s12]*Zeta[3] - 
     ((296*I)/3)*Pi*Log[s12]^2*Zeta[3] + 52*G[1, x]*Log[s12]^2*Zeta[3] + 
     (212*Log[s12]^3*Zeta[3])/9 + (35*Zeta[3]^2)/9 - (128*I)*Pi*Zeta[5] + 
     (726*G[1, x]*Zeta[5])/5 + (786*Log[s12]*Zeta[5])/5), 
 M["2L",31] -> 9/4 + ep*((2*I)*Pi - (5*G[1, x])/2 - (9*Log[s12])/2) + 
   ep^2*((-47*Pi^2)/24 - (4*I)*Pi*G[1, x] + G[1, 1, x] - (4*I)*Pi*Log[s12] + 
     5*G[1, x]*Log[s12] + (9*Log[s12]^2)/2) + 
   ep^3*(((-5*I)/3)*Pi^3 + (43*Pi^2*G[1, x])/12 - (8*I)*Pi*G[0, 1, x] + 
     (8*I)*Pi*G[1, 1, x] - 8*G[0, 1, 1, x] + 6*G[1, 1, 1, x] + 
     (47*Pi^2*Log[s12])/12 + (8*I)*Pi*G[1, x]*Log[s12] - 
     2*G[1, 1, x]*Log[s12] + (4*I)*Pi*Log[s12]^2 - 5*G[1, x]*Log[s12]^2 - 
     3*Log[s12]^3 - (19*Zeta[3])/2) + 
   ep^4*((1471*Pi^4)/1440 + ((10*I)/3)*Pi^3*G[1, x] + 
     (22*Pi^2*G[0, 1, x])/3 - (13*Pi^2*G[1, 1, x])/2 - 
     (20*I)*Pi*G[0, 0, 1, x] + (20*I)*Pi*G[0, 1, 1, x] + 
     (16*I)*Pi*G[1, 0, 1, x] - (16*I)*Pi*G[1, 1, 1, x] - 
     20*G[0, 0, 1, 1, x] + 36*G[0, 1, 1, 1, x] + 16*G[1, 0, 1, 1, x] - 
     28*G[1, 1, 1, 1, x] + ((10*I)/3)*Pi^3*Log[s12] - 
     (43*Pi^2*G[1, x]*Log[s12])/6 + (16*I)*Pi*G[0, 1, x]*Log[s12] - 
     (16*I)*Pi*G[1, 1, x]*Log[s12] + 16*G[0, 1, 1, x]*Log[s12] - 
     12*G[1, 1, 1, x]*Log[s12] - (47*Pi^2*Log[s12]^2)/12 - 
     (8*I)*Pi*G[1, x]*Log[s12]^2 + 2*G[1, 1, x]*Log[s12]^2 - 
     ((8*I)/3)*Pi*Log[s12]^3 + (10*G[1, x]*Log[s12]^3)/3 + (3*Log[s12]^4)/2 - 
     ((52*I)/3)*Pi*Zeta[3] + (29*G[1, x]*Zeta[3])/3 + 19*Log[s12]*Zeta[3]) + 
   ep^5*(((91*I)/180)*Pi^5 - (311*Pi^4*G[1, x])/144 + 
     ((20*I)/3)*Pi^3*G[0, 1, x] - ((20*I)/3)*Pi^3*G[1, 1, x] + 
     (58*Pi^2*G[0, 0, 1, x])/3 - 18*Pi^2*G[0, 1, 1, x] - 
     (44*Pi^2*G[1, 0, 1, x])/3 + (35*Pi^2*G[1, 1, 1, x])/3 - 
     (44*I)*Pi*G[0, 0, 0, 1, x] + (44*I)*Pi*G[0, 0, 1, 1, x] + 
     (36*I)*Pi*G[0, 1, 0, 1, x] - (36*I)*Pi*G[0, 1, 1, 1, x] + 
     (40*I)*Pi*G[1, 0, 0, 1, x] - (40*I)*Pi*G[1, 0, 1, 1, x] - 
     (32*I)*Pi*G[1, 1, 0, 1, x] + (32*I)*Pi*G[1, 1, 1, 1, x] - 
     44*G[0, 0, 0, 1, 1, x] + 84*G[0, 0, 1, 1, 1, x] + 
     36*G[0, 1, 0, 1, 1, x] - 108*G[0, 1, 1, 1, 1, x] + 
     40*G[1, 0, 0, 1, 1, x] - 72*G[1, 0, 1, 1, 1, x] - 
     32*G[1, 1, 0, 1, 1, x] + 88*G[1, 1, 1, 1, 1, x] - 
     (1471*Pi^4*Log[s12])/720 - ((20*I)/3)*Pi^3*G[1, x]*Log[s12] - 
     (44*Pi^2*G[0, 1, x]*Log[s12])/3 + 13*Pi^2*G[1, 1, x]*Log[s12] + 
     (40*I)*Pi*G[0, 0, 1, x]*Log[s12] - (40*I)*Pi*G[0, 1, 1, x]*Log[s12] - 
     (32*I)*Pi*G[1, 0, 1, x]*Log[s12] + (32*I)*Pi*G[1, 1, 1, x]*Log[s12] + 
     40*G[0, 0, 1, 1, x]*Log[s12] - 72*G[0, 1, 1, 1, x]*Log[s12] - 
     32*G[1, 0, 1, 1, x]*Log[s12] + 56*G[1, 1, 1, 1, x]*Log[s12] - 
     ((10*I)/3)*Pi^3*Log[s12]^2 + (43*Pi^2*G[1, x]*Log[s12]^2)/6 - 
     (16*I)*Pi*G[0, 1, x]*Log[s12]^2 + (16*I)*Pi*G[1, 1, x]*Log[s12]^2 - 
     16*G[0, 1, 1, x]*Log[s12]^2 + 12*G[1, 1, 1, x]*Log[s12]^2 + 
     (47*Pi^2*Log[s12]^3)/18 + ((16*I)/3)*Pi*G[1, x]*Log[s12]^3 - 
     (4*G[1, 1, x]*Log[s12]^3)/3 + ((4*I)/3)*Pi*Log[s12]^4 - 
     (5*G[1, x]*Log[s12]^4)/3 - (3*Log[s12]^5)/5 + (695*Pi^2*Zeta[3])/36 + 
     ((104*I)/3)*Pi*G[1, x]*Zeta[3] + 20*G[0, 1, x]*Zeta[3] - 
     (2*G[1, 1, x]*Zeta[3])/3 + ((104*I)/3)*Pi*Log[s12]*Zeta[3] - 
     (58*G[1, x]*Log[s12]*Zeta[3])/3 - 19*Log[s12]^2*Zeta[3] - 
     (389*Zeta[5])/10) + ep^6*((-26003*Pi^6)/181440 - 
     ((91*I)/90)*Pi^5*G[1, x] - (31*Pi^4*G[0, 1, x])/9 + 
     (1639*Pi^4*G[1, 1, x])/360 + ((50*I)/3)*Pi^3*G[0, 0, 1, x] - 
     ((50*I)/3)*Pi^3*G[0, 1, 1, x] - ((40*I)/3)*Pi^3*G[1, 0, 1, x] + 
     ((40*I)/3)*Pi^3*G[1, 1, 1, x] + (130*Pi^2*G[0, 0, 0, 1, x])/3 - 
     40*Pi^2*G[0, 0, 1, 1, x] - 38*Pi^2*G[0, 1, 0, 1, x] + 
     32*Pi^2*G[0, 1, 1, 1, x] - (116*Pi^2*G[1, 0, 0, 1, x])/3 + 
     36*Pi^2*G[1, 0, 1, 1, x] + (88*Pi^2*G[1, 1, 0, 1, x])/3 - 
     (62*Pi^2*G[1, 1, 1, 1, x])/3 - (92*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (92*I)*Pi*G[0, 0, 0, 1, 1, x] + (84*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (84*I)*Pi*G[0, 0, 1, 1, 1, x] + (60*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (60*I)*Pi*G[0, 1, 0, 1, 1, x] - (52*I)*Pi*G[0, 1, 1, 0, 1, x] + 
     (52*I)*Pi*G[0, 1, 1, 1, 1, x] + (88*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (88*I)*Pi*G[1, 0, 0, 1, 1, x] - (72*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (72*I)*Pi*G[1, 0, 1, 1, 1, x] - (80*I)*Pi*G[1, 1, 0, 0, 1, x] + 
     (80*I)*Pi*G[1, 1, 0, 1, 1, x] + (64*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     (64*I)*Pi*G[1, 1, 1, 1, 1, x] - 92*G[0, 0, 0, 0, 1, 1, x] + 
     180*G[0, 0, 0, 1, 1, 1, x] + 84*G[0, 0, 1, 0, 1, 1, x] - 
     252*G[0, 0, 1, 1, 1, 1, x] + 60*G[0, 1, 0, 0, 1, 1, x] - 
     132*G[0, 1, 0, 1, 1, 1, x] - 52*G[0, 1, 1, 0, 1, 1, x] + 
     268*G[0, 1, 1, 1, 1, 1, x] + 88*G[1, 0, 0, 0, 1, 1, x] - 
     168*G[1, 0, 0, 1, 1, 1, x] - 72*G[1, 0, 1, 0, 1, 1, x] + 
     216*G[1, 0, 1, 1, 1, 1, x] - 80*G[1, 1, 0, 0, 1, 1, x] + 
     144*G[1, 1, 0, 1, 1, 1, x] + 64*G[1, 1, 1, 0, 1, 1, x] - 
     240*G[1, 1, 1, 1, 1, 1, x] - ((91*I)/90)*Pi^5*Log[s12] + 
     (311*Pi^4*G[1, x]*Log[s12])/72 - ((40*I)/3)*Pi^3*G[0, 1, x]*Log[s12] + 
     ((40*I)/3)*Pi^3*G[1, 1, x]*Log[s12] - (116*Pi^2*G[0, 0, 1, x]*Log[s12])/
      3 + 36*Pi^2*G[0, 1, 1, x]*Log[s12] + (88*Pi^2*G[1, 0, 1, x]*Log[s12])/
      3 - (70*Pi^2*G[1, 1, 1, x]*Log[s12])/3 + (88*I)*Pi*G[0, 0, 0, 1, x]*
      Log[s12] - (88*I)*Pi*G[0, 0, 1, 1, x]*Log[s12] - 
     (72*I)*Pi*G[0, 1, 0, 1, x]*Log[s12] + (72*I)*Pi*G[0, 1, 1, 1, x]*
      Log[s12] - (80*I)*Pi*G[1, 0, 0, 1, x]*Log[s12] + 
     (80*I)*Pi*G[1, 0, 1, 1, x]*Log[s12] + (64*I)*Pi*G[1, 1, 0, 1, x]*
      Log[s12] - (64*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] + 
     88*G[0, 0, 0, 1, 1, x]*Log[s12] - 168*G[0, 0, 1, 1, 1, x]*Log[s12] - 
     72*G[0, 1, 0, 1, 1, x]*Log[s12] + 216*G[0, 1, 1, 1, 1, x]*Log[s12] - 
     80*G[1, 0, 0, 1, 1, x]*Log[s12] + 144*G[1, 0, 1, 1, 1, x]*Log[s12] + 
     64*G[1, 1, 0, 1, 1, x]*Log[s12] - 176*G[1, 1, 1, 1, 1, x]*Log[s12] + 
     (1471*Pi^4*Log[s12]^2)/720 + ((20*I)/3)*Pi^3*G[1, x]*Log[s12]^2 + 
     (44*Pi^2*G[0, 1, x]*Log[s12]^2)/3 - 13*Pi^2*G[1, 1, x]*Log[s12]^2 - 
     (40*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 + (40*I)*Pi*G[0, 1, 1, x]*
      Log[s12]^2 + (32*I)*Pi*G[1, 0, 1, x]*Log[s12]^2 - 
     (32*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 - 40*G[0, 0, 1, 1, x]*Log[s12]^2 + 
     72*G[0, 1, 1, 1, x]*Log[s12]^2 + 32*G[1, 0, 1, 1, x]*Log[s12]^2 - 
     56*G[1, 1, 1, 1, x]*Log[s12]^2 + ((20*I)/9)*Pi^3*Log[s12]^3 - 
     (43*Pi^2*G[1, x]*Log[s12]^3)/9 + ((32*I)/3)*Pi*G[0, 1, x]*Log[s12]^3 - 
     ((32*I)/3)*Pi*G[1, 1, x]*Log[s12]^3 + (32*G[0, 1, 1, x]*Log[s12]^3)/3 - 
     8*G[1, 1, 1, x]*Log[s12]^3 - (47*Pi^2*Log[s12]^4)/36 - 
     ((8*I)/3)*Pi*G[1, x]*Log[s12]^4 + (2*G[1, 1, x]*Log[s12]^4)/3 - 
     ((8*I)/15)*Pi*Log[s12]^5 + (2*G[1, x]*Log[s12]^5)/3 + Log[s12]^6/5 + 
     ((130*I)/9)*Pi^3*Zeta[3] - (667*Pi^2*G[1, x]*Zeta[3])/18 + 
     ((280*I)/3)*Pi*G[0, 1, x]*Zeta[3] - ((208*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     20*G[0, 0, 1, x]*Zeta[3] + (52*G[0, 1, 1, x]*Zeta[3])/3 - 
     40*G[1, 0, 1, x]*Zeta[3] - 36*G[1, 1, 1, x]*Zeta[3] - 
     (695*Pi^2*Log[s12]*Zeta[3])/18 - ((208*I)/3)*Pi*G[1, x]*Log[s12]*
      Zeta[3] - 40*G[0, 1, x]*Log[s12]*Zeta[3] + 
     (4*G[1, 1, x]*Log[s12]*Zeta[3])/3 - ((104*I)/3)*Pi*Log[s12]^2*Zeta[3] + 
     (58*G[1, x]*Log[s12]^2*Zeta[3])/3 + (38*Log[s12]^3*Zeta[3])/3 - 
     (37*Zeta[3]^2)/6 + ((176*I)/5)*Pi*Zeta[5] + 53*G[1, x]*Zeta[5] + 
     (389*Log[s12]*Zeta[5])/5), 
 M["2L",32] -> 4 + ep*(-3*G[0, x] - 5*G[1, x] - 8*Log[s12]) + 
   ep^2*((-5*Pi^2)/2 + 6*G[0, 1, x] + 6*G[1, 0, x] + 4*G[1, 1, x] + 
     6*G[0, x]*Log[s12] + 10*G[1, x]*Log[s12] + 8*Log[s12]^2) + 
   ep^3*((3*Pi^2*G[0, x])/2 + (11*Pi^2*G[1, x])/2 + 4*G[0, 0, 0, x] - 
     4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] - 8*G[0, 1, 1, x] - 12*G[1, 0, 1, x] - 
     12*G[1, 1, 0, x] + 4*G[1, 1, 1, x] + 5*Pi^2*Log[s12] - 
     12*G[0, 1, x]*Log[s12] - 12*G[1, 0, x]*Log[s12] - 
     8*G[1, 1, x]*Log[s12] - 6*G[0, x]*Log[s12]^2 - 10*G[1, x]*Log[s12]^2 - 
     (16*Log[s12]^3)/3 - (65*Zeta[3])/3) + 
   ep^4*((83*Pi^4)/90 + (10*Pi^2*G[0, 0, x])/3 - (7*Pi^2*G[0, 1, x])/3 - 
     9*Pi^2*G[1, 0, x] - 12*Pi^2*G[1, 1, x] - 8*G[0, 0, 0, 1, x] - 
     8*G[0, 0, 1, 0, x] + 16*G[0, 0, 1, 1, x] + 8*G[0, 1, 0, 1, x] + 
     8*G[0, 1, 1, 0, x] + 8*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] + 
     20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] + 4*G[1, 0, 1, 1, x] + 
     24*G[1, 1, 0, 1, x] + 24*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] - 
     3*Pi^2*G[0, x]*Log[s12] - 11*Pi^2*G[1, x]*Log[s12] - 
     8*G[0, 0, 0, x]*Log[s12] + 8*G[0, 0, 1, x]*Log[s12] + 
     8*G[0, 1, 0, x]*Log[s12] + 16*G[0, 1, 1, x]*Log[s12] + 
     24*G[1, 0, 1, x]*Log[s12] + 24*G[1, 1, 0, x]*Log[s12] - 
     8*G[1, 1, 1, x]*Log[s12] - 5*Pi^2*Log[s12]^2 + 
     12*G[0, 1, x]*Log[s12]^2 + 12*G[1, 0, x]*Log[s12]^2 + 
     8*G[1, 1, x]*Log[s12]^2 + 4*G[0, x]*Log[s12]^3 + 
     (20*G[1, x]*Log[s12]^3)/3 + (8*Log[s12]^4)/3 + 18*G[0, x]*Zeta[3] + 
     (88*G[1, x]*Zeta[3])/3 + (130*Log[s12]*Zeta[3])/3) + 
   ep^5*((-137*Pi^4*G[0, x])/72 - (523*Pi^4*G[1, x])/360 - 
     18*Pi^2*G[0, 0, 0, x] - (38*Pi^2*G[0, 0, 1, x])/3 - 
     2*Pi^2*G[0, 1, 0, x] + (20*Pi^2*G[0, 1, 1, x])/3 + 
     (28*Pi^2*G[1, 0, 0, x])/3 + (56*Pi^2*G[1, 0, 1, x])/3 + 
     30*Pi^2*G[1, 1, 0, x] + 26*Pi^2*G[1, 1, 1, x] - 48*G[0, 0, 0, 0, 0, x] + 
     48*G[0, 0, 0, 0, 1, x] + 48*G[0, 0, 0, 1, 0, x] - 
     32*G[0, 0, 0, 1, 1, x] + 16*G[0, 0, 1, 0, 1, x] + 
     16*G[0, 0, 1, 1, 0, x] - 48*G[0, 0, 1, 1, 1, x] - 
     16*G[0, 1, 0, 1, 1, x] - 16*G[0, 1, 1, 0, 1, x] - 
     16*G[0, 1, 1, 1, 0, x] + 60*G[1, 0, 0, 0, 0, x] - 
     20*G[1, 0, 0, 0, 1, x] - 20*G[1, 0, 0, 1, 0, x] - 
     20*G[1, 0, 0, 1, 1, x] - 40*G[1, 0, 1, 0, 1, x] - 
     40*G[1, 0, 1, 1, 0, x] + 32*G[1, 0, 1, 1, 1, x] + 
     64*G[1, 1, 0, 0, 0, x] - 64*G[1, 1, 0, 0, 1, x] - 
     64*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] - 
     48*G[1, 1, 1, 0, 1, x] - 48*G[1, 1, 1, 1, 0, x] + 
     112*G[1, 1, 1, 1, 1, x] - (83*Pi^4*Log[s12])/45 - 
     (20*Pi^2*G[0, 0, x]*Log[s12])/3 + (14*Pi^2*G[0, 1, x]*Log[s12])/3 + 
     18*Pi^2*G[1, 0, x]*Log[s12] + 24*Pi^2*G[1, 1, x]*Log[s12] + 
     16*G[0, 0, 0, 1, x]*Log[s12] + 16*G[0, 0, 1, 0, x]*Log[s12] - 
     32*G[0, 0, 1, 1, x]*Log[s12] - 16*G[0, 1, 0, 1, x]*Log[s12] - 
     16*G[0, 1, 1, 0, x]*Log[s12] - 16*G[0, 1, 1, 1, x]*Log[s12] + 
     40*G[1, 0, 0, 0, x]*Log[s12] - 40*G[1, 0, 0, 1, x]*Log[s12] - 
     40*G[1, 0, 1, 0, x]*Log[s12] - 8*G[1, 0, 1, 1, x]*Log[s12] - 
     48*G[1, 1, 0, 1, x]*Log[s12] - 48*G[1, 1, 1, 0, x]*Log[s12] + 
     64*G[1, 1, 1, 1, x]*Log[s12] + 3*Pi^2*G[0, x]*Log[s12]^2 + 
     11*Pi^2*G[1, x]*Log[s12]^2 + 8*G[0, 0, 0, x]*Log[s12]^2 - 
     8*G[0, 0, 1, x]*Log[s12]^2 - 8*G[0, 1, 0, x]*Log[s12]^2 - 
     16*G[0, 1, 1, x]*Log[s12]^2 - 24*G[1, 0, 1, x]*Log[s12]^2 - 
     24*G[1, 1, 0, x]*Log[s12]^2 + 8*G[1, 1, 1, x]*Log[s12]^2 + 
     (10*Pi^2*Log[s12]^3)/3 - 8*G[0, 1, x]*Log[s12]^3 - 
     8*G[1, 0, x]*Log[s12]^3 - (16*G[1, 1, x]*Log[s12]^3)/3 - 
     2*G[0, x]*Log[s12]^4 - (10*G[1, x]*Log[s12]^4)/3 - (16*Log[s12]^5)/15 + 
     (27*Pi^2*Zeta[3])/2 - 4*G[0, 0, x]*Zeta[3] - 72*G[1, 0, x]*Zeta[3] - 
     (92*G[1, 1, x]*Zeta[3])/3 - 36*G[0, x]*Log[s12]*Zeta[3] - 
     (176*G[1, x]*Log[s12]*Zeta[3])/3 - (130*Log[s12]^2*Zeta[3])/3 - 
     (543*Zeta[5])/5) + ep^6*((-547*Pi^6)/5040 + (166*Pi^4*G[0, 0, x])/45 + 
     (533*Pi^4*G[0, 1, x])/180 + (89*Pi^4*G[1, 0, x])/36 + 
     (191*Pi^4*G[1, 1, x])/90 + 56*Pi^2*G[0, 0, 0, 0, x] + 
     60*Pi^2*G[0, 0, 0, 1, x] + 44*Pi^2*G[0, 0, 1, 0, x] + 
     (64*Pi^2*G[0, 0, 1, 1, x])/3 + 16*Pi^2*G[0, 1, 0, 0, x] + 
     4*Pi^2*G[0, 1, 0, 1, x] - 12*Pi^2*G[0, 1, 1, 0, x] - 
     (52*Pi^2*G[0, 1, 1, 1, x])/3 + 2*Pi^2*G[1, 0, 0, 0, x] - 
     (44*Pi^2*G[1, 0, 0, 1, x])/3 - 34*Pi^2*G[1, 0, 1, 0, x] - 
     (118*Pi^2*G[1, 0, 1, 1, x])/3 - (152*Pi^2*G[1, 1, 0, 0, x])/3 - 
     (196*Pi^2*G[1, 1, 0, 1, x])/3 - 84*Pi^2*G[1, 1, 1, 0, x] - 
     56*Pi^2*G[1, 1, 1, 1, x] + 256*G[0, 0, 0, 0, 0, 0, x] - 
     160*G[0, 0, 0, 0, 0, 1, x] - 160*G[0, 0, 0, 0, 1, 0, x] + 
     64*G[0, 0, 0, 0, 1, 1, x] - 96*G[0, 0, 0, 1, 0, 1, x] - 
     96*G[0, 0, 0, 1, 1, 0, x] + 160*G[0, 0, 0, 1, 1, 1, x] + 
     80*G[0, 0, 1, 0, 0, 0, x] - 80*G[0, 0, 1, 0, 0, 1, x] - 
     80*G[0, 0, 1, 0, 1, 0, x] + 48*G[0, 0, 1, 0, 1, 1, x] - 
     32*G[0, 0, 1, 1, 0, 1, x] - 32*G[0, 0, 1, 1, 1, 0, x] + 
     128*G[0, 0, 1, 1, 1, 1, x] + 32*G[0, 1, 0, 0, 0, 0, x] - 
     32*G[0, 1, 0, 0, 0, 1, x] - 32*G[0, 1, 0, 0, 1, 0, x] + 
     32*G[0, 1, 0, 0, 1, 1, x] + 32*G[0, 1, 0, 1, 1, 1, x] - 
     32*G[0, 1, 1, 0, 0, 0, x] + 32*G[0, 1, 1, 0, 0, 1, x] + 
     32*G[0, 1, 1, 0, 1, 0, x] + 32*G[0, 1, 1, 1, 0, 1, x] + 
     32*G[0, 1, 1, 1, 1, 0, x] - 32*G[0, 1, 1, 1, 1, 1, x] - 
     108*G[1, 0, 0, 0, 0, 0, x] - 12*G[1, 0, 0, 0, 0, 1, x] - 
     12*G[1, 0, 0, 0, 1, 0, x] + 52*G[1, 0, 0, 0, 1, 1, x] + 
     40*G[1, 0, 0, 1, 0, 1, x] + 40*G[1, 0, 0, 1, 1, 0, x] - 
     72*G[1, 0, 1, 0, 0, 0, x] + 72*G[1, 0, 1, 0, 0, 1, x] + 
     72*G[1, 0, 1, 0, 1, 0, x] + 8*G[1, 0, 1, 0, 1, 1, x] + 
     80*G[1, 0, 1, 1, 0, 1, x] + 80*G[1, 0, 1, 1, 1, 0, x] - 
     144*G[1, 0, 1, 1, 1, 1, x] - 240*G[1, 1, 0, 0, 0, 0, x] + 
     112*G[1, 1, 0, 0, 0, 1, x] + 112*G[1, 1, 0, 0, 1, 0, x] + 
     16*G[1, 1, 0, 0, 1, 1, x] + 128*G[1, 1, 0, 1, 0, 1, x] + 
     128*G[1, 1, 0, 1, 1, 0, x] - 160*G[1, 1, 0, 1, 1, 1, x] - 
     176*G[1, 1, 1, 0, 0, 0, x] + 176*G[1, 1, 1, 0, 0, 1, x] + 
     176*G[1, 1, 1, 0, 1, 0, x] - 80*G[1, 1, 1, 0, 1, 1, x] + 
     96*G[1, 1, 1, 1, 0, 1, x] + 96*G[1, 1, 1, 1, 1, 0, x] - 
     320*G[1, 1, 1, 1, 1, 1, x] + (137*Pi^4*G[0, x]*Log[s12])/36 + 
     (523*Pi^4*G[1, x]*Log[s12])/180 + 36*Pi^2*G[0, 0, 0, x]*Log[s12] + 
     (76*Pi^2*G[0, 0, 1, x]*Log[s12])/3 + 4*Pi^2*G[0, 1, 0, x]*Log[s12] - 
     (40*Pi^2*G[0, 1, 1, x]*Log[s12])/3 - (56*Pi^2*G[1, 0, 0, x]*Log[s12])/
      3 - (112*Pi^2*G[1, 0, 1, x]*Log[s12])/3 - 60*Pi^2*G[1, 1, 0, x]*
      Log[s12] - 52*Pi^2*G[1, 1, 1, x]*Log[s12] + 96*G[0, 0, 0, 0, 0, x]*
      Log[s12] - 96*G[0, 0, 0, 0, 1, x]*Log[s12] - 96*G[0, 0, 0, 1, 0, x]*
      Log[s12] + 64*G[0, 0, 0, 1, 1, x]*Log[s12] - 32*G[0, 0, 1, 0, 1, x]*
      Log[s12] - 32*G[0, 0, 1, 1, 0, x]*Log[s12] + 96*G[0, 0, 1, 1, 1, x]*
      Log[s12] + 32*G[0, 1, 0, 1, 1, x]*Log[s12] + 32*G[0, 1, 1, 0, 1, x]*
      Log[s12] + 32*G[0, 1, 1, 1, 0, x]*Log[s12] - 120*G[1, 0, 0, 0, 0, x]*
      Log[s12] + 40*G[1, 0, 0, 0, 1, x]*Log[s12] + 40*G[1, 0, 0, 1, 0, x]*
      Log[s12] + 40*G[1, 0, 0, 1, 1, x]*Log[s12] + 80*G[1, 0, 1, 0, 1, x]*
      Log[s12] + 80*G[1, 0, 1, 1, 0, x]*Log[s12] - 64*G[1, 0, 1, 1, 1, x]*
      Log[s12] - 128*G[1, 1, 0, 0, 0, x]*Log[s12] + 
     128*G[1, 1, 0, 0, 1, x]*Log[s12] + 128*G[1, 1, 0, 1, 0, x]*Log[s12] - 
     32*G[1, 1, 0, 1, 1, x]*Log[s12] + 96*G[1, 1, 1, 0, 1, x]*Log[s12] + 
     96*G[1, 1, 1, 1, 0, x]*Log[s12] - 224*G[1, 1, 1, 1, 1, x]*Log[s12] + 
     (83*Pi^4*Log[s12]^2)/45 + (20*Pi^2*G[0, 0, x]*Log[s12]^2)/3 - 
     (14*Pi^2*G[0, 1, x]*Log[s12]^2)/3 - 18*Pi^2*G[1, 0, x]*Log[s12]^2 - 
     24*Pi^2*G[1, 1, x]*Log[s12]^2 - 16*G[0, 0, 0, 1, x]*Log[s12]^2 - 
     16*G[0, 0, 1, 0, x]*Log[s12]^2 + 32*G[0, 0, 1, 1, x]*Log[s12]^2 + 
     16*G[0, 1, 0, 1, x]*Log[s12]^2 + 16*G[0, 1, 1, 0, x]*Log[s12]^2 + 
     16*G[0, 1, 1, 1, x]*Log[s12]^2 - 40*G[1, 0, 0, 0, x]*Log[s12]^2 + 
     40*G[1, 0, 0, 1, x]*Log[s12]^2 + 40*G[1, 0, 1, 0, x]*Log[s12]^2 + 
     8*G[1, 0, 1, 1, x]*Log[s12]^2 + 48*G[1, 1, 0, 1, x]*Log[s12]^2 + 
     48*G[1, 1, 1, 0, x]*Log[s12]^2 - 64*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     2*Pi^2*G[0, x]*Log[s12]^3 - (22*Pi^2*G[1, x]*Log[s12]^3)/3 - 
     (16*G[0, 0, 0, x]*Log[s12]^3)/3 + (16*G[0, 0, 1, x]*Log[s12]^3)/3 + 
     (16*G[0, 1, 0, x]*Log[s12]^3)/3 + (32*G[0, 1, 1, x]*Log[s12]^3)/3 + 
     16*G[1, 0, 1, x]*Log[s12]^3 + 16*G[1, 1, 0, x]*Log[s12]^3 - 
     (16*G[1, 1, 1, x]*Log[s12]^3)/3 - (5*Pi^2*Log[s12]^4)/3 + 
     4*G[0, 1, x]*Log[s12]^4 + 4*G[1, 0, x]*Log[s12]^4 + 
     (8*G[1, 1, x]*Log[s12]^4)/3 + (4*G[0, x]*Log[s12]^5)/5 + 
     (4*G[1, x]*Log[s12]^5)/3 + (16*Log[s12]^6)/45 - 
     (31*Pi^2*G[0, x]*Zeta[3])/3 - (112*Pi^2*G[1, x]*Zeta[3])/3 - 
     (56*G[0, 0, 0, x]*Zeta[3])/3 - (352*G[0, 0, 1, x]*Zeta[3])/3 - 
     (16*G[0, 1, 0, x]*Zeta[3])/3 + (16*G[0, 1, 1, x]*Zeta[3])/3 + 
     80*G[1, 0, 0, x]*Zeta[3] + 84*G[1, 0, 1, x]*Zeta[3] + 
     216*G[1, 1, 0, x]*Zeta[3] + (16*G[1, 1, 1, x]*Zeta[3])/3 - 
     27*Pi^2*Log[s12]*Zeta[3] + 8*G[0, 0, x]*Log[s12]*Zeta[3] + 
     144*G[1, 0, x]*Log[s12]*Zeta[3] + (184*G[1, 1, x]*Log[s12]*Zeta[3])/3 + 
     36*G[0, x]*Log[s12]^2*Zeta[3] + (176*G[1, x]*Log[s12]^2*Zeta[3])/3 + 
     (260*Log[s12]^3*Zeta[3])/9 - (85*Zeta[3]^2)/9 + 
     (526*G[0, x]*Zeta[5])/5 + 132*G[1, x]*Zeta[5] + 
     (1086*Log[s12]*Zeta[5])/5), 
 M["2L",33] -> 9/4 + ep*((-5*G[0, x])/2 - 2*G[1, x] - (9*Log[s12])/2) + 
   ep^2*((-47*Pi^2)/24 + G[0, 0, x] + 4*G[0, 1, x] + 4*G[1, 0, x] + 
     5*G[0, x]*Log[s12] + 4*G[1, x]*Log[s12] + (9*Log[s12]^2)/2) + 
   ep^3*((43*Pi^2*G[0, x])/12 + (13*Pi^2*G[1, x])/3 + 6*G[0, 0, 0, x] - 
     8*G[0, 0, 1, x] - 8*G[0, 1, 0, x] - 8*G[1, 0, 1, x] - 8*G[1, 1, 0, x] + 
     8*G[1, 1, 1, x] + (47*Pi^2*Log[s12])/12 - 2*G[0, 0, x]*Log[s12] - 
     8*G[0, 1, x]*Log[s12] - 8*G[1, 0, x]*Log[s12] - 5*G[0, x]*Log[s12]^2 - 
     4*G[1, x]*Log[s12]^2 - 3*Log[s12]^3 - (35*Zeta[3])/2) + 
   ep^4*((-59*Pi^4)/480 - (13*Pi^2*G[0, 0, x])/2 - (26*Pi^2*G[0, 1, x])/3 - 
     10*Pi^2*G[1, 0, x] - (26*Pi^2*G[1, 1, x])/3 - 28*G[0, 0, 0, 0, x] + 
     16*G[0, 0, 0, 1, x] + 16*G[0, 0, 1, 0, x] + 16*G[0, 1, 0, 1, x] + 
     16*G[0, 1, 1, 0, x] - 16*G[0, 1, 1, 1, x] - 20*G[1, 0, 0, 0, x] + 
     20*G[1, 0, 0, 1, x] + 20*G[1, 0, 1, 0, x] - 4*G[1, 0, 1, 1, x] + 
     16*G[1, 1, 0, 1, x] + 16*G[1, 1, 1, 0, x] - 32*G[1, 1, 1, 1, x] - 
     (43*Pi^2*G[0, x]*Log[s12])/6 - (26*Pi^2*G[1, x]*Log[s12])/3 - 
     12*G[0, 0, 0, x]*Log[s12] + 16*G[0, 0, 1, x]*Log[s12] + 
     16*G[0, 1, 0, x]*Log[s12] + 16*G[1, 0, 1, x]*Log[s12] + 
     16*G[1, 1, 0, x]*Log[s12] - 16*G[1, 1, 1, x]*Log[s12] - 
     (47*Pi^2*Log[s12]^2)/12 + 2*G[0, 0, x]*Log[s12]^2 + 
     8*G[0, 1, x]*Log[s12]^2 + 8*G[1, 0, x]*Log[s12]^2 + 
     (10*G[0, x]*Log[s12]^3)/3 + (8*G[1, x]*Log[s12]^3)/3 + 
     (3*Log[s12]^4)/2 + (77*G[0, x]*Zeta[3])/3 + (88*G[1, x]*Zeta[3])/3 + 
     35*Log[s12]*Zeta[3]) + ep^5*((31*Pi^4*G[0, x])/240 + (Pi^4*G[1, x])/36 + 
     (35*Pi^2*G[0, 0, 0, x])/3 + (52*Pi^2*G[0, 0, 1, x])/3 + 
     20*Pi^2*G[0, 1, 0, x] + (52*Pi^2*G[0, 1, 1, x])/3 + 
     (52*Pi^2*G[1, 0, 0, x])/3 + (62*Pi^2*G[1, 0, 1, x])/3 + 
     24*Pi^2*G[1, 1, 0, x] + (52*Pi^2*G[1, 1, 1, x])/3 + 
     88*G[0, 0, 0, 0, 0, x] - 32*G[0, 0, 0, 0, 1, x] - 
     32*G[0, 0, 0, 1, 0, x] - 32*G[0, 0, 1, 0, 1, x] - 
     32*G[0, 0, 1, 1, 0, x] + 32*G[0, 0, 1, 1, 1, x] + 
     40*G[0, 1, 0, 0, 0, x] - 40*G[0, 1, 0, 0, 1, x] - 
     40*G[0, 1, 0, 1, 0, x] + 8*G[0, 1, 0, 1, 1, x] - 
     32*G[0, 1, 1, 0, 1, x] - 32*G[0, 1, 1, 1, 0, x] + 
     64*G[0, 1, 1, 1, 1, x] + 76*G[1, 0, 0, 0, 0, x] - 
     36*G[1, 0, 0, 0, 1, x] - 36*G[1, 0, 0, 1, 0, x] - 
     4*G[1, 0, 0, 1, 1, x] - 40*G[1, 0, 1, 0, 1, x] - 
     40*G[1, 0, 1, 1, 0, x] + 48*G[1, 0, 1, 1, 1, x] + 
     48*G[1, 1, 0, 0, 0, x] - 48*G[1, 1, 0, 0, 1, x] - 
     48*G[1, 1, 0, 1, 0, x] + 16*G[1, 1, 0, 1, 1, x] - 
     32*G[1, 1, 1, 0, 1, x] - 32*G[1, 1, 1, 1, 0, x] + 
     96*G[1, 1, 1, 1, 1, x] + (59*Pi^4*Log[s12])/240 + 
     13*Pi^2*G[0, 0, x]*Log[s12] + (52*Pi^2*G[0, 1, x]*Log[s12])/3 + 
     20*Pi^2*G[1, 0, x]*Log[s12] + (52*Pi^2*G[1, 1, x]*Log[s12])/3 + 
     56*G[0, 0, 0, 0, x]*Log[s12] - 32*G[0, 0, 0, 1, x]*Log[s12] - 
     32*G[0, 0, 1, 0, x]*Log[s12] - 32*G[0, 1, 0, 1, x]*Log[s12] - 
     32*G[0, 1, 1, 0, x]*Log[s12] + 32*G[0, 1, 1, 1, x]*Log[s12] + 
     40*G[1, 0, 0, 0, x]*Log[s12] - 40*G[1, 0, 0, 1, x]*Log[s12] - 
     40*G[1, 0, 1, 0, x]*Log[s12] + 8*G[1, 0, 1, 1, x]*Log[s12] - 
     32*G[1, 1, 0, 1, x]*Log[s12] - 32*G[1, 1, 1, 0, x]*Log[s12] + 
     64*G[1, 1, 1, 1, x]*Log[s12] + (43*Pi^2*G[0, x]*Log[s12]^2)/6 + 
     (26*Pi^2*G[1, x]*Log[s12]^2)/3 + 12*G[0, 0, 0, x]*Log[s12]^2 - 
     16*G[0, 0, 1, x]*Log[s12]^2 - 16*G[0, 1, 0, x]*Log[s12]^2 - 
     16*G[1, 0, 1, x]*Log[s12]^2 - 16*G[1, 1, 0, x]*Log[s12]^2 + 
     16*G[1, 1, 1, x]*Log[s12]^2 + (47*Pi^2*Log[s12]^3)/18 - 
     (4*G[0, 0, x]*Log[s12]^3)/3 - (16*G[0, 1, x]*Log[s12]^3)/3 - 
     (16*G[1, 0, x]*Log[s12]^3)/3 - (5*G[0, x]*Log[s12]^4)/3 - 
     (4*G[1, x]*Log[s12]^4)/3 - (3*Log[s12]^5)/5 + (407*Pi^2*Zeta[3])/36 - 
     (98*G[0, 0, x]*Zeta[3])/3 - (176*G[0, 1, x]*Zeta[3])/3 - 
     (224*G[1, 0, x]*Zeta[3])/3 - 28*G[1, 1, x]*Zeta[3] - 
     (154*G[0, x]*Log[s12]*Zeta[3])/3 - (176*G[1, x]*Log[s12]*Zeta[3])/3 - 
     35*Log[s12]^2*Zeta[3] - (889*Zeta[5])/10) + 
   ep^6*((-619*Pi^6)/20160 - (Pi^4*G[0, 0, x])/40 - (Pi^4*G[0, 1, x])/18 - 
     (17*Pi^4*G[1, 0, x])/90 - (17*Pi^4*G[1, 1, x])/45 - 
     (62*Pi^2*G[0, 0, 0, 0, x])/3 - (104*Pi^2*G[0, 0, 0, 1, x])/3 - 
     40*Pi^2*G[0, 0, 1, 0, x] - (104*Pi^2*G[0, 0, 1, 1, x])/3 - 
     (104*Pi^2*G[0, 1, 0, 0, x])/3 - (124*Pi^2*G[0, 1, 0, 1, x])/3 - 
     48*Pi^2*G[0, 1, 1, 0, x] - (104*Pi^2*G[0, 1, 1, 1, x])/3 - 
     (74*Pi^2*G[1, 0, 0, 0, x])/3 - 36*Pi^2*G[1, 0, 0, 1, x] - 
     42*Pi^2*G[1, 0, 1, 0, x] - (118*Pi^2*G[1, 0, 1, 1, x])/3 - 
     48*Pi^2*G[1, 1, 0, 0, x] - 52*Pi^2*G[1, 1, 0, 1, x] - 
     56*Pi^2*G[1, 1, 1, 0, x] - (104*Pi^2*G[1, 1, 1, 1, x])/3 - 
     240*G[0, 0, 0, 0, 0, 0, x] + 64*G[0, 0, 0, 0, 0, 1, x] + 
     64*G[0, 0, 0, 0, 1, 0, x] + 64*G[0, 0, 0, 1, 0, 1, x] + 
     64*G[0, 0, 0, 1, 1, 0, x] - 64*G[0, 0, 0, 1, 1, 1, x] - 
     80*G[0, 0, 1, 0, 0, 0, x] + 80*G[0, 0, 1, 0, 0, 1, x] + 
     80*G[0, 0, 1, 0, 1, 0, x] - 16*G[0, 0, 1, 0, 1, 1, x] + 
     64*G[0, 0, 1, 1, 0, 1, x] + 64*G[0, 0, 1, 1, 1, 0, x] - 
     128*G[0, 0, 1, 1, 1, 1, x] - 152*G[0, 1, 0, 0, 0, 0, x] + 
     72*G[0, 1, 0, 0, 0, 1, x] + 72*G[0, 1, 0, 0, 1, 0, x] + 
     8*G[0, 1, 0, 0, 1, 1, x] + 80*G[0, 1, 0, 1, 0, 1, x] + 
     80*G[0, 1, 0, 1, 1, 0, x] - 96*G[0, 1, 0, 1, 1, 1, x] - 
     96*G[0, 1, 1, 0, 0, 0, x] + 96*G[0, 1, 1, 0, 0, 1, x] + 
     96*G[0, 1, 1, 0, 1, 0, x] - 32*G[0, 1, 1, 0, 1, 1, x] + 
     64*G[0, 1, 1, 1, 0, 1, x] + 64*G[0, 1, 1, 1, 1, 0, x] - 
     192*G[0, 1, 1, 1, 1, 1, x] - 204*G[1, 0, 0, 0, 0, 0, x] + 
     52*G[1, 0, 0, 0, 0, 1, x] + 52*G[1, 0, 0, 0, 1, 0, x] + 
     20*G[1, 0, 0, 0, 1, 1, x] + 72*G[1, 0, 0, 1, 0, 1, x] + 
     72*G[1, 0, 0, 1, 1, 0, x] - 64*G[1, 0, 0, 1, 1, 1, x] - 
     80*G[1, 0, 1, 0, 0, 0, x] + 80*G[1, 0, 1, 0, 0, 1, x] + 
     80*G[1, 0, 1, 0, 1, 0, x] + 80*G[1, 0, 1, 1, 0, 1, x] + 
     80*G[1, 0, 1, 1, 1, 0, x] - 176*G[1, 0, 1, 1, 1, 1, x] - 
     200*G[1, 1, 0, 0, 0, 0, x] + 104*G[1, 1, 0, 0, 0, 1, x] + 
     104*G[1, 1, 0, 0, 1, 0, x] - 8*G[1, 1, 0, 0, 1, 1, x] + 
     96*G[1, 1, 0, 1, 0, 1, x] + 96*G[1, 1, 0, 1, 1, 0, x] - 
     128*G[1, 1, 0, 1, 1, 1, x] - 112*G[1, 1, 1, 0, 0, 0, x] + 
     112*G[1, 1, 1, 0, 0, 1, x] + 112*G[1, 1, 1, 0, 1, 0, x] - 
     48*G[1, 1, 1, 0, 1, 1, x] + 64*G[1, 1, 1, 1, 0, 1, x] + 
     64*G[1, 1, 1, 1, 1, 0, x] - 256*G[1, 1, 1, 1, 1, 1, x] - 
     (31*Pi^4*G[0, x]*Log[s12])/120 - (Pi^4*G[1, x]*Log[s12])/18 - 
     (70*Pi^2*G[0, 0, 0, x]*Log[s12])/3 - (104*Pi^2*G[0, 0, 1, x]*Log[s12])/
      3 - 40*Pi^2*G[0, 1, 0, x]*Log[s12] - (104*Pi^2*G[0, 1, 1, x]*Log[s12])/
      3 - (104*Pi^2*G[1, 0, 0, x]*Log[s12])/3 - 
     (124*Pi^2*G[1, 0, 1, x]*Log[s12])/3 - 48*Pi^2*G[1, 1, 0, x]*Log[s12] - 
     (104*Pi^2*G[1, 1, 1, x]*Log[s12])/3 - 176*G[0, 0, 0, 0, 0, x]*Log[s12] + 
     64*G[0, 0, 0, 0, 1, x]*Log[s12] + 64*G[0, 0, 0, 1, 0, x]*Log[s12] + 
     64*G[0, 0, 1, 0, 1, x]*Log[s12] + 64*G[0, 0, 1, 1, 0, x]*Log[s12] - 
     64*G[0, 0, 1, 1, 1, x]*Log[s12] - 80*G[0, 1, 0, 0, 0, x]*Log[s12] + 
     80*G[0, 1, 0, 0, 1, x]*Log[s12] + 80*G[0, 1, 0, 1, 0, x]*Log[s12] - 
     16*G[0, 1, 0, 1, 1, x]*Log[s12] + 64*G[0, 1, 1, 0, 1, x]*Log[s12] + 
     64*G[0, 1, 1, 1, 0, x]*Log[s12] - 128*G[0, 1, 1, 1, 1, x]*Log[s12] - 
     152*G[1, 0, 0, 0, 0, x]*Log[s12] + 72*G[1, 0, 0, 0, 1, x]*Log[s12] + 
     72*G[1, 0, 0, 1, 0, x]*Log[s12] + 8*G[1, 0, 0, 1, 1, x]*Log[s12] + 
     80*G[1, 0, 1, 0, 1, x]*Log[s12] + 80*G[1, 0, 1, 1, 0, x]*Log[s12] - 
     96*G[1, 0, 1, 1, 1, x]*Log[s12] - 96*G[1, 1, 0, 0, 0, x]*Log[s12] + 
     96*G[1, 1, 0, 0, 1, x]*Log[s12] + 96*G[1, 1, 0, 1, 0, x]*Log[s12] - 
     32*G[1, 1, 0, 1, 1, x]*Log[s12] + 64*G[1, 1, 1, 0, 1, x]*Log[s12] + 
     64*G[1, 1, 1, 1, 0, x]*Log[s12] - 192*G[1, 1, 1, 1, 1, x]*Log[s12] - 
     (59*Pi^4*Log[s12]^2)/240 - 13*Pi^2*G[0, 0, x]*Log[s12]^2 - 
     (52*Pi^2*G[0, 1, x]*Log[s12]^2)/3 - 20*Pi^2*G[1, 0, x]*Log[s12]^2 - 
     (52*Pi^2*G[1, 1, x]*Log[s12]^2)/3 - 56*G[0, 0, 0, 0, x]*Log[s12]^2 + 
     32*G[0, 0, 0, 1, x]*Log[s12]^2 + 32*G[0, 0, 1, 0, x]*Log[s12]^2 + 
     32*G[0, 1, 0, 1, x]*Log[s12]^2 + 32*G[0, 1, 1, 0, x]*Log[s12]^2 - 
     32*G[0, 1, 1, 1, x]*Log[s12]^2 - 40*G[1, 0, 0, 0, x]*Log[s12]^2 + 
     40*G[1, 0, 0, 1, x]*Log[s12]^2 + 40*G[1, 0, 1, 0, x]*Log[s12]^2 - 
     8*G[1, 0, 1, 1, x]*Log[s12]^2 + 32*G[1, 1, 0, 1, x]*Log[s12]^2 + 
     32*G[1, 1, 1, 0, x]*Log[s12]^2 - 64*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     (43*Pi^2*G[0, x]*Log[s12]^3)/9 - (52*Pi^2*G[1, x]*Log[s12]^3)/9 - 
     8*G[0, 0, 0, x]*Log[s12]^3 + (32*G[0, 0, 1, x]*Log[s12]^3)/3 + 
     (32*G[0, 1, 0, x]*Log[s12]^3)/3 + (32*G[1, 0, 1, x]*Log[s12]^3)/3 + 
     (32*G[1, 1, 0, x]*Log[s12]^3)/3 - (32*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (47*Pi^2*Log[s12]^4)/36 + (2*G[0, 0, x]*Log[s12]^4)/3 + 
     (8*G[0, 1, x]*Log[s12]^4)/3 + (8*G[1, 0, x]*Log[s12]^4)/3 + 
     (2*G[0, x]*Log[s12]^5)/3 + (8*G[1, x]*Log[s12]^5)/15 + Log[s12]^6/5 - 
     (379*Pi^2*G[0, x]*Zeta[3])/18 - (440*Pi^2*G[1, x]*Zeta[3])/9 + 
     28*G[0, 0, 0, x]*Zeta[3] + (352*G[0, 0, 1, x]*Zeta[3])/3 + 
     (448*G[0, 1, 0, x]*Zeta[3])/3 + 56*G[0, 1, 1, x]*Zeta[3] + 
     72*G[1, 0, 0, x]*Zeta[3] + (412*G[1, 0, 1, x]*Zeta[3])/3 + 
     (544*G[1, 1, 0, x]*Zeta[3])/3 - (16*G[1, 1, 1, x]*Zeta[3])/3 - 
     (407*Pi^2*Log[s12]*Zeta[3])/18 + (196*G[0, 0, x]*Log[s12]*Zeta[3])/3 + 
     (352*G[0, 1, x]*Log[s12]*Zeta[3])/3 + (448*G[1, 0, x]*Log[s12]*Zeta[3])/
      3 + 56*G[1, 1, x]*Log[s12]*Zeta[3] + (154*G[0, x]*Log[s12]^2*Zeta[3])/
      3 + (176*G[1, x]*Log[s12]^2*Zeta[3])/3 + (70*Log[s12]^3*Zeta[3])/3 + 
     (307*Zeta[3]^2)/6 + 153*G[0, x]*Zeta[5] + (564*G[1, x]*Zeta[5])/5 + 
     (889*Log[s12]*Zeta[5])/5), 
 M["2L",36] -> 5/4 + ep*(I*Pi - (7*G[0, x])/2 + 2*G[1, x] - (5*Log[s12])/2) + 
   ep^2*((-7*Pi^2)/8 - (4*I)*Pi*G[0, x] + I*Pi*G[1, x] + 2*G[0, 0, x] + 
     G[0, 1, x] + G[1, 0, x] - 4*G[1, 1, x] - (2*I)*Pi*Log[s12] + 
     7*G[0, x]*Log[s12] - 4*G[1, x]*Log[s12] + (5*Log[s12]^2)/2) + 
   ep^3*((-I/2)*Pi^3 + (25*Pi^2*G[0, x])/4 - (7*Pi^2*G[1, x])/2 + 
     (6*I)*Pi*G[0, 0, x] - I*Pi*G[0, 1, x] - (5*I)*Pi*G[1, 1, x] + 
     6*G[0, 0, 0, x] - 4*G[0, 0, 1, x] - 4*G[0, 1, 0, x] + G[0, 1, 1, x] - 
     6*G[1, 0, 0, x] + 4*G[1, 0, 1, x] + 4*G[1, 1, 0, x] - G[1, 1, 1, x] + 
     (7*Pi^2*Log[s12])/4 + (8*I)*Pi*G[0, x]*Log[s12] - 
     (2*I)*Pi*G[1, x]*Log[s12] - 4*G[0, 0, x]*Log[s12] - 
     2*G[0, 1, x]*Log[s12] - 2*G[1, 0, x]*Log[s12] + 8*G[1, 1, x]*Log[s12] + 
     (2*I)*Pi*Log[s12]^2 - 7*G[0, x]*Log[s12]^2 + 4*G[1, x]*Log[s12]^2 - 
     (5*Log[s12]^3)/3 - (13*Zeta[3])/3) + 
   ep^4*((-141*Pi^4)/160 + ((10*I)/3)*Pi^3*G[0, x] - 
     ((17*I)/6)*Pi^3*G[1, x] - 12*Pi^2*G[0, 0, x] - 5*Pi^2*G[0, 1, x] + 
     (11*Pi^2*G[1, 0, x])/2 + (23*Pi^2*G[1, 1, x])/2 - 
     (8*I)*Pi*G[0, 0, 0, x] - (9*I)*Pi*G[0, 0, 1, x] + 
     (12*I)*Pi*G[0, 1, 0, x] + (5*I)*Pi*G[0, 1, 1, x] - 
     (4*I)*Pi*G[1, 0, 0, x] - (9*I)*Pi*G[1, 0, 1, x] + 
     (13*I)*Pi*G[1, 1, 1, x] - 32*G[0, 0, 0, 0, x] + 12*G[0, 0, 0, 1, x] + 
     12*G[0, 0, 1, 0, x] - 13*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] + 
     14*G[0, 1, 0, 1, x] + 14*G[0, 1, 1, 0, x] - 11*G[0, 1, 1, 1, x] + 
     20*G[1, 0, 0, 0, x] - 12*G[1, 0, 0, 1, x] - 12*G[1, 0, 1, 0, x] - 
     5*G[1, 0, 1, 1, x] + 6*G[1, 1, 0, 0, x] - 14*G[1, 1, 0, 1, x] - 
     14*G[1, 1, 1, 0, x] + 29*G[1, 1, 1, 1, x] + I*Pi^3*Log[s12] - 
     (25*Pi^2*G[0, x]*Log[s12])/2 + 7*Pi^2*G[1, x]*Log[s12] - 
     (12*I)*Pi*G[0, 0, x]*Log[s12] + (2*I)*Pi*G[0, 1, x]*Log[s12] + 
     (10*I)*Pi*G[1, 1, x]*Log[s12] - 12*G[0, 0, 0, x]*Log[s12] + 
     8*G[0, 0, 1, x]*Log[s12] + 8*G[0, 1, 0, x]*Log[s12] - 
     2*G[0, 1, 1, x]*Log[s12] + 12*G[1, 0, 0, x]*Log[s12] - 
     8*G[1, 0, 1, x]*Log[s12] - 8*G[1, 1, 0, x]*Log[s12] + 
     2*G[1, 1, 1, x]*Log[s12] - (7*Pi^2*Log[s12]^2)/4 - 
     (8*I)*Pi*G[0, x]*Log[s12]^2 + (2*I)*Pi*G[1, x]*Log[s12]^2 + 
     4*G[0, 0, x]*Log[s12]^2 + 2*G[0, 1, x]*Log[s12]^2 + 
     2*G[1, 0, x]*Log[s12]^2 - 8*G[1, 1, x]*Log[s12]^2 - 
     ((4*I)/3)*Pi*Log[s12]^3 + (14*G[0, x]*Log[s12]^3)/3 - 
     (8*G[1, x]*Log[s12]^3)/3 + (5*Log[s12]^4)/6 - ((92*I)/3)*Pi*Zeta[3] + 
     (160*G[0, x]*Zeta[3])/3 - (85*G[1, x]*Zeta[3])/3 + 
     (26*Log[s12]*Zeta[3])/3) + ep^5*(((-61*I)/40)*Pi^5 + 
     (257*Pi^4*G[0, x])/240 - (3*Pi^4*G[1, x])/5 - 
     ((19*I)/3)*Pi^3*G[0, 0, x] - ((43*I)/6)*Pi^3*G[0, 1, x] + 
     ((16*I)/3)*Pi^3*G[1, 0, x] + ((49*I)/6)*Pi^3*G[1, 1, x] + 
     23*Pi^2*G[0, 0, 0, x] + (45*Pi^2*G[0, 0, 1, x])/2 + 
     5*Pi^2*G[0, 1, 0, x] + 9*Pi^2*G[0, 1, 1, x] - 11*Pi^2*G[1, 0, 0, x] - 
     (11*Pi^2*G[1, 0, 1, x])/2 - 17*Pi^2*G[1, 1, 0, x] - 
     26*Pi^2*G[1, 1, 1, x] + (8*I)*Pi*G[0, 0, 0, 0, x] - 
     (17*I)*Pi*G[0, 0, 0, 1, x] + (9*I)*Pi*G[0, 0, 1, 1, x] - 
     (32*I)*Pi*G[0, 1, 0, 0, x] + (21*I)*Pi*G[0, 1, 0, 1, x] + 
     (24*I)*Pi*G[0, 1, 1, 0, x] - (13*I)*Pi*G[0, 1, 1, 1, x] + 
     (16*I)*Pi*G[1, 0, 0, 0, x] - (25*I)*Pi*G[1, 0, 0, 1, x] - 
     (24*I)*Pi*G[1, 0, 1, 0, x] + (33*I)*Pi*G[1, 0, 1, 1, x] + 
     (8*I)*Pi*G[1, 1, 0, 0, x] + (21*I)*Pi*G[1, 1, 0, 1, x] - 
     (29*I)*Pi*G[1, 1, 1, 1, x] + 104*G[0, 0, 0, 0, 0, x] - 
     32*G[0, 0, 0, 0, 1, x] - 32*G[0, 0, 0, 1, 0, x] - 
     9*G[0, 0, 0, 1, 1, x] - 24*G[0, 0, 1, 0, 1, x] - 
     24*G[0, 0, 1, 1, 0, x] + 59*G[0, 0, 1, 1, 1, x] - 
     8*G[0, 1, 0, 0, 0, x] - 36*G[0, 1, 0, 0, 1, x] - 
     36*G[0, 1, 0, 1, 0, x] + 29*G[0, 1, 0, 1, 1, x] + 
     30*G[0, 1, 1, 0, 0, x] - 34*G[0, 1, 1, 0, 1, x] - 
     34*G[0, 1, 1, 1, 0, x] + 43*G[0, 1, 1, 1, 1, x] - 
     56*G[1, 0, 0, 0, 0, x] + 32*G[1, 0, 0, 0, 1, x] + 
     32*G[1, 0, 0, 1, 0, x] - 33*G[1, 0, 0, 1, 1, x] - 
     24*G[1, 0, 1, 0, 0, x] + 24*G[1, 0, 1, 0, 1, x] + 
     24*G[1, 0, 1, 1, 0, x] + 19*G[1, 0, 1, 1, 1, x] - 
     40*G[1, 1, 0, 0, 0, x] + 36*G[1, 1, 0, 0, 1, x] + 
     36*G[1, 1, 0, 1, 0, x] + 13*G[1, 1, 0, 1, 1, x] - 
     6*G[1, 1, 1, 0, 0, x] + 34*G[1, 1, 1, 0, 1, x] + 
     34*G[1, 1, 1, 1, 0, x] - 121*G[1, 1, 1, 1, 1, x] + 
     (141*Pi^4*Log[s12])/80 - ((20*I)/3)*Pi^3*G[0, x]*Log[s12] + 
     ((17*I)/3)*Pi^3*G[1, x]*Log[s12] + 24*Pi^2*G[0, 0, x]*Log[s12] + 
     10*Pi^2*G[0, 1, x]*Log[s12] - 11*Pi^2*G[1, 0, x]*Log[s12] - 
     23*Pi^2*G[1, 1, x]*Log[s12] + (16*I)*Pi*G[0, 0, 0, x]*Log[s12] + 
     (18*I)*Pi*G[0, 0, 1, x]*Log[s12] - (24*I)*Pi*G[0, 1, 0, x]*Log[s12] - 
     (10*I)*Pi*G[0, 1, 1, x]*Log[s12] + (8*I)*Pi*G[1, 0, 0, x]*Log[s12] + 
     (18*I)*Pi*G[1, 0, 1, x]*Log[s12] - (26*I)*Pi*G[1, 1, 1, x]*Log[s12] + 
     64*G[0, 0, 0, 0, x]*Log[s12] - 24*G[0, 0, 0, 1, x]*Log[s12] - 
     24*G[0, 0, 1, 0, x]*Log[s12] + 26*G[0, 0, 1, 1, x]*Log[s12] - 
     12*G[0, 1, 0, 0, x]*Log[s12] - 28*G[0, 1, 0, 1, x]*Log[s12] - 
     28*G[0, 1, 1, 0, x]*Log[s12] + 22*G[0, 1, 1, 1, x]*Log[s12] - 
     40*G[1, 0, 0, 0, x]*Log[s12] + 24*G[1, 0, 0, 1, x]*Log[s12] + 
     24*G[1, 0, 1, 0, x]*Log[s12] + 10*G[1, 0, 1, 1, x]*Log[s12] - 
     12*G[1, 1, 0, 0, x]*Log[s12] + 28*G[1, 1, 0, 1, x]*Log[s12] + 
     28*G[1, 1, 1, 0, x]*Log[s12] - 58*G[1, 1, 1, 1, x]*Log[s12] - 
     I*Pi^3*Log[s12]^2 + (25*Pi^2*G[0, x]*Log[s12]^2)/2 - 
     7*Pi^2*G[1, x]*Log[s12]^2 + (12*I)*Pi*G[0, 0, x]*Log[s12]^2 - 
     (2*I)*Pi*G[0, 1, x]*Log[s12]^2 - (10*I)*Pi*G[1, 1, x]*Log[s12]^2 + 
     12*G[0, 0, 0, x]*Log[s12]^2 - 8*G[0, 0, 1, x]*Log[s12]^2 - 
     8*G[0, 1, 0, x]*Log[s12]^2 + 2*G[0, 1, 1, x]*Log[s12]^2 - 
     12*G[1, 0, 0, x]*Log[s12]^2 + 8*G[1, 0, 1, x]*Log[s12]^2 + 
     8*G[1, 1, 0, x]*Log[s12]^2 - 2*G[1, 1, 1, x]*Log[s12]^2 + 
     (7*Pi^2*Log[s12]^3)/6 + ((16*I)/3)*Pi*G[0, x]*Log[s12]^3 - 
     ((4*I)/3)*Pi*G[1, x]*Log[s12]^3 - (8*G[0, 0, x]*Log[s12]^3)/3 - 
     (4*G[0, 1, x]*Log[s12]^3)/3 - (4*G[1, 0, x]*Log[s12]^3)/3 + 
     (16*G[1, 1, x]*Log[s12]^3)/3 + ((2*I)/3)*Pi*Log[s12]^4 - 
     (7*G[0, x]*Log[s12]^4)/3 + (4*G[1, x]*Log[s12]^4)/3 - Log[s12]^5/3 + 
     (35*Pi^2*Zeta[3])/6 + ((248*I)/3)*Pi*G[0, x]*Zeta[3] - 
     ((152*I)/3)*Pi*G[1, x]*Zeta[3] - (178*G[0, 0, x]*Zeta[3])/3 + 
     (7*G[0, 1, x]*Zeta[3])/3 + (10*G[1, 0, x]*Zeta[3])/3 + 
     (161*G[1, 1, x]*Zeta[3])/3 + ((184*I)/3)*Pi*Log[s12]*Zeta[3] - 
     (320*G[0, x]*Log[s12]*Zeta[3])/3 + (170*G[1, x]*Log[s12]*Zeta[3])/3 - 
     (26*Log[s12]^2*Zeta[3])/3 - 28*Zeta[5]) + 
   ep^6*((-347*Pi^6)/60480 + ((79*I)/30)*Pi^5*G[0, x] - 
     ((259*I)/120)*Pi^5*G[1, x] - (29*Pi^4*G[0, 0, x])/20 + 
     (163*Pi^4*G[0, 1, x])/120 + (3*Pi^4*G[1, 0, x])/8 - 
     (17*Pi^4*G[1, 1, x])/60 + (12*I)*Pi^3*G[0, 0, 0, x] + 
     ((15*I)/2)*Pi^3*G[0, 0, 1, x] + ((26*I)/3)*Pi^3*G[0, 1, 0, x] - 
     ((25*I)/6)*Pi^3*G[0, 1, 1, x] - (10*I)*Pi^3*G[1, 0, 0, x] + 
     ((31*I)/2)*Pi^3*G[1, 0, 1, x] - ((32*I)/3)*Pi^3*G[1, 1, 0, x] - 
     ((113*I)/6)*Pi^3*G[1, 1, 1, x] - 44*Pi^2*G[0, 0, 0, 0, x] - 
     (55*Pi^2*G[0, 0, 0, 1, x])/2 - 26*Pi^2*G[0, 0, 1, 0, x] - 
     34*Pi^2*G[0, 0, 1, 1, x] - 11*Pi^2*G[0, 1, 0, 0, x] - 
     (111*Pi^2*G[0, 1, 0, 1, x])/2 - 64*Pi^2*G[0, 1, 1, 0, x] - 
     16*Pi^2*G[0, 1, 1, 1, x] + 22*Pi^2*G[1, 0, 0, 0, x] + 
     (137*Pi^2*G[1, 0, 0, 1, x])/2 + 50*Pi^2*G[1, 0, 1, 0, x] - 
     2*Pi^2*G[1, 0, 1, 1, x] + 33*Pi^2*G[1, 1, 0, 0, x] + 
     (29*Pi^2*G[1, 1, 0, 1, x])/2 + 40*Pi^2*G[1, 1, 1, 0, x] + 
     52*Pi^2*G[1, 1, 1, 1, x] - (49*I)*Pi*G[0, 0, 0, 0, 1, x] + 
     (49*I)*Pi*G[0, 0, 0, 1, 1, x] + (9*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (9*I)*Pi*G[0, 0, 1, 1, 1, x] + (80*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (37*I)*Pi*G[0, 1, 0, 0, 1, x] - (96*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (21*I)*Pi*G[0, 1, 0, 1, 1, x] - (32*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (45*I)*Pi*G[0, 1, 1, 0, 1, x] + (48*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     (29*I)*Pi*G[0, 1, 1, 1, 1, x] - (48*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (41*I)*Pi*G[1, 0, 0, 0, 1, x] + (48*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (41*I)*Pi*G[1, 0, 0, 1, 1, x] + (48*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (81*I)*Pi*G[1, 0, 1, 0, 1, x] - (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     (81*I)*Pi*G[1, 0, 1, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (53*I)*Pi*G[1, 1, 0, 0, 1, x] + (48*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     (69*I)*Pi*G[1, 1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 1, 0, 0, x] - 
     (45*I)*Pi*G[1, 1, 1, 0, 1, x] + (61*I)*Pi*G[1, 1, 1, 1, 1, x] - 
     288*G[0, 0, 0, 0, 0, 0, x] + 80*G[0, 0, 0, 0, 0, 1, x] + 
     80*G[0, 0, 0, 0, 1, 0, x] - 65*G[0, 0, 0, 0, 1, 1, x] - 
     24*G[0, 0, 0, 1, 0, 0, x] + 88*G[0, 0, 0, 1, 0, 1, x] + 
     88*G[0, 0, 0, 1, 1, 0, x] - 21*G[0, 0, 0, 1, 1, 1, x] - 
     48*G[0, 0, 1, 0, 0, 0, x] + 48*G[0, 0, 1, 0, 0, 1, x] + 
     48*G[0, 0, 1, 0, 1, 0, x] + 9*G[0, 0, 1, 0, 1, 1, x] + 
     48*G[0, 0, 1, 1, 0, 1, x] + 48*G[0, 0, 1, 1, 1, 0, x] - 
     175*G[0, 0, 1, 1, 1, 1, x] + 8*G[0, 1, 0, 0, 0, 0, x] + 
     88*G[0, 1, 0, 0, 0, 1, x] + 88*G[0, 1, 0, 0, 1, 0, x] + 
     21*G[0, 1, 0, 0, 1, 1, x] - 84*G[0, 1, 0, 1, 0, 0, x] + 
     60*G[0, 1, 0, 1, 0, 1, x] + 60*G[0, 1, 0, 1, 1, 0, x] - 
     139*G[0, 1, 0, 1, 1, 1, x] - 176*G[0, 1, 1, 0, 0, 0, x] + 
     84*G[0, 1, 1, 0, 0, 1, x] + 84*G[0, 1, 1, 0, 1, 0, x] - 
     61*G[0, 1, 1, 0, 1, 1, x] + 42*G[0, 1, 1, 1, 0, 0, x] + 
     74*G[0, 1, 1, 1, 0, 1, x] + 74*G[0, 1, 1, 1, 1, 0, x] - 
     131*G[0, 1, 1, 1, 1, 1, x] + 144*G[1, 0, 0, 0, 0, 0, x] - 
     80*G[1, 0, 0, 0, 0, 1, x] - 80*G[1, 0, 0, 0, 1, 0, x] - 
     25*G[1, 0, 0, 0, 1, 1, x] + 72*G[1, 0, 0, 1, 0, 0, x] - 
     88*G[1, 0, 0, 1, 0, 1, x] - 88*G[1, 0, 0, 1, 1, 0, x] + 
     195*G[1, 0, 0, 1, 1, 1, x] + 144*G[1, 0, 1, 0, 0, 0, x] - 
     48*G[1, 0, 1, 0, 0, 1, x] - 48*G[1, 0, 1, 0, 1, 0, x] + 
     81*G[1, 0, 1, 0, 1, 1, x] - 48*G[1, 0, 1, 1, 0, 0, x] - 
     48*G[1, 0, 1, 1, 0, 1, x] - 48*G[1, 0, 1, 1, 1, 0, x] - 
     71*G[1, 0, 1, 1, 1, 1, x] + 136*G[1, 1, 0, 0, 0, 0, x] - 
     88*G[1, 1, 0, 0, 0, 1, x] - 88*G[1, 1, 0, 0, 1, 0, x] + 
     69*G[1, 1, 0, 0, 1, 1, x] + 36*G[1, 1, 0, 1, 0, 0, x] - 
     60*G[1, 1, 0, 1, 0, 1, x] - 60*G[1, 1, 0, 1, 1, 0, x] - 
     35*G[1, 1, 0, 1, 1, 1, x] + 80*G[1, 1, 1, 0, 0, 0, x] - 
     84*G[1, 1, 1, 0, 0, 1, x] - 84*G[1, 1, 1, 0, 1, 0, x] - 
     29*G[1, 1, 1, 0, 1, 1, x] + 6*G[1, 1, 1, 1, 0, 0, x] - 
     74*G[1, 1, 1, 1, 0, 1, x] - 74*G[1, 1, 1, 1, 1, 0, x] + 
     377*G[1, 1, 1, 1, 1, 1, x] + ((61*I)/20)*Pi^5*Log[s12] - 
     (257*Pi^4*G[0, x]*Log[s12])/120 + (6*Pi^4*G[1, x]*Log[s12])/5 + 
     ((38*I)/3)*Pi^3*G[0, 0, x]*Log[s12] + ((43*I)/3)*Pi^3*G[0, 1, x]*
      Log[s12] - ((32*I)/3)*Pi^3*G[1, 0, x]*Log[s12] - 
     ((49*I)/3)*Pi^3*G[1, 1, x]*Log[s12] - 46*Pi^2*G[0, 0, 0, x]*Log[s12] - 
     45*Pi^2*G[0, 0, 1, x]*Log[s12] - 10*Pi^2*G[0, 1, 0, x]*Log[s12] - 
     18*Pi^2*G[0, 1, 1, x]*Log[s12] + 22*Pi^2*G[1, 0, 0, x]*Log[s12] + 
     11*Pi^2*G[1, 0, 1, x]*Log[s12] + 34*Pi^2*G[1, 1, 0, x]*Log[s12] + 
     52*Pi^2*G[1, 1, 1, x]*Log[s12] - (16*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] + 
     (34*I)*Pi*G[0, 0, 0, 1, x]*Log[s12] - (18*I)*Pi*G[0, 0, 1, 1, x]*
      Log[s12] + (64*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] - 
     (42*I)*Pi*G[0, 1, 0, 1, x]*Log[s12] - (48*I)*Pi*G[0, 1, 1, 0, x]*
      Log[s12] + (26*I)*Pi*G[0, 1, 1, 1, x]*Log[s12] - 
     (32*I)*Pi*G[1, 0, 0, 0, x]*Log[s12] + (50*I)*Pi*G[1, 0, 0, 1, x]*
      Log[s12] + (48*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] - 
     (66*I)*Pi*G[1, 0, 1, 1, x]*Log[s12] - (16*I)*Pi*G[1, 1, 0, 0, x]*
      Log[s12] - (42*I)*Pi*G[1, 1, 0, 1, x]*Log[s12] + 
     (58*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] - 208*G[0, 0, 0, 0, 0, x]*Log[s12] + 
     64*G[0, 0, 0, 0, 1, x]*Log[s12] + 64*G[0, 0, 0, 1, 0, x]*Log[s12] + 
     18*G[0, 0, 0, 1, 1, x]*Log[s12] + 48*G[0, 0, 1, 0, 1, x]*Log[s12] + 
     48*G[0, 0, 1, 1, 0, x]*Log[s12] - 118*G[0, 0, 1, 1, 1, x]*Log[s12] + 
     16*G[0, 1, 0, 0, 0, x]*Log[s12] + 72*G[0, 1, 0, 0, 1, x]*Log[s12] + 
     72*G[0, 1, 0, 1, 0, x]*Log[s12] - 58*G[0, 1, 0, 1, 1, x]*Log[s12] - 
     60*G[0, 1, 1, 0, 0, x]*Log[s12] + 68*G[0, 1, 1, 0, 1, x]*Log[s12] + 
     68*G[0, 1, 1, 1, 0, x]*Log[s12] - 86*G[0, 1, 1, 1, 1, x]*Log[s12] + 
     112*G[1, 0, 0, 0, 0, x]*Log[s12] - 64*G[1, 0, 0, 0, 1, x]*Log[s12] - 
     64*G[1, 0, 0, 1, 0, x]*Log[s12] + 66*G[1, 0, 0, 1, 1, x]*Log[s12] + 
     48*G[1, 0, 1, 0, 0, x]*Log[s12] - 48*G[1, 0, 1, 0, 1, x]*Log[s12] - 
     48*G[1, 0, 1, 1, 0, x]*Log[s12] - 38*G[1, 0, 1, 1, 1, x]*Log[s12] + 
     80*G[1, 1, 0, 0, 0, x]*Log[s12] - 72*G[1, 1, 0, 0, 1, x]*Log[s12] - 
     72*G[1, 1, 0, 1, 0, x]*Log[s12] - 26*G[1, 1, 0, 1, 1, x]*Log[s12] + 
     12*G[1, 1, 1, 0, 0, x]*Log[s12] - 68*G[1, 1, 1, 0, 1, x]*Log[s12] - 
     68*G[1, 1, 1, 1, 0, x]*Log[s12] + 242*G[1, 1, 1, 1, 1, x]*Log[s12] - 
     (141*Pi^4*Log[s12]^2)/80 + ((20*I)/3)*Pi^3*G[0, x]*Log[s12]^2 - 
     ((17*I)/3)*Pi^3*G[1, x]*Log[s12]^2 - 24*Pi^2*G[0, 0, x]*Log[s12]^2 - 
     10*Pi^2*G[0, 1, x]*Log[s12]^2 + 11*Pi^2*G[1, 0, x]*Log[s12]^2 + 
     23*Pi^2*G[1, 1, x]*Log[s12]^2 - (16*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 - 
     (18*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 + (24*I)*Pi*G[0, 1, 0, x]*
      Log[s12]^2 + (10*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 - 
     (8*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 - (18*I)*Pi*G[1, 0, 1, x]*Log[s12]^2 + 
     (26*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 - 64*G[0, 0, 0, 0, x]*Log[s12]^2 + 
     24*G[0, 0, 0, 1, x]*Log[s12]^2 + 24*G[0, 0, 1, 0, x]*Log[s12]^2 - 
     26*G[0, 0, 1, 1, x]*Log[s12]^2 + 12*G[0, 1, 0, 0, x]*Log[s12]^2 + 
     28*G[0, 1, 0, 1, x]*Log[s12]^2 + 28*G[0, 1, 1, 0, x]*Log[s12]^2 - 
     22*G[0, 1, 1, 1, x]*Log[s12]^2 + 40*G[1, 0, 0, 0, x]*Log[s12]^2 - 
     24*G[1, 0, 0, 1, x]*Log[s12]^2 - 24*G[1, 0, 1, 0, x]*Log[s12]^2 - 
     10*G[1, 0, 1, 1, x]*Log[s12]^2 + 12*G[1, 1, 0, 0, x]*Log[s12]^2 - 
     28*G[1, 1, 0, 1, x]*Log[s12]^2 - 28*G[1, 1, 1, 0, x]*Log[s12]^2 + 
     58*G[1, 1, 1, 1, x]*Log[s12]^2 + ((2*I)/3)*Pi^3*Log[s12]^3 - 
     (25*Pi^2*G[0, x]*Log[s12]^3)/3 + (14*Pi^2*G[1, x]*Log[s12]^3)/3 - 
     (8*I)*Pi*G[0, 0, x]*Log[s12]^3 + ((4*I)/3)*Pi*G[0, 1, x]*Log[s12]^3 + 
     ((20*I)/3)*Pi*G[1, 1, x]*Log[s12]^3 - 8*G[0, 0, 0, x]*Log[s12]^3 + 
     (16*G[0, 0, 1, x]*Log[s12]^3)/3 + (16*G[0, 1, 0, x]*Log[s12]^3)/3 - 
     (4*G[0, 1, 1, x]*Log[s12]^3)/3 + 8*G[1, 0, 0, x]*Log[s12]^3 - 
     (16*G[1, 0, 1, x]*Log[s12]^3)/3 - (16*G[1, 1, 0, x]*Log[s12]^3)/3 + 
     (4*G[1, 1, 1, x]*Log[s12]^3)/3 - (7*Pi^2*Log[s12]^4)/12 - 
     ((8*I)/3)*Pi*G[0, x]*Log[s12]^4 + ((2*I)/3)*Pi*G[1, x]*Log[s12]^4 + 
     (4*G[0, 0, x]*Log[s12]^4)/3 + (2*G[0, 1, x]*Log[s12]^4)/3 + 
     (2*G[1, 0, x]*Log[s12]^4)/3 - (8*G[1, 1, x]*Log[s12]^4)/3 - 
     ((4*I)/15)*Pi*Log[s12]^5 + (14*G[0, x]*Log[s12]^5)/15 - 
     (8*G[1, x]*Log[s12]^5)/15 + Log[s12]^6/9 + ((26*I)/3)*Pi^3*Zeta[3] - 
     (197*Pi^2*G[0, x]*Zeta[3])/3 + (203*Pi^2*G[1, x]*Zeta[3])/6 - 
     (144*I)*Pi*G[0, 0, x]*Zeta[3] - ((208*I)/3)*Pi*G[0, 1, x]*Zeta[3] + 
     (80*I)*Pi*G[1, 0, x]*Zeta[3] + ((400*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     24*G[0, 0, 0, x]*Zeta[3] + (431*G[0, 0, 1, x]*Zeta[3])/3 + 
     (86*G[0, 1, 0, x]*Zeta[3])/3 + (187*G[0, 1, 1, x]*Zeta[3])/3 + 
     24*G[1, 0, 0, x]*Zeta[3] - (593*G[1, 0, 1, x]*Zeta[3])/3 - 
     (230*G[1, 1, 0, x]*Zeta[3])/3 - (25*G[1, 1, 1, x]*Zeta[3])/3 - 
     (35*Pi^2*Log[s12]*Zeta[3])/3 - ((496*I)/3)*Pi*G[0, x]*Log[s12]*Zeta[3] + 
     ((304*I)/3)*Pi*G[1, x]*Log[s12]*Zeta[3] + 
     (356*G[0, 0, x]*Log[s12]*Zeta[3])/3 - (14*G[0, 1, x]*Log[s12]*Zeta[3])/
      3 - (20*G[1, 0, x]*Log[s12]*Zeta[3])/3 - 
     (322*G[1, 1, x]*Log[s12]*Zeta[3])/3 - ((184*I)/3)*Pi*Log[s12]^2*
      Zeta[3] + (320*G[0, x]*Log[s12]^2*Zeta[3])/3 - 
     (170*G[1, x]*Log[s12]^2*Zeta[3])/3 + (52*Log[s12]^3*Zeta[3])/9 - 
     (620*Zeta[3]^2)/9 - ((2352*I)/5)*Pi*Zeta[5] + (1212*G[0, x]*Zeta[5])/5 - 
     (609*G[1, x]*Zeta[5])/5 + 56*Log[s12]*Zeta[5]), 
 M["2L",37] -> 1/2 + ep*((-I/2)*Pi - G[0, x]/2 - G[1, x] - Log[s12]) + 
   ep^2*(-Pi^2/2 + I*Pi*G[1, x] + G[0, 1, x] + G[1, 0, x] + 2*G[1, 1, x] + 
     I*Pi*Log[s12] + G[0, x]*Log[s12] + 2*G[1, x]*Log[s12] + Log[s12]^2) + 
   ep^3*(((17*I)/12)*Pi^3 + (3*Pi^2*G[0, x])/4 + Pi^2*G[1, x] + 
     (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 1, x] + 2*G[0, 0, 0, x] - 
     2*G[0, 1, 1, x] - 2*G[1, 0, 1, x] - 2*G[1, 1, 0, x] - 4*G[1, 1, 1, x] + 
     Pi^2*Log[s12] - (2*I)*Pi*G[1, x]*Log[s12] - 2*G[0, 1, x]*Log[s12] - 
     2*G[1, 0, x]*Log[s12] - 4*G[1, 1, x]*Log[s12] - I*Pi*Log[s12]^2 - 
     G[0, x]*Log[s12]^2 - 2*G[1, x]*Log[s12]^2 - (2*Log[s12]^3)/3 - 
     (83*Zeta[3])/6) + ep^4*((-47*Pi^4)/240 - ((8*I)/3)*Pi^3*G[0, x] - 
     ((17*I)/6)*Pi^3*G[1, x] - Pi^2*G[0, 0, x] - (5*Pi^2*G[0, 1, x])/2 - 
     (3*Pi^2*G[1, 0, x])/2 - 2*Pi^2*G[1, 1, x] - (8*I)*Pi*G[0, 0, 0, x] + 
     (2*I)*Pi*G[0, 0, 1, x] + (12*I)*Pi*G[0, 1, 0, x] - 
     (6*I)*Pi*G[0, 1, 1, x] - (4*I)*Pi*G[1, 0, 0, x] + 
     (4*I)*Pi*G[1, 1, 1, x] - 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
     4*G[0, 0, 1, 0, x] + 6*G[0, 0, 1, 1, x] + 6*G[0, 1, 0, 0, x] + 
     6*G[0, 1, 0, 1, x] + 6*G[0, 1, 1, 0, x] - 8*G[0, 1, 1, 1, x] - 
     4*G[1, 0, 0, 0, x] + 4*G[1, 0, 1, 1, x] + 4*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] - ((17*I)/6)*Pi^3*Log[s12] - 
     (3*Pi^2*G[0, x]*Log[s12])/2 - 2*Pi^2*G[1, x]*Log[s12] - 
     (4*I)*Pi*G[0, 0, x]*Log[s12] + (4*I)*Pi*G[1, 1, x]*Log[s12] - 
     4*G[0, 0, 0, x]*Log[s12] + 4*G[0, 1, 1, x]*Log[s12] + 
     4*G[1, 0, 1, x]*Log[s12] + 4*G[1, 1, 0, x]*Log[s12] + 
     8*G[1, 1, 1, x]*Log[s12] - Pi^2*Log[s12]^2 + 
     (2*I)*Pi*G[1, x]*Log[s12]^2 + 2*G[0, 1, x]*Log[s12]^2 + 
     2*G[1, 0, x]*Log[s12]^2 + 4*G[1, 1, x]*Log[s12]^2 + 
     ((2*I)/3)*Pi*Log[s12]^3 + (2*G[0, x]*Log[s12]^3)/3 + 
     (4*G[1, x]*Log[s12]^3)/3 + Log[s12]^4/3 + ((76*I)/3)*Pi*Zeta[3] + 
     (58*G[0, x]*Zeta[3])/3 + (83*G[1, x]*Zeta[3])/3 + 
     (83*Log[s12]*Zeta[3])/3) + ep^5*(((259*I)/240)*Pi^5 + 
     (21*Pi^4*G[0, x])/80 + (47*Pi^4*G[1, x])/120 + (5*I)*Pi^3*G[0, 0, x] - 
     (4*I)*Pi^3*G[0, 1, x] + ((16*I)/3)*Pi^3*G[1, 0, x] + 
     ((17*I)/3)*Pi^3*G[1, 1, x] + Pi^2*G[0, 0, 0, x] - 5*Pi^2*G[0, 0, 1, x] - 
     5*Pi^2*G[0, 1, 0, x] + 12*Pi^2*G[0, 1, 1, x] + 2*Pi^2*G[1, 0, 0, x] + 
     5*Pi^2*G[1, 0, 1, x] + 3*Pi^2*G[1, 1, 0, x] + 4*Pi^2*G[1, 1, 1, x] + 
     (24*I)*Pi*G[0, 0, 0, 0, x] - (2*I)*Pi*G[0, 0, 0, 1, x] - 
     (24*I)*Pi*G[0, 0, 1, 0, x] + (2*I)*Pi*G[0, 0, 1, 1, x] - 
     (24*I)*Pi*G[0, 1, 0, 0, x] - (18*I)*Pi*G[0, 1, 0, 1, x] + 
     (24*I)*Pi*G[0, 1, 1, 0, x] + (18*I)*Pi*G[0, 1, 1, 1, x] + 
     (16*I)*Pi*G[1, 0, 0, 0, x] - (4*I)*Pi*G[1, 0, 0, 1, x] - 
     (24*I)*Pi*G[1, 0, 1, 0, x] + (12*I)*Pi*G[1, 0, 1, 1, x] + 
     (8*I)*Pi*G[1, 1, 0, 0, x] - (8*I)*Pi*G[1, 1, 1, 1, x] + 
     24*G[0, 0, 0, 0, 0, x] + 16*G[0, 0, 0, 0, 1, x] + 
     16*G[0, 0, 0, 1, 0, x] - 10*G[0, 0, 0, 1, 1, x] - 
     24*G[0, 0, 1, 0, 0, x] + 8*G[0, 0, 1, 0, 1, x] + 8*G[0, 0, 1, 1, 0, x] - 
     18*G[0, 0, 1, 1, 1, x] - 24*G[0, 1, 0, 0, 0, x] - 
     12*G[0, 1, 0, 0, 1, x] - 12*G[0, 1, 0, 1, 0, x] - 
     18*G[0, 1, 0, 1, 1, x] + 30*G[0, 1, 1, 0, 0, x] - 
     18*G[0, 1, 1, 0, 1, x] - 18*G[0, 1, 1, 1, 0, x] + 
     52*G[0, 1, 1, 1, 1, x] + 16*G[1, 0, 0, 0, 0, x] + 
     8*G[1, 0, 0, 0, 1, x] + 8*G[1, 0, 0, 1, 0, x] - 12*G[1, 0, 0, 1, 1, x] - 
     12*G[1, 0, 1, 0, 0, x] - 12*G[1, 0, 1, 0, 1, x] - 
     12*G[1, 0, 1, 1, 0, x] + 16*G[1, 0, 1, 1, 1, x] + 
     8*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 1, 1, x] - 8*G[1, 1, 1, 0, 1, x] - 
     8*G[1, 1, 1, 1, 0, x] - 16*G[1, 1, 1, 1, 1, x] + 
     (47*Pi^4*Log[s12])/120 + ((16*I)/3)*Pi^3*G[0, x]*Log[s12] + 
     ((17*I)/3)*Pi^3*G[1, x]*Log[s12] + 2*Pi^2*G[0, 0, x]*Log[s12] + 
     5*Pi^2*G[0, 1, x]*Log[s12] + 3*Pi^2*G[1, 0, x]*Log[s12] + 
     4*Pi^2*G[1, 1, x]*Log[s12] + (16*I)*Pi*G[0, 0, 0, x]*Log[s12] - 
     (4*I)*Pi*G[0, 0, 1, x]*Log[s12] - (24*I)*Pi*G[0, 1, 0, x]*Log[s12] + 
     (12*I)*Pi*G[0, 1, 1, x]*Log[s12] + (8*I)*Pi*G[1, 0, 0, x]*Log[s12] - 
     (8*I)*Pi*G[1, 1, 1, x]*Log[s12] + 16*G[0, 0, 0, 0, x]*Log[s12] + 
     8*G[0, 0, 0, 1, x]*Log[s12] + 8*G[0, 0, 1, 0, x]*Log[s12] - 
     12*G[0, 0, 1, 1, x]*Log[s12] - 12*G[0, 1, 0, 0, x]*Log[s12] - 
     12*G[0, 1, 0, 1, x]*Log[s12] - 12*G[0, 1, 1, 0, x]*Log[s12] + 
     16*G[0, 1, 1, 1, x]*Log[s12] + 8*G[1, 0, 0, 0, x]*Log[s12] - 
     8*G[1, 0, 1, 1, x]*Log[s12] - 8*G[1, 1, 0, 1, x]*Log[s12] - 
     8*G[1, 1, 1, 0, x]*Log[s12] - 16*G[1, 1, 1, 1, x]*Log[s12] + 
     ((17*I)/6)*Pi^3*Log[s12]^2 + (3*Pi^2*G[0, x]*Log[s12]^2)/2 + 
     2*Pi^2*G[1, x]*Log[s12]^2 + (4*I)*Pi*G[0, 0, x]*Log[s12]^2 - 
     (4*I)*Pi*G[1, 1, x]*Log[s12]^2 + 4*G[0, 0, 0, x]*Log[s12]^2 - 
     4*G[0, 1, 1, x]*Log[s12]^2 - 4*G[1, 0, 1, x]*Log[s12]^2 - 
     4*G[1, 1, 0, x]*Log[s12]^2 - 8*G[1, 1, 1, x]*Log[s12]^2 + 
     (2*Pi^2*Log[s12]^3)/3 - ((4*I)/3)*Pi*G[1, x]*Log[s12]^3 - 
     (4*G[0, 1, x]*Log[s12]^3)/3 - (4*G[1, 0, x]*Log[s12]^3)/3 - 
     (8*G[1, 1, x]*Log[s12]^3)/3 - (I/3)*Pi*Log[s12]^4 - 
     (G[0, x]*Log[s12]^4)/3 - (2*G[1, x]*Log[s12]^4)/3 - (2*Log[s12]^5)/15 + 
     (103*Pi^2*Zeta[3])/12 - (40*I)*Pi*G[0, x]*Zeta[3] - 
     ((152*I)/3)*Pi*G[1, x]*Zeta[3] - 22*G[0, 0, x]*Zeta[3] + 
     (70*G[0, 1, x]*Zeta[3])/3 - (116*G[1, 0, x]*Zeta[3])/3 - 
     (166*G[1, 1, x]*Zeta[3])/3 - ((152*I)/3)*Pi*Log[s12]*Zeta[3] - 
     (116*G[0, x]*Log[s12]*Zeta[3])/3 - (166*G[1, x]*Log[s12]*Zeta[3])/3 - 
     (83*Log[s12]^2*Zeta[3])/3 - (717*Zeta[5])/10) + 
   ep^6*((-409*Pi^6)/15120 - (2*I)*Pi^5*G[0, x] - ((259*I)/120)*Pi^5*
      G[1, x] - (4*Pi^4*G[0, 0, x])/15 + (431*Pi^4*G[0, 1, x])/120 - 
     (21*Pi^4*G[1, 0, x])/40 - (47*Pi^4*G[1, 1, x])/60 - 
     ((28*I)/3)*Pi^3*G[0, 0, 0, x] + ((7*I)/3)*Pi^3*G[0, 0, 1, x] - 
     (2*I)*Pi^3*G[0, 1, 0, x] - (3*I)*Pi^3*G[0, 1, 1, x] - 
     (10*I)*Pi^3*G[1, 0, 0, x] + (8*I)*Pi^3*G[1, 0, 1, x] - 
     ((32*I)/3)*Pi^3*G[1, 1, 0, x] - ((34*I)/3)*Pi^3*G[1, 1, 1, x] + 
     19*Pi^2*G[0, 0, 0, 1, x] + 34*Pi^2*G[0, 0, 1, 0, x] + 
     4*Pi^2*G[0, 0, 1, 1, x] + 9*Pi^2*G[0, 1, 0, 0, x] - 
     2*Pi^2*G[0, 1, 0, 1, x] - 44*Pi^2*G[0, 1, 1, 0, x] - 
     29*Pi^2*G[0, 1, 1, 1, x] - 2*Pi^2*G[1, 0, 0, 0, x] + 
     10*Pi^2*G[1, 0, 0, 1, x] + 10*Pi^2*G[1, 0, 1, 0, x] - 
     24*Pi^2*G[1, 0, 1, 1, x] - 4*Pi^2*G[1, 1, 0, 0, x] - 
     10*Pi^2*G[1, 1, 0, 1, x] - 6*Pi^2*G[1, 1, 1, 0, x] - 
     8*Pi^2*G[1, 1, 1, 1, x] - (64*I)*Pi*G[0, 0, 0, 0, 0, x] + 
     (6*I)*Pi*G[0, 0, 0, 0, 1, x] + (72*I)*Pi*G[0, 0, 0, 1, 0, x] - 
     (14*I)*Pi*G[0, 0, 0, 1, 1, x] + (40*I)*Pi*G[0, 0, 1, 0, 0, x] + 
     (18*I)*Pi*G[0, 0, 1, 0, 1, x] - (48*I)*Pi*G[0, 0, 1, 1, 0, x] - 
     (10*I)*Pi*G[0, 0, 1, 1, 1, x] + (48*I)*Pi*G[0, 1, 0, 0, 0, x] - 
     (42*I)*Pi*G[0, 1, 0, 0, 1, x] - (48*I)*Pi*G[0, 1, 0, 1, 0, x] + 
     (42*I)*Pi*G[0, 1, 0, 1, 1, x] - (48*I)*Pi*G[0, 1, 1, 0, 0, x] + 
     (42*I)*Pi*G[0, 1, 1, 0, 1, x] + (48*I)*Pi*G[0, 1, 1, 1, 0, x] - 
     (42*I)*Pi*G[0, 1, 1, 1, 1, x] - (48*I)*Pi*G[1, 0, 0, 0, 0, x] + 
     (4*I)*Pi*G[1, 0, 0, 0, 1, x] + (48*I)*Pi*G[1, 0, 0, 1, 0, x] - 
     (4*I)*Pi*G[1, 0, 0, 1, 1, x] + (48*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (36*I)*Pi*G[1, 0, 1, 0, 1, x] - (48*I)*Pi*G[1, 0, 1, 1, 0, x] - 
     (36*I)*Pi*G[1, 0, 1, 1, 1, x] - (32*I)*Pi*G[1, 1, 0, 0, 0, x] + 
     (8*I)*Pi*G[1, 1, 0, 0, 1, x] + (48*I)*Pi*G[1, 1, 0, 1, 0, x] - 
     (24*I)*Pi*G[1, 1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 1, 0, 0, x] + 
     (16*I)*Pi*G[1, 1, 1, 1, 1, x] - 64*G[0, 0, 0, 0, 0, 0, x] - 
     48*G[0, 0, 0, 0, 0, 1, x] - 48*G[0, 0, 0, 0, 1, 0, x] + 
     22*G[0, 0, 0, 0, 1, 1, x] + 72*G[0, 0, 0, 1, 0, 0, x] - 
     32*G[0, 0, 0, 1, 0, 1, x] - 32*G[0, 0, 0, 1, 1, 0, x] + 
     38*G[0, 0, 0, 1, 1, 1, x] + 112*G[0, 0, 1, 0, 0, 0, x] - 
     24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] + 
     26*G[0, 0, 1, 0, 1, 1, x] - 48*G[0, 0, 1, 1, 0, 0, x] - 
     16*G[0, 0, 1, 1, 0, 1, x] - 16*G[0, 0, 1, 1, 1, 0, x] + 
     42*G[0, 0, 1, 1, 1, 1, x] + 72*G[0, 1, 0, 0, 0, 0, x] + 
     24*G[0, 1, 0, 0, 0, 1, x] + 24*G[0, 1, 0, 0, 1, 0, x] - 
     42*G[0, 1, 0, 0, 1, 1, x] - 60*G[0, 1, 0, 1, 0, 0, x] + 
     36*G[0, 1, 0, 1, 0, 1, x] + 36*G[0, 1, 0, 1, 1, 0, x] + 
     42*G[0, 1, 0, 1, 1, 1, x] - 144*G[0, 1, 1, 0, 0, 0, x] + 
     36*G[0, 1, 1, 0, 0, 1, x] + 36*G[0, 1, 1, 0, 1, 0, x] + 
     42*G[0, 1, 1, 0, 1, 1, x] + 42*G[0, 1, 1, 1, 0, 0, x] + 
     42*G[0, 1, 1, 1, 0, 1, x] + 42*G[0, 1, 1, 1, 1, 0, x] - 
     188*G[0, 1, 1, 1, 1, 1, x] - 48*G[1, 0, 0, 0, 0, 0, x] - 
     32*G[1, 0, 0, 0, 0, 1, x] - 32*G[1, 0, 0, 0, 1, 0, x] + 
     20*G[1, 0, 0, 0, 1, 1, x] + 48*G[1, 0, 0, 1, 0, 0, x] - 
     16*G[1, 0, 0, 1, 0, 1, x] - 16*G[1, 0, 0, 1, 1, 0, x] + 
     36*G[1, 0, 0, 1, 1, 1, x] + 48*G[1, 0, 1, 0, 0, 0, x] + 
     24*G[1, 0, 1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, 1, 0, x] + 
     36*G[1, 0, 1, 0, 1, 1, x] - 60*G[1, 0, 1, 1, 0, 0, x] + 
     36*G[1, 0, 1, 1, 0, 1, x] + 36*G[1, 0, 1, 1, 1, 0, x] - 
     104*G[1, 0, 1, 1, 1, 1, x] - 32*G[1, 1, 0, 0, 0, 0, x] - 
     16*G[1, 1, 0, 0, 0, 1, x] - 16*G[1, 1, 0, 0, 1, 0, x] + 
     24*G[1, 1, 0, 0, 1, 1, x] + 24*G[1, 1, 0, 1, 0, 0, x] + 
     24*G[1, 1, 0, 1, 0, 1, x] + 24*G[1, 1, 0, 1, 1, 0, x] - 
     32*G[1, 1, 0, 1, 1, 1, x] - 16*G[1, 1, 1, 0, 0, 0, x] + 
     16*G[1, 1, 1, 0, 1, 1, x] + 16*G[1, 1, 1, 1, 0, 1, x] + 
     16*G[1, 1, 1, 1, 1, 0, x] + 32*G[1, 1, 1, 1, 1, 1, x] - 
     ((259*I)/120)*Pi^5*Log[s12] - (21*Pi^4*G[0, x]*Log[s12])/40 - 
     (47*Pi^4*G[1, x]*Log[s12])/60 - (10*I)*Pi^3*G[0, 0, x]*Log[s12] + 
     (8*I)*Pi^3*G[0, 1, x]*Log[s12] - ((32*I)/3)*Pi^3*G[1, 0, x]*Log[s12] - 
     ((34*I)/3)*Pi^3*G[1, 1, x]*Log[s12] - 2*Pi^2*G[0, 0, 0, x]*Log[s12] + 
     10*Pi^2*G[0, 0, 1, x]*Log[s12] + 10*Pi^2*G[0, 1, 0, x]*Log[s12] - 
     24*Pi^2*G[0, 1, 1, x]*Log[s12] - 4*Pi^2*G[1, 0, 0, x]*Log[s12] - 
     10*Pi^2*G[1, 0, 1, x]*Log[s12] - 6*Pi^2*G[1, 1, 0, x]*Log[s12] - 
     8*Pi^2*G[1, 1, 1, x]*Log[s12] - (48*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] + 
     (4*I)*Pi*G[0, 0, 0, 1, x]*Log[s12] + (48*I)*Pi*G[0, 0, 1, 0, x]*
      Log[s12] - (4*I)*Pi*G[0, 0, 1, 1, x]*Log[s12] + 
     (48*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] + (36*I)*Pi*G[0, 1, 0, 1, x]*
      Log[s12] - (48*I)*Pi*G[0, 1, 1, 0, x]*Log[s12] - 
     (36*I)*Pi*G[0, 1, 1, 1, x]*Log[s12] - (32*I)*Pi*G[1, 0, 0, 0, x]*
      Log[s12] + (8*I)*Pi*G[1, 0, 0, 1, x]*Log[s12] + 
     (48*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] - (24*I)*Pi*G[1, 0, 1, 1, x]*
      Log[s12] - (16*I)*Pi*G[1, 1, 0, 0, x]*Log[s12] + 
     (16*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] - 48*G[0, 0, 0, 0, 0, x]*Log[s12] - 
     32*G[0, 0, 0, 0, 1, x]*Log[s12] - 32*G[0, 0, 0, 1, 0, x]*Log[s12] + 
     20*G[0, 0, 0, 1, 1, x]*Log[s12] + 48*G[0, 0, 1, 0, 0, x]*Log[s12] - 
     16*G[0, 0, 1, 0, 1, x]*Log[s12] - 16*G[0, 0, 1, 1, 0, x]*Log[s12] + 
     36*G[0, 0, 1, 1, 1, x]*Log[s12] + 48*G[0, 1, 0, 0, 0, x]*Log[s12] + 
     24*G[0, 1, 0, 0, 1, x]*Log[s12] + 24*G[0, 1, 0, 1, 0, x]*Log[s12] + 
     36*G[0, 1, 0, 1, 1, x]*Log[s12] - 60*G[0, 1, 1, 0, 0, x]*Log[s12] + 
     36*G[0, 1, 1, 0, 1, x]*Log[s12] + 36*G[0, 1, 1, 1, 0, x]*Log[s12] - 
     104*G[0, 1, 1, 1, 1, x]*Log[s12] - 32*G[1, 0, 0, 0, 0, x]*Log[s12] - 
     16*G[1, 0, 0, 0, 1, x]*Log[s12] - 16*G[1, 0, 0, 1, 0, x]*Log[s12] + 
     24*G[1, 0, 0, 1, 1, x]*Log[s12] + 24*G[1, 0, 1, 0, 0, x]*Log[s12] + 
     24*G[1, 0, 1, 0, 1, x]*Log[s12] + 24*G[1, 0, 1, 1, 0, x]*Log[s12] - 
     32*G[1, 0, 1, 1, 1, x]*Log[s12] - 16*G[1, 1, 0, 0, 0, x]*Log[s12] + 
     16*G[1, 1, 0, 1, 1, x]*Log[s12] + 16*G[1, 1, 1, 0, 1, x]*Log[s12] + 
     16*G[1, 1, 1, 1, 0, x]*Log[s12] + 32*G[1, 1, 1, 1, 1, x]*Log[s12] - 
     (47*Pi^4*Log[s12]^2)/120 - ((16*I)/3)*Pi^3*G[0, x]*Log[s12]^2 - 
     ((17*I)/3)*Pi^3*G[1, x]*Log[s12]^2 - 2*Pi^2*G[0, 0, x]*Log[s12]^2 - 
     5*Pi^2*G[0, 1, x]*Log[s12]^2 - 3*Pi^2*G[1, 0, x]*Log[s12]^2 - 
     4*Pi^2*G[1, 1, x]*Log[s12]^2 - (16*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 + 
     (4*I)*Pi*G[0, 0, 1, x]*Log[s12]^2 + (24*I)*Pi*G[0, 1, 0, x]*Log[s12]^2 - 
     (12*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 - (8*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 + 
     (8*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 - 16*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     8*G[0, 0, 0, 1, x]*Log[s12]^2 - 8*G[0, 0, 1, 0, x]*Log[s12]^2 + 
     12*G[0, 0, 1, 1, x]*Log[s12]^2 + 12*G[0, 1, 0, 0, x]*Log[s12]^2 + 
     12*G[0, 1, 0, 1, x]*Log[s12]^2 + 12*G[0, 1, 1, 0, x]*Log[s12]^2 - 
     16*G[0, 1, 1, 1, x]*Log[s12]^2 - 8*G[1, 0, 0, 0, x]*Log[s12]^2 + 
     8*G[1, 0, 1, 1, x]*Log[s12]^2 + 8*G[1, 1, 0, 1, x]*Log[s12]^2 + 
     8*G[1, 1, 1, 0, x]*Log[s12]^2 + 16*G[1, 1, 1, 1, x]*Log[s12]^2 - 
     ((17*I)/9)*Pi^3*Log[s12]^3 - Pi^2*G[0, x]*Log[s12]^3 - 
     (4*Pi^2*G[1, x]*Log[s12]^3)/3 - ((8*I)/3)*Pi*G[0, 0, x]*Log[s12]^3 + 
     ((8*I)/3)*Pi*G[1, 1, x]*Log[s12]^3 - (8*G[0, 0, 0, x]*Log[s12]^3)/3 + 
     (8*G[0, 1, 1, x]*Log[s12]^3)/3 + (8*G[1, 0, 1, x]*Log[s12]^3)/3 + 
     (8*G[1, 1, 0, x]*Log[s12]^3)/3 + (16*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (Pi^2*Log[s12]^4)/3 + ((2*I)/3)*Pi*G[1, x]*Log[s12]^4 + 
     (2*G[0, 1, x]*Log[s12]^4)/3 + (2*G[1, 0, x]*Log[s12]^4)/3 + 
     (4*G[1, 1, x]*Log[s12]^4)/3 + ((2*I)/15)*Pi*Log[s12]^5 + 
     (2*G[0, x]*Log[s12]^5)/15 + (4*G[1, x]*Log[s12]^5)/15 + 
     (2*Log[s12]^6)/45 - ((166*I)/9)*Pi^3*Zeta[3] - 14*Pi^2*G[0, x]*Zeta[3] - 
     (103*Pi^2*G[1, x]*Zeta[3])/6 + ((176*I)/3)*Pi*G[0, 0, x]*Zeta[3] + 
     (80*I)*Pi*G[1, 0, x]*Zeta[3] + ((304*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     (32*G[0, 0, 0, x]*Zeta[3])/3 - 66*G[0, 0, 1, x]*Zeta[3] - 
     6*G[0, 1, 0, x]*Zeta[3] + (130*G[0, 1, 1, x]*Zeta[3])/3 + 
     44*G[1, 0, 0, x]*Zeta[3] - (140*G[1, 0, 1, x]*Zeta[3])/3 + 
     (232*G[1, 1, 0, x]*Zeta[3])/3 + (332*G[1, 1, 1, x]*Zeta[3])/3 - 
     (103*Pi^2*Log[s12]*Zeta[3])/6 + (80*I)*Pi*G[0, x]*Log[s12]*Zeta[3] + 
     ((304*I)/3)*Pi*G[1, x]*Log[s12]*Zeta[3] + 44*G[0, 0, x]*Log[s12]*
      Zeta[3] - (140*G[0, 1, x]*Log[s12]*Zeta[3])/3 + 
     (232*G[1, 0, x]*Log[s12]*Zeta[3])/3 + (332*G[1, 1, x]*Log[s12]*Zeta[3])/
      3 + ((152*I)/3)*Pi*Log[s12]^2*Zeta[3] + 
     (116*G[0, x]*Log[s12]^2*Zeta[3])/3 + (166*G[1, x]*Log[s12]^2*Zeta[3])/
      3 + (166*Log[s12]^3*Zeta[3])/9 + (2063*Zeta[3]^2)/18 + 
     ((2216*I)/5)*Pi*Zeta[5] + (506*G[0, x]*Zeta[5])/5 + 
     (717*G[1, x]*Zeta[5])/5 + (717*Log[s12]*Zeta[5])/5), 
 M["2L",38] -> 5/4 + ep*(((7*I)/2)*Pi + 2*G[0, x] - G[1, x] - (5*Log[s12])/2) + 
   ep^2*((-19*Pi^2)/8 - I*Pi*G[0, x] - (4*I)*Pi*G[1, x] - 4*G[0, 0, x] - 
     G[0, 1, x] - G[1, 0, x] - G[1, 1, x] - (7*I)*Pi*Log[s12] - 
     4*G[0, x]*Log[s12] + 2*G[1, x]*Log[s12] + (5*Log[s12]^2)/2) + 
   ep^3*(((-59*I)/12)*Pi^3 - 2*Pi^2*G[0, x] + 5*Pi^2*G[1, x] - 
     (4*I)*Pi*G[0, 0, x] + (2*I)*Pi*G[1, 0, x] + (2*I)*Pi*G[1, 1, x] - 
     G[0, 0, 0, x] + 5*G[0, 0, 1, x] + 5*G[0, 1, 0, x] - 3*G[0, 1, 1, x] + 
     8*G[1, 0, 0, x] - 4*G[1, 0, 1, x] - 4*G[1, 1, 0, x] + 8*G[1, 1, 1, x] + 
     (19*Pi^2*Log[s12])/4 + (2*I)*Pi*G[0, x]*Log[s12] + 
     (8*I)*Pi*G[1, x]*Log[s12] + 8*G[0, 0, x]*Log[s12] + 
     2*G[0, 1, x]*Log[s12] + 2*G[1, 0, x]*Log[s12] + 2*G[1, 1, x]*Log[s12] + 
     (7*I)*Pi*Log[s12]^2 + 4*G[0, x]*Log[s12]^2 - 2*G[1, x]*Log[s12]^2 - 
     (5*Log[s12]^3)/3 - (16*Zeta[3])/3) + 
   ep^4*((1009*Pi^4)/480 + ((35*I)/6)*Pi^3*G[0, x] + 
     ((22*I)/3)*Pi^3*G[1, x] + 10*Pi^2*G[0, 0, x] + 5*Pi^2*G[0, 1, x] - 
     (11*Pi^2*G[1, 0, x])/2 - (21*Pi^2*G[1, 1, x])/2 + 
     (14*I)*Pi*G[0, 0, 0, x] - (18*I)*Pi*G[0, 1, 0, x] + 
     (4*I)*Pi*G[0, 1, 1, x] + (8*I)*Pi*G[1, 0, 0, x] - 
     (12*I)*Pi*G[1, 0, 1, x] - (4*I)*Pi*G[1, 1, 0, x] + 
     (8*I)*Pi*G[1, 1, 1, x] + 29*G[0, 0, 0, 0, x] - 13*G[0, 0, 0, 1, x] - 
     13*G[0, 0, 1, 0, x] + 3*G[0, 0, 1, 1, x] - 22*G[0, 1, 0, 0, x] - 
     6*G[0, 1, 0, 1, x] - 6*G[0, 1, 1, 0, x] + 16*G[0, 1, 1, 1, x] - 
     16*G[1, 0, 0, 0, x] + 8*G[1, 0, 0, 1, x] + 8*G[1, 0, 1, 0, x] - 
     12*G[1, 0, 1, 1, x] - 16*G[1, 1, 0, 0, x] + 20*G[1, 1, 0, 1, x] + 
     20*G[1, 1, 1, 0, x] - 28*G[1, 1, 1, 1, x] + ((59*I)/6)*Pi^3*Log[s12] + 
     4*Pi^2*G[0, x]*Log[s12] - 10*Pi^2*G[1, x]*Log[s12] + 
     (8*I)*Pi*G[0, 0, x]*Log[s12] - (4*I)*Pi*G[1, 0, x]*Log[s12] - 
     (4*I)*Pi*G[1, 1, x]*Log[s12] + 2*G[0, 0, 0, x]*Log[s12] - 
     10*G[0, 0, 1, x]*Log[s12] - 10*G[0, 1, 0, x]*Log[s12] + 
     6*G[0, 1, 1, x]*Log[s12] - 16*G[1, 0, 0, x]*Log[s12] + 
     8*G[1, 0, 1, x]*Log[s12] + 8*G[1, 1, 0, x]*Log[s12] - 
     16*G[1, 1, 1, x]*Log[s12] - (19*Pi^2*Log[s12]^2)/4 - 
     (2*I)*Pi*G[0, x]*Log[s12]^2 - (8*I)*Pi*G[1, x]*Log[s12]^2 - 
     8*G[0, 0, x]*Log[s12]^2 - 2*G[0, 1, x]*Log[s12]^2 - 
     2*G[1, 0, x]*Log[s12]^2 - 2*G[1, 1, x]*Log[s12]^2 - 
     ((14*I)/3)*Pi*Log[s12]^3 - (8*G[0, x]*Log[s12]^3)/3 + 
     (4*G[1, x]*Log[s12]^3)/3 + (5*Log[s12]^4)/6 - ((232*I)/3)*Pi*Zeta[3] - 
     (112*G[0, x]*Zeta[3])/3 + (47*G[1, x]*Zeta[3])/3 + 
     (32*Log[s12]*Zeta[3])/3) + ep^5*(((-1331*I)/720)*Pi^5 - 
     (43*Pi^4*G[0, x])/15 - (53*Pi^4*G[1, x])/24 - 
     ((23*I)/3)*Pi^3*G[0, 0, x] + (5*I)*Pi^3*G[0, 1, x] - 
     ((35*I)/3)*Pi^3*G[1, 0, x] - ((29*I)/3)*Pi^3*G[1, 1, x] - 
     (49*Pi^2*G[0, 0, 0, x])/2 - 13*Pi^2*G[0, 0, 1, x] + 
     (5*Pi^2*G[0, 1, 0, x])/2 - (17*Pi^2*G[0, 1, 1, x])/2 + 
     22*Pi^2*G[1, 0, 1, x] + 30*Pi^2*G[1, 1, 0, x] + 22*Pi^2*G[1, 1, 1, x] - 
     (34*I)*Pi*G[0, 0, 0, 0, x] + (42*I)*Pi*G[0, 0, 1, 0, x] - 
     (8*I)*Pi*G[0, 0, 1, 1, x] + (30*I)*Pi*G[0, 1, 0, 0, x] + 
     (24*I)*Pi*G[0, 1, 0, 1, x] - (38*I)*Pi*G[0, 1, 1, 0, x] - 
     (16*I)*Pi*G[0, 1, 1, 1, x] - (28*I)*Pi*G[1, 0, 0, 0, x] - 
     (24*I)*Pi*G[1, 0, 0, 1, x] + (36*I)*Pi*G[1, 0, 1, 0, x] + 
     (16*I)*Pi*G[1, 0, 1, 1, x] - (16*I)*Pi*G[1, 1, 0, 0, x] + 
     (48*I)*Pi*G[1, 1, 0, 1, x] + (8*I)*Pi*G[1, 1, 1, 0, x] - 
     (40*I)*Pi*G[1, 1, 1, 1, x] - 121*G[0, 0, 0, 0, 0, x] + 
     29*G[0, 0, 0, 0, 1, x] + 29*G[0, 0, 0, 1, 0, x] - 
     3*G[0, 0, 0, 1, 1, x] + 50*G[0, 0, 1, 0, 0, x] + 
     18*G[0, 0, 1, 0, 1, x] + 18*G[0, 0, 1, 1, 0, x] - 
     32*G[0, 0, 1, 1, 1, x] + 44*G[0, 1, 0, 0, 0, x] + 
     30*G[0, 1, 0, 0, 1, x] + 30*G[0, 1, 0, 1, 0, x] + 
     6*G[0, 1, 0, 1, 1, x] - 30*G[0, 1, 1, 0, 0, x] + 4*G[0, 1, 1, 0, 1, x] + 
     4*G[0, 1, 1, 1, 0, x] - 52*G[0, 1, 1, 1, 1, x] + 
     20*G[1, 0, 0, 0, 0, x] - 16*G[1, 0, 0, 0, 1, x] - 
     16*G[1, 0, 0, 1, 0, x] - 24*G[1, 0, 0, 1, 1, x] + 
     44*G[1, 0, 1, 0, 0, x] - 24*G[1, 0, 1, 0, 1, x] - 
     24*G[1, 0, 1, 1, 0, x] + 64*G[1, 0, 1, 1, 1, x] + 
     68*G[1, 1, 0, 0, 0, x] - 52*G[1, 1, 0, 0, 1, x] - 
     52*G[1, 1, 0, 1, 0, x] + 60*G[1, 1, 0, 1, 1, x] + 
     32*G[1, 1, 1, 0, 0, x] - 64*G[1, 1, 1, 0, 1, x] - 
     64*G[1, 1, 1, 1, 0, x] + 80*G[1, 1, 1, 1, 1, x] - 
     (1009*Pi^4*Log[s12])/240 - ((35*I)/3)*Pi^3*G[0, x]*Log[s12] - 
     ((44*I)/3)*Pi^3*G[1, x]*Log[s12] - 20*Pi^2*G[0, 0, x]*Log[s12] - 
     10*Pi^2*G[0, 1, x]*Log[s12] + 11*Pi^2*G[1, 0, x]*Log[s12] + 
     21*Pi^2*G[1, 1, x]*Log[s12] - (28*I)*Pi*G[0, 0, 0, x]*Log[s12] + 
     (36*I)*Pi*G[0, 1, 0, x]*Log[s12] - (8*I)*Pi*G[0, 1, 1, x]*Log[s12] - 
     (16*I)*Pi*G[1, 0, 0, x]*Log[s12] + (24*I)*Pi*G[1, 0, 1, x]*Log[s12] + 
     (8*I)*Pi*G[1, 1, 0, x]*Log[s12] - (16*I)*Pi*G[1, 1, 1, x]*Log[s12] - 
     58*G[0, 0, 0, 0, x]*Log[s12] + 26*G[0, 0, 0, 1, x]*Log[s12] + 
     26*G[0, 0, 1, 0, x]*Log[s12] - 6*G[0, 0, 1, 1, x]*Log[s12] + 
     44*G[0, 1, 0, 0, x]*Log[s12] + 12*G[0, 1, 0, 1, x]*Log[s12] + 
     12*G[0, 1, 1, 0, x]*Log[s12] - 32*G[0, 1, 1, 1, x]*Log[s12] + 
     32*G[1, 0, 0, 0, x]*Log[s12] - 16*G[1, 0, 0, 1, x]*Log[s12] - 
     16*G[1, 0, 1, 0, x]*Log[s12] + 24*G[1, 0, 1, 1, x]*Log[s12] + 
     32*G[1, 1, 0, 0, x]*Log[s12] - 40*G[1, 1, 0, 1, x]*Log[s12] - 
     40*G[1, 1, 1, 0, x]*Log[s12] + 56*G[1, 1, 1, 1, x]*Log[s12] - 
     ((59*I)/6)*Pi^3*Log[s12]^2 - 4*Pi^2*G[0, x]*Log[s12]^2 + 
     10*Pi^2*G[1, x]*Log[s12]^2 - (8*I)*Pi*G[0, 0, x]*Log[s12]^2 + 
     (4*I)*Pi*G[1, 0, x]*Log[s12]^2 + (4*I)*Pi*G[1, 1, x]*Log[s12]^2 - 
     2*G[0, 0, 0, x]*Log[s12]^2 + 10*G[0, 0, 1, x]*Log[s12]^2 + 
     10*G[0, 1, 0, x]*Log[s12]^2 - 6*G[0, 1, 1, x]*Log[s12]^2 + 
     16*G[1, 0, 0, x]*Log[s12]^2 - 8*G[1, 0, 1, x]*Log[s12]^2 - 
     8*G[1, 1, 0, x]*Log[s12]^2 + 16*G[1, 1, 1, x]*Log[s12]^2 + 
     (19*Pi^2*Log[s12]^3)/6 + ((4*I)/3)*Pi*G[0, x]*Log[s12]^3 + 
     ((16*I)/3)*Pi*G[1, x]*Log[s12]^3 + (16*G[0, 0, x]*Log[s12]^3)/3 + 
     (4*G[0, 1, x]*Log[s12]^3)/3 + (4*G[1, 0, x]*Log[s12]^3)/3 + 
     (4*G[1, 1, x]*Log[s12]^3)/3 + ((7*I)/3)*Pi*Log[s12]^4 + 
     (4*G[0, x]*Log[s12]^4)/3 - (2*G[1, x]*Log[s12]^4)/3 - Log[s12]^5/3 + 
     (70*Pi^2*Zeta[3])/3 + ((272*I)/3)*Pi*G[0, x]*Zeta[3] + 
     ((368*I)/3)*Pi*G[1, x]*Zeta[3] + (224*G[0, 0, x]*Zeta[3])/3 - 
     (7*G[0, 1, x]*Zeta[3])/3 + (2*G[1, 0, x]*Zeta[3])/3 - 
     (124*G[1, 1, x]*Zeta[3])/3 + ((464*I)/3)*Pi*Log[s12]*Zeta[3] + 
     (224*G[0, x]*Log[s12]*Zeta[3])/3 - (94*G[1, x]*Log[s12]*Zeta[3])/3 - 
     (32*Log[s12]^2*Zeta[3])/3 - 32*Zeta[5]) + 
   ep^6*((443*Pi^6)/1728 + ((1259*I)/360)*Pi^5*G[0, x] + 
     ((178*I)/45)*Pi^5*G[1, x] + (221*Pi^4*G[0, 0, x])/60 - 
     (137*Pi^4*G[0, 1, x])/40 + (479*Pi^4*G[1, 0, x])/120 + 
     (17*Pi^4*G[1, 1, x])/40 + ((34*I)/3)*Pi^3*G[0, 0, 0, x] - 
     (11*I)*Pi^3*G[0, 0, 1, x] + (6*I)*Pi^3*G[0, 1, 0, x] + 
     ((53*I)/3)*Pi^3*G[0, 1, 1, x] + ((46*I)/3)*Pi^3*G[1, 0, 0, x] + 
     ((70*I)/3)*Pi^3*G[1, 1, 0, x] + ((28*I)/3)*Pi^3*G[1, 1, 1, x] + 
     (101*Pi^2*G[0, 0, 0, 0, x])/2 + 29*Pi^2*G[0, 0, 0, 1, x] - 
     (17*Pi^2*G[0, 0, 1, 0, x])/2 + (45*Pi^2*G[0, 0, 1, 1, x])/2 + 
     8*Pi^2*G[0, 1, 0, 0, x] + 10*Pi^2*G[0, 1, 0, 1, x] + 
     50*Pi^2*G[0, 1, 1, 0, x] + 14*Pi^2*G[0, 1, 1, 1, x] + 
     10*Pi^2*G[1, 0, 0, 0, x] + 4*Pi^2*G[1, 0, 0, 1, x] - 
     50*Pi^2*G[1, 0, 1, 0, x] - 42*Pi^2*G[1, 0, 1, 1, x] - 
     40*Pi^2*G[1, 1, 0, 0, x] - 108*Pi^2*G[1, 1, 0, 1, x] - 
     98*Pi^2*G[1, 1, 1, 0, x] - 46*Pi^2*G[1, 1, 1, 1, x] + 
     (74*I)*Pi*G[0, 0, 0, 0, 0, x] - (90*I)*Pi*G[0, 0, 0, 1, 0, x] + 
     (16*I)*Pi*G[0, 0, 0, 1, 1, x] - (66*I)*Pi*G[0, 0, 1, 0, 0, x] - 
     (48*I)*Pi*G[0, 0, 1, 0, 1, x] + (82*I)*Pi*G[0, 0, 1, 1, 0, x] + 
     (32*I)*Pi*G[0, 0, 1, 1, 1, x] - (54*I)*Pi*G[0, 1, 0, 0, 0, x] + 
     (48*I)*Pi*G[0, 1, 0, 0, 1, x] + (54*I)*Pi*G[0, 1, 0, 1, 0, x] - 
     (48*I)*Pi*G[0, 1, 0, 1, 1, x] + (94*I)*Pi*G[0, 1, 1, 0, 0, x] - 
     (48*I)*Pi*G[0, 1, 1, 0, 1, x] - (94*I)*Pi*G[0, 1, 1, 1, 0, x] + 
     (48*I)*Pi*G[0, 1, 1, 1, 1, x] + (68*I)*Pi*G[1, 0, 0, 0, 0, x] - 
     (48*I)*Pi*G[1, 0, 0, 0, 1, x] - (84*I)*Pi*G[1, 0, 0, 1, 0, x] + 
     (64*I)*Pi*G[1, 0, 0, 1, 1, x] - (60*I)*Pi*G[1, 0, 1, 0, 0, x] + 
     (76*I)*Pi*G[1, 0, 1, 1, 0, x] - (16*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (56*I)*Pi*G[1, 1, 0, 0, 0, x] + (96*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (72*I)*Pi*G[1, 1, 0, 1, 0, x] - (80*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     (32*I)*Pi*G[1, 1, 1, 0, 0, x] - (144*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     (16*I)*Pi*G[1, 1, 1, 1, 0, x] + (128*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     377*G[0, 0, 0, 0, 0, 0, x] - 61*G[0, 0, 0, 0, 0, 1, x] - 
     61*G[0, 0, 0, 0, 1, 0, x] + 3*G[0, 0, 0, 0, 1, 1, x] - 
     106*G[0, 0, 0, 1, 0, 0, x] - 42*G[0, 0, 0, 1, 0, 1, x] - 
     42*G[0, 0, 0, 1, 1, 0, x] + 64*G[0, 0, 0, 1, 1, 1, x] - 
     100*G[0, 0, 1, 0, 0, 0, x] - 66*G[0, 0, 1, 0, 0, 1, x] - 
     66*G[0, 0, 1, 0, 1, 0, x] - 18*G[0, 0, 1, 0, 1, 1, x] + 
     66*G[0, 0, 1, 1, 0, 0, x] - 20*G[0, 0, 1, 1, 0, 1, x] - 
     20*G[0, 0, 1, 1, 1, 0, x] + 116*G[0, 0, 1, 1, 1, 1, x] - 
     64*G[0, 1, 0, 0, 0, 0, x] - 78*G[0, 1, 0, 0, 0, 1, x] - 
     78*G[0, 1, 0, 0, 1, 0, x] + 66*G[0, 1, 0, 0, 1, 1, x] + 
     54*G[0, 1, 0, 1, 0, 0, x] - 60*G[0, 1, 0, 1, 0, 1, x] - 
     60*G[0, 1, 0, 1, 1, 0, x] + 174*G[0, 1, 1, 0, 0, 0, x] - 
     20*G[0, 1, 1, 0, 0, 1, x] - 20*G[0, 1, 1, 0, 1, 0, x] - 
     36*G[0, 1, 1, 0, 1, 1, x] - 110*G[0, 1, 1, 1, 0, 0, x] + 
     8*G[0, 1, 1, 1, 0, 1, x] + 8*G[0, 1, 1, 1, 1, 0, x] + 
     144*G[0, 1, 1, 1, 1, 1, x] - 4*G[1, 0, 0, 0, 0, 0, x] + 
     32*G[1, 0, 0, 0, 0, 1, x] + 32*G[1, 0, 0, 0, 1, 0, x] - 
     48*G[1, 0, 0, 0, 1, 1, x] - 100*G[1, 0, 0, 1, 0, 0, x] + 
     48*G[1, 0, 0, 1, 0, 1, x] + 48*G[1, 0, 0, 1, 1, 0, x] + 
     64*G[1, 0, 0, 1, 1, 1, x] - 172*G[1, 0, 1, 0, 0, 0, x] + 
     24*G[1, 0, 1, 0, 0, 1, x] + 24*G[1, 0, 1, 0, 1, 0, x] + 
     24*G[1, 0, 1, 0, 1, 1, x] + 60*G[1, 0, 1, 1, 0, 0, x] + 
     64*G[1, 0, 1, 1, 0, 1, x] + 64*G[1, 0, 1, 1, 1, 0, x] - 
     208*G[1, 0, 1, 1, 1, 1, x] - 196*G[1, 1, 0, 0, 0, 0, x] + 
     116*G[1, 1, 0, 0, 0, 1, x] + 116*G[1, 1, 0, 0, 1, 0, x] + 
     84*G[1, 1, 0, 0, 1, 1, x] - 88*G[1, 1, 0, 1, 0, 0, x] + 
     120*G[1, 1, 0, 1, 0, 1, x] + 120*G[1, 1, 0, 1, 1, 0, x] - 
     320*G[1, 1, 0, 1, 1, 1, x] - 208*G[1, 1, 1, 0, 0, 0, x] + 
     176*G[1, 1, 1, 0, 0, 1, x] + 176*G[1, 1, 1, 0, 1, 0, x] - 
     192*G[1, 1, 1, 0, 1, 1, x] - 64*G[1, 1, 1, 1, 0, 0, x] + 
     176*G[1, 1, 1, 1, 0, 1, x] + 176*G[1, 1, 1, 1, 1, 0, x] - 
     208*G[1, 1, 1, 1, 1, 1, x] + ((1331*I)/360)*Pi^5*Log[s12] + 
     (86*Pi^4*G[0, x]*Log[s12])/15 + (53*Pi^4*G[1, x]*Log[s12])/12 + 
     ((46*I)/3)*Pi^3*G[0, 0, x]*Log[s12] - (10*I)*Pi^3*G[0, 1, x]*Log[s12] + 
     ((70*I)/3)*Pi^3*G[1, 0, x]*Log[s12] + ((58*I)/3)*Pi^3*G[1, 1, x]*
      Log[s12] + 49*Pi^2*G[0, 0, 0, x]*Log[s12] + 26*Pi^2*G[0, 0, 1, x]*
      Log[s12] - 5*Pi^2*G[0, 1, 0, x]*Log[s12] + 17*Pi^2*G[0, 1, 1, x]*
      Log[s12] - 44*Pi^2*G[1, 0, 1, x]*Log[s12] - 60*Pi^2*G[1, 1, 0, x]*
      Log[s12] - 44*Pi^2*G[1, 1, 1, x]*Log[s12] + (68*I)*Pi*G[0, 0, 0, 0, x]*
      Log[s12] - (84*I)*Pi*G[0, 0, 1, 0, x]*Log[s12] + 
     (16*I)*Pi*G[0, 0, 1, 1, x]*Log[s12] - (60*I)*Pi*G[0, 1, 0, 0, x]*
      Log[s12] - (48*I)*Pi*G[0, 1, 0, 1, x]*Log[s12] + 
     (76*I)*Pi*G[0, 1, 1, 0, x]*Log[s12] + (32*I)*Pi*G[0, 1, 1, 1, x]*
      Log[s12] + (56*I)*Pi*G[1, 0, 0, 0, x]*Log[s12] + 
     (48*I)*Pi*G[1, 0, 0, 1, x]*Log[s12] - (72*I)*Pi*G[1, 0, 1, 0, x]*
      Log[s12] - (32*I)*Pi*G[1, 0, 1, 1, x]*Log[s12] + 
     (32*I)*Pi*G[1, 1, 0, 0, x]*Log[s12] - (96*I)*Pi*G[1, 1, 0, 1, x]*
      Log[s12] - (16*I)*Pi*G[1, 1, 1, 0, x]*Log[s12] + 
     (80*I)*Pi*G[1, 1, 1, 1, x]*Log[s12] + 242*G[0, 0, 0, 0, 0, x]*Log[s12] - 
     58*G[0, 0, 0, 0, 1, x]*Log[s12] - 58*G[0, 0, 0, 1, 0, x]*Log[s12] + 
     6*G[0, 0, 0, 1, 1, x]*Log[s12] - 100*G[0, 0, 1, 0, 0, x]*Log[s12] - 
     36*G[0, 0, 1, 0, 1, x]*Log[s12] - 36*G[0, 0, 1, 1, 0, x]*Log[s12] + 
     64*G[0, 0, 1, 1, 1, x]*Log[s12] - 88*G[0, 1, 0, 0, 0, x]*Log[s12] - 
     60*G[0, 1, 0, 0, 1, x]*Log[s12] - 60*G[0, 1, 0, 1, 0, x]*Log[s12] - 
     12*G[0, 1, 0, 1, 1, x]*Log[s12] + 60*G[0, 1, 1, 0, 0, x]*Log[s12] - 
     8*G[0, 1, 1, 0, 1, x]*Log[s12] - 8*G[0, 1, 1, 1, 0, x]*Log[s12] + 
     104*G[0, 1, 1, 1, 1, x]*Log[s12] - 40*G[1, 0, 0, 0, 0, x]*Log[s12] + 
     32*G[1, 0, 0, 0, 1, x]*Log[s12] + 32*G[1, 0, 0, 1, 0, x]*Log[s12] + 
     48*G[1, 0, 0, 1, 1, x]*Log[s12] - 88*G[1, 0, 1, 0, 0, x]*Log[s12] + 
     48*G[1, 0, 1, 0, 1, x]*Log[s12] + 48*G[1, 0, 1, 1, 0, x]*Log[s12] - 
     128*G[1, 0, 1, 1, 1, x]*Log[s12] - 136*G[1, 1, 0, 0, 0, x]*Log[s12] + 
     104*G[1, 1, 0, 0, 1, x]*Log[s12] + 104*G[1, 1, 0, 1, 0, x]*Log[s12] - 
     120*G[1, 1, 0, 1, 1, x]*Log[s12] - 64*G[1, 1, 1, 0, 0, x]*Log[s12] + 
     128*G[1, 1, 1, 0, 1, x]*Log[s12] + 128*G[1, 1, 1, 1, 0, x]*Log[s12] - 
     160*G[1, 1, 1, 1, 1, x]*Log[s12] + (1009*Pi^4*Log[s12]^2)/240 + 
     ((35*I)/3)*Pi^3*G[0, x]*Log[s12]^2 + ((44*I)/3)*Pi^3*G[1, x]*
      Log[s12]^2 + 20*Pi^2*G[0, 0, x]*Log[s12]^2 + 
     10*Pi^2*G[0, 1, x]*Log[s12]^2 - 11*Pi^2*G[1, 0, x]*Log[s12]^2 - 
     21*Pi^2*G[1, 1, x]*Log[s12]^2 + (28*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 - 
     (36*I)*Pi*G[0, 1, 0, x]*Log[s12]^2 + (8*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 + 
     (16*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 - (24*I)*Pi*G[1, 0, 1, x]*
      Log[s12]^2 - (8*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 + 
     (16*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 + 58*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     26*G[0, 0, 0, 1, x]*Log[s12]^2 - 26*G[0, 0, 1, 0, x]*Log[s12]^2 + 
     6*G[0, 0, 1, 1, x]*Log[s12]^2 - 44*G[0, 1, 0, 0, x]*Log[s12]^2 - 
     12*G[0, 1, 0, 1, x]*Log[s12]^2 - 12*G[0, 1, 1, 0, x]*Log[s12]^2 + 
     32*G[0, 1, 1, 1, x]*Log[s12]^2 - 32*G[1, 0, 0, 0, x]*Log[s12]^2 + 
     16*G[1, 0, 0, 1, x]*Log[s12]^2 + 16*G[1, 0, 1, 0, x]*Log[s12]^2 - 
     24*G[1, 0, 1, 1, x]*Log[s12]^2 - 32*G[1, 1, 0, 0, x]*Log[s12]^2 + 
     40*G[1, 1, 0, 1, x]*Log[s12]^2 + 40*G[1, 1, 1, 0, x]*Log[s12]^2 - 
     56*G[1, 1, 1, 1, x]*Log[s12]^2 + ((59*I)/9)*Pi^3*Log[s12]^3 + 
     (8*Pi^2*G[0, x]*Log[s12]^3)/3 - (20*Pi^2*G[1, x]*Log[s12]^3)/3 + 
     ((16*I)/3)*Pi*G[0, 0, x]*Log[s12]^3 - ((8*I)/3)*Pi*G[1, 0, x]*
      Log[s12]^3 - ((8*I)/3)*Pi*G[1, 1, x]*Log[s12]^3 + 
     (4*G[0, 0, 0, x]*Log[s12]^3)/3 - (20*G[0, 0, 1, x]*Log[s12]^3)/3 - 
     (20*G[0, 1, 0, x]*Log[s12]^3)/3 + 4*G[0, 1, 1, x]*Log[s12]^3 - 
     (32*G[1, 0, 0, x]*Log[s12]^3)/3 + (16*G[1, 0, 1, x]*Log[s12]^3)/3 + 
     (16*G[1, 1, 0, x]*Log[s12]^3)/3 - (32*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (19*Pi^2*Log[s12]^4)/12 - ((2*I)/3)*Pi*G[0, x]*Log[s12]^4 - 
     ((8*I)/3)*Pi*G[1, x]*Log[s12]^4 - (8*G[0, 0, x]*Log[s12]^4)/3 - 
     (2*G[0, 1, x]*Log[s12]^4)/3 - (2*G[1, 0, x]*Log[s12]^4)/3 - 
     (2*G[1, 1, x]*Log[s12]^4)/3 - ((14*I)/15)*Pi*Log[s12]^5 - 
     (8*G[0, x]*Log[s12]^5)/15 + (4*G[1, x]*Log[s12]^5)/15 + Log[s12]^6/9 + 
     ((484*I)/9)*Pi^3*Zeta[3] + (76*Pi^2*G[0, x]*Zeta[3])/3 - 
     (323*Pi^2*G[1, x]*Zeta[3])/6 - ((352*I)/3)*Pi*G[0, 0, x]*Zeta[3] - 
     ((544*I)/3)*Pi*G[1, 0, x]*Zeta[3] - ((544*I)/3)*Pi*G[1, 1, x]*Zeta[3] - 
     (160*G[0, 0, 0, x]*Zeta[3])/3 - (73*G[0, 0, 1, x]*Zeta[3])/3 - 
     (82*G[0, 1, 0, x]*Zeta[3])/3 - 100*G[0, 1, 1, x]*Zeta[3] - 
     (196*G[1, 0, 0, x]*Zeta[3])/3 + (476*G[1, 0, 1, x]*Zeta[3])/3 + 
     (440*G[1, 1, 0, x]*Zeta[3])/3 + (308*G[1, 1, 1, x]*Zeta[3])/3 - 
     (140*Pi^2*Log[s12]*Zeta[3])/3 - ((544*I)/3)*Pi*G[0, x]*Log[s12]*
      Zeta[3] - ((736*I)/3)*Pi*G[1, x]*Log[s12]*Zeta[3] - 
     (448*G[0, 0, x]*Log[s12]*Zeta[3])/3 + (14*G[0, 1, x]*Log[s12]*Zeta[3])/
      3 - (4*G[1, 0, x]*Log[s12]*Zeta[3])/3 + 
     (248*G[1, 1, x]*Log[s12]*Zeta[3])/3 - ((464*I)/3)*Pi*Log[s12]^2*
      Zeta[3] - (224*G[0, x]*Log[s12]^2*Zeta[3])/3 + 
     (94*G[1, x]*Log[s12]^2*Zeta[3])/3 + (64*Log[s12]^3*Zeta[3])/9 + 
     (70*Zeta[3]^2)/9 - ((5032*I)/5)*Pi*Zeta[5] - (904*G[0, x]*Zeta[5])/5 + 
     (347*G[1, x]*Zeta[5])/5 + 64*Log[s12]*Zeta[5]), 
 M["2L",39] -> 1/2 + ep*((I/2)*Pi - G[0, x] + G[1, x]/2 - Log[s12]) + 
   ep^2*(-Pi^2/2 - I*Pi*G[0, x] + 2*G[0, 0, x] - G[0, 1, x] - G[1, 0, x] - 
     I*Pi*Log[s12] + 2*G[0, x]*Log[s12] - G[1, x]*Log[s12] + Log[s12]^2) + 
   ep^3*(((-17*I)/12)*Pi^3 + Pi^2*G[0, x] - (3*Pi^2*G[1, x])/4 + 
     (2*I)*Pi*G[0, 0, x] - (2*I)*Pi*G[1, 1, x] - 4*G[0, 0, 0, x] + 
     2*G[0, 0, 1, x] + 2*G[0, 1, 0, x] + 2*G[1, 0, 0, x] - 2*G[1, 1, 1, x] + 
     Pi^2*Log[s12] + (2*I)*Pi*G[0, x]*Log[s12] - 4*G[0, 0, x]*Log[s12] + 
     2*G[0, 1, x]*Log[s12] + 2*G[1, 0, x]*Log[s12] + I*Pi*Log[s12]^2 - 
     2*G[0, x]*Log[s12]^2 + G[1, x]*Log[s12]^2 - (2*Log[s12]^3)/3 - 
     (83*Zeta[3])/6) + ep^4*((-59*Pi^4)/240 + ((17*I)/6)*Pi^3*G[0, x] + 
     I*Pi^3*G[1, x] - 2*Pi^2*G[0, 0, x] + (3*Pi^2*G[0, 1, x])/2 + 
     (5*Pi^2*G[1, 0, x])/2 + Pi^2*G[1, 1, x] - (4*I)*Pi*G[0, 0, 0, x] + 
     (4*I)*Pi*G[0, 1, 1, x] + (6*I)*Pi*G[1, 0, 0, x] - 
     (12*I)*Pi*G[1, 0, 1, x] - (2*I)*Pi*G[1, 1, 0, x] + 
     (8*I)*Pi*G[1, 1, 1, x] + 8*G[0, 0, 0, 0, x] - 4*G[0, 0, 0, 1, x] - 
     4*G[0, 0, 1, 0, x] - 4*G[0, 1, 0, 0, x] + 4*G[0, 1, 1, 1, x] + 
     8*G[1, 0, 0, 0, x] - 6*G[1, 0, 0, 1, x] - 6*G[1, 0, 1, 0, x] - 
     6*G[1, 0, 1, 1, x] - 6*G[1, 1, 0, 0, x] + 4*G[1, 1, 0, 1, x] + 
     4*G[1, 1, 1, 0, x] + 8*G[1, 1, 1, 1, x] + ((17*I)/6)*Pi^3*Log[s12] - 
     2*Pi^2*G[0, x]*Log[s12] + (3*Pi^2*G[1, x]*Log[s12])/2 - 
     (4*I)*Pi*G[0, 0, x]*Log[s12] + (4*I)*Pi*G[1, 1, x]*Log[s12] + 
     8*G[0, 0, 0, x]*Log[s12] - 4*G[0, 0, 1, x]*Log[s12] - 
     4*G[0, 1, 0, x]*Log[s12] - 4*G[1, 0, 0, x]*Log[s12] + 
     4*G[1, 1, 1, x]*Log[s12] - Pi^2*Log[s12]^2 - 
     (2*I)*Pi*G[0, x]*Log[s12]^2 + 4*G[0, 0, x]*Log[s12]^2 - 
     2*G[0, 1, x]*Log[s12]^2 - 2*G[1, 0, x]*Log[s12]^2 - 
     ((2*I)/3)*Pi*Log[s12]^3 + (4*G[0, x]*Log[s12]^3)/3 - 
     (2*G[1, x]*Log[s12]^3)/3 + Log[s12]^4/3 - ((136*I)/3)*Pi*Zeta[3] + 
     (83*G[0, x]*Zeta[3])/3 - (28*G[1, x]*Zeta[3])/3 + 
     (83*Log[s12]*Zeta[3])/3) + ep^5*(((-1529*I)/720)*Pi^5 + 
     (59*Pi^4*G[0, x])/120 - (223*Pi^4*G[1, x])/240 - 
     ((17*I)/3)*Pi^3*G[0, 0, x] - (2*I)*Pi^3*G[0, 1, x] - 
     (3*I)*Pi^3*G[1, 0, x] - ((4*I)/3)*Pi^3*G[1, 1, x] + 
     4*Pi^2*G[0, 0, 0, x] - 3*Pi^2*G[0, 0, 1, x] - 5*Pi^2*G[0, 1, 0, x] - 
     2*Pi^2*G[0, 1, 1, x] - 12*Pi^2*G[1, 0, 0, x] + 5*Pi^2*G[1, 0, 1, x] + 
     5*Pi^2*G[1, 1, 0, x] - Pi^2*G[1, 1, 1, x] + (8*I)*Pi*G[0, 0, 0, 0, x] - 
     (8*I)*Pi*G[0, 0, 1, 1, x] - (12*I)*Pi*G[0, 1, 0, 0, x] + 
     (24*I)*Pi*G[0, 1, 0, 1, x] + (4*I)*Pi*G[0, 1, 1, 0, x] - 
     (16*I)*Pi*G[0, 1, 1, 1, x] - (18*I)*Pi*G[1, 0, 0, 0, x] - 
     (24*I)*Pi*G[1, 0, 0, 1, x] + (18*I)*Pi*G[1, 0, 1, 0, x] + 
     (24*I)*Pi*G[1, 0, 1, 1, x] - (2*I)*Pi*G[1, 1, 0, 0, x] + 
     (24*I)*Pi*G[1, 1, 0, 1, x] + (2*I)*Pi*G[1, 1, 1, 0, x] - 
     (24*I)*Pi*G[1, 1, 1, 1, x] - 16*G[0, 0, 0, 0, 0, x] + 
     8*G[0, 0, 0, 0, 1, x] + 8*G[0, 0, 0, 1, 0, x] + 8*G[0, 0, 1, 0, 0, x] - 
     8*G[0, 0, 1, 1, 1, x] - 16*G[0, 1, 0, 0, 0, x] + 
     12*G[0, 1, 0, 0, 1, x] + 12*G[0, 1, 0, 1, 0, x] + 
     12*G[0, 1, 0, 1, 1, x] + 12*G[0, 1, 1, 0, 0, x] - 
     8*G[0, 1, 1, 0, 1, x] - 8*G[0, 1, 1, 1, 0, x] - 16*G[0, 1, 1, 1, 1, x] - 
     52*G[1, 0, 0, 0, 0, x] + 18*G[1, 0, 0, 0, 1, x] + 
     18*G[1, 0, 0, 1, 0, x] - 30*G[1, 0, 0, 1, 1, x] + 
     18*G[1, 0, 1, 0, 0, x] + 12*G[1, 0, 1, 0, 1, x] + 
     12*G[1, 0, 1, 1, 0, x] + 24*G[1, 0, 1, 1, 1, x] + 
     18*G[1, 1, 0, 0, 0, x] - 8*G[1, 1, 0, 0, 1, x] - 8*G[1, 1, 0, 1, 0, x] + 
     24*G[1, 1, 0, 1, 1, x] + 10*G[1, 1, 1, 0, 0, x] - 
     16*G[1, 1, 1, 0, 1, x] - 16*G[1, 1, 1, 1, 0, x] - 
     24*G[1, 1, 1, 1, 1, x] + (59*Pi^4*Log[s12])/120 - 
     ((17*I)/3)*Pi^3*G[0, x]*Log[s12] - (2*I)*Pi^3*G[1, x]*Log[s12] + 
     4*Pi^2*G[0, 0, x]*Log[s12] - 3*Pi^2*G[0, 1, x]*Log[s12] - 
     5*Pi^2*G[1, 0, x]*Log[s12] - 2*Pi^2*G[1, 1, x]*Log[s12] + 
     (8*I)*Pi*G[0, 0, 0, x]*Log[s12] - (8*I)*Pi*G[0, 1, 1, x]*Log[s12] - 
     (12*I)*Pi*G[1, 0, 0, x]*Log[s12] + (24*I)*Pi*G[1, 0, 1, x]*Log[s12] + 
     (4*I)*Pi*G[1, 1, 0, x]*Log[s12] - (16*I)*Pi*G[1, 1, 1, x]*Log[s12] - 
     16*G[0, 0, 0, 0, x]*Log[s12] + 8*G[0, 0, 0, 1, x]*Log[s12] + 
     8*G[0, 0, 1, 0, x]*Log[s12] + 8*G[0, 1, 0, 0, x]*Log[s12] - 
     8*G[0, 1, 1, 1, x]*Log[s12] - 16*G[1, 0, 0, 0, x]*Log[s12] + 
     12*G[1, 0, 0, 1, x]*Log[s12] + 12*G[1, 0, 1, 0, x]*Log[s12] + 
     12*G[1, 0, 1, 1, x]*Log[s12] + 12*G[1, 1, 0, 0, x]*Log[s12] - 
     8*G[1, 1, 0, 1, x]*Log[s12] - 8*G[1, 1, 1, 0, x]*Log[s12] - 
     16*G[1, 1, 1, 1, x]*Log[s12] - ((17*I)/6)*Pi^3*Log[s12]^2 + 
     2*Pi^2*G[0, x]*Log[s12]^2 - (3*Pi^2*G[1, x]*Log[s12]^2)/2 + 
     (4*I)*Pi*G[0, 0, x]*Log[s12]^2 - (4*I)*Pi*G[1, 1, x]*Log[s12]^2 - 
     8*G[0, 0, 0, x]*Log[s12]^2 + 4*G[0, 0, 1, x]*Log[s12]^2 + 
     4*G[0, 1, 0, x]*Log[s12]^2 + 4*G[1, 0, 0, x]*Log[s12]^2 - 
     4*G[1, 1, 1, x]*Log[s12]^2 + (2*Pi^2*Log[s12]^3)/3 + 
     ((4*I)/3)*Pi*G[0, x]*Log[s12]^3 - (8*G[0, 0, x]*Log[s12]^3)/3 + 
     (4*G[0, 1, x]*Log[s12]^3)/3 + (4*G[1, 0, x]*Log[s12]^3)/3 + 
     (I/3)*Pi*Log[s12]^4 - (2*G[0, x]*Log[s12]^4)/3 + 
     (G[1, x]*Log[s12]^4)/3 - (2*Log[s12]^5)/15 + (79*Pi^2*Zeta[3])/12 + 
     ((272*I)/3)*Pi*G[0, x]*Zeta[3] - (166*G[0, 0, x]*Zeta[3])/3 + 
     (56*G[0, 1, x]*Zeta[3])/3 + (56*G[1, 0, x]*Zeta[3])/3 + 
     ((272*I)/3)*Pi*Log[s12]*Zeta[3] - (166*G[0, x]*Log[s12]*Zeta[3])/3 + 
     (56*G[1, x]*Log[s12]*Zeta[3])/3 - (83*Log[s12]^2*Zeta[3])/3 - 
     (587*Zeta[5])/10) + ep^6*((59*Pi^6)/3024 + ((1529*I)/360)*Pi^5*G[0, x] - 
     (I/60)*Pi^5*G[1, x] - (59*Pi^4*G[0, 0, x])/60 + 
     (223*Pi^4*G[0, 1, x])/120 + (65*Pi^4*G[1, 0, x])/24 - 
     (21*Pi^4*G[1, 1, x])/20 + ((34*I)/3)*Pi^3*G[0, 0, 0, x] + 
     (4*I)*Pi^3*G[0, 0, 1, x] + (6*I)*Pi^3*G[0, 1, 0, x] + 
     ((8*I)/3)*Pi^3*G[0, 1, 1, x] + (2*I)*Pi^3*G[1, 0, 0, x] + 
     (3*I)*Pi^3*G[1, 0, 1, x] + ((26*I)/3)*Pi^3*G[1, 1, 0, x] - 
     ((5*I)/3)*Pi^3*G[1, 1, 1, x] - 8*Pi^2*G[0, 0, 0, 0, x] + 
     6*Pi^2*G[0, 0, 0, 1, x] + 10*Pi^2*G[0, 0, 1, 0, x] + 
     4*Pi^2*G[0, 0, 1, 1, x] + 24*Pi^2*G[0, 1, 0, 0, x] - 
     10*Pi^2*G[0, 1, 0, 1, x] - 10*Pi^2*G[0, 1, 1, 0, x] + 
     2*Pi^2*G[0, 1, 1, 1, x] + 29*Pi^2*G[1, 0, 0, 0, x] + 
     44*Pi^2*G[1, 0, 0, 1, x] + 2*Pi^2*G[1, 0, 1, 0, x] - 
     9*Pi^2*G[1, 0, 1, 1, x] - 4*Pi^2*G[1, 1, 0, 0, x] - 
     34*Pi^2*G[1, 1, 0, 1, x] - 19*Pi^2*G[1, 1, 1, 0, x] - 
     (16*I)*Pi*G[0, 0, 0, 0, 0, x] + (16*I)*Pi*G[0, 0, 0, 1, 1, x] + 
     (24*I)*Pi*G[0, 0, 1, 0, 0, x] - (48*I)*Pi*G[0, 0, 1, 0, 1, x] - 
     (8*I)*Pi*G[0, 0, 1, 1, 0, x] + (32*I)*Pi*G[0, 0, 1, 1, 1, x] + 
     (36*I)*Pi*G[0, 1, 0, 0, 0, x] + (48*I)*Pi*G[0, 1, 0, 0, 1, x] - 
     (36*I)*Pi*G[0, 1, 0, 1, 0, x] - (48*I)*Pi*G[0, 1, 0, 1, 1, x] + 
     (4*I)*Pi*G[0, 1, 1, 0, 0, x] - (48*I)*Pi*G[0, 1, 1, 0, 1, x] - 
     (4*I)*Pi*G[0, 1, 1, 1, 0, x] + (48*I)*Pi*G[0, 1, 1, 1, 1, x] + 
     (42*I)*Pi*G[1, 0, 0, 0, 0, x] - (48*I)*Pi*G[1, 0, 0, 0, 1, x] - 
     (42*I)*Pi*G[1, 0, 0, 1, 0, x] + (48*I)*Pi*G[1, 0, 0, 1, 1, x] - 
     (42*I)*Pi*G[1, 0, 1, 0, 0, x] + (48*I)*Pi*G[1, 0, 1, 0, 1, x] + 
     (42*I)*Pi*G[1, 0, 1, 1, 0, x] - (48*I)*Pi*G[1, 0, 1, 1, 1, x] + 
     (10*I)*Pi*G[1, 1, 0, 0, 0, x] + (48*I)*Pi*G[1, 1, 0, 0, 1, x] - 
     (18*I)*Pi*G[1, 1, 0, 1, 0, x] - (40*I)*Pi*G[1, 1, 0, 1, 1, x] + 
     (14*I)*Pi*G[1, 1, 1, 0, 0, x] - (72*I)*Pi*G[1, 1, 1, 0, 1, x] - 
     (6*I)*Pi*G[1, 1, 1, 1, 0, x] + (64*I)*Pi*G[1, 1, 1, 1, 1, x] + 
     32*G[0, 0, 0, 0, 0, 0, x] - 16*G[0, 0, 0, 0, 0, 1, x] - 
     16*G[0, 0, 0, 0, 1, 0, x] - 16*G[0, 0, 0, 1, 0, 0, x] + 
     16*G[0, 0, 0, 1, 1, 1, x] + 32*G[0, 0, 1, 0, 0, 0, x] - 
     24*G[0, 0, 1, 0, 0, 1, x] - 24*G[0, 0, 1, 0, 1, 0, x] - 
     24*G[0, 0, 1, 0, 1, 1, x] - 24*G[0, 0, 1, 1, 0, 0, x] + 
     16*G[0, 0, 1, 1, 0, 1, x] + 16*G[0, 0, 1, 1, 1, 0, x] + 
     32*G[0, 0, 1, 1, 1, 1, x] + 104*G[0, 1, 0, 0, 0, 0, x] - 
     36*G[0, 1, 0, 0, 0, 1, x] - 36*G[0, 1, 0, 0, 1, 0, x] + 
     60*G[0, 1, 0, 0, 1, 1, x] - 36*G[0, 1, 0, 1, 0, 0, x] - 
     24*G[0, 1, 0, 1, 0, 1, x] - 24*G[0, 1, 0, 1, 1, 0, x] - 
     48*G[0, 1, 0, 1, 1, 1, x] - 36*G[0, 1, 1, 0, 0, 0, x] + 
     16*G[0, 1, 1, 0, 0, 1, x] + 16*G[0, 1, 1, 0, 1, 0, x] - 
     48*G[0, 1, 1, 0, 1, 1, x] - 20*G[0, 1, 1, 1, 0, 0, x] + 
     32*G[0, 1, 1, 1, 0, 1, x] + 32*G[0, 1, 1, 1, 1, 0, x] + 
     48*G[0, 1, 1, 1, 1, 1, x] + 188*G[1, 0, 0, 0, 0, 0, x] - 
     42*G[1, 0, 0, 0, 0, 1, x] - 42*G[1, 0, 0, 0, 1, 0, x] - 
     42*G[1, 0, 0, 0, 1, 1, x] - 42*G[1, 0, 0, 1, 0, 0, x] - 
     36*G[1, 0, 0, 1, 0, 1, x] - 36*G[1, 0, 0, 1, 1, 0, x] + 
     144*G[1, 0, 0, 1, 1, 1, x] - 42*G[1, 0, 1, 0, 0, 0, x] - 
     36*G[1, 0, 1, 0, 0, 1, x] - 36*G[1, 0, 1, 0, 1, 0, x] + 
     60*G[1, 0, 1, 0, 1, 1, x] + 42*G[1, 0, 1, 1, 0, 0, x] - 
     24*G[1, 0, 1, 1, 0, 1, x] - 24*G[1, 0, 1, 1, 1, 0, x] - 
     72*G[1, 0, 1, 1, 1, 1, x] - 42*G[1, 1, 0, 0, 0, 0, x] + 
     16*G[1, 1, 0, 0, 0, 1, x] + 16*G[1, 1, 0, 0, 1, 0, x] + 
     48*G[1, 1, 0, 0, 1, 1, x] - 26*G[1, 1, 0, 1, 0, 0, x] + 
     24*G[1, 1, 0, 1, 0, 1, x] + 24*G[1, 1, 0, 1, 1, 0, x] - 
     112*G[1, 1, 0, 1, 1, 1, x] - 38*G[1, 1, 1, 0, 0, 0, x] + 
     32*G[1, 1, 1, 0, 0, 1, x] + 32*G[1, 1, 1, 0, 1, 0, x] - 
     72*G[1, 1, 1, 0, 1, 1, x] - 22*G[1, 1, 1, 1, 0, 0, x] + 
     48*G[1, 1, 1, 1, 0, 1, x] + 48*G[1, 1, 1, 1, 1, 0, x] + 
     64*G[1, 1, 1, 1, 1, 1, x] + ((1529*I)/360)*Pi^5*Log[s12] - 
     (59*Pi^4*G[0, x]*Log[s12])/60 + (223*Pi^4*G[1, x]*Log[s12])/120 + 
     ((34*I)/3)*Pi^3*G[0, 0, x]*Log[s12] + (4*I)*Pi^3*G[0, 1, x]*Log[s12] + 
     (6*I)*Pi^3*G[1, 0, x]*Log[s12] + ((8*I)/3)*Pi^3*G[1, 1, x]*Log[s12] - 
     8*Pi^2*G[0, 0, 0, x]*Log[s12] + 6*Pi^2*G[0, 0, 1, x]*Log[s12] + 
     10*Pi^2*G[0, 1, 0, x]*Log[s12] + 4*Pi^2*G[0, 1, 1, x]*Log[s12] + 
     24*Pi^2*G[1, 0, 0, x]*Log[s12] - 10*Pi^2*G[1, 0, 1, x]*Log[s12] - 
     10*Pi^2*G[1, 1, 0, x]*Log[s12] + 2*Pi^2*G[1, 1, 1, x]*Log[s12] - 
     (16*I)*Pi*G[0, 0, 0, 0, x]*Log[s12] + (16*I)*Pi*G[0, 0, 1, 1, x]*
      Log[s12] + (24*I)*Pi*G[0, 1, 0, 0, x]*Log[s12] - 
     (48*I)*Pi*G[0, 1, 0, 1, x]*Log[s12] - (8*I)*Pi*G[0, 1, 1, 0, x]*
      Log[s12] + (32*I)*Pi*G[0, 1, 1, 1, x]*Log[s12] + 
     (36*I)*Pi*G[1, 0, 0, 0, x]*Log[s12] + (48*I)*Pi*G[1, 0, 0, 1, x]*
      Log[s12] - (36*I)*Pi*G[1, 0, 1, 0, x]*Log[s12] - 
     (48*I)*Pi*G[1, 0, 1, 1, x]*Log[s12] + (4*I)*Pi*G[1, 1, 0, 0, x]*
      Log[s12] - (48*I)*Pi*G[1, 1, 0, 1, x]*Log[s12] - 
     (4*I)*Pi*G[1, 1, 1, 0, x]*Log[s12] + (48*I)*Pi*G[1, 1, 1, 1, x]*
      Log[s12] + 32*G[0, 0, 0, 0, 0, x]*Log[s12] - 16*G[0, 0, 0, 0, 1, x]*
      Log[s12] - 16*G[0, 0, 0, 1, 0, x]*Log[s12] - 16*G[0, 0, 1, 0, 0, x]*
      Log[s12] + 16*G[0, 0, 1, 1, 1, x]*Log[s12] + 32*G[0, 1, 0, 0, 0, x]*
      Log[s12] - 24*G[0, 1, 0, 0, 1, x]*Log[s12] - 24*G[0, 1, 0, 1, 0, x]*
      Log[s12] - 24*G[0, 1, 0, 1, 1, x]*Log[s12] - 24*G[0, 1, 1, 0, 0, x]*
      Log[s12] + 16*G[0, 1, 1, 0, 1, x]*Log[s12] + 16*G[0, 1, 1, 1, 0, x]*
      Log[s12] + 32*G[0, 1, 1, 1, 1, x]*Log[s12] + 104*G[1, 0, 0, 0, 0, x]*
      Log[s12] - 36*G[1, 0, 0, 0, 1, x]*Log[s12] - 36*G[1, 0, 0, 1, 0, x]*
      Log[s12] + 60*G[1, 0, 0, 1, 1, x]*Log[s12] - 36*G[1, 0, 1, 0, 0, x]*
      Log[s12] - 24*G[1, 0, 1, 0, 1, x]*Log[s12] - 24*G[1, 0, 1, 1, 0, x]*
      Log[s12] - 48*G[1, 0, 1, 1, 1, x]*Log[s12] - 36*G[1, 1, 0, 0, 0, x]*
      Log[s12] + 16*G[1, 1, 0, 0, 1, x]*Log[s12] + 16*G[1, 1, 0, 1, 0, x]*
      Log[s12] - 48*G[1, 1, 0, 1, 1, x]*Log[s12] - 20*G[1, 1, 1, 0, 0, x]*
      Log[s12] + 32*G[1, 1, 1, 0, 1, x]*Log[s12] + 32*G[1, 1, 1, 1, 0, x]*
      Log[s12] + 48*G[1, 1, 1, 1, 1, x]*Log[s12] - (59*Pi^4*Log[s12]^2)/120 + 
     ((17*I)/3)*Pi^3*G[0, x]*Log[s12]^2 + (2*I)*Pi^3*G[1, x]*Log[s12]^2 - 
     4*Pi^2*G[0, 0, x]*Log[s12]^2 + 3*Pi^2*G[0, 1, x]*Log[s12]^2 + 
     5*Pi^2*G[1, 0, x]*Log[s12]^2 + 2*Pi^2*G[1, 1, x]*Log[s12]^2 - 
     (8*I)*Pi*G[0, 0, 0, x]*Log[s12]^2 + (8*I)*Pi*G[0, 1, 1, x]*Log[s12]^2 + 
     (12*I)*Pi*G[1, 0, 0, x]*Log[s12]^2 - (24*I)*Pi*G[1, 0, 1, x]*
      Log[s12]^2 - (4*I)*Pi*G[1, 1, 0, x]*Log[s12]^2 + 
     (16*I)*Pi*G[1, 1, 1, x]*Log[s12]^2 + 16*G[0, 0, 0, 0, x]*Log[s12]^2 - 
     8*G[0, 0, 0, 1, x]*Log[s12]^2 - 8*G[0, 0, 1, 0, x]*Log[s12]^2 - 
     8*G[0, 1, 0, 0, x]*Log[s12]^2 + 8*G[0, 1, 1, 1, x]*Log[s12]^2 + 
     16*G[1, 0, 0, 0, x]*Log[s12]^2 - 12*G[1, 0, 0, 1, x]*Log[s12]^2 - 
     12*G[1, 0, 1, 0, x]*Log[s12]^2 - 12*G[1, 0, 1, 1, x]*Log[s12]^2 - 
     12*G[1, 1, 0, 0, x]*Log[s12]^2 + 8*G[1, 1, 0, 1, x]*Log[s12]^2 + 
     8*G[1, 1, 1, 0, x]*Log[s12]^2 + 16*G[1, 1, 1, 1, x]*Log[s12]^2 + 
     ((17*I)/9)*Pi^3*Log[s12]^3 - (4*Pi^2*G[0, x]*Log[s12]^3)/3 + 
     Pi^2*G[1, x]*Log[s12]^3 - ((8*I)/3)*Pi*G[0, 0, x]*Log[s12]^3 + 
     ((8*I)/3)*Pi*G[1, 1, x]*Log[s12]^3 + (16*G[0, 0, 0, x]*Log[s12]^3)/3 - 
     (8*G[0, 0, 1, x]*Log[s12]^3)/3 - (8*G[0, 1, 0, x]*Log[s12]^3)/3 - 
     (8*G[1, 0, 0, x]*Log[s12]^3)/3 + (8*G[1, 1, 1, x]*Log[s12]^3)/3 - 
     (Pi^2*Log[s12]^4)/3 - ((2*I)/3)*Pi*G[0, x]*Log[s12]^4 + 
     (4*G[0, 0, x]*Log[s12]^4)/3 - (2*G[0, 1, x]*Log[s12]^4)/3 - 
     (2*G[1, 0, x]*Log[s12]^4)/3 - ((2*I)/15)*Pi*Log[s12]^5 + 
     (4*G[0, x]*Log[s12]^5)/15 - (2*G[1, x]*Log[s12]^5)/15 + 
     (2*Log[s12]^6)/45 + ((148*I)/9)*Pi^3*Zeta[3] - 
     (79*Pi^2*G[0, x]*Zeta[3])/6 + 10*Pi^2*G[1, x]*Zeta[3] - 
     ((544*I)/3)*Pi*G[0, 0, x]*Zeta[3] - ((176*I)/3)*Pi*G[1, 1, x]*Zeta[3] + 
     (332*G[0, 0, 0, x]*Zeta[3])/3 - (112*G[0, 0, 1, x]*Zeta[3])/3 - 
     (112*G[0, 1, 0, x]*Zeta[3])/3 - (112*G[1, 0, 0, x]*Zeta[3])/3 + 
     (166*G[1, 1, 1, x]*Zeta[3])/3 - (79*Pi^2*Log[s12]*Zeta[3])/6 - 
     ((544*I)/3)*Pi*G[0, x]*Log[s12]*Zeta[3] + 
     (332*G[0, 0, x]*Log[s12]*Zeta[3])/3 - (112*G[0, 1, x]*Log[s12]*Zeta[3])/
      3 - (112*G[1, 0, x]*Log[s12]*Zeta[3])/3 - ((272*I)/3)*Pi*Log[s12]^2*
      Zeta[3] + (166*G[0, x]*Log[s12]^2*Zeta[3])/3 - 
     (56*G[1, x]*Log[s12]^2*Zeta[3])/3 + (166*Log[s12]^3*Zeta[3])/9 + 
     (2567*Zeta[3]^2)/18 - ((4216*I)/5)*Pi*Zeta[5] + 
     (587*G[0, x]*Zeta[5])/5 - (256*G[1, x]*Zeta[5])/5 + 
     (587*Log[s12]*Zeta[5])/5)}


==> anc/HelAmpl_1L_HPLs.m <==
{2*COLOR[NfV2] + ep*COLOR[NfV2]*(16/3 + ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 
    ((2*I)/3)*Pi*FF[x^(-1)] - (Pi^2*FF[x])/3 + (Pi^2*FF[x^2])/3 + 
    (-2/3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + (2*FF[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - (2*FF[x])/3)*G[{0}, x] + 
    (-4/3 + ((2*I)/3)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/3 - 
      ((2*I)/3)*Pi*FF[x^(-1)] + (2*FF[x])/3)*G[{1}, x] + 
    ((2*FF[(1 - x)^(-2)])/3 - (2*FF[(1 - x)^(-1)])/3 - (2*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{0, 0}, x] + ((2*FF[x])/3 - (2*FF[x^2])/3)*
     G[{0, 1}, x] + ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0}, x] + 
    ((2*FF[x^(-2)])/3 - (2*FF[x^(-1)])/3 - (2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1}, x]) + ep^2*COLOR[NfV2]*(104/9 - Pi^2/6 - 
    (I/9)*Pi^3*FF[(1 - x)^(-2)] + ((16*I)/9)*Pi*FF[(1 - x)^(-1)] - 
    (Pi^2*FF[(1 - x)^(-1)])/3 + (I/9)*Pi^3*FF[(1 - x)^(-1)] + 
    ((16*I)/9)*Pi*FF[x^(-1)] - (Pi^2*FF[x^(-1)])/3 - (5*Pi^2*FF[x])/9 + 
    (5*Pi^2*FF[x^2])/9 + (-16/9 + ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/9 - 
      ((10*I)/9)*Pi*FF[(1 - x)^(-1)] + (Pi^2*FF[(1 - x)^(-1)])/3 - 
      (16*FF[x])/9 + (Pi^2*FF[x])/3 - (Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (-32/9 + ((10*I)/9)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 + 
      (16*FF[x^(-1)])/9 - ((10*I)/9)*Pi*FF[x^(-1)] + (Pi^2*FF[x^(-1)])/3 + 
      (16*FF[x])/9 + (Pi^2*FF[x])/3 - (Pi^2*FF[x^2])/3)*G[{1}, x] + 
    (2/3 + (10*FF[(1 - x)^(-2)])/9 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (16*FF[(1 - x)^(-1)])/9 + ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - (4*FF[x])/9 + 
      (10*FF[x^2])/9)*G[{0, 0}, x] + (((2*I)/3)*Pi*FF[x^(-2)] - 
      ((2*I)/3)*Pi*FF[x^(-1)] + (10*FF[x])/9 - (10*FF[x^2])/9)*G[{0, 1}, x] + 
    (((2*I)/3)*Pi*FF[(1 - x)^(-2)] - ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (10*FF[x])/9 - (10*FF[x^2])/9)*G[{1, 0}, x] + 
    (4/3 + (10*FF[x^(-2)])/9 - ((2*I)/3)*Pi*FF[x^(-2)] - (16*FF[x^(-1)])/9 + 
      ((2*I)/3)*Pi*FF[x^(-1)] - (16*FF[x])/9 + (10*FF[x^2])/9)*G[{1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{0, 0, 0}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 0, 1}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 0}, x] + 
    ((2*FF[x^(-2)])/3 - (2*FF[x^(-1)])/3)*G[{0, 1, 1}, x] + 
    ((2*FF[(1 - x)^(-2)])/3 - (2*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1, 1}, x] + (2*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
    (2*FF[(1 - x)^(-1)]*Zeta[3])/3 - (2*FF[x]*Zeta[3])/3 + 
    (2*FF[x^2]*Zeta[3])/3) + ep^3*COLOR[NfV2]*(640/27 - (4*Pi^2)/9 - 
    ((5*I)/27)*Pi^3*FF[(1 - x)^(-2)] + (Pi^4*FF[(1 - x)^(-2)])/20 + 
    ((104*I)/27)*Pi*FF[(1 - x)^(-1)] - (8*Pi^2*FF[(1 - x)^(-1)])/9 + 
    (I/54)*Pi^3*FF[(1 - x)^(-1)] - (Pi^4*FF[(1 - x)^(-1)])/20 + 
    ((104*I)/27)*Pi*FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/9 - 
    (I/6)*Pi^3*FF[x^(-1)] - (28*Pi^2*FF[x])/27 + (Pi^4*FF[x])/180 + 
    (28*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/180 + 
    (16/9 + (56*FF[(1 - x)^(-2)])/27 - ((10*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (5*Pi^2*FF[(1 - x)^(-2)])/18 - (104*FF[(1 - x)^(-1)])/27 + 
      ((10*I)/9)*Pi*FF[(1 - x)^(-1)] - (5*Pi^2*FF[(1 - x)^(-1)])/18 - 
      (8*FF[x])/27 - (5*Pi^2*FF[x])/18 + (56*FF[x^2])/27 + 
      (5*Pi^2*FF[x^2])/18)*G[{0, 0}, x] + 
    (((10*I)/9)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 - 
      ((10*I)/9)*Pi*FF[x^(-1)] + (Pi^2*FF[x^(-1)])/3 + (56*FF[x])/27 - 
      (7*Pi^2*FF[x])/18 - (56*FF[x^2])/27 + (7*Pi^2*FF[x^2])/18)*
     G[{0, 1}, x] + (((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/3 - ((10*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (Pi^2*FF[(1 - x)^(-1)])/3 + (56*FF[x])/27 - (7*Pi^2*FF[x])/18 - 
      (56*FF[x^2])/27 + (7*Pi^2*FF[x^2])/18)*G[{1, 0}, x] + 
    (32/9 + (56*FF[x^(-2)])/27 - ((10*I)/9)*Pi*FF[x^(-2)] + 
      (5*Pi^2*FF[x^(-2)])/18 - (104*FF[x^(-1)])/27 + 
      ((10*I)/9)*Pi*FF[x^(-1)] - (5*Pi^2*FF[x^(-1)])/18 - (104*FF[x])/27 - 
      (5*Pi^2*FF[x])/18 + (56*FF[x^2])/27 + (5*Pi^2*FF[x^2])/18)*
     G[{1, 1}, x] + (-2/3 - (20*FF[(1 - x)^(-2)])/9 + 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + (26*FF[(1 - x)^(-1)])/9 - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + (14*FF[x])/9 - (20*FF[x^2])/9)*
     G[{0, 0, 0}, x] + (((2*I)/3)*Pi*FF[x^(-2)] - ((2*I)/3)*Pi*FF[x^(-1)] - 
      (10*FF[x])/9 + (10*FF[x^2])/9)*G[{0, 0, 1}, x] + 
    (((-2*I)/3)*Pi*FF[(1 - x)^(-2)] + ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (10*FF[x])/9 + (10*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    ((10*FF[x^(-2)])/9 - ((2*I)/3)*Pi*FF[x^(-2)] - (10*FF[x^(-1)])/9 + 
      ((2*I)/3)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
    ((10*FF[(1 - x)^(-2)])/9 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (10*FF[(1 - x)^(-1)])/9 + ((2*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 0, 0}, x] + (((-2*I)/3)*Pi*FF[x^(-2)] + ((2*I)/3)*Pi*FF[x^(-1)] - 
      (10*FF[x])/9 + (10*FF[x^2])/9)*G[{1, 0, 1}, x] + 
    (((2*I)/3)*Pi*FF[(1 - x)^(-2)] - ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (10*FF[x])/9 + (10*FF[x^2])/9)*G[{1, 1, 0}, x] + 
    (-4/3 - (20*FF[x^(-2)])/9 + ((2*I)/3)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/9 - 
      ((2*I)/3)*Pi*FF[x^(-1)] + (26*FF[x])/9 - (20*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (2*FF[(1 - x)^(-2)] - 2*FF[(1 - x)^(-1)] - 2*FF[x] + 
      2*FF[x^2])*G[{0, 0, 0, 0}, x] + ((2*FF[x])/3 - (2*FF[x^2])/3)*
     G[{0, 0, 0, 1}, x] + ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
    ((2*FF[x^(-2)])/3 - (2*FF[x^(-1)])/3)*G[{0, 0, 1, 1}, x] + 
    ((-2*FF[(1 - x)^(-2)])/3 + (2*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 0}, x] + 
    ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 - (2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 - 
      (2*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
    ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
    ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    ((-2*FF[x^(-2)])/3 + (2*FF[x^(-1)])/3)*G[{1, 0, 1, 1}, x] + 
    ((2*FF[(1 - x)^(-2)])/3 - (2*FF[(1 - x)^(-1)])/3)*G[{1, 1, 0, 0}, x] + 
    ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (2*FF[x^(-2)] - 2*FF[x^(-1)] - 2*FF[x] + 2*FF[x^2])*G[{1, 1, 1, 1}, x] - 
    (14*Zeta[3])/3 + (10*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
    (10*FF[(1 - x)^(-1)]*Zeta[3])/9 - (10*FF[x]*Zeta[3])/9 + 
    (10*FF[x^2]*Zeta[3])/9 + G[{1}, x]*(-208/27 + Pi^2/9 - 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + (I/9)*Pi^3*FF[(1 - x)^(-1)] + 
      ((56*I)/27)*Pi*FF[x^(-2)] - (5*Pi^2*FF[x^(-2)])/9 - 
      (I/6)*Pi^3*FF[x^(-2)] + (104*FF[x^(-1)])/27 - 
      ((56*I)/27)*Pi*FF[x^(-1)] + (Pi^2*FF[x^(-1)])/2 + 
      (I/6)*Pi^3*FF[x^(-1)] + (104*FF[x])/27 + (Pi^2*FF[x])/2 - 
      (5*Pi^2*FF[x^2])/9 + (2*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (2*FF[(1 - x)^(-1)]*Zeta[3])/3 + (2*FF[x]*Zeta[3])/3 - 
      (2*FF[x^2]*Zeta[3])/3) + G[{0}, x]*(-104/27 + Pi^2/18 + 
      ((56*I)/27)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/9 - 
      (I/18)*Pi^3*FF[(1 - x)^(-2)] + (104*FF[(1 - x)^(-1)])/27 - 
      ((56*I)/27)*Pi*FF[(1 - x)^(-1)] + (Pi^2*FF[(1 - x)^(-1)])/2 + 
      (I/18)*Pi^3*FF[(1 - x)^(-1)] - (104*FF[x])/27 + (11*Pi^2*FF[x])/18 - 
      (5*Pi^2*FF[x^2])/9 - (2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (2*FF[(1 - x)^(-1)]*Zeta[3])/3 + (2*FF[x]*Zeta[3])/3 - 
      (2*FF[x^2]*Zeta[3])/3)) + ep^4*COLOR[NfV2]*(3872/81 - (26*Pi^2)/27 - 
    (47*Pi^4)/720 - ((28*I)/81)*Pi^3*FF[(1 - x)^(-2)] + 
    (Pi^4*FF[(1 - x)^(-2)])/12 + ((2*I)/135)*Pi^5*FF[(1 - x)^(-2)] + 
    ((640*I)/81)*Pi*FF[(1 - x)^(-1)] - (52*Pi^2*FF[(1 - x)^(-1)])/27 - 
    ((8*I)/81)*Pi^3*FF[(1 - x)^(-1)] - (Pi^4*FF[(1 - x)^(-1)])/36 - 
    ((2*I)/135)*Pi^5*FF[(1 - x)^(-1)] + ((640*I)/81)*Pi*FF[x^(-1)] - 
    (52*Pi^2*FF[x^(-1)])/27 - ((4*I)/9)*Pi^3*FF[x^(-1)] + 
    (Pi^4*FF[x^(-1)])/18 - (164*Pi^2*FF[x])/81 + (Pi^4*FF[x])/108 + 
    (164*Pi^2*FF[x^2])/81 - (Pi^4*FF[x^2])/108 + 
    (-16/9 - (112*FF[(1 - x)^(-2)])/27 + ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (2*Pi^2*FF[(1 - x)^(-2)])/9 + (160*FF[(1 - x)^(-1)])/27 - 
      ((10*I)/9)*Pi*FF[(1 - x)^(-1)] + (2*Pi^2*FF[(1 - x)^(-1)])/9 + 
      (64*FF[x])/27 + (2*Pi^2*FF[x])/9 - (112*FF[x^2])/27 - 
      (2*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
    (((10*I)/9)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 - 
      ((10*I)/9)*Pi*FF[x^(-1)] + (Pi^2*FF[x^(-1)])/3 - (56*FF[x])/27 + 
      (7*Pi^2*FF[x])/18 + (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18)*
     G[{0, 0, 1}, x] + (((-10*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (Pi^2*FF[(1 - x)^(-2)])/3 + ((10*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (Pi^2*FF[(1 - x)^(-1)])/3 - (56*FF[x])/27 + (7*Pi^2*FF[x])/18 + 
      (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18)*G[{0, 1, 0}, x] + 
    ((56*FF[x^(-2)])/27 - ((10*I)/9)*Pi*FF[x^(-2)] + (5*Pi^2*FF[x^(-2)])/18 - 
      (56*FF[x^(-1)])/27 + ((10*I)/9)*Pi*FF[x^(-1)] - 
      (5*Pi^2*FF[x^(-1)])/18 + (Pi^2*FF[x])/3 - (Pi^2*FF[x^2])/3)*
     G[{0, 1, 1}, x] + ((56*FF[(1 - x)^(-2)])/27 - 
      ((10*I)/9)*Pi*FF[(1 - x)^(-2)] + (5*Pi^2*FF[(1 - x)^(-2)])/18 - 
      (56*FF[(1 - x)^(-1)])/27 + ((10*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (5*Pi^2*FF[(1 - x)^(-1)])/18 + (Pi^2*FF[x])/3 - (Pi^2*FF[x^2])/3)*
     G[{1, 0, 0}, x] + (((-10*I)/9)*Pi*FF[x^(-2)] + (Pi^2*FF[x^(-2)])/3 + 
      ((10*I)/9)*Pi*FF[x^(-1)] - (Pi^2*FF[x^(-1)])/3 - (56*FF[x])/27 + 
      (7*Pi^2*FF[x])/18 + (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18)*
     G[{1, 0, 1}, x] + (((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/3 - ((10*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (Pi^2*FF[(1 - x)^(-1)])/3 - (56*FF[x])/27 + (7*Pi^2*FF[x])/18 + 
      (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18)*G[{1, 1, 0}, x] + 
    (-32/9 - (112*FF[x^(-2)])/27 + ((10*I)/9)*Pi*FF[x^(-2)] - 
      (2*Pi^2*FF[x^(-2)])/9 + (160*FF[x^(-1)])/27 - 
      ((10*I)/9)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/9 + (160*FF[x])/27 + 
      (2*Pi^2*FF[x])/9 - (112*FF[x^2])/27 - (2*Pi^2*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (2/3 + (10*FF[(1 - x)^(-2)])/3 - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
      ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 + (10*FF[x^2])/3)*
     G[{0, 0, 0, 0}, x] + (((2*I)/3)*Pi*FF[x^(-2)] - 
      ((2*I)/3)*Pi*FF[x^(-1)] + (10*FF[x])/9 - (10*FF[x^2])/9)*
     G[{0, 0, 0, 1}, x] + (((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + (10*FF[x])/9 - (10*FF[x^2])/9)*
     G[{0, 0, 1, 0}, x] + ((10*FF[x^(-2)])/9 - ((2*I)/3)*Pi*FF[x^(-2)] - 
      (10*FF[x^(-1)])/9 + ((2*I)/3)*Pi*FF[x^(-1)])*G[{0, 0, 1, 1}, x] + 
    ((-10*FF[(1 - x)^(-2)])/9 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (10*FF[(1 - x)^(-1)])/9 - ((2*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0}, x] + (((-2*I)/3)*Pi*FF[x^(-2)] + 
      ((2*I)/3)*Pi*FF[x^(-1)] + (10*FF[x])/9 - (10*FF[x^2])/9)*
     G[{0, 1, 0, 1}, x] + (((-2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + (10*FF[x])/9 - (10*FF[x^2])/9)*
     G[{0, 1, 1, 0}, x] + ((-20*FF[x^(-2)])/9 + ((2*I)/3)*Pi*FF[x^(-2)] + 
      (20*FF[x^(-1)])/9 - ((2*I)/3)*Pi*FF[x^(-1)] - (10*FF[x])/9 + 
      (10*FF[x^2])/9)*G[{0, 1, 1, 1}, x] + 
    ((-20*FF[(1 - x)^(-2)])/9 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (20*FF[(1 - x)^(-1)])/9 - ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (10*FF[x])/9 + (10*FF[x^2])/9)*G[{1, 0, 0, 0}, x] + 
    (((-2*I)/3)*Pi*FF[x^(-2)] + ((2*I)/3)*Pi*FF[x^(-1)] + (10*FF[x])/9 - 
      (10*FF[x^2])/9)*G[{1, 0, 0, 1}, x] + 
    (((-2*I)/3)*Pi*FF[(1 - x)^(-2)] + ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (10*FF[x])/9 - (10*FF[x^2])/9)*G[{1, 0, 1, 0}, x] + 
    ((-10*FF[x^(-2)])/9 + ((2*I)/3)*Pi*FF[x^(-2)] + (10*FF[x^(-1)])/9 - 
      ((2*I)/3)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1}, x] + 
    ((10*FF[(1 - x)^(-2)])/9 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (10*FF[(1 - x)^(-1)])/9 + ((2*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 1, 0, 0}, x] + (((2*I)/3)*Pi*FF[x^(-2)] - 
      ((2*I)/3)*Pi*FF[x^(-1)] + (10*FF[x])/9 - (10*FF[x^2])/9)*
     G[{1, 1, 0, 1}, x] + (((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + (10*FF[x])/9 - (10*FF[x^2])/9)*
     G[{1, 1, 1, 0}, x] + (4/3 + (10*FF[x^(-2)])/3 - 
      ((2*I)/3)*Pi*FF[x^(-2)] - 4*FF[x^(-1)] + ((2*I)/3)*Pi*FF[x^(-1)] - 
      4*FF[x] + (10*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
    ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (8*FF[x])/3 - 
      (8*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 0, 0, 0, 1}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 0, 0, 1, 0}, x] + ((2*FF[x^(-2)])/3 - (2*FF[x^(-1)])/3)*
     G[{0, 0, 0, 1, 1}, x] + ((2*FF[(1 - x)^(-2)])/3 - 
      (2*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0, 0}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 + (2*FF[x])/3 - (2*FF[x^2])/3)*
     G[{0, 0, 1, 1, 1}, x] + ((4*FF[(1 - x)^(-2)])/3 - 
      (4*FF[(1 - x)^(-1)])/3 + (2*FF[x])/3 - (2*FF[x^2])/3)*
     G[{0, 1, 0, 0, 0}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 0, 0, 1}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 0, 1, 0}, x] + ((-2*FF[x^(-2)])/3 + (2*FF[x^(-1)])/3)*
     G[{0, 1, 0, 1, 1}, x] + ((-2*FF[(1 - x)^(-2)])/3 + 
      (2*FF[(1 - x)^(-1)])/3)*G[{0, 1, 1, 0, 0}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
    (2*FF[x^(-2)] - 2*FF[x^(-1)] + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 1, 1, 1}, x] + (2*FF[(1 - x)^(-2)] - 2*FF[(1 - x)^(-1)] + 
      (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
    ((-2*FF[x^(-2)])/3 + (2*FF[x^(-1)])/3)*G[{1, 0, 0, 1, 1}, x] + 
    ((-2*FF[(1 - x)^(-2)])/3 + (2*FF[(1 - x)^(-1)])/3)*
     G[{1, 0, 1, 0, 0}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 0, 1, 0, 1}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 0, 1, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 + 
      (2*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + (2*FF[x])/3 - 
      (2*FF[x^2])/3)*G[{1, 1, 0, 0, 0}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1, 0, 0, 1}, x] + ((-2*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1, 0, 1, 0}, x] + ((2*FF[x^(-2)])/3 - (2*FF[x^(-1)])/3)*
     G[{1, 1, 0, 1, 1}, x] + ((2*FF[(1 - x)^(-2)])/3 - 
      (2*FF[(1 - x)^(-1)])/3)*G[{1, 1, 1, 0, 0}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
    ((-2*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
    ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (8*FF[x])/3 - (8*FF[x^2])/3)*
     G[{1, 1, 1, 1, 1}, x] - (112*Zeta[3])/9 + (56*FF[(1 - x)^(-2)]*Zeta[3])/
     27 - (Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/18 - (56*FF[(1 - x)^(-1)]*Zeta[3])/
     27 - ((14*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
    (Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/18 - ((14*I)/9)*Pi*FF[x^(-1)]*Zeta[3] - 
    (56*FF[x]*Zeta[3])/27 + (5*Pi^2*FF[x]*Zeta[3])/6 + 
    (56*FF[x^2]*Zeta[3])/27 - (5*Pi^2*FF[x^2]*Zeta[3])/6 + 
    G[{1}, x]*(-1280/81 + (8*Pi^2)/27 - ((5*I)/27)*Pi^3*FF[(1 - x)^(-2)] + 
      (Pi^4*FF[(1 - x)^(-2)])/20 + ((5*I)/27)*Pi^3*FF[(1 - x)^(-1)] - 
      (Pi^4*FF[(1 - x)^(-1)])/20 + ((328*I)/81)*Pi*FF[x^(-2)] - 
      (28*Pi^2*FF[x^(-2)])/27 - ((5*I)/18)*Pi^3*FF[x^(-2)] + 
      (Pi^4*FF[x^(-2)])/18 + (640*FF[x^(-1)])/81 - 
      ((328*I)/81)*Pi*FF[x^(-1)] + (8*Pi^2*FF[x^(-1)])/9 + 
      ((5*I)/18)*Pi^3*FF[x^(-1)] - (Pi^4*FF[x^(-1)])/18 + (640*FF[x])/81 + 
      (8*Pi^2*FF[x])/9 - (Pi^4*FF[x])/180 - (28*Pi^2*FF[x^2])/27 + 
      (Pi^4*FF[x^2])/180 + (28*Zeta[3])/9 + (10*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      (10*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((14*I)/9)*Pi*FF[x^(-2)]*Zeta[3] - 
      (14*FF[x^(-1)]*Zeta[3])/9 + ((14*I)/9)*Pi*FF[x^(-1)]*Zeta[3] - 
      (4*FF[x]*Zeta[3])/9 - (10*FF[x^2]*Zeta[3])/9) + 
    G[{0}, x]*(-640/81 + (4*Pi^2)/27 + ((328*I)/81)*Pi*FF[(1 - x)^(-2)] - 
      (28*Pi^2*FF[(1 - x)^(-2)])/27 - ((5*I)/54)*Pi^3*FF[(1 - x)^(-2)] + 
      (Pi^4*FF[(1 - x)^(-2)])/180 + (640*FF[(1 - x)^(-1)])/81 - 
      ((328*I)/81)*Pi*FF[(1 - x)^(-1)] + (8*Pi^2*FF[(1 - x)^(-1)])/9 + 
      ((5*I)/54)*Pi^3*FF[(1 - x)^(-1)] - (Pi^4*FF[(1 - x)^(-1)])/180 - 
      (640*FF[x])/81 + (32*Pi^2*FF[x])/27 - (Pi^4*FF[x])/180 - 
      (28*Pi^2*FF[x^2])/27 + (Pi^4*FF[x^2])/180 + (14*Zeta[3])/9 - 
      (10*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((14*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (4*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
      ((14*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/3 - 
      (10*FF[x^2]*Zeta[3])/9) + G[{0, 0}, x]*(104/27 - Pi^2/18 + 
      (328*FF[(1 - x)^(-2)])/81 - ((56*I)/27)*Pi*FF[(1 - x)^(-2)] + 
      (25*Pi^2*FF[(1 - x)^(-2)])/54 + (I/18)*Pi^3*FF[(1 - x)^(-2)] - 
      (640*FF[(1 - x)^(-1)])/81 + ((56*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      (11*Pi^2*FF[(1 - x)^(-1)])/27 - (I/18)*Pi^3*FF[(1 - x)^(-1)] - 
      (16*FF[x])/81 - (14*Pi^2*FF[x])/27 + (328*FF[x^2])/81 + 
      (25*Pi^2*FF[x^2])/54 - (8*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (8*FF[(1 - x)^(-1)]*Zeta[3])/9 + (8*FF[x]*Zeta[3])/9 - 
      (8*FF[x^2]*Zeta[3])/9) + G[{1, 1}, x]*(208/27 - Pi^2/9 - 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + (I/9)*Pi^3*FF[(1 - x)^(-1)] + 
      (328*FF[x^(-2)])/81 - ((56*I)/27)*Pi*FF[x^(-2)] + 
      (25*Pi^2*FF[x^(-2)])/54 + (I/6)*Pi^3*FF[x^(-2)] - (640*FF[x^(-1)])/81 + 
      ((56*I)/27)*Pi*FF[x^(-1)] - (11*Pi^2*FF[x^(-1)])/27 - 
      (I/6)*Pi^3*FF[x^(-1)] - (640*FF[x])/81 - (11*Pi^2*FF[x])/27 + 
      (328*FF[x^2])/81 + (25*Pi^2*FF[x^2])/54 + (2*FF[(1 - x)^(-2)]*Zeta[3])/
       3 - (2*FF[(1 - x)^(-1)]*Zeta[3])/3 - (14*FF[x^(-2)]*Zeta[3])/9 + 
      (14*FF[x^(-1)]*Zeta[3])/9 + (8*FF[x]*Zeta[3])/9 - 
      (8*FF[x^2]*Zeta[3])/9) + G[{1, 0}, x]*
     (((56*I)/27)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/9 - 
      (I/18)*Pi^3*FF[(1 - x)^(-2)] - ((56*I)/27)*Pi*FF[(1 - x)^(-1)] + 
      (5*Pi^2*FF[(1 - x)^(-1)])/9 + (I/18)*Pi^3*FF[(1 - x)^(-1)] + 
      (328*FF[x])/81 - (35*Pi^2*FF[x])/54 - (328*FF[x^2])/81 + 
      (35*Pi^2*FF[x^2])/54 - (2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (2*FF[(1 - x)^(-1)]*Zeta[3])/3 - (20*FF[x]*Zeta[3])/9 + 
      (20*FF[x^2]*Zeta[3])/9) + G[{0, 1}, x]*((I/9)*Pi^3*FF[(1 - x)^(-2)] - 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + ((56*I)/27)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 - (I/6)*Pi^3*FF[x^(-2)] - 
      ((56*I)/27)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 + 
      (I/6)*Pi^3*FF[x^(-1)] + (328*FF[x])/81 - (35*Pi^2*FF[x])/54 - 
      (328*FF[x^2])/81 + (35*Pi^2*FF[x^2])/54 - (2*FF[(1 - x)^(-2)]*Zeta[3])/
       3 + (2*FF[(1 - x)^(-1)]*Zeta[3])/3 - (20*FF[x]*Zeta[3])/9 + 
      (20*FF[x^2]*Zeta[3])/9) + (2*FF[(1 - x)^(-2)]*Zeta[5])/3 - 
    (2*FF[(1 - x)^(-1)]*Zeta[5])/3 - (2*FF[x]*Zeta[5])/3 + 
    (2*FF[x^2]*Zeta[5])/3), 2*COLOR[NfV2] + 
  ep*COLOR[NfV2]*(16/3 + (2*I)*Pi - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
    ((4*I)/3)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x])/3 - (2*Pi^2*FF[x^2])/3 + 
    (-2/3 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (4*FF[(1 - x)^(-1)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*FF[x])/3)*G[{0}, x] + 
    (2/3 - ((4*I)/3)*Pi*FF[x^(-2)] - (4*FF[x^(-1)])/3 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (4*FF[x])/3)*G[{1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1}, x]) + ep^2*COLOR[NfV2]*(104/9 + (6*I)*Pi - (7*Pi^2)/6 + 
    ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((38*I)/9)*Pi*FF[(1 - x)^(-1)] + 
    (2*Pi^2*FF[(1 - x)^(-1)])/3 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    ((38*I)/9)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/3 + (13*Pi^2*FF[x])/9 - 
    (13*Pi^2*FF[x^2])/9 + (-16/9 - ((26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 - (38*FF[(1 - x)^(-1)])/9 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (38*FF[x])/9 - (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (22/9 - ((26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 - 
      (38*FF[x^(-1)])/9 + ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 - 
      (38*FF[x])/9 - (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{1}, x] + 
    (2/3 - (26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (38*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (14*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 0}, x] + 
    (((-4*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + 
      (26*FF[x^2])/9)*G[{0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 0}, x] + (-2/3 - (26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + 
      (38*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)] + (38*FF[x])/9 - 
      (26*FF[x^2])/9)*G[{1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{1, 1, 1}, x] - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
    (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (4*FF[x]*Zeta[3])/3 - 
    (4*FF[x^2]*Zeta[3])/3) + ep^3*COLOR[NfV2]*(640/27 + (14*I)*Pi - 
    (31*Pi^2)/9 - (I/2)*Pi^3 + ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] - 
    (Pi^4*FF[(1 - x)^(-2)])/10 - ((274*I)/27)*Pi*FF[(1 - x)^(-1)] + 
    (19*Pi^2*FF[(1 - x)^(-1)])/9 - ((4*I)/27)*Pi^3*FF[(1 - x)^(-1)] + 
    (Pi^4*FF[(1 - x)^(-1)])/10 - ((274*I)/27)*Pi*FF[x^(-1)] + 
    (19*Pi^2*FF[x^(-1)])/9 + (I/3)*Pi^3*FF[x^(-1)] + (80*Pi^2*FF[x])/27 - 
    (Pi^4*FF[x])/90 - (80*Pi^2*FF[x^2])/27 + (Pi^4*FF[x^2])/90 + 
    (16/9 - (160*FF[(1 - x)^(-2)])/27 + ((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (5*Pi^2*FF[(1 - x)^(-2)])/9 + (274*FF[(1 - x)^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/9 + 
      (46*FF[x])/27 + (5*Pi^2*FF[x])/9 - (160*FF[x^2])/27 - 
      (5*Pi^2*FF[x^2])/9)*G[{0, 0}, x] + 
    (((-26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 - (160*FF[x])/27 + 
      (7*Pi^2*FF[x])/9 + (160*FF[x^2])/27 - (7*Pi^2*FF[x^2])/9)*
     G[{0, 1}, x] + (((-26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 + ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 - (160*FF[x])/27 + (7*Pi^2*FF[x])/9 + 
      (160*FF[x^2])/27 - (7*Pi^2*FF[x^2])/9)*G[{1, 0}, x] + 
    (-22/9 - (160*FF[x^(-2)])/27 + ((26*I)/9)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 + (274*FF[x^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 + (274*FF[x])/27 + 
      (5*Pi^2*FF[x])/9 - (160*FF[x^2])/27 - (5*Pi^2*FF[x^2])/9)*
     G[{1, 1}, x] + (-2/3 + (52*FF[(1 - x)^(-2)])/9 - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (64*FF[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (40*FF[x])/9 + (52*FF[x^2])/9)*
     G[{0, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 0, 1}, x] + 
    (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    ((-26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/9 - 
      ((4*I)/3)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
    ((-26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 0, 0}, x] + (((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 0, 1}, x] + 
    (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 1, 0}, x] + 
    (2/3 + (52*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - (64*FF[x^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (64*FF[x])/9 + (52*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (-4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] + 4*FF[x] - 
      4*FF[x^2])*G[{0, 0, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 0, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 0, 1, 1}, x] + 
    ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 + 
      (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (-4*FF[x^(-2)] + 4*FF[x^(-1)] + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 1}, x] - 
    (14*Zeta[3])/3 - (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (26*FF[(1 - x)^(-1)]*Zeta[3])/9 + (26*FF[x]*Zeta[3])/9 - 
    (26*FF[x^2]*Zeta[3])/9 + G[{0}, x]*(-104/27 + Pi^2/18 - 
      ((160*I)/27)*Pi*FF[(1 - x)^(-2)] + (13*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] - (274*FF[(1 - x)^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (274*FF[x])/27 - (14*Pi^2*FF[x])/9 + 
      (13*Pi^2*FF[x^2])/9 + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*FF[x]*Zeta[3])/3 + 
      (4*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(170/27 - Pi^2/18 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      ((160*I)/27)*Pi*FF[x^(-2)] + (13*Pi^2*FF[x^(-2)])/9 + 
      (I/3)*Pi^3*FF[x^(-2)] - (274*FF[x^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/3 - 
      (I/3)*Pi^3*FF[x^(-1)] - (274*FF[x])/27 - (4*Pi^2*FF[x])/3 + 
      (13*Pi^2*FF[x^2])/9 - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*FF[x]*Zeta[3])/3 + 
      (4*FF[x^2]*Zeta[3])/3)) + ep^4*COLOR[NfV2]*
   (3872/81 + (30*I)*Pi - (215*Pi^2)/27 - ((3*I)/2)*Pi^3 + (73*Pi^4)/720 + 
    ((80*I)/81)*Pi^3*FF[(1 - x)^(-2)] - (13*Pi^4*FF[(1 - x)^(-2)])/60 - 
    ((4*I)/135)*Pi^5*FF[(1 - x)^(-2)] - ((1790*I)/81)*Pi*FF[(1 - x)^(-1)] + 
    (137*Pi^2*FF[(1 - x)^(-1)])/27 + ((11*I)/162)*Pi^3*FF[(1 - x)^(-1)] + 
    (19*Pi^4*FF[(1 - x)^(-1)])/180 + ((4*I)/135)*Pi^5*FF[(1 - x)^(-1)] - 
    ((1790*I)/81)*Pi*FF[x^(-1)] + (137*Pi^2*FF[x^(-1)])/27 + 
    ((19*I)/18)*Pi^3*FF[x^(-1)] - (Pi^4*FF[x^(-1)])/9 + (484*Pi^2*FF[x])/81 - 
    (13*Pi^4*FF[x])/540 - (484*Pi^2*FF[x^2])/81 + (13*Pi^4*FF[x^2])/540 + 
    (-16/9 + (320*FF[(1 - x)^(-2)])/27 - ((26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (4*Pi^2*FF[(1 - x)^(-2)])/9 - (434*FF[(1 - x)^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (206*FF[x])/27 - (4*Pi^2*FF[x])/9 + (320*FF[x^2])/27 + 
      (4*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
    (((-26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 + (160*FF[x])/27 - 
      (7*Pi^2*FF[x])/9 - (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*
     G[{0, 0, 1}, x] + (((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 - ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 - 
      (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    ((-160*FF[x^(-2)])/27 + ((26*I)/9)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 + (160*FF[x^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 - (2*Pi^2*FF[x])/3 + 
      (2*Pi^2*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    ((-160*FF[(1 - x)^(-2)])/27 + ((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (5*Pi^2*FF[(1 - x)^(-2)])/9 + (160*FF[(1 - x)^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{1, 0, 0}, x] + 
    (((26*I)/9)*Pi*FF[x^(-2)] - (2*Pi^2*FF[x^(-2)])/3 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/3 + (160*FF[x])/27 - 
      (7*Pi^2*FF[x])/9 - (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*
     G[{1, 0, 1}, x] + (((-26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 + ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 - 
      (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*G[{1, 1, 0}, x] + 
    (22/9 + (320*FF[x^(-2)])/27 - ((26*I)/9)*Pi*FF[x^(-2)] + 
      (4*Pi^2*FF[x^(-2)])/9 - (434*FF[x^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/9 - (434*FF[x])/27 - 
      (4*Pi^2*FF[x])/9 + (320*FF[x^2])/27 + (4*Pi^2*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (2/3 - (26*FF[(1 - x)^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 10*FF[(1 - x)^(-1)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (22*FF[x])/3 - (26*FF[x^2])/3)*
     G[{0, 0, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 0, 0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 0, 1, 0}, x] + ((-26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + 
      (26*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)])*G[{0, 0, 1, 1}, x] + 
    ((26*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (26*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0}, x] + (((4*I)/3)*Pi*FF[x^(-2)] - 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 1, 0, 1}, x] + (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 1, 1, 0}, x] + ((52*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - 
      (52*FF[x^(-1)])/9 + ((4*I)/3)*Pi*FF[x^(-1)] + (26*FF[x])/9 - 
      (26*FF[x^2])/9)*G[{0, 1, 1, 1}, x] + 
    ((52*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (52*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 0, 0, 0}, x] + 
    (((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + 
      (26*FF[x^2])/9)*G[{1, 0, 0, 1}, x] + 
    (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (26*FF[x])/9 + (26*FF[x^2])/9)*G[{1, 0, 1, 0}, x] + 
    ((26*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - (26*FF[x^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1}, x] + 
    ((-26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 1, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 1, 0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 1, 1, 0}, x] + (-2/3 - (26*FF[x^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[x^(-2)] + 10*FF[x^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
      10*FF[x] - (26*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
    ((16*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
      (16*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0, 1, 0}, x] + ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*
     G[{0, 0, 0, 1, 1}, x] + ((-4*FF[(1 - x)^(-2)])/3 + 
      (4*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 0, 1, 1, 1}, x] + ((-8*FF[(1 - x)^(-2)])/3 + 
      (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 1, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 0, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*
     G[{0, 1, 0, 1, 1}, x] + ((4*FF[(1 - x)^(-2)])/3 - 
      (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
    (-4*FF[x^(-2)] + 4*FF[x^(-1)] - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{0, 1, 1, 1, 1}, x] + (-4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] - 
      (8*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
    ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 0, 1, 1}, x] + 
    ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*G[{1, 0, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
    ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 1, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1, 0, 1, 0}, x] + ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*
     G[{1, 1, 0, 1, 1}, x] + ((-4*FF[(1 - x)^(-2)])/3 + 
      (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
    ((16*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
     G[{1, 1, 1, 1, 1}, x] - (112*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 
    (160*FF[(1 - x)^(-2)]*Zeta[3])/27 + (Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (160*FF[(1 - x)^(-1)]*Zeta[3])/27 + ((28*I)/9)*Pi*FF[(1 - x)^(-1)]*
     Zeta[3] - (Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
    ((28*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + (160*FF[x]*Zeta[3])/27 - 
    (5*Pi^2*FF[x]*Zeta[3])/3 - (160*FF[x^2]*Zeta[3])/27 + 
    (5*Pi^2*FF[x^2]*Zeta[3])/3 + G[{1, 0}, x]*
     (((-160*I)/27)*Pi*FF[(1 - x)^(-2)] + (13*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      (13*Pi^2*FF[(1 - x)^(-1)])/9 - (I/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (968*FF[x])/81 + (91*Pi^2*FF[x])/54 + (968*FF[x^2])/81 - 
      (91*Pi^2*FF[x^2])/54 + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (40*FF[x]*Zeta[3])/9 - 
      (40*FF[x^2]*Zeta[3])/9) + G[{0, 1}, x]*
     (((-2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      ((160*I)/27)*Pi*FF[x^(-2)] + (13*Pi^2*FF[x^(-2)])/9 + 
      (I/3)*Pi^3*FF[x^(-2)] + ((160*I)/27)*Pi*FF[x^(-1)] - 
      (13*Pi^2*FF[x^(-1)])/9 - (I/3)*Pi^3*FF[x^(-1)] - (968*FF[x])/81 + 
      (91*Pi^2*FF[x])/54 + (968*FF[x^2])/81 - (91*Pi^2*FF[x^2])/54 + 
      (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (40*FF[x]*Zeta[3])/9 - (40*FF[x^2]*Zeta[3])/9) + 
    G[{0, 0}, x]*(104/27 - Pi^2/18 - (968*FF[(1 - x)^(-2)])/81 + 
      ((160*I)/27)*Pi*FF[(1 - x)^(-2)] - (65*Pi^2*FF[(1 - x)^(-2)])/54 - 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + (1790*FF[(1 - x)^(-1)])/81 - 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] + (59*Pi^2*FF[(1 - x)^(-1)])/54 + 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (146*FF[x])/81 + (71*Pi^2*FF[x])/54 - 
      (968*FF[x^2])/81 - (65*Pi^2*FF[x^2])/54 + (16*FF[(1 - x)^(-2)]*Zeta[3])/
       9 - (16*FF[(1 - x)^(-1)]*Zeta[3])/9 - (16*FF[x]*Zeta[3])/9 + 
      (16*FF[x^2]*Zeta[3])/9) + G[{1, 1}, x]*(-170/27 + Pi^2/18 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (968*FF[x^(-2)])/81 + ((160*I)/27)*Pi*FF[x^(-2)] - 
      (65*Pi^2*FF[x^(-2)])/54 - (I/3)*Pi^3*FF[x^(-2)] + 
      (1790*FF[x^(-1)])/81 - ((160*I)/27)*Pi*FF[x^(-1)] + 
      (59*Pi^2*FF[x^(-1)])/54 + (I/3)*Pi^3*FF[x^(-1)] + (1790*FF[x])/81 + 
      (59*Pi^2*FF[x])/54 - (968*FF[x^2])/81 - (65*Pi^2*FF[x^2])/54 - 
      (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (28*FF[x^(-2)]*Zeta[3])/9 - (28*FF[x^(-1)]*Zeta[3])/9 - 
      (16*FF[x]*Zeta[3])/9 + (16*FF[x^2]*Zeta[3])/9) + 
    G[{0}, x]*(-640/81 + (4*Pi^2)/27 - ((968*I)/81)*Pi*FF[(1 - x)^(-2)] + 
      (80*Pi^2*FF[(1 - x)^(-2)])/27 + ((13*I)/54)*Pi^3*FF[(1 - x)^(-2)] - 
      (Pi^4*FF[(1 - x)^(-2)])/90 - (1790*FF[(1 - x)^(-1)])/81 + 
      ((968*I)/81)*Pi*FF[(1 - x)^(-1)] - (47*Pi^2*FF[(1 - x)^(-1)])/18 - 
      ((13*I)/54)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/90 + 
      (1790*FF[x])/81 - (179*Pi^2*FF[x])/54 + (Pi^4*FF[x])/90 + 
      (80*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/90 + (14*Zeta[3])/9 + 
      (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((28*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (2*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      ((28*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 6*FF[x]*Zeta[3] + 
      (26*FF[x^2]*Zeta[3])/9) + G[{1}, x]*(1150/81 - (11*Pi^2)/54 + 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] - (Pi^4*FF[(1 - x)^(-2)])/10 - 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/10 - 
      ((968*I)/81)*Pi*FF[x^(-2)] + (80*Pi^2*FF[x^(-2)])/27 + 
      ((13*I)/18)*Pi^3*FF[x^(-2)] - (Pi^4*FF[x^(-2)])/9 - 
      (1790*FF[x^(-1)])/81 + ((968*I)/81)*Pi*FF[x^(-1)] - 
      (47*Pi^2*FF[x^(-1)])/18 - ((13*I)/18)*Pi^3*FF[x^(-1)] + 
      (Pi^4*FF[x^(-1)])/9 - (1790*FF[x])/81 - (47*Pi^2*FF[x])/18 + 
      (Pi^4*FF[x])/90 + (80*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/90 - 
      (14*Zeta[3])/9 - (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (26*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((28*I)/9)*Pi*FF[x^(-2)]*Zeta[3] + 
      (28*FF[x^(-1)]*Zeta[3])/9 - ((28*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + 
      (2*FF[x]*Zeta[3])/9 + (26*FF[x^2]*Zeta[3])/9) - 
    (4*FF[(1 - x)^(-2)]*Zeta[5])/3 + (4*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
    (4*FF[x]*Zeta[5])/3 - (4*FF[x^2]*Zeta[5])/3), 
 2*COLOR[NfV2] + ep*COLOR[NfV2]*(16/3 + (2*I)*Pi - 
    ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
    (2*Pi^2*FF[x])/3 - (2*Pi^2*FF[x^2])/3 + 
    (-2/3 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (4*FF[(1 - x)^(-1)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*FF[x])/3)*G[{0}, x] + 
    (2/3 - ((4*I)/3)*Pi*FF[x^(-2)] - (4*FF[x^(-1)])/3 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (4*FF[x])/3)*G[{1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1}, x]) + ep^2*COLOR[NfV2]*(104/9 + (6*I)*Pi - (7*Pi^2)/6 + 
    ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((38*I)/9)*Pi*FF[(1 - x)^(-1)] + 
    (2*Pi^2*FF[(1 - x)^(-1)])/3 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    ((38*I)/9)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/3 + (13*Pi^2*FF[x])/9 - 
    (13*Pi^2*FF[x^2])/9 + (-16/9 - ((26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 - (38*FF[(1 - x)^(-1)])/9 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (38*FF[x])/9 - (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (22/9 - ((26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 - 
      (38*FF[x^(-1)])/9 + ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 - 
      (38*FF[x])/9 - (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{1}, x] + 
    (2/3 - (26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (38*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (14*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 0}, x] + 
    (((-4*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + 
      (26*FF[x^2])/9)*G[{0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 0}, x] + (-2/3 - (26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + 
      (38*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)] + (38*FF[x])/9 - 
      (26*FF[x^2])/9)*G[{1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{1, 1, 1}, x] - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
    (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (4*FF[x]*Zeta[3])/3 - 
    (4*FF[x^2]*Zeta[3])/3) + ep^3*COLOR[NfV2]*(640/27 + (14*I)*Pi - 
    (31*Pi^2)/9 - (I/2)*Pi^3 + ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] - 
    (Pi^4*FF[(1 - x)^(-2)])/10 - ((274*I)/27)*Pi*FF[(1 - x)^(-1)] + 
    (19*Pi^2*FF[(1 - x)^(-1)])/9 - ((4*I)/27)*Pi^3*FF[(1 - x)^(-1)] + 
    (Pi^4*FF[(1 - x)^(-1)])/10 - ((274*I)/27)*Pi*FF[x^(-1)] + 
    (19*Pi^2*FF[x^(-1)])/9 + (I/3)*Pi^3*FF[x^(-1)] + (80*Pi^2*FF[x])/27 - 
    (Pi^4*FF[x])/90 - (80*Pi^2*FF[x^2])/27 + (Pi^4*FF[x^2])/90 + 
    (16/9 - (160*FF[(1 - x)^(-2)])/27 + ((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (5*Pi^2*FF[(1 - x)^(-2)])/9 + (274*FF[(1 - x)^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/9 + 
      (46*FF[x])/27 + (5*Pi^2*FF[x])/9 - (160*FF[x^2])/27 - 
      (5*Pi^2*FF[x^2])/9)*G[{0, 0}, x] + 
    (((-26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 - (160*FF[x])/27 + 
      (7*Pi^2*FF[x])/9 + (160*FF[x^2])/27 - (7*Pi^2*FF[x^2])/9)*
     G[{0, 1}, x] + (((-26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 + ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 - (160*FF[x])/27 + (7*Pi^2*FF[x])/9 + 
      (160*FF[x^2])/27 - (7*Pi^2*FF[x^2])/9)*G[{1, 0}, x] + 
    (-22/9 - (160*FF[x^(-2)])/27 + ((26*I)/9)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 + (274*FF[x^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 + (274*FF[x])/27 + 
      (5*Pi^2*FF[x])/9 - (160*FF[x^2])/27 - (5*Pi^2*FF[x^2])/9)*
     G[{1, 1}, x] + (-2/3 + (52*FF[(1 - x)^(-2)])/9 - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (64*FF[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (40*FF[x])/9 + (52*FF[x^2])/9)*
     G[{0, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 0, 1}, x] + 
    (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    ((-26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/9 - 
      ((4*I)/3)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
    ((-26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 0, 0}, x] + (((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 0, 1}, x] + 
    (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 1, 0}, x] + 
    (2/3 + (52*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - (64*FF[x^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (64*FF[x])/9 + (52*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (-4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] + 4*FF[x] - 
      4*FF[x^2])*G[{0, 0, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 0, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 0, 1, 1}, x] + 
    ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 + 
      (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (-4*FF[x^(-2)] + 4*FF[x^(-1)] + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 1}, x] - 
    (14*Zeta[3])/3 - (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (26*FF[(1 - x)^(-1)]*Zeta[3])/9 + (26*FF[x]*Zeta[3])/9 - 
    (26*FF[x^2]*Zeta[3])/9 + G[{0}, x]*(-104/27 + Pi^2/18 - 
      ((160*I)/27)*Pi*FF[(1 - x)^(-2)] + (13*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] - (274*FF[(1 - x)^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (274*FF[x])/27 - (14*Pi^2*FF[x])/9 + 
      (13*Pi^2*FF[x^2])/9 + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*FF[x]*Zeta[3])/3 + 
      (4*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(170/27 - Pi^2/18 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      ((160*I)/27)*Pi*FF[x^(-2)] + (13*Pi^2*FF[x^(-2)])/9 + 
      (I/3)*Pi^3*FF[x^(-2)] - (274*FF[x^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/3 - 
      (I/3)*Pi^3*FF[x^(-1)] - (274*FF[x])/27 - (4*Pi^2*FF[x])/3 + 
      (13*Pi^2*FF[x^2])/9 - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*FF[x]*Zeta[3])/3 + 
      (4*FF[x^2]*Zeta[3])/3)) + ep^4*COLOR[NfV2]*
   (3872/81 + (30*I)*Pi - (215*Pi^2)/27 - ((3*I)/2)*Pi^3 + (73*Pi^4)/720 + 
    ((80*I)/81)*Pi^3*FF[(1 - x)^(-2)] - (13*Pi^4*FF[(1 - x)^(-2)])/60 - 
    ((4*I)/135)*Pi^5*FF[(1 - x)^(-2)] - ((1790*I)/81)*Pi*FF[(1 - x)^(-1)] + 
    (137*Pi^2*FF[(1 - x)^(-1)])/27 + ((11*I)/162)*Pi^3*FF[(1 - x)^(-1)] + 
    (19*Pi^4*FF[(1 - x)^(-1)])/180 + ((4*I)/135)*Pi^5*FF[(1 - x)^(-1)] - 
    ((1790*I)/81)*Pi*FF[x^(-1)] + (137*Pi^2*FF[x^(-1)])/27 + 
    ((19*I)/18)*Pi^3*FF[x^(-1)] - (Pi^4*FF[x^(-1)])/9 + (484*Pi^2*FF[x])/81 - 
    (13*Pi^4*FF[x])/540 - (484*Pi^2*FF[x^2])/81 + (13*Pi^4*FF[x^2])/540 + 
    (-16/9 + (320*FF[(1 - x)^(-2)])/27 - ((26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (4*Pi^2*FF[(1 - x)^(-2)])/9 - (434*FF[(1 - x)^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (206*FF[x])/27 - (4*Pi^2*FF[x])/9 + (320*FF[x^2])/27 + 
      (4*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
    (((-26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 + (160*FF[x])/27 - 
      (7*Pi^2*FF[x])/9 - (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*
     G[{0, 0, 1}, x] + (((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 - ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 - 
      (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    ((-160*FF[x^(-2)])/27 + ((26*I)/9)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 + (160*FF[x^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 - (2*Pi^2*FF[x])/3 + 
      (2*Pi^2*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    ((-160*FF[(1 - x)^(-2)])/27 + ((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (5*Pi^2*FF[(1 - x)^(-2)])/9 + (160*FF[(1 - x)^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{1, 0, 0}, x] + 
    (((26*I)/9)*Pi*FF[x^(-2)] - (2*Pi^2*FF[x^(-2)])/3 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/3 + (160*FF[x])/27 - 
      (7*Pi^2*FF[x])/9 - (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*
     G[{1, 0, 1}, x] + (((-26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 + ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 - 
      (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*G[{1, 1, 0}, x] + 
    (22/9 + (320*FF[x^(-2)])/27 - ((26*I)/9)*Pi*FF[x^(-2)] + 
      (4*Pi^2*FF[x^(-2)])/9 - (434*FF[x^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/9 - (434*FF[x])/27 - 
      (4*Pi^2*FF[x])/9 + (320*FF[x^2])/27 + (4*Pi^2*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (2/3 - (26*FF[(1 - x)^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 10*FF[(1 - x)^(-1)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (22*FF[x])/3 - (26*FF[x^2])/3)*
     G[{0, 0, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 0, 0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 0, 1, 0}, x] + ((-26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + 
      (26*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)])*G[{0, 0, 1, 1}, x] + 
    ((26*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (26*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0}, x] + (((4*I)/3)*Pi*FF[x^(-2)] - 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 1, 0, 1}, x] + (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 1, 1, 0}, x] + ((52*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - 
      (52*FF[x^(-1)])/9 + ((4*I)/3)*Pi*FF[x^(-1)] + (26*FF[x])/9 - 
      (26*FF[x^2])/9)*G[{0, 1, 1, 1}, x] + 
    ((52*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (52*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 0, 0, 0}, x] + 
    (((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + 
      (26*FF[x^2])/9)*G[{1, 0, 0, 1}, x] + 
    (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (26*FF[x])/9 + (26*FF[x^2])/9)*G[{1, 0, 1, 0}, x] + 
    ((26*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - (26*FF[x^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1}, x] + 
    ((-26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 1, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 1, 0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 1, 1, 0}, x] + (-2/3 - (26*FF[x^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[x^(-2)] + 10*FF[x^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
      10*FF[x] - (26*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
    ((16*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
      (16*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0, 1, 0}, x] + ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*
     G[{0, 0, 0, 1, 1}, x] + ((-4*FF[(1 - x)^(-2)])/3 + 
      (4*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 0, 1, 1, 1}, x] + ((-8*FF[(1 - x)^(-2)])/3 + 
      (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 1, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 0, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*
     G[{0, 1, 0, 1, 1}, x] + ((4*FF[(1 - x)^(-2)])/3 - 
      (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
    (-4*FF[x^(-2)] + 4*FF[x^(-1)] - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{0, 1, 1, 1, 1}, x] + (-4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] - 
      (8*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
    ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 0, 1, 1}, x] + 
    ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*G[{1, 0, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
    ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 1, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1, 0, 1, 0}, x] + ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*
     G[{1, 1, 0, 1, 1}, x] + ((-4*FF[(1 - x)^(-2)])/3 + 
      (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
    ((16*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
     G[{1, 1, 1, 1, 1}, x] - (112*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 
    (160*FF[(1 - x)^(-2)]*Zeta[3])/27 + (Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (160*FF[(1 - x)^(-1)]*Zeta[3])/27 + ((28*I)/9)*Pi*FF[(1 - x)^(-1)]*
     Zeta[3] - (Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
    ((28*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + (160*FF[x]*Zeta[3])/27 - 
    (5*Pi^2*FF[x]*Zeta[3])/3 - (160*FF[x^2]*Zeta[3])/27 + 
    (5*Pi^2*FF[x^2]*Zeta[3])/3 + G[{1, 0}, x]*
     (((-160*I)/27)*Pi*FF[(1 - x)^(-2)] + (13*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      (13*Pi^2*FF[(1 - x)^(-1)])/9 - (I/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (968*FF[x])/81 + (91*Pi^2*FF[x])/54 + (968*FF[x^2])/81 - 
      (91*Pi^2*FF[x^2])/54 + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (40*FF[x]*Zeta[3])/9 - 
      (40*FF[x^2]*Zeta[3])/9) + G[{0, 1}, x]*
     (((-2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      ((160*I)/27)*Pi*FF[x^(-2)] + (13*Pi^2*FF[x^(-2)])/9 + 
      (I/3)*Pi^3*FF[x^(-2)] + ((160*I)/27)*Pi*FF[x^(-1)] - 
      (13*Pi^2*FF[x^(-1)])/9 - (I/3)*Pi^3*FF[x^(-1)] - (968*FF[x])/81 + 
      (91*Pi^2*FF[x])/54 + (968*FF[x^2])/81 - (91*Pi^2*FF[x^2])/54 + 
      (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (40*FF[x]*Zeta[3])/9 - (40*FF[x^2]*Zeta[3])/9) + 
    G[{0, 0}, x]*(104/27 - Pi^2/18 - (968*FF[(1 - x)^(-2)])/81 + 
      ((160*I)/27)*Pi*FF[(1 - x)^(-2)] - (65*Pi^2*FF[(1 - x)^(-2)])/54 - 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + (1790*FF[(1 - x)^(-1)])/81 - 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] + (59*Pi^2*FF[(1 - x)^(-1)])/54 + 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (146*FF[x])/81 + (71*Pi^2*FF[x])/54 - 
      (968*FF[x^2])/81 - (65*Pi^2*FF[x^2])/54 + (16*FF[(1 - x)^(-2)]*Zeta[3])/
       9 - (16*FF[(1 - x)^(-1)]*Zeta[3])/9 - (16*FF[x]*Zeta[3])/9 + 
      (16*FF[x^2]*Zeta[3])/9) + G[{1, 1}, x]*(-170/27 + Pi^2/18 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (968*FF[x^(-2)])/81 + ((160*I)/27)*Pi*FF[x^(-2)] - 
      (65*Pi^2*FF[x^(-2)])/54 - (I/3)*Pi^3*FF[x^(-2)] + 
      (1790*FF[x^(-1)])/81 - ((160*I)/27)*Pi*FF[x^(-1)] + 
      (59*Pi^2*FF[x^(-1)])/54 + (I/3)*Pi^3*FF[x^(-1)] + (1790*FF[x])/81 + 
      (59*Pi^2*FF[x])/54 - (968*FF[x^2])/81 - (65*Pi^2*FF[x^2])/54 - 
      (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (28*FF[x^(-2)]*Zeta[3])/9 - (28*FF[x^(-1)]*Zeta[3])/9 - 
      (16*FF[x]*Zeta[3])/9 + (16*FF[x^2]*Zeta[3])/9) + 
    G[{0}, x]*(-640/81 + (4*Pi^2)/27 - ((968*I)/81)*Pi*FF[(1 - x)^(-2)] + 
      (80*Pi^2*FF[(1 - x)^(-2)])/27 + ((13*I)/54)*Pi^3*FF[(1 - x)^(-2)] - 
      (Pi^4*FF[(1 - x)^(-2)])/90 - (1790*FF[(1 - x)^(-1)])/81 + 
      ((968*I)/81)*Pi*FF[(1 - x)^(-1)] - (47*Pi^2*FF[(1 - x)^(-1)])/18 - 
      ((13*I)/54)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/90 + 
      (1790*FF[x])/81 - (179*Pi^2*FF[x])/54 + (Pi^4*FF[x])/90 + 
      (80*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/90 + (14*Zeta[3])/9 + 
      (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((28*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (2*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      ((28*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 6*FF[x]*Zeta[3] + 
      (26*FF[x^2]*Zeta[3])/9) + G[{1}, x]*(1150/81 - (11*Pi^2)/54 + 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] - (Pi^4*FF[(1 - x)^(-2)])/10 - 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/10 - 
      ((968*I)/81)*Pi*FF[x^(-2)] + (80*Pi^2*FF[x^(-2)])/27 + 
      ((13*I)/18)*Pi^3*FF[x^(-2)] - (Pi^4*FF[x^(-2)])/9 - 
      (1790*FF[x^(-1)])/81 + ((968*I)/81)*Pi*FF[x^(-1)] - 
      (47*Pi^2*FF[x^(-1)])/18 - ((13*I)/18)*Pi^3*FF[x^(-1)] + 
      (Pi^4*FF[x^(-1)])/9 - (1790*FF[x])/81 - (47*Pi^2*FF[x])/18 + 
      (Pi^4*FF[x])/90 + (80*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/90 - 
      (14*Zeta[3])/9 - (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (26*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((28*I)/9)*Pi*FF[x^(-2)]*Zeta[3] + 
      (28*FF[x^(-1)]*Zeta[3])/9 - ((28*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + 
      (2*FF[x]*Zeta[3])/9 + (26*FF[x^2]*Zeta[3])/9) - 
    (4*FF[(1 - x)^(-2)]*Zeta[5])/3 + (4*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
    (4*FF[x]*Zeta[5])/3 - (4*FF[x^2]*Zeta[5])/3), 
 2*COLOR[NfV2] + ep*COLOR[NfV2]*(16/3 + (2*I)*Pi - 
    ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
    (2*Pi^2*FF[x])/3 - (2*Pi^2*FF[x^2])/3 + 
    (-2/3 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (4*FF[(1 - x)^(-1)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*FF[x])/3)*G[{0}, x] + 
    (2/3 - ((4*I)/3)*Pi*FF[x^(-2)] - (4*FF[x^(-1)])/3 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (4*FF[x])/3)*G[{1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1}, x]) + ep^2*COLOR[NfV2]*(104/9 + (6*I)*Pi - (7*Pi^2)/6 + 
    ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((38*I)/9)*Pi*FF[(1 - x)^(-1)] + 
    (2*Pi^2*FF[(1 - x)^(-1)])/3 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    ((38*I)/9)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/3 + (13*Pi^2*FF[x])/9 - 
    (13*Pi^2*FF[x^2])/9 + (-16/9 - ((26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 - (38*FF[(1 - x)^(-1)])/9 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (38*FF[x])/9 - (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (22/9 - ((26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 - 
      (38*FF[x^(-1)])/9 + ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 - 
      (38*FF[x])/9 - (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{1}, x] + 
    (2/3 - (26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (38*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (14*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 0}, x] + 
    (((-4*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + 
      (26*FF[x^2])/9)*G[{0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 0}, x] + (-2/3 - (26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + 
      (38*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)] + (38*FF[x])/9 - 
      (26*FF[x^2])/9)*G[{1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{1, 1, 1}, x] - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
    (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (4*FF[x]*Zeta[3])/3 - 
    (4*FF[x^2]*Zeta[3])/3) + ep^3*COLOR[NfV2]*(640/27 + (14*I)*Pi - 
    (31*Pi^2)/9 - (I/2)*Pi^3 + ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] - 
    (Pi^4*FF[(1 - x)^(-2)])/10 - ((274*I)/27)*Pi*FF[(1 - x)^(-1)] + 
    (19*Pi^2*FF[(1 - x)^(-1)])/9 - ((4*I)/27)*Pi^3*FF[(1 - x)^(-1)] + 
    (Pi^4*FF[(1 - x)^(-1)])/10 - ((274*I)/27)*Pi*FF[x^(-1)] + 
    (19*Pi^2*FF[x^(-1)])/9 + (I/3)*Pi^3*FF[x^(-1)] + (80*Pi^2*FF[x])/27 - 
    (Pi^4*FF[x])/90 - (80*Pi^2*FF[x^2])/27 + (Pi^4*FF[x^2])/90 + 
    (16/9 - (160*FF[(1 - x)^(-2)])/27 + ((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (5*Pi^2*FF[(1 - x)^(-2)])/9 + (274*FF[(1 - x)^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/9 + 
      (46*FF[x])/27 + (5*Pi^2*FF[x])/9 - (160*FF[x^2])/27 - 
      (5*Pi^2*FF[x^2])/9)*G[{0, 0}, x] + 
    (((-26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 - (160*FF[x])/27 + 
      (7*Pi^2*FF[x])/9 + (160*FF[x^2])/27 - (7*Pi^2*FF[x^2])/9)*
     G[{0, 1}, x] + (((-26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 + ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 - (160*FF[x])/27 + (7*Pi^2*FF[x])/9 + 
      (160*FF[x^2])/27 - (7*Pi^2*FF[x^2])/9)*G[{1, 0}, x] + 
    (-22/9 - (160*FF[x^(-2)])/27 + ((26*I)/9)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 + (274*FF[x^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 + (274*FF[x])/27 + 
      (5*Pi^2*FF[x])/9 - (160*FF[x^2])/27 - (5*Pi^2*FF[x^2])/9)*
     G[{1, 1}, x] + (-2/3 + (52*FF[(1 - x)^(-2)])/9 - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (64*FF[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (40*FF[x])/9 + (52*FF[x^2])/9)*
     G[{0, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 0, 1}, x] + 
    (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    ((-26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/9 - 
      ((4*I)/3)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
    ((-26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 0, 0}, x] + (((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 0, 1}, x] + 
    (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 1, 0}, x] + 
    (2/3 + (52*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - (64*FF[x^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (64*FF[x])/9 + (52*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (-4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] + 4*FF[x] - 
      4*FF[x^2])*G[{0, 0, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 0, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 0, 1, 1}, x] + 
    ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 + 
      (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (-4*FF[x^(-2)] + 4*FF[x^(-1)] + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 1}, x] - 
    (14*Zeta[3])/3 - (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (26*FF[(1 - x)^(-1)]*Zeta[3])/9 + (26*FF[x]*Zeta[3])/9 - 
    (26*FF[x^2]*Zeta[3])/9 + G[{0}, x]*(-104/27 + Pi^2/18 - 
      ((160*I)/27)*Pi*FF[(1 - x)^(-2)] + (13*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] - (274*FF[(1 - x)^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (274*FF[x])/27 - (14*Pi^2*FF[x])/9 + 
      (13*Pi^2*FF[x^2])/9 + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*FF[x]*Zeta[3])/3 + 
      (4*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(170/27 - Pi^2/18 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      ((160*I)/27)*Pi*FF[x^(-2)] + (13*Pi^2*FF[x^(-2)])/9 + 
      (I/3)*Pi^3*FF[x^(-2)] - (274*FF[x^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/3 - 
      (I/3)*Pi^3*FF[x^(-1)] - (274*FF[x])/27 - (4*Pi^2*FF[x])/3 + 
      (13*Pi^2*FF[x^2])/9 - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*FF[x]*Zeta[3])/3 + 
      (4*FF[x^2]*Zeta[3])/3)) + ep^4*COLOR[NfV2]*
   (3872/81 + (30*I)*Pi - (215*Pi^2)/27 - ((3*I)/2)*Pi^3 + (73*Pi^4)/720 + 
    ((80*I)/81)*Pi^3*FF[(1 - x)^(-2)] - (13*Pi^4*FF[(1 - x)^(-2)])/60 - 
    ((4*I)/135)*Pi^5*FF[(1 - x)^(-2)] - ((1790*I)/81)*Pi*FF[(1 - x)^(-1)] + 
    (137*Pi^2*FF[(1 - x)^(-1)])/27 + ((11*I)/162)*Pi^3*FF[(1 - x)^(-1)] + 
    (19*Pi^4*FF[(1 - x)^(-1)])/180 + ((4*I)/135)*Pi^5*FF[(1 - x)^(-1)] - 
    ((1790*I)/81)*Pi*FF[x^(-1)] + (137*Pi^2*FF[x^(-1)])/27 + 
    ((19*I)/18)*Pi^3*FF[x^(-1)] - (Pi^4*FF[x^(-1)])/9 + (484*Pi^2*FF[x])/81 - 
    (13*Pi^4*FF[x])/540 - (484*Pi^2*FF[x^2])/81 + (13*Pi^4*FF[x^2])/540 + 
    (-16/9 + (320*FF[(1 - x)^(-2)])/27 - ((26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (4*Pi^2*FF[(1 - x)^(-2)])/9 - (434*FF[(1 - x)^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (206*FF[x])/27 - (4*Pi^2*FF[x])/9 + (320*FF[x^2])/27 + 
      (4*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
    (((-26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 + (160*FF[x])/27 - 
      (7*Pi^2*FF[x])/9 - (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*
     G[{0, 0, 1}, x] + (((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 - ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 - 
      (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    ((-160*FF[x^(-2)])/27 + ((26*I)/9)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 + (160*FF[x^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 - (2*Pi^2*FF[x])/3 + 
      (2*Pi^2*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    ((-160*FF[(1 - x)^(-2)])/27 + ((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (5*Pi^2*FF[(1 - x)^(-2)])/9 + (160*FF[(1 - x)^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{1, 0, 0}, x] + 
    (((26*I)/9)*Pi*FF[x^(-2)] - (2*Pi^2*FF[x^(-2)])/3 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/3 + (160*FF[x])/27 - 
      (7*Pi^2*FF[x])/9 - (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*
     G[{1, 0, 1}, x] + (((-26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 + ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 - 
      (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*G[{1, 1, 0}, x] + 
    (22/9 + (320*FF[x^(-2)])/27 - ((26*I)/9)*Pi*FF[x^(-2)] + 
      (4*Pi^2*FF[x^(-2)])/9 - (434*FF[x^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/9 - (434*FF[x])/27 - 
      (4*Pi^2*FF[x])/9 + (320*FF[x^2])/27 + (4*Pi^2*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (2/3 - (26*FF[(1 - x)^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 10*FF[(1 - x)^(-1)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (22*FF[x])/3 - (26*FF[x^2])/3)*
     G[{0, 0, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 0, 0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 0, 1, 0}, x] + ((-26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + 
      (26*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)])*G[{0, 0, 1, 1}, x] + 
    ((26*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (26*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0}, x] + (((4*I)/3)*Pi*FF[x^(-2)] - 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 1, 0, 1}, x] + (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 1, 1, 0}, x] + ((52*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - 
      (52*FF[x^(-1)])/9 + ((4*I)/3)*Pi*FF[x^(-1)] + (26*FF[x])/9 - 
      (26*FF[x^2])/9)*G[{0, 1, 1, 1}, x] + 
    ((52*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (52*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 0, 0, 0}, x] + 
    (((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + 
      (26*FF[x^2])/9)*G[{1, 0, 0, 1}, x] + 
    (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (26*FF[x])/9 + (26*FF[x^2])/9)*G[{1, 0, 1, 0}, x] + 
    ((26*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - (26*FF[x^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1}, x] + 
    ((-26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 1, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 1, 0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 1, 1, 0}, x] + (-2/3 - (26*FF[x^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[x^(-2)] + 10*FF[x^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
      10*FF[x] - (26*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
    ((16*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
      (16*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0, 1, 0}, x] + ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*
     G[{0, 0, 0, 1, 1}, x] + ((-4*FF[(1 - x)^(-2)])/3 + 
      (4*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 0, 1, 1, 1}, x] + ((-8*FF[(1 - x)^(-2)])/3 + 
      (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 1, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 0, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*
     G[{0, 1, 0, 1, 1}, x] + ((4*FF[(1 - x)^(-2)])/3 - 
      (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
    (-4*FF[x^(-2)] + 4*FF[x^(-1)] - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{0, 1, 1, 1, 1}, x] + (-4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] - 
      (8*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
    ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 0, 1, 1}, x] + 
    ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*G[{1, 0, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
    ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 1, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1, 0, 1, 0}, x] + ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*
     G[{1, 1, 0, 1, 1}, x] + ((-4*FF[(1 - x)^(-2)])/3 + 
      (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
    ((16*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
     G[{1, 1, 1, 1, 1}, x] - (112*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 
    (160*FF[(1 - x)^(-2)]*Zeta[3])/27 + (Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (160*FF[(1 - x)^(-1)]*Zeta[3])/27 + ((28*I)/9)*Pi*FF[(1 - x)^(-1)]*
     Zeta[3] - (Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
    ((28*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + (160*FF[x]*Zeta[3])/27 - 
    (5*Pi^2*FF[x]*Zeta[3])/3 - (160*FF[x^2]*Zeta[3])/27 + 
    (5*Pi^2*FF[x^2]*Zeta[3])/3 + G[{1, 0}, x]*
     (((-160*I)/27)*Pi*FF[(1 - x)^(-2)] + (13*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      (13*Pi^2*FF[(1 - x)^(-1)])/9 - (I/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (968*FF[x])/81 + (91*Pi^2*FF[x])/54 + (968*FF[x^2])/81 - 
      (91*Pi^2*FF[x^2])/54 + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (40*FF[x]*Zeta[3])/9 - 
      (40*FF[x^2]*Zeta[3])/9) + G[{0, 1}, x]*
     (((-2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      ((160*I)/27)*Pi*FF[x^(-2)] + (13*Pi^2*FF[x^(-2)])/9 + 
      (I/3)*Pi^3*FF[x^(-2)] + ((160*I)/27)*Pi*FF[x^(-1)] - 
      (13*Pi^2*FF[x^(-1)])/9 - (I/3)*Pi^3*FF[x^(-1)] - (968*FF[x])/81 + 
      (91*Pi^2*FF[x])/54 + (968*FF[x^2])/81 - (91*Pi^2*FF[x^2])/54 + 
      (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (40*FF[x]*Zeta[3])/9 - (40*FF[x^2]*Zeta[3])/9) + 
    G[{0, 0}, x]*(104/27 - Pi^2/18 - (968*FF[(1 - x)^(-2)])/81 + 
      ((160*I)/27)*Pi*FF[(1 - x)^(-2)] - (65*Pi^2*FF[(1 - x)^(-2)])/54 - 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + (1790*FF[(1 - x)^(-1)])/81 - 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] + (59*Pi^2*FF[(1 - x)^(-1)])/54 + 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (146*FF[x])/81 + (71*Pi^2*FF[x])/54 - 
      (968*FF[x^2])/81 - (65*Pi^2*FF[x^2])/54 + (16*FF[(1 - x)^(-2)]*Zeta[3])/
       9 - (16*FF[(1 - x)^(-1)]*Zeta[3])/9 - (16*FF[x]*Zeta[3])/9 + 
      (16*FF[x^2]*Zeta[3])/9) + G[{1, 1}, x]*(-170/27 + Pi^2/18 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (968*FF[x^(-2)])/81 + ((160*I)/27)*Pi*FF[x^(-2)] - 
      (65*Pi^2*FF[x^(-2)])/54 - (I/3)*Pi^3*FF[x^(-2)] + 
      (1790*FF[x^(-1)])/81 - ((160*I)/27)*Pi*FF[x^(-1)] + 
      (59*Pi^2*FF[x^(-1)])/54 + (I/3)*Pi^3*FF[x^(-1)] + (1790*FF[x])/81 + 
      (59*Pi^2*FF[x])/54 - (968*FF[x^2])/81 - (65*Pi^2*FF[x^2])/54 - 
      (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (28*FF[x^(-2)]*Zeta[3])/9 - (28*FF[x^(-1)]*Zeta[3])/9 - 
      (16*FF[x]*Zeta[3])/9 + (16*FF[x^2]*Zeta[3])/9) + 
    G[{0}, x]*(-640/81 + (4*Pi^2)/27 - ((968*I)/81)*Pi*FF[(1 - x)^(-2)] + 
      (80*Pi^2*FF[(1 - x)^(-2)])/27 + ((13*I)/54)*Pi^3*FF[(1 - x)^(-2)] - 
      (Pi^4*FF[(1 - x)^(-2)])/90 - (1790*FF[(1 - x)^(-1)])/81 + 
      ((968*I)/81)*Pi*FF[(1 - x)^(-1)] - (47*Pi^2*FF[(1 - x)^(-1)])/18 - 
      ((13*I)/54)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/90 + 
      (1790*FF[x])/81 - (179*Pi^2*FF[x])/54 + (Pi^4*FF[x])/90 + 
      (80*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/90 + (14*Zeta[3])/9 + 
      (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((28*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (2*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      ((28*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 6*FF[x]*Zeta[3] + 
      (26*FF[x^2]*Zeta[3])/9) + G[{1}, x]*(1150/81 - (11*Pi^2)/54 + 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] - (Pi^4*FF[(1 - x)^(-2)])/10 - 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/10 - 
      ((968*I)/81)*Pi*FF[x^(-2)] + (80*Pi^2*FF[x^(-2)])/27 + 
      ((13*I)/18)*Pi^3*FF[x^(-2)] - (Pi^4*FF[x^(-2)])/9 - 
      (1790*FF[x^(-1)])/81 + ((968*I)/81)*Pi*FF[x^(-1)] - 
      (47*Pi^2*FF[x^(-1)])/18 - ((13*I)/18)*Pi^3*FF[x^(-1)] + 
      (Pi^4*FF[x^(-1)])/9 - (1790*FF[x])/81 - (47*Pi^2*FF[x])/18 + 
      (Pi^4*FF[x])/90 + (80*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/90 - 
      (14*Zeta[3])/9 - (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (26*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((28*I)/9)*Pi*FF[x^(-2)]*Zeta[3] + 
      (28*FF[x^(-1)]*Zeta[3])/9 - ((28*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + 
      (2*FF[x]*Zeta[3])/9 + (26*FF[x^2]*Zeta[3])/9) - 
    (4*FF[(1 - x)^(-2)]*Zeta[5])/3 + (4*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
    (4*FF[x]*Zeta[5])/3 - (4*FF[x^2]*Zeta[5])/3), 
 2*COLOR[NfV2] + ep*COLOR[NfV2]*(16/3 + (2*I)*Pi - 
    ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
    (2*Pi^2*FF[x])/3 - (2*Pi^2*FF[x^2])/3 + 
    (-2/3 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (4*FF[(1 - x)^(-1)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*FF[x])/3)*G[{0}, x] + 
    (2/3 - ((4*I)/3)*Pi*FF[x^(-2)] - (4*FF[x^(-1)])/3 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (4*FF[x])/3)*G[{1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1}, x]) + ep^2*COLOR[NfV2]*(104/9 + (6*I)*Pi - (7*Pi^2)/6 + 
    ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((38*I)/9)*Pi*FF[(1 - x)^(-1)] + 
    (2*Pi^2*FF[(1 - x)^(-1)])/3 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    ((38*I)/9)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/3 + (13*Pi^2*FF[x])/9 - 
    (13*Pi^2*FF[x^2])/9 + (-16/9 - ((26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 - (38*FF[(1 - x)^(-1)])/9 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (38*FF[x])/9 - (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (22/9 - ((26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 - 
      (38*FF[x^(-1)])/9 + ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 - 
      (38*FF[x])/9 - (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{1}, x] + 
    (2/3 - (26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (38*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (14*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 0}, x] + 
    (((-4*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + 
      (26*FF[x^2])/9)*G[{0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 0}, x] + (-2/3 - (26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + 
      (38*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)] + (38*FF[x])/9 - 
      (26*FF[x^2])/9)*G[{1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{1, 1, 1}, x] - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
    (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (4*FF[x]*Zeta[3])/3 - 
    (4*FF[x^2]*Zeta[3])/3) + ep^3*COLOR[NfV2]*(640/27 + (14*I)*Pi - 
    (31*Pi^2)/9 - (I/2)*Pi^3 + ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] - 
    (Pi^4*FF[(1 - x)^(-2)])/10 - ((274*I)/27)*Pi*FF[(1 - x)^(-1)] + 
    (19*Pi^2*FF[(1 - x)^(-1)])/9 - ((4*I)/27)*Pi^3*FF[(1 - x)^(-1)] + 
    (Pi^4*FF[(1 - x)^(-1)])/10 - ((274*I)/27)*Pi*FF[x^(-1)] + 
    (19*Pi^2*FF[x^(-1)])/9 + (I/3)*Pi^3*FF[x^(-1)] + (80*Pi^2*FF[x])/27 - 
    (Pi^4*FF[x])/90 - (80*Pi^2*FF[x^2])/27 + (Pi^4*FF[x^2])/90 + 
    (16/9 - (160*FF[(1 - x)^(-2)])/27 + ((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (5*Pi^2*FF[(1 - x)^(-2)])/9 + (274*FF[(1 - x)^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/9 + 
      (46*FF[x])/27 + (5*Pi^2*FF[x])/9 - (160*FF[x^2])/27 - 
      (5*Pi^2*FF[x^2])/9)*G[{0, 0}, x] + 
    (((-26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 - (160*FF[x])/27 + 
      (7*Pi^2*FF[x])/9 + (160*FF[x^2])/27 - (7*Pi^2*FF[x^2])/9)*
     G[{0, 1}, x] + (((-26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 + ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 - (160*FF[x])/27 + (7*Pi^2*FF[x])/9 + 
      (160*FF[x^2])/27 - (7*Pi^2*FF[x^2])/9)*G[{1, 0}, x] + 
    (-22/9 - (160*FF[x^(-2)])/27 + ((26*I)/9)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 + (274*FF[x^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 + (274*FF[x])/27 + 
      (5*Pi^2*FF[x])/9 - (160*FF[x^2])/27 - (5*Pi^2*FF[x^2])/9)*
     G[{1, 1}, x] + (-2/3 + (52*FF[(1 - x)^(-2)])/9 - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (64*FF[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (40*FF[x])/9 + (52*FF[x^2])/9)*
     G[{0, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 0, 1}, x] + 
    (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    ((-26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/9 - 
      ((4*I)/3)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
    ((-26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 0, 0}, x] + (((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 0, 1}, x] + 
    (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 1, 0}, x] + 
    (2/3 + (52*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - (64*FF[x^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (64*FF[x])/9 + (52*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (-4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] + 4*FF[x] - 
      4*FF[x^2])*G[{0, 0, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 0, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
    ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 0, 1, 1}, x] + 
    ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 + 
      (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 1, 1}, x] + 
    ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 0, 0}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (-4*FF[x^(-2)] + 4*FF[x^(-1)] + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 1}, x] - 
    (14*Zeta[3])/3 - (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (26*FF[(1 - x)^(-1)]*Zeta[3])/9 + (26*FF[x]*Zeta[3])/9 - 
    (26*FF[x^2]*Zeta[3])/9 + G[{0}, x]*(-104/27 + Pi^2/18 - 
      ((160*I)/27)*Pi*FF[(1 - x)^(-2)] + (13*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] - (274*FF[(1 - x)^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (274*FF[x])/27 - (14*Pi^2*FF[x])/9 + 
      (13*Pi^2*FF[x^2])/9 + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*FF[x]*Zeta[3])/3 + 
      (4*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(170/27 - Pi^2/18 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      ((160*I)/27)*Pi*FF[x^(-2)] + (13*Pi^2*FF[x^(-2)])/9 + 
      (I/3)*Pi^3*FF[x^(-2)] - (274*FF[x^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/3 - 
      (I/3)*Pi^3*FF[x^(-1)] - (274*FF[x])/27 - (4*Pi^2*FF[x])/3 + 
      (13*Pi^2*FF[x^2])/9 - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*FF[x]*Zeta[3])/3 + 
      (4*FF[x^2]*Zeta[3])/3)) + ep^4*COLOR[NfV2]*
   (3872/81 + (30*I)*Pi - (215*Pi^2)/27 - ((3*I)/2)*Pi^3 + (73*Pi^4)/720 + 
    ((80*I)/81)*Pi^3*FF[(1 - x)^(-2)] - (13*Pi^4*FF[(1 - x)^(-2)])/60 - 
    ((4*I)/135)*Pi^5*FF[(1 - x)^(-2)] - ((1790*I)/81)*Pi*FF[(1 - x)^(-1)] + 
    (137*Pi^2*FF[(1 - x)^(-1)])/27 + ((11*I)/162)*Pi^3*FF[(1 - x)^(-1)] + 
    (19*Pi^4*FF[(1 - x)^(-1)])/180 + ((4*I)/135)*Pi^5*FF[(1 - x)^(-1)] - 
    ((1790*I)/81)*Pi*FF[x^(-1)] + (137*Pi^2*FF[x^(-1)])/27 + 
    ((19*I)/18)*Pi^3*FF[x^(-1)] - (Pi^4*FF[x^(-1)])/9 + (484*Pi^2*FF[x])/81 - 
    (13*Pi^4*FF[x])/540 - (484*Pi^2*FF[x^2])/81 + (13*Pi^4*FF[x^2])/540 + 
    (-16/9 + (320*FF[(1 - x)^(-2)])/27 - ((26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (4*Pi^2*FF[(1 - x)^(-2)])/9 - (434*FF[(1 - x)^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (206*FF[x])/27 - (4*Pi^2*FF[x])/9 + (320*FF[x^2])/27 + 
      (4*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
    (((-26*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 + (160*FF[x])/27 - 
      (7*Pi^2*FF[x])/9 - (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*
     G[{0, 0, 1}, x] + (((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 - ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 - 
      (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    ((-160*FF[x^(-2)])/27 + ((26*I)/9)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 + (160*FF[x^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 - (2*Pi^2*FF[x])/3 + 
      (2*Pi^2*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    ((-160*FF[(1 - x)^(-2)])/27 + ((26*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (5*Pi^2*FF[(1 - x)^(-2)])/9 + (160*FF[(1 - x)^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3)*G[{1, 0, 0}, x] + 
    (((26*I)/9)*Pi*FF[x^(-2)] - (2*Pi^2*FF[x^(-2)])/3 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/3 + (160*FF[x])/27 - 
      (7*Pi^2*FF[x])/9 - (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*
     G[{1, 0, 1}, x] + (((-26*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (2*Pi^2*FF[(1 - x)^(-2)])/3 + ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 - 
      (160*FF[x^2])/27 + (7*Pi^2*FF[x^2])/9)*G[{1, 1, 0}, x] + 
    (22/9 + (320*FF[x^(-2)])/27 - ((26*I)/9)*Pi*FF[x^(-2)] + 
      (4*Pi^2*FF[x^(-2)])/9 - (434*FF[x^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/9 - (434*FF[x])/27 - 
      (4*Pi^2*FF[x])/9 + (320*FF[x^2])/27 + (4*Pi^2*FF[x^2])/9)*
     G[{1, 1, 1}, x] + (2/3 - (26*FF[(1 - x)^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 10*FF[(1 - x)^(-1)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (22*FF[x])/3 - (26*FF[x^2])/3)*
     G[{0, 0, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 0, 0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 0, 1, 0}, x] + ((-26*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + 
      (26*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)])*G[{0, 0, 1, 1}, x] + 
    ((26*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (26*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0}, x] + (((4*I)/3)*Pi*FF[x^(-2)] - 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 1, 0, 1}, x] + (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{0, 1, 1, 0}, x] + ((52*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - 
      (52*FF[x^(-1)])/9 + ((4*I)/3)*Pi*FF[x^(-1)] + (26*FF[x])/9 - 
      (26*FF[x^2])/9)*G[{0, 1, 1, 1}, x] + 
    ((52*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (52*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (26*FF[x])/9 - (26*FF[x^2])/9)*G[{1, 0, 0, 0}, x] + 
    (((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + 
      (26*FF[x^2])/9)*G[{1, 0, 0, 1}, x] + 
    (((4*I)/3)*Pi*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (26*FF[x])/9 + (26*FF[x^2])/9)*G[{1, 0, 1, 0}, x] + 
    ((26*FF[x^(-2)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] - (26*FF[x^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1}, x] + 
    ((-26*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 1, 0, 0}, x] + (((-4*I)/3)*Pi*FF[x^(-2)] + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 1, 0, 1}, x] + (((-4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 + (26*FF[x^2])/9)*
     G[{1, 1, 1, 0}, x] + (-2/3 - (26*FF[x^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[x^(-2)] + 10*FF[x^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
      10*FF[x] - (26*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
    ((16*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
      (16*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0, 1, 0}, x] + ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*
     G[{0, 0, 0, 1, 1}, x] + ((-4*FF[(1 - x)^(-2)])/3 + 
      (4*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
    ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 0, 1, 1, 1}, x] + ((-8*FF[(1 - x)^(-2)])/3 + 
      (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{0, 1, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1, 0, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*
     G[{0, 1, 0, 1, 1}, x] + ((4*FF[(1 - x)^(-2)])/3 - 
      (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
    (-4*FF[x^(-2)] + 4*FF[x^(-1)] - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{0, 1, 1, 1, 1}, x] + (-4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] - 
      (8*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
    ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 0, 1, 1}, x] + 
    ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*G[{1, 0, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
    ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 1, 0, 0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1, 0, 0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{1, 1, 0, 1, 0}, x] + ((-4*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*
     G[{1, 1, 0, 1, 1}, x] + ((-4*FF[(1 - x)^(-2)])/3 + 
      (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 1, 0, 0}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
    ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
    ((16*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
     G[{1, 1, 1, 1, 1}, x] - (112*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 
    (160*FF[(1 - x)^(-2)]*Zeta[3])/27 + (Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (160*FF[(1 - x)^(-1)]*Zeta[3])/27 + ((28*I)/9)*Pi*FF[(1 - x)^(-1)]*
     Zeta[3] - (Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
    ((28*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + (160*FF[x]*Zeta[3])/27 - 
    (5*Pi^2*FF[x]*Zeta[3])/3 - (160*FF[x^2]*Zeta[3])/27 + 
    (5*Pi^2*FF[x^2]*Zeta[3])/3 + G[{1, 0}, x]*
     (((-160*I)/27)*Pi*FF[(1 - x)^(-2)] + (13*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      (13*Pi^2*FF[(1 - x)^(-1)])/9 - (I/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (968*FF[x])/81 + (91*Pi^2*FF[x])/54 + (968*FF[x^2])/81 - 
      (91*Pi^2*FF[x^2])/54 + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (40*FF[x]*Zeta[3])/9 - 
      (40*FF[x^2]*Zeta[3])/9) + G[{0, 1}, x]*
     (((-2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      ((160*I)/27)*Pi*FF[x^(-2)] + (13*Pi^2*FF[x^(-2)])/9 + 
      (I/3)*Pi^3*FF[x^(-2)] + ((160*I)/27)*Pi*FF[x^(-1)] - 
      (13*Pi^2*FF[x^(-1)])/9 - (I/3)*Pi^3*FF[x^(-1)] - (968*FF[x])/81 + 
      (91*Pi^2*FF[x])/54 + (968*FF[x^2])/81 - (91*Pi^2*FF[x^2])/54 + 
      (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (40*FF[x]*Zeta[3])/9 - (40*FF[x^2]*Zeta[3])/9) + 
    G[{0, 0}, x]*(104/27 - Pi^2/18 - (968*FF[(1 - x)^(-2)])/81 + 
      ((160*I)/27)*Pi*FF[(1 - x)^(-2)] - (65*Pi^2*FF[(1 - x)^(-2)])/54 - 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + (1790*FF[(1 - x)^(-1)])/81 - 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] + (59*Pi^2*FF[(1 - x)^(-1)])/54 + 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (146*FF[x])/81 + (71*Pi^2*FF[x])/54 - 
      (968*FF[x^2])/81 - (65*Pi^2*FF[x^2])/54 + (16*FF[(1 - x)^(-2)]*Zeta[3])/
       9 - (16*FF[(1 - x)^(-1)]*Zeta[3])/9 - (16*FF[x]*Zeta[3])/9 + 
      (16*FF[x^2]*Zeta[3])/9) + G[{1, 1}, x]*(-170/27 + Pi^2/18 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (968*FF[x^(-2)])/81 + ((160*I)/27)*Pi*FF[x^(-2)] - 
      (65*Pi^2*FF[x^(-2)])/54 - (I/3)*Pi^3*FF[x^(-2)] + 
      (1790*FF[x^(-1)])/81 - ((160*I)/27)*Pi*FF[x^(-1)] + 
      (59*Pi^2*FF[x^(-1)])/54 + (I/3)*Pi^3*FF[x^(-1)] + (1790*FF[x])/81 + 
      (59*Pi^2*FF[x])/54 - (968*FF[x^2])/81 - (65*Pi^2*FF[x^2])/54 - 
      (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (28*FF[x^(-2)]*Zeta[3])/9 - (28*FF[x^(-1)]*Zeta[3])/9 - 
      (16*FF[x]*Zeta[3])/9 + (16*FF[x^2]*Zeta[3])/9) + 
    G[{0}, x]*(-640/81 + (4*Pi^2)/27 - ((968*I)/81)*Pi*FF[(1 - x)^(-2)] + 
      (80*Pi^2*FF[(1 - x)^(-2)])/27 + ((13*I)/54)*Pi^3*FF[(1 - x)^(-2)] - 
      (Pi^4*FF[(1 - x)^(-2)])/90 - (1790*FF[(1 - x)^(-1)])/81 + 
      ((968*I)/81)*Pi*FF[(1 - x)^(-1)] - (47*Pi^2*FF[(1 - x)^(-1)])/18 - 
      ((13*I)/54)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/90 + 
      (1790*FF[x])/81 - (179*Pi^2*FF[x])/54 + (Pi^4*FF[x])/90 + 
      (80*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/90 + (14*Zeta[3])/9 + 
      (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((28*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (2*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      ((28*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 6*FF[x]*Zeta[3] + 
      (26*FF[x^2]*Zeta[3])/9) + G[{1}, x]*(1150/81 - (11*Pi^2)/54 + 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] - (Pi^4*FF[(1 - x)^(-2)])/10 - 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/10 - 
      ((968*I)/81)*Pi*FF[x^(-2)] + (80*Pi^2*FF[x^(-2)])/27 + 
      ((13*I)/18)*Pi^3*FF[x^(-2)] - (Pi^4*FF[x^(-2)])/9 - 
      (1790*FF[x^(-1)])/81 + ((968*I)/81)*Pi*FF[x^(-1)] - 
      (47*Pi^2*FF[x^(-1)])/18 - ((13*I)/18)*Pi^3*FF[x^(-1)] + 
      (Pi^4*FF[x^(-1)])/9 - (1790*FF[x])/81 - (47*Pi^2*FF[x])/18 + 
      (Pi^4*FF[x])/90 + (80*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/90 - 
      (14*Zeta[3])/9 - (26*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (26*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((28*I)/9)*Pi*FF[x^(-2)]*Zeta[3] + 
      (28*FF[x^(-1)]*Zeta[3])/9 - ((28*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + 
      (2*FF[x]*Zeta[3])/9 + (26*FF[x^2]*Zeta[3])/9) - 
    (4*FF[(1 - x)^(-2)]*Zeta[5])/3 + (4*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
    (4*FF[x]*Zeta[5])/3 - (4*FF[x^2]*Zeta[5])/3), 
 COLOR[NfV2]*(-2 - Pi^2 + 2*Pi^2*FF[x] - 2*Pi^2*FF[x^2] + 
    (-2 + 4*FF[x])*G[{0}, x] + (2 - 4*FF[x])*G[{1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 1}, x]) + 
  ep*COLOR[NfV2]*(-20/3 - Pi^2 + ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 
    ((2*I)/3)*Pi*FF[x^(-1)] + (11*Pi^2*FF[x])/3 - (11*Pi^2*FF[x^2])/3 + 
    (-14/3 + Pi^2 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + (2*FF[(1 - x)^(-1)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (34*FF[x])/3 - 2*Pi^2*FF[x] + 
      2*Pi^2*FF[x^2])*G[{0}, x] + (20/3 + Pi^2 + ((2*I)/3)*Pi*FF[x^(-2)] + 
      (2*FF[x^(-1)])/3 + ((4*I)/3)*Pi*FF[x^(-1)] - (34*FF[x])/3 - 
      2*Pi^2*FF[x] + 2*Pi^2*FF[x^2])*G[{1}, x] + 
    ((2*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + (10*FF[x])/3 - 
      (22*FF[x^2])/3)*G[{0, 0}, x] + (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*
     G[{0, 1}, x] + (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*G[{1, 0}, x] + 
    (-4 + (2*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 + (34*FF[x])/3 - 
      (22*FF[x^2])/3)*G[{1, 1}, x] + (4 - 8*FF[x] + 8*FF[x^2])*
     G[{0, 0, 0}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 1, 0}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
     G[{1, 0, 1}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 0}, x] + 
    (4 - 8*FF[x] + 8*FF[x^2])*G[{1, 1, 1}, x] - 2*Zeta[3] + 4*FF[x]*Zeta[3] - 
    4*FF[x^2]*Zeta[3]) + ep^2*COLOR[NfV2]*(-148/9 - (11*Pi^2)/6 + Pi^4/60 - 
    (I/9)*Pi^3*FF[(1 - x)^(-2)] + ((16*I)/9)*Pi*FF[(1 - x)^(-1)] - 
    (Pi^2*FF[(1 - x)^(-1)])/3 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
    ((16*I)/9)*Pi*FF[x^(-1)] - (Pi^2*FF[x^(-1)])/3 + (67*Pi^2*FF[x])/9 - 
    (Pi^4*FF[x])/30 - (67*Pi^2*FF[x^2])/9 + (Pi^4*FF[x^2])/30 + 
    (2/3 - (5*Pi^2)/6 + (10*FF[(1 - x)^(-2)])/9 - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + (20*FF[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/9 + (5*Pi^2*FF[x])/3 - 
      (134*FF[x^2])/9 - (5*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (4 - (7*Pi^2)/6 + ((2*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] - 
      (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + (134*FF[x^2])/9 - 
      (7*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (4 - (7*Pi^2)/6 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + 
      (134*FF[x^2])/9 - (7*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (-32/3 - (5*Pi^2)/6 + (10*FF[x^(-2)])/9 - ((2*I)/3)*Pi*FF[x^(-2)] + 
      (20*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)] + (236*FF[x])/9 + 
      (5*Pi^2*FF[x])/3 - (134*FF[x^2])/9 - (5*Pi^2*FF[x^2])/3)*G[{1, 1}, x] + 
    (2 - (4*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (32*FF[x])/3 + 
      (44*FF[x^2])/3)*G[{0, 0, 0}, x] + (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*
     G[{0, 0, 1}, x] + (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{0, 1, 0}, x] + 
    ((2*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 1, 1}, x] + 
    ((2*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    (6 - (4*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (56*FF[x])/3 + (44*FF[x^2])/3)*
     G[{1, 1, 1}, x] + (-6 + 12*FF[x] - 12*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 0, 0, 1}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 1, 0, 1}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-6 + 12*FF[x] - 12*FF[x^2])*G[{1, 1, 1, 1}, x] - 2*Zeta[3] + 
    (2*FF[(1 - x)^(-2)]*Zeta[3])/3 + (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
    (22*FF[x]*Zeta[3])/3 - (22*FF[x^2]*Zeta[3])/3 + 
    G[{0}, x]*(-88/9 + (7*Pi^2)/6 + ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/9 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (236*FF[x])/9 - 4*Pi^2*FF[x] + (11*Pi^2*FF[x^2])/3 + 2*Zeta[3] - 
      4*FF[x]*Zeta[3] + 4*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(148/9 + (5*Pi^2)/6 + ((10*I)/9)*Pi*FF[x^(-2)] - 
      (Pi^2*FF[x^(-2)])/3 + (16*FF[x^(-1)])/9 + ((26*I)/9)*Pi*FF[x^(-1)] - 
      (2*Pi^2*FF[x^(-1)])/3 - (236*FF[x])/9 - (10*Pi^2*FF[x])/3 + 
      (11*Pi^2*FF[x^2])/3 + 2*Zeta[3] - 4*FF[x]*Zeta[3] + 
      4*FF[x^2]*Zeta[3])) + ep^3*COLOR[NfV2]*(-980/27 - (31*Pi^2)/9 + 
    Pi^4/60 - ((5*I)/27)*Pi^3*FF[(1 - x)^(-2)] + (Pi^4*FF[(1 - x)^(-2)])/20 + 
    ((104*I)/27)*Pi*FF[(1 - x)^(-1)] - (8*Pi^2*FF[(1 - x)^(-1)])/9 - 
    ((35*I)/54)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/10 + 
    ((104*I)/27)*Pi*FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/9 - 
    (I/6)*Pi^3*FF[x^(-1)] + (404*Pi^2*FF[x])/27 - (11*Pi^4*FF[x])/180 - 
    (404*Pi^2*FF[x^2])/27 + (11*Pi^4*FF[x^2])/180 + 
    (10/3 + (2*Pi^2)/3 - (20*FF[(1 - x)^(-2)])/9 + 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - (46*FF[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (166*FF[x])/9 - (4*Pi^2*FF[x])/3 + 
      (268*FF[x^2])/9 + (4*Pi^2*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (-4 + (7*Pi^2)/6 + ((2*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] + 
      (134*FF[x])/9 - (7*Pi^2*FF[x])/3 - (134*FF[x^2])/9 + 
      (7*Pi^2*FF[x^2])/3)*G[{0, 0, 1}, x] + 
    (-4 + (7*Pi^2)/6 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (134*FF[x])/9 - (7*Pi^2*FF[x])/3 - 
      (134*FF[x^2])/9 + (7*Pi^2*FF[x^2])/3)*G[{0, 1, 0}, x] + 
    (Pi^2 + (10*FF[x^(-2)])/9 - ((2*I)/3)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/9 - 
      ((4*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x] + 2*Pi^2*FF[x^2])*
     G[{0, 1, 1}, x] + (Pi^2 + (10*FF[(1 - x)^(-2)])/9 - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + (26*FF[(1 - x)^(-1)])/9 - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 2*Pi^2*FF[x] + 2*Pi^2*FF[x^2])*
     G[{1, 0, 0}, x] + (-4 + (7*Pi^2)/6 - ((2*I)/3)*Pi*FF[x^(-2)] - 
      ((4*I)/3)*Pi*FF[x^(-1)] + (134*FF[x])/9 - (7*Pi^2*FF[x])/3 - 
      (134*FF[x^2])/9 + (7*Pi^2*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    (-4 + (7*Pi^2)/6 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (134*FF[x])/9 - (7*Pi^2*FF[x])/3 - 
      (134*FF[x^2])/9 + (7*Pi^2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    (44/3 + (2*Pi^2)/3 - (20*FF[x^(-2)])/9 + ((2*I)/3)*Pi*FF[x^(-2)] - 
      (46*FF[x^(-1)])/9 + ((4*I)/3)*Pi*FF[x^(-1)] - (370*FF[x])/9 - 
      (4*Pi^2*FF[x])/3 + (268*FF[x^2])/9 + (4*Pi^2*FF[x^2])/3)*
     G[{1, 1, 1}, x] + (-4 + 2*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] + 
      18*FF[x] - 22*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
    (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
    ((2*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 0, 1, 1}, x] + 
    ((-2*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 0}, x] + 
    (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    (-2 - (4*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + (22*FF[x])/3 - 
      (22*FF[x^2])/3)*G[{0, 1, 1, 1}, x] + 
    (-2 - (4*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 + (22*FF[x])/3 - 
      (22*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
    (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
    (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    ((-2*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 1, 1}, x] + 
    ((2*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 0, 0}, x] + 
    (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    (2 - (22*FF[x])/3 + (22*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (-8 + 2*FF[x^(-2)] + 4*FF[x^(-1)] + 26*FF[x] - 22*FF[x^2])*
     G[{1, 1, 1, 1}, x] + (8 - 16*FF[x] + 16*FF[x^2])*G[{0, 0, 0, 0, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 0, 0, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 0, 0, 1, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 0, 1, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 0, 1, 1, 0}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{0, 0, 1, 1, 1}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{0, 1, 0, 0, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 1, 0, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 1, 0, 1, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 1, 1, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 1, 1, 1, 0}, x] + 
    (4 - 8*FF[x] + 8*FF[x^2])*G[{0, 1, 1, 1, 1}, x] + 
    (4 - 8*FF[x] + 8*FF[x^2])*G[{1, 0, 0, 0, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 0, 0, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 0, 0, 1, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 0, 1, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 0, 1, 1, 0}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 0, 1, 1, 1}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 1, 0, 0, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 0, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 0, 1, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 1, 0}, x] + 
    (8 - 16*FF[x] + 16*FF[x^2])*G[{1, 1, 1, 1, 1}, x] + (2*Zeta[3])/3 + 
    (5*Pi^2*Zeta[3])/2 + (10*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (26*FF[(1 - x)^(-1)]*Zeta[3])/9 + (134*FF[x]*Zeta[3])/9 - 
    5*Pi^2*FF[x]*Zeta[3] - (134*FF[x^2]*Zeta[3])/9 + 5*Pi^2*FF[x^2]*Zeta[3] + 
    G[{1, 0}, x]*(8 - (7*Pi^2)/6 + ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/3 + ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 - (808*FF[x])/27 + (77*Pi^2*FF[x])/18 + 
      (808*FF[x^2])/27 - (77*Pi^2*FF[x^2])/18 - (20*Zeta[3])/3 + 
      (40*FF[x]*Zeta[3])/3 - (40*FF[x^2]*Zeta[3])/3) + 
    G[{0, 1}, x]*(8 - (7*Pi^2)/6 + ((10*I)/9)*Pi*FF[x^(-2)] - 
      (Pi^2*FF[x^(-2)])/3 + ((26*I)/9)*Pi*FF[x^(-1)] - 
      (2*Pi^2*FF[x^(-1)])/3 - (808*FF[x])/27 + (77*Pi^2*FF[x])/18 + 
      (808*FF[x^2])/27 - (77*Pi^2*FF[x^2])/18 - (20*Zeta[3])/3 + 
      (40*FF[x]*Zeta[3])/3 - (40*FF[x^2]*Zeta[3])/3) + 
    G[{1, 1}, x]*(-220/9 - (2*Pi^2)/3 + (56*FF[x^(-2)])/27 - 
      ((10*I)/9)*Pi*FF[x^(-2)] + (5*Pi^2*FF[x^(-2)])/18 + 
      (112*FF[x^(-1)])/27 - ((26*I)/9)*Pi*FF[x^(-1)] + 
      (5*Pi^2*FF[x^(-1)])/9 + (1516*FF[x])/27 + (49*Pi^2*FF[x])/18 - 
      (808*FF[x^2])/27 - (55*Pi^2*FF[x^2])/18 + (8*Zeta[3])/3 - 
      (16*FF[x]*Zeta[3])/3 + (16*FF[x^2]*Zeta[3])/3) + 
    G[{0, 0}, x]*(16/9 - Pi^2 + (56*FF[(1 - x)^(-2)])/27 - 
      ((10*I)/9)*Pi*FF[(1 - x)^(-2)] + (5*Pi^2*FF[(1 - x)^(-2)])/18 + 
      (112*FF[(1 - x)^(-1)])/27 - ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (5*Pi^2*FF[(1 - x)^(-1)])/9 + (100*FF[x])/27 + (61*Pi^2*FF[x])/18 - 
      (808*FF[x^2])/27 - (55*Pi^2*FF[x^2])/18 + (8*Zeta[3])/3 - 
      (16*FF[x]*Zeta[3])/3 + (16*FF[x^2]*Zeta[3])/3) + 
    G[{0}, x]*(-536/27 + (43*Pi^2)/18 - Pi^4/60 + 
      ((56*I)/27)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/9 - 
      (I/18)*Pi^3*FF[(1 - x)^(-2)] + (104*FF[(1 - x)^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - (3*Pi^2*FF[(1 - x)^(-1)])/2 - 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (1516*FF[x])/27 - (151*Pi^2*FF[x])/18 + 
      (Pi^4*FF[x])/30 + (67*Pi^2*FF[x^2])/9 - (Pi^4*FF[x^2])/30 + 
      (20*Zeta[3])/3 - (2*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (50*FF[x]*Zeta[3])/3 + 
      (22*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(980/27 + (13*Pi^2)/9 - Pi^4/60 - 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
      ((56*I)/27)*Pi*FF[x^(-2)] - (5*Pi^2*FF[x^(-2)])/9 - 
      (I/6)*Pi^3*FF[x^(-2)] + (104*FF[x^(-1)])/27 + 
      ((160*I)/27)*Pi*FF[x^(-1)] - (3*Pi^2*FF[x^(-1)])/2 - 
      (I/3)*Pi^3*FF[x^(-1)] - (1516*FF[x])/27 - (13*Pi^2*FF[x])/2 + 
      (Pi^4*FF[x])/30 + (67*Pi^2*FF[x^2])/9 - (Pi^4*FF[x^2])/30 - 
      (8*Zeta[3])/3 + (2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + 2*FF[x]*Zeta[3] + 
      (22*FF[x^2]*Zeta[3])/3) - 2*Zeta[5] + 4*FF[x]*Zeta[5] - 
    4*FF[x^2]*Zeta[5]) + ep^4*COLOR[NfV2]*(-6172/81 - (179*Pi^2)/27 + 
    (71*Pi^4)/720 + (107*Pi^6)/3360 - ((28*I)/81)*Pi^3*FF[(1 - x)^(-2)] + 
    (Pi^4*FF[(1 - x)^(-2)])/12 + ((2*I)/135)*Pi^5*FF[(1 - x)^(-2)] + 
    ((640*I)/81)*Pi*FF[(1 - x)^(-1)] - (52*Pi^2*FF[(1 - x)^(-1)])/27 - 
    ((116*I)/81)*Pi^3*FF[(1 - x)^(-1)] + (49*Pi^4*FF[(1 - x)^(-1)])/180 + 
    ((4*I)/135)*Pi^5*FF[(1 - x)^(-1)] + ((640*I)/81)*Pi*FF[x^(-1)] - 
    (52*Pi^2*FF[x^(-1)])/27 - ((4*I)/9)*Pi^3*FF[x^(-1)] + 
    (Pi^4*FF[x^(-1)])/18 + (2428*Pi^2*FF[x])/81 - (67*Pi^4*FF[x])/540 - 
    (107*Pi^6*FF[x])/1680 - (2428*Pi^2*FF[x^2])/81 + (67*Pi^4*FF[x^2])/540 + 
    (107*Pi^6*FF[x^2])/1680 + (-22/3 - Pi^2/2 + (10*FF[(1 - x)^(-2)])/3 - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (100*FF[x])/3 + Pi^2*FF[x] - 
      (134*FF[x^2])/3 - Pi^2*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (4 - (7*Pi^2)/6 + ((2*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] - 
      (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + (134*FF[x^2])/9 - 
      (7*Pi^2*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
    (4 - (7*Pi^2)/6 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + 
      (134*FF[x^2])/9 - (7*Pi^2*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
    (-Pi^2 + (10*FF[x^(-2)])/9 - ((2*I)/3)*Pi*FF[x^(-2)] + 
      (26*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)] + 2*Pi^2*FF[x] - 
      2*Pi^2*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (-Pi^2 - (10*FF[(1 - x)^(-2)])/9 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (26*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      2*Pi^2*FF[x] - 2*Pi^2*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (4 - (7*Pi^2)/6 - ((2*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] - 
      (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + (134*FF[x^2])/9 - 
      (7*Pi^2*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    (4 - (7*Pi^2)/6 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + 
      (134*FF[x^2])/9 - (7*Pi^2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    (-4 - (5*Pi^2)/6 - (20*FF[x^(-2)])/9 + ((2*I)/3)*Pi*FF[x^(-2)] - 
      (52*FF[x^(-1)])/9 + ((4*I)/3)*Pi*FF[x^(-1)] + (134*FF[x])/9 + 
      (5*Pi^2*FF[x])/3 - (134*FF[x^2])/9 - (5*Pi^2*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + (-4 - (5*Pi^2)/6 - (20*FF[(1 - x)^(-2)])/9 + 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - (52*FF[(1 - x)^(-1)])/9 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (134*FF[x])/9 + (5*Pi^2*FF[x])/3 - 
      (134*FF[x^2])/9 - (5*Pi^2*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
    (4 - (7*Pi^2)/6 - ((2*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)] - 
      (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + (134*FF[x^2])/9 - 
      (7*Pi^2*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
    (4 - (7*Pi^2)/6 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + 
      (134*FF[x^2])/9 - (7*Pi^2*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    (-Pi^2 - (10*FF[x^(-2)])/9 + ((2*I)/3)*Pi*FF[x^(-2)] - 
      (26*FF[x^(-1)])/9 + ((4*I)/3)*Pi*FF[x^(-1)] + 2*Pi^2*FF[x] - 
      2*Pi^2*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-Pi^2 + (10*FF[(1 - x)^(-2)])/9 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      2*Pi^2*FF[x] - 2*Pi^2*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (4 - (7*Pi^2)/6 + ((2*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)] - 
      (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + (134*FF[x^2])/9 - 
      (7*Pi^2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    (4 - (7*Pi^2)/6 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (134*FF[x])/9 + (7*Pi^2*FF[x])/3 + 
      (134*FF[x^2])/9 - (7*Pi^2*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (-56/3 - Pi^2/2 + (10*FF[x^(-2)])/3 - ((2*I)/3)*Pi*FF[x^(-2)] + 
      8*FF[x^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 56*FF[x] + Pi^2*FF[x] - 
      (134*FF[x^2])/3 - Pi^2*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    (6 - (8*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - (76*FF[x])/3 + 
      (88*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{0, 0, 0, 1, 0}, x] + 
    ((2*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 0, 0, 1, 1}, x] + 
    ((2*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0, 0}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
    (2 - (4*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (22*FF[x])/3 + (22*FF[x^2])/3)*
     G[{0, 0, 1, 1, 1}, x] + (2 + (4*FF[(1 - x)^(-2)])/3 + 
      (8*FF[(1 - x)^(-1)])/3 - (22*FF[x])/3 + (22*FF[x^2])/3)*
     G[{0, 1, 0, 0, 0}, x] + (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*
     G[{0, 1, 0, 0, 1}, x] + (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*
     G[{0, 1, 0, 1, 0}, x] + ((-2*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*
     G[{0, 1, 0, 1, 1}, x] + ((-2*FF[(1 - x)^(-2)])/3 - 
      (4*FF[(1 - x)^(-1)])/3)*G[{0, 1, 1, 0, 0}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
    (4 + 2*FF[x^(-2)] + 4*FF[x^(-1)] - (44*FF[x])/3 + (44*FF[x^2])/3)*
     G[{0, 1, 1, 1, 1}, x] + (4 + 2*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] - 
      (44*FF[x])/3 + (44*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
    ((-2*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3)*G[{1, 0, 0, 1, 1}, x] + 
    ((-2*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3)*
     G[{1, 0, 1, 0, 0}, x] + (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*
     G[{1, 0, 1, 0, 1}, x] + (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*
     G[{1, 0, 1, 1, 0}, x] + (2 + (4*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 - 
      (22*FF[x])/3 + (22*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
    (2 - (4*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (22*FF[x])/3 + 
      (22*FF[x^2])/3)*G[{1, 1, 0, 0, 0}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
    ((2*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{1, 1, 0, 1, 1}, x] + 
    ((2*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3)*G[{1, 1, 1, 0, 0}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
    (-2 + (22*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
    (10 - (8*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 - (100*FF[x])/3 + 
      (88*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + (-10 + 20*FF[x] - 20*FF[x^2])*
     G[{0, 0, 0, 0, 0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 0, 0, 0, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 0, 0, 0, 1, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 0, 0, 1, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 0, 0, 1, 1, 0}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
     G[{0, 0, 0, 1, 1, 1}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
     G[{0, 0, 1, 0, 0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 0, 1, 0, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 0, 1, 0, 1, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 0, 1, 1, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 0, 1, 1, 1, 0}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
     G[{0, 0, 1, 1, 1, 1}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
     G[{0, 1, 0, 0, 0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 0, 0, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 0, 0, 1, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 0, 1, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 0, 1, 1, 0}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
     G[{0, 1, 0, 1, 1, 1}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
     G[{0, 1, 1, 0, 0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 1, 0, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 1, 0, 1, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 1, 1, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 1, 1, 1, 0}, x] + (-6 + 12*FF[x] - 12*FF[x^2])*
     G[{0, 1, 1, 1, 1, 1}, x] + (-6 + 12*FF[x] - 12*FF[x^2])*
     G[{1, 0, 0, 0, 0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 0, 0, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 0, 0, 1, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 0, 1, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 0, 1, 1, 0}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
     G[{1, 0, 0, 1, 1, 1}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
     G[{1, 0, 1, 0, 0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 1, 0, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 1, 0, 1, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 1, 1, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 1, 1, 1, 0}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
     G[{1, 0, 1, 1, 1, 1}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
     G[{1, 1, 0, 0, 0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 1, 0, 0, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 1, 0, 0, 1, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 1, 0, 1, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 1, 0, 1, 1, 0}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
     G[{1, 1, 0, 1, 1, 1}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
     G[{1, 1, 1, 0, 0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 1, 1, 0, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 1, 1, 0, 1, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 1, 1, 1, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{1, 1, 1, 1, 1, 0}, x] + (-10 + 20*FF[x] - 20*FF[x^2])*
     G[{1, 1, 1, 1, 1, 1}, x] + (68*Zeta[3])/9 + (5*Pi^2*Zeta[3])/2 + 
    (56*FF[(1 - x)^(-2)]*Zeta[3])/27 - (Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/18 + 
    (160*FF[(1 - x)^(-1)]*Zeta[3])/27 - ((14*I)/9)*Pi*FF[(1 - x)^(-1)]*
     Zeta[3] - (Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
    ((14*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + (808*FF[x]*Zeta[3])/27 - 
    (55*Pi^2*FF[x]*Zeta[3])/6 - (808*FF[x^2]*Zeta[3])/27 + 
    (55*Pi^2*FF[x^2]*Zeta[3])/6 + (14*Zeta[3]^2)/3 - (28*FF[x]*Zeta[3]^2)/3 + 
    (28*FF[x^2]*Zeta[3]^2)/3 + G[{1, 0}, x]*(16 - (7*Pi^2)/3 - (7*Pi^4)/144 + 
      ((56*I)/27)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/9 - 
      (I/18)*Pi^3*FF[(1 - x)^(-2)] + ((160*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      (13*Pi^2*FF[(1 - x)^(-1)])/9 - (I/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (4856*FF[x])/81 + (469*Pi^2*FF[x])/54 + (7*Pi^4*FF[x])/72 + 
      (4856*FF[x^2])/81 - (469*Pi^2*FF[x^2])/54 - (7*Pi^4*FF[x^2])/72 - 
      (20*Zeta[3])/3 - (2*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (220*FF[x]*Zeta[3])/9 - 
      (220*FF[x^2]*Zeta[3])/9) + G[{0, 1}, x]*(16 - (7*Pi^2)/3 - 
      (7*Pi^4)/144 + (I/9)*Pi^3*FF[(1 - x)^(-2)] + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((56*I)/27)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 - (I/6)*Pi^3*FF[x^(-2)] + 
      ((160*I)/27)*Pi*FF[x^(-1)] - (13*Pi^2*FF[x^(-1)])/9 - 
      (I/3)*Pi^3*FF[x^(-1)] - (4856*FF[x])/81 + (469*Pi^2*FF[x])/54 + 
      (7*Pi^4*FF[x])/72 + (4856*FF[x^2])/81 - (469*Pi^2*FF[x^2])/54 - 
      (7*Pi^4*FF[x^2])/72 - (20*Zeta[3])/3 - (2*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + (220*FF[x]*Zeta[3])/9 - 
      (220*FF[x^2]*Zeta[3])/9) + G[{0, 0, 0}, x]*(56/9 + (5*Pi^2)/6 - 
      (112*FF[(1 - x)^(-2)])/27 + ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (2*Pi^2*FF[(1 - x)^(-2)])/9 - (272*FF[(1 - x)^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (908*FF[x])/27 - (25*Pi^2*FF[x])/9 + (1616*FF[x^2])/27 + 
      (22*Pi^2*FF[x^2])/9 - (22*Zeta[3])/3 + (44*FF[x]*Zeta[3])/3 - 
      (44*FF[x^2]*Zeta[3])/3) + G[{1, 1, 1}, x]*(292/9 + Pi^2/2 - 
      (112*FF[x^(-2)])/27 + ((10*I)/9)*Pi*FF[x^(-2)] - 
      (2*Pi^2*FF[x^(-2)])/9 - (272*FF[x^(-1)])/27 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/9 - (2324*FF[x])/27 - 
      (19*Pi^2*FF[x])/9 + (1616*FF[x^2])/27 + (22*Pi^2*FF[x^2])/9 - 
      (22*Zeta[3])/3 + (44*FF[x]*Zeta[3])/3 - (44*FF[x^2]*Zeta[3])/3) + 
    G[{1, 0, 0}, x]*(Pi^2 + (56*FF[(1 - x)^(-2)])/27 - 
      ((10*I)/9)*Pi*FF[(1 - x)^(-2)] + (5*Pi^2*FF[(1 - x)^(-2)])/18 + 
      (160*FF[(1 - x)^(-1)])/27 - ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (5*Pi^2*FF[(1 - x)^(-1)])/9 - (11*Pi^2*FF[x])/3 + (11*Pi^2*FF[x^2])/3 + 
      2*Zeta[3] - 4*FF[x]*Zeta[3] + 4*FF[x^2]*Zeta[3]) + 
    G[{0, 1, 1}, x]*(Pi^2 + (56*FF[x^(-2)])/27 - ((10*I)/9)*Pi*FF[x^(-2)] + 
      (5*Pi^2*FF[x^(-2)])/18 + (160*FF[x^(-1)])/27 - 
      ((26*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/9 - (11*Pi^2*FF[x])/3 + 
      (11*Pi^2*FF[x^2])/3 + 2*Zeta[3] - 4*FF[x]*Zeta[3] + 
      4*FF[x^2]*Zeta[3]) + G[{1, 1}, x]*(-1412/27 - (10*Pi^2)/9 + 
      (59*Pi^4)/720 - (I/9)*Pi^3*FF[(1 - x)^(-2)] - 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (328*FF[x^(-2)])/81 - 
      ((56*I)/27)*Pi*FF[x^(-2)] + (25*Pi^2*FF[x^(-2)])/54 + 
      (I/6)*Pi^3*FF[x^(-2)] + (656*FF[x^(-1)])/81 - 
      ((160*I)/27)*Pi*FF[x^(-1)] + (34*Pi^2*FF[x^(-1)])/27 + 
      (I/3)*Pi^3*FF[x^(-1)] + (9404*FF[x])/81 + (142*Pi^2*FF[x])/27 - 
      (59*Pi^4*FF[x])/360 - (4856*FF[x^2])/81 - (335*Pi^2*FF[x^2])/54 + 
      (59*Pi^4*FF[x^2])/360 + (22*Zeta[3])/3 + (2*FF[(1 - x)^(-2)]*Zeta[3])/
       3 + (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - (14*FF[x^(-2)]*Zeta[3])/9 - 
      (28*FF[x^(-1)]*Zeta[3])/9 - (172*FF[x]*Zeta[3])/9 + 
      (88*FF[x^2]*Zeta[3])/9) + G[{0, 0}, x]*(104/27 - (37*Pi^2)/18 + 
      (59*Pi^4)/720 + (328*FF[(1 - x)^(-2)])/81 - 
      ((56*I)/27)*Pi*FF[(1 - x)^(-2)] + (25*Pi^2*FF[(1 - x)^(-2)])/54 + 
      (I/18)*Pi^3*FF[(1 - x)^(-2)] + (656*FF[(1 - x)^(-1)])/81 - 
      ((160*I)/27)*Pi*FF[(1 - x)^(-1)] + (34*Pi^2*FF[(1 - x)^(-1)])/27 + 
      (I/9)*Pi^3*FF[(1 - x)^(-1)] + (308*FF[x])/81 + (193*Pi^2*FF[x])/27 - 
      (59*Pi^4*FF[x])/360 - (4856*FF[x^2])/81 - (335*Pi^2*FF[x^2])/54 + 
      (59*Pi^4*FF[x^2])/360 - 2*Zeta[3] - (8*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      (16*FF[(1 - x)^(-1)]*Zeta[3])/9 - (4*FF[x]*Zeta[3])/9 + 
      (88*FF[x^2]*Zeta[3])/9) + G[{1, 1, 0}, x]*(-8 + (7*Pi^2)/6 + 
      ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - (Pi^2*FF[(1 - x)^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (808*FF[x])/27 - (77*Pi^2*FF[x])/18 - (808*FF[x^2])/27 + 
      (77*Pi^2*FF[x^2])/18 + (20*Zeta[3])/3 - (40*FF[x]*Zeta[3])/3 + 
      (40*FF[x^2]*Zeta[3])/3) + G[{0, 1, 0}, x]*(-8 + (7*Pi^2)/6 - 
      ((10*I)/9)*Pi*FF[(1 - x)^(-2)] + (Pi^2*FF[(1 - x)^(-2)])/3 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (2*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (808*FF[x])/27 - (77*Pi^2*FF[x])/18 - (808*FF[x^2])/27 + 
      (77*Pi^2*FF[x^2])/18 + (20*Zeta[3])/3 - (40*FF[x]*Zeta[3])/3 + 
      (40*FF[x^2]*Zeta[3])/3) + G[{0, 0, 1}, x]*(-8 + (7*Pi^2)/6 + 
      ((10*I)/9)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 + 
      ((26*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 + (808*FF[x])/27 - 
      (77*Pi^2*FF[x])/18 - (808*FF[x^2])/27 + (77*Pi^2*FF[x^2])/18 + 
      (20*Zeta[3])/3 - (40*FF[x]*Zeta[3])/3 + (40*FF[x^2]*Zeta[3])/3) + 
    G[{1, 0, 1}, x]*(-8 + (7*Pi^2)/6 - ((10*I)/9)*Pi*FF[x^(-2)] + 
      (Pi^2*FF[x^(-2)])/3 - ((26*I)/9)*Pi*FF[x^(-1)] + 
      (2*Pi^2*FF[x^(-1)])/3 + (808*FF[x])/27 - (77*Pi^2*FF[x])/18 - 
      (808*FF[x^2])/27 + (77*Pi^2*FF[x^2])/18 + (20*Zeta[3])/3 - 
      (40*FF[x]*Zeta[3])/3 + (40*FF[x^2]*Zeta[3])/3) - 2*Zeta[5] + 
    (2*FF[(1 - x)^(-2)]*Zeta[5])/3 + (4*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
    (22*FF[x]*Zeta[5])/3 - (22*FF[x^2]*Zeta[5])/3 + 
    G[{0}, x]*(-3232/81 + (130*Pi^2)/27 + (7*Pi^4)/144 + 
      ((328*I)/81)*Pi*FF[(1 - x)^(-2)] - (28*Pi^2*FF[(1 - x)^(-2)])/27 - 
      ((5*I)/54)*Pi^3*FF[(1 - x)^(-2)] + (Pi^4*FF[(1 - x)^(-2)])/180 + 
      (640*FF[(1 - x)^(-1)])/81 + ((968*I)/81)*Pi*FF[(1 - x)^(-1)] - 
      (28*Pi^2*FF[(1 - x)^(-1)])/9 - ((13*I)/54)*Pi^3*FF[(1 - x)^(-1)] + 
      (Pi^4*FF[(1 - x)^(-1)])/90 + (9404*FF[x])/81 - (463*Pi^2*FF[x])/27 - 
      (5*Pi^4*FF[x])/72 + (404*Pi^2*FF[x^2])/27 - (11*Pi^4*FF[x^2])/180 + 
      (134*Zeta[3])/9 - (5*Pi^2*Zeta[3])/2 - (10*FF[(1 - x)^(-2)]*Zeta[3])/
       9 - ((14*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (40*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((28*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (124*FF[x]*Zeta[3])/3 + 5*Pi^2*FF[x]*Zeta[3] + 
      (134*FF[x^2]*Zeta[3])/9 - 5*Pi^2*FF[x^2]*Zeta[3] + 2*Zeta[5] - 
      4*FF[x]*Zeta[5] + 4*FF[x^2]*Zeta[5]) + 
    G[{1}, x]*(6172/81 + (71*Pi^2)/27 - (59*Pi^4)/720 - 
      ((5*I)/27)*Pi^3*FF[(1 - x)^(-2)] + (Pi^4*FF[(1 - x)^(-2)])/20 - 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/10 + 
      ((328*I)/81)*Pi*FF[x^(-2)] - (28*Pi^2*FF[x^(-2)])/27 - 
      ((5*I)/18)*Pi^3*FF[x^(-2)] + (Pi^4*FF[x^(-2)])/18 + 
      (640*FF[x^(-1)])/81 + ((968*I)/81)*Pi*FF[x^(-1)] - 
      (28*Pi^2*FF[x^(-1)])/9 - ((13*I)/18)*Pi^3*FF[x^(-1)] + 
      (Pi^4*FF[x^(-1)])/9 - (9404*FF[x])/81 - (115*Pi^2*FF[x])/9 + 
      (23*Pi^4*FF[x])/120 + (404*Pi^2*FF[x^2])/27 - (11*Pi^4*FF[x^2])/180 - 
      (104*Zeta[3])/9 - (5*Pi^2*Zeta[3])/2 + (10*FF[(1 - x)^(-2)]*Zeta[3])/
       9 + (26*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((14*I)/9)*Pi*FF[x^(-2)]*
       Zeta[3] - (14*FF[x^(-1)]*Zeta[3])/9 - ((28*I)/9)*Pi*FF[x^(-1)]*
       Zeta[3] + (104*FF[x]*Zeta[3])/9 + 5*Pi^2*FF[x]*Zeta[3] + 
      (134*FF[x^2]*Zeta[3])/9 - 5*Pi^2*FF[x^2]*Zeta[3] + 2*Zeta[5] - 
      4*FF[x]*Zeta[5] + 4*FF[x^2]*Zeta[5])), 
 COLOR[NfV2]*(-2 + (2*I)*Pi - (4*I)*Pi*FF[x^(-1)] + 
    (2 - (2*I)*Pi - (4*I)*Pi*FF[x^(-2)] - 4*FF[x^(-1)] + (4*I)*Pi*FF[x^(-1)])*
     G[{1}, x] + (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{1, 1}, x]) + 
  ep*COLOR[NfV2]*(-20/3 + (4*I)*Pi - Pi^2 + ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - 
    ((34*I)/3)*Pi*FF[x^(-1)] + 2*Pi^2*FF[x^(-1)] + (2*Pi^2*FF[x])/3 + 
    (Pi^2*FF[x^2])/3 + (-2/3 + (2*I)*Pi + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (2*FF[(1 - x)^(-1)])/3 - ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (2*FF[x])/3)*
     G[{0}, x] + (20/3 - (2*I)*Pi + Pi^2 - ((22*I)/3)*Pi*FF[x^(-2)] + 
      2*Pi^2*FF[x^(-2)] - (34*FF[x^(-1)])/3 + ((22*I)/3)*Pi*FF[x^(-1)] - 
      2*Pi^2*FF[x^(-1)] + (2*FF[x])/3)*G[{1}, x] + 
    (2 + (2*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{0, 0}, x] + ((-2*I)*Pi - (4*I)*Pi*FF[x^(-2)] + 
      (4*I)*Pi*FF[x^(-1)] - (4*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1}, x] + 
    ((-4*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0}, x] + 
    (-4 + (2*I)*Pi - (22*FF[x^(-2)])/3 + (4*I)*Pi*FF[x^(-2)] + 
      (34*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1}, x] + (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{0, 1, 1}, x] + 
    (4 + 8*FF[x^(-2)] - 8*FF[x^(-1)])*G[{1, 1, 1}, x]) + 
  ep^2*COLOR[NfV2]*(-148/9 + (8*I)*Pi - (11*Pi^2)/6 - ((5*I)/6)*Pi^3 - 
    (I/9)*Pi^3*FF[(1 - x)^(-2)] + ((16*I)/9)*Pi*FF[(1 - x)^(-1)] - 
    (Pi^2*FF[(1 - x)^(-1)])/3 + ((4*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    ((236*I)/9)*Pi*FF[x^(-1)] + (17*Pi^2*FF[x^(-1)])/3 + I*Pi^3*FF[x^(-1)] + 
    (13*Pi^2*FF[x])/9 + (5*Pi^2*FF[x^2])/9 + 
    (-16/9 + (4*I)*Pi - Pi^2 + ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/9 - 
      ((46*I)/9)*Pi*FF[(1 - x)^(-1)] + (4*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (16*FF[x])/9 - (2*Pi^2*FF[x])/3 - (Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (148/9 - (4*I)*Pi + (5*Pi^2)/6 + (I/2)*Pi^3 - ((134*I)/9)*Pi*FF[x^(-2)] + 
      (11*Pi^2*FF[x^(-2)])/3 + I*Pi^3*FF[x^(-2)] - (236*FF[x^(-1)])/9 + 
      ((134*I)/9)*Pi*FF[x^(-1)] - (10*Pi^2*FF[x^(-1)])/3 - 
      I*Pi^3*FF[x^(-1)] + (16*FF[x])/9 - (2*Pi^2*FF[x])/3 - (Pi^2*FF[x^2])/3)*
     G[{1}, x] + (14/3 - (2*I)*Pi + (10*FF[(1 - x)^(-2)])/9 - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - (52*FF[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/9 + (10*FF[x^2])/9)*
     G[{0, 0}, x] + ((-2*I)*Pi + Pi^2 - ((22*I)/3)*Pi*FF[x^(-2)] + 
      2*Pi^2*FF[x^(-2)] + ((22*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x^(-1)] - 
      (26*FF[x])/9 - (10*FF[x^2])/9)*G[{0, 1}, x] + 
    ((2*I)*Pi + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 - (10*FF[x^2])/9)*
     G[{1, 0}, x] + (-32/3 + (2*I)*Pi - (5*Pi^2)/6 - (134*FF[x^(-2)])/9 + 
      ((22*I)/3)*Pi*FF[x^(-2)] - (5*Pi^2*FF[x^(-2)])/3 + (236*FF[x^(-1)])/9 - 
      ((22*I)/3)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/3 + (20*FF[x])/9 + 
      (10*FF[x^2])/9)*G[{1, 1}, x] + (-4 - (4*FF[(1 - x)^(-2)])/3 + 
      (16*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0}, x] + ((-2*I)*Pi - (4*I)*Pi*FF[x^(-2)] + 
      (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 0, 1}, x] + 
    ((4*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 0}, x] + 
    (-2 + (2*I)*Pi - (22*FF[x^(-2)])/3 + (4*I)*Pi*FF[x^(-2)] + 
      (22*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
    (2 + (2*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0}, x] + 
    ((2*I)*Pi + (4*I)*Pi*FF[x^(-2)] - (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{1, 0, 1}, x] + ((4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1, 0}, x] + (6 - (2*I)*Pi + (44*FF[x^(-2)])/3 - 
      (4*I)*Pi*FF[x^(-2)] - (56*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)] - 
      (8*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1}, x] + 
    (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{0, 0, 1, 1}, x] + 
    (4 + 8*FF[x^(-2)] - 8*FF[x^(-1)])*G[{0, 1, 1, 1}, x] + 
    (2 + 4*FF[x^(-2)] - 4*FF[x^(-1)])*G[{1, 0, 1, 1}, x] + 
    (-6 - 12*FF[x^(-2)] + 12*FF[x^(-1)])*G[{1, 1, 1, 1}, x] + 2*Zeta[3] + 
    (2*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
    (4*FF[x]*Zeta[3])/3 + (2*FF[x^2]*Zeta[3])/3) + 
  ep^3*COLOR[NfV2]*(-980/27 + (16*I)*Pi - (31*Pi^2)/9 - ((5*I)/3)*Pi^3 + 
    (19*Pi^4)/60 - ((5*I)/27)*Pi^3*FF[(1 - x)^(-2)] + 
    (Pi^4*FF[(1 - x)^(-2)])/20 + ((104*I)/27)*Pi*FF[(1 - x)^(-1)] - 
    (8*Pi^2*FF[(1 - x)^(-1)])/9 + ((37*I)/54)*Pi^3*FF[(1 - x)^(-1)] - 
    (Pi^4*FF[(1 - x)^(-1)])/5 - ((1516*I)/27)*Pi*FF[x^(-1)] + 
    (118*Pi^2*FF[x^(-1)])/9 + ((17*I)/6)*Pi^3*FF[x^(-1)] - 
    (Pi^4*FF[x^(-1)])/3 + (80*Pi^2*FF[x])/27 - (Pi^4*FF[x])/90 + 
    (28*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/180 + 
    (88/9 - (4*I)*Pi + (5*Pi^2)/6 + (56*FF[(1 - x)^(-2)])/27 - 
      ((10*I)/9)*Pi*FF[(1 - x)^(-2)] + (5*Pi^2*FF[(1 - x)^(-2)])/18 - 
      (320*FF[(1 - x)^(-1)])/27 + ((46*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (10*Pi^2*FF[(1 - x)^(-1)])/9 + (208*FF[x])/27 + (5*Pi^2*FF[x])/9 + 
      (56*FF[x^2])/27 + (5*Pi^2*FF[x^2])/18)*G[{0, 0}, x] + 
    ((-4*I)*Pi + Pi^2 + (I/2)*Pi^3 - ((134*I)/9)*Pi*FF[x^(-2)] + 
      (11*Pi^2*FF[x^(-2)])/3 + I*Pi^3*FF[x^(-2)] + 
      ((134*I)/9)*Pi*FF[x^(-1)] - (11*Pi^2*FF[x^(-1)])/3 - 
      I*Pi^3*FF[x^(-1)] - (160*FF[x])/27 + (7*Pi^2*FF[x])/9 - 
      (56*FF[x^2])/27 + (7*Pi^2*FF[x^2])/18)*G[{0, 1}, x] + 
    ((4*I)*Pi - Pi^2 + ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/3 - ((46*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (4*Pi^2*FF[(1 - x)^(-1)])/3 - (160*FF[x])/27 + (7*Pi^2*FF[x])/9 - 
      (56*FF[x^2])/27 + (7*Pi^2*FF[x^2])/18)*G[{1, 0}, x] + 
    (-26/3 + (2*I)*Pi - (20*FF[(1 - x)^(-2)])/9 + 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + (98*FF[(1 - x)^(-1)])/9 - 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (58*FF[x])/9 - (20*FF[x^2])/9)*
     G[{0, 0, 0}, x] + ((-2*I)*Pi + Pi^2 - ((22*I)/3)*Pi*FF[x^(-2)] + 
      2*Pi^2*FF[x^(-2)] + ((22*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x^(-1)] + 
      (26*FF[x])/9 + (10*FF[x^2])/9)*G[{0, 0, 1}, x] + 
    ((-2*I)*Pi - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (26*FF[x])/9 + (10*FF[x^2])/9)*
     G[{0, 1, 0}, x] + (-4 + (2*I)*Pi - (5*Pi^2)/6 - (134*FF[x^(-2)])/9 + 
      ((22*I)/3)*Pi*FF[x^(-2)] - (5*Pi^2*FF[x^(-2)])/3 + (134*FF[x^(-1)])/9 - 
      ((22*I)/3)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/3)*G[{0, 1, 1}, x] + 
    (4 - (2*I)*Pi + (10*FF[(1 - x)^(-2)])/9 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (46*FF[(1 - x)^(-1)])/9 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 0, 0}, x] + ((2*I)*Pi - Pi^2 + ((22*I)/3)*Pi*FF[x^(-2)] - 
      2*Pi^2*FF[x^(-2)] - ((22*I)/3)*Pi*FF[x^(-1)] + 2*Pi^2*FF[x^(-1)] + 
      (26*FF[x])/9 + (10*FF[x^2])/9)*G[{1, 0, 1}, x] + 
    ((2*I)*Pi + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (26*FF[x])/9 + (10*FF[x^2])/9)*
     G[{1, 1, 0}, x] + (44/3 - (2*I)*Pi + (2*Pi^2)/3 + (268*FF[x^(-2)])/9 - 
      ((22*I)/3)*Pi*FF[x^(-2)] + (4*Pi^2*FF[x^(-2)])/3 - (370*FF[x^(-1)])/9 + 
      ((22*I)/3)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/3 - (46*FF[x])/9 - 
      (20*FF[x^2])/9)*G[{1, 1, 1}, x] + 
    (6 + 2*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 4*FF[x] + 2*FF[x^2])*
     G[{0, 0, 0, 0}, x] + ((-2*I)*Pi - (4*I)*Pi*FF[x^(-2)] + 
      (4*I)*Pi*FF[x^(-1)] - (4*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
    ((-4*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
    (-2 + (2*I)*Pi - (22*FF[x^(-2)])/3 + (4*I)*Pi*FF[x^(-2)] + 
      (22*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)])*G[{0, 0, 1, 1}, x] + 
    (-2 - (2*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3)*
     G[{0, 1, 0, 0}, x] + ((2*I)*Pi + (4*I)*Pi*FF[x^(-2)] - 
      (4*I)*Pi*FF[x^(-1)] - (4*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    (4 - (2*I)*Pi + (44*FF[x^(-2)])/3 - (4*I)*Pi*FF[x^(-2)] - 
      (44*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + (-4 - (4*FF[(1 - x)^(-2)])/3 + 
      (16*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 0, 0, 0}, x] + ((2*I)*Pi + (4*I)*Pi*FF[x^(-2)] - 
      (4*I)*Pi*FF[x^(-1)] - (4*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
    ((-4*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    (2 - (2*I)*Pi + (22*FF[x^(-2)])/3 - (4*I)*Pi*FF[x^(-2)] - 
      (22*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1}, x] + 
    (2 + (2*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3)*
     G[{1, 1, 0, 0}, x] + ((-2*I)*Pi - (4*I)*Pi*FF[x^(-2)] + 
      (4*I)*Pi*FF[x^(-1)] - (4*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    ((-4*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (-8 + (2*I)*Pi - 22*FF[x^(-2)] + (4*I)*Pi*FF[x^(-2)] + 26*FF[x^(-1)] - 
      (4*I)*Pi*FF[x^(-1)] + 4*FF[x] + 2*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{0, 0, 0, 1, 1}, x] + 
    (4 + 8*FF[x^(-2)] - 8*FF[x^(-1)])*G[{0, 0, 1, 1, 1}, x] + 
    (2 + 4*FF[x^(-2)] - 4*FF[x^(-1)])*G[{0, 1, 0, 1, 1}, x] + 
    (-6 - 12*FF[x^(-2)] + 12*FF[x^(-1)])*G[{0, 1, 1, 1, 1}, x] + 
    (2 + 4*FF[x^(-2)] - 4*FF[x^(-1)])*G[{1, 0, 0, 1, 1}, x] + 
    (-4 - 8*FF[x^(-2)] + 8*FF[x^(-1)])*G[{1, 0, 1, 1, 1}, x] + 
    (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{1, 1, 0, 1, 1}, x] + 
    (8 + 16*FF[x^(-2)] - 16*FF[x^(-1)])*G[{1, 1, 1, 1, 1}, x] + 
    (26*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] + (10*FF[(1 - x)^(-2)]*Zeta[3])/
     9 - (46*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((28*I)/3)*Pi*FF[x^(-1)]*Zeta[3] + 
    (26*FF[x]*Zeta[3])/9 + (10*FF[x^2]*Zeta[3])/9 + 
    G[{1, 1}, x]*(-220/9 + (4*I)*Pi - (2*Pi^2)/3 - (I/2)*Pi^3 - 
      (808*FF[x^(-2)])/27 + ((134*I)/9)*Pi*FF[x^(-2)] - 
      (55*Pi^2*FF[x^(-2)])/18 - I*Pi^3*FF[x^(-2)] + (1516*FF[x^(-1)])/27 - 
      ((134*I)/9)*Pi*FF[x^(-1)] + (49*Pi^2*FF[x^(-1)])/18 + 
      I*Pi^3*FF[x^(-1)] + (112*FF[x])/27 + (5*Pi^2*FF[x])/9 + 
      (56*FF[x^2])/27 + (5*Pi^2*FF[x^2])/18 + (14*Zeta[3])/3 + 
      (28*FF[x^(-2)]*Zeta[3])/3 - (28*FF[x^(-1)]*Zeta[3])/3) + 
    G[{0}, x]*(-104/27 + (8*I)*Pi - (35*Pi^2)/18 - (I/6)*Pi^3 + 
      ((56*I)/27)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/9 - 
      (I/18)*Pi^3*FF[(1 - x)^(-2)] + (104*FF[(1 - x)^(-1)])/27 - 
      ((272*I)/27)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/2 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - (104*FF[x])/27 - (25*Pi^2*FF[x])/18 - 
      (5*Pi^2*FF[x^2])/9 - 2*Zeta[3] - (2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (8*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*FF[x]*Zeta[3])/3 - 
      (2*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(980/27 - (8*I)*Pi + (13*Pi^2)/9 + 
      (I/6)*Pi^3 - Pi^4/6 - (I/9)*Pi^3*FF[(1 - x)^(-2)] + 
      ((4*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((808*I)/27)*Pi*FF[x^(-2)] + 
      (67*Pi^2*FF[x^(-2)])/9 + ((11*I)/6)*Pi^3*FF[x^(-2)] - 
      (Pi^4*FF[x^(-2)])/3 - (1516*FF[x^(-1)])/27 + 
      ((808*I)/27)*Pi*FF[x^(-1)] - (13*Pi^2*FF[x^(-1)])/2 - 
      ((11*I)/6)*Pi^3*FF[x^(-1)] + (Pi^4*FF[x^(-1)])/3 + (104*FF[x])/27 - 
      (3*Pi^2*FF[x])/2 - (5*Pi^2*FF[x^2])/9 - (8*Zeta[3])/3 + 
      ((14*I)/3)*Pi*Zeta[3] + (2*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + ((28*I)/3)*Pi*FF[x^(-2)]*Zeta[3] + 
      (28*FF[x^(-1)]*Zeta[3])/3 - ((28*I)/3)*Pi*FF[x^(-1)]*Zeta[3] - 
      (4*FF[x]*Zeta[3])/3 - (2*FF[x^2]*Zeta[3])/3)) + 
  ep^4*COLOR[NfV2]*(-6172/81 + (32*I)*Pi - (179*Pi^2)/27 - ((10*I)/3)*Pi^3 + 
    (503*Pi^4)/720 + ((17*I)/720)*Pi^5 - ((28*I)/81)*Pi^3*FF[(1 - x)^(-2)] + 
    (Pi^4*FF[(1 - x)^(-2)])/12 + ((2*I)/135)*Pi^5*FF[(1 - x)^(-2)] + 
    ((640*I)/81)*Pi*FF[(1 - x)^(-1)] - (52*Pi^2*FF[(1 - x)^(-1)])/27 + 
    ((100*I)/81)*Pi^3*FF[(1 - x)^(-1)] - (59*Pi^4*FF[(1 - x)^(-1)])/180 - 
    ((8*I)/135)*Pi^5*FF[(1 - x)^(-1)] - ((9404*I)/81)*Pi*FF[x^(-1)] + 
    (758*Pi^2*FF[x^(-1)])/27 + ((59*I)/9)*Pi^3*FF[x^(-1)] - 
    (17*Pi^4*FF[x^(-1)])/18 + (I/24)*Pi^5*FF[x^(-1)] + (484*Pi^2*FF[x])/81 - 
    (13*Pi^4*FF[x])/540 + (164*Pi^2*FF[x^2])/81 - (Pi^4*FF[x^2])/108 + 
    (-160/9 + (4*I)*Pi - (2*Pi^2)/3 - (112*FF[(1 - x)^(-2)])/27 + 
      ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - (2*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (592*FF[(1 - x)^(-1)])/27 - ((46*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (8*Pi^2*FF[(1 - x)^(-1)])/9 - (368*FF[x])/27 - (4*Pi^2*FF[x])/9 - 
      (112*FF[x^2])/27 - (2*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
    ((-4*I)*Pi + Pi^2 + (I/2)*Pi^3 - ((134*I)/9)*Pi*FF[x^(-2)] + 
      (11*Pi^2*FF[x^(-2)])/3 + I*Pi^3*FF[x^(-2)] + 
      ((134*I)/9)*Pi*FF[x^(-1)] - (11*Pi^2*FF[x^(-1)])/3 - 
      I*Pi^3*FF[x^(-1)] + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 + 
      (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18)*G[{0, 0, 1}, x] + 
    ((-4*I)*Pi + Pi^2 - ((10*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (Pi^2*FF[(1 - x)^(-2)])/3 + ((46*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (4*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 + 
      (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18)*G[{0, 1, 0}, x] + 
    (8 - (4*I)*Pi + (5*Pi^2)/6 + (56*FF[(1 - x)^(-2)])/27 - 
      ((10*I)/9)*Pi*FF[(1 - x)^(-2)] + (5*Pi^2*FF[(1 - x)^(-2)])/18 - 
      (272*FF[(1 - x)^(-1)])/27 + ((46*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (10*Pi^2*FF[(1 - x)^(-1)])/9 - (2*Pi^2*FF[x])/3 - (Pi^2*FF[x^2])/3)*
     G[{1, 0, 0}, x] + ((4*I)*Pi - Pi^2 - (I/2)*Pi^3 + 
      ((134*I)/9)*Pi*FF[x^(-2)] - (11*Pi^2*FF[x^(-2)])/3 - 
      I*Pi^3*FF[x^(-2)] - ((134*I)/9)*Pi*FF[x^(-1)] + 
      (11*Pi^2*FF[x^(-1)])/3 + I*Pi^3*FF[x^(-1)] + (160*FF[x])/27 - 
      (7*Pi^2*FF[x])/9 + (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18)*
     G[{1, 0, 1}, x] + ((4*I)*Pi - Pi^2 + ((10*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/3 - ((46*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (4*Pi^2*FF[(1 - x)^(-1)])/3 + (160*FF[x])/27 - (7*Pi^2*FF[x])/9 + 
      (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18)*G[{1, 1, 0}, x] + 
    (38/3 - (2*I)*Pi + (10*FF[(1 - x)^(-2)])/3 - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] + 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (28*FF[x])/3 + (10*FF[x^2])/3)*
     G[{0, 0, 0, 0}, x] + ((-2*I)*Pi + Pi^2 - ((22*I)/3)*Pi*FF[x^(-2)] + 
      2*Pi^2*FF[x^(-2)] + ((22*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x^(-1)] - 
      (26*FF[x])/9 - (10*FF[x^2])/9)*G[{0, 0, 0, 1}, x] + 
    ((2*I)*Pi + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 - (10*FF[x^2])/9)*
     G[{0, 0, 1, 0}, x] + (-4 + (2*I)*Pi - (5*Pi^2)/6 - (134*FF[x^(-2)])/9 + 
      ((22*I)/3)*Pi*FF[x^(-2)] - (5*Pi^2*FF[x^(-2)])/3 + (134*FF[x^(-1)])/9 - 
      ((22*I)/3)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/3)*G[{0, 0, 1, 1}, x] + 
    (-4 + (2*I)*Pi - (10*FF[(1 - x)^(-2)])/9 + ((2*I)/3)*Pi*
       FF[(1 - x)^(-2)] + (46*FF[(1 - x)^(-1)])/9 - 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0}, x] + 
    ((2*I)*Pi - Pi^2 + ((22*I)/3)*Pi*FF[x^(-2)] - 2*Pi^2*FF[x^(-2)] - 
      ((22*I)/3)*Pi*FF[x^(-1)] + 2*Pi^2*FF[x^(-1)] - (26*FF[x])/9 - 
      (10*FF[x^2])/9)*G[{0, 1, 0, 1}, x] + 
    ((-2*I)*Pi - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 - (10*FF[x^2])/9)*
     G[{0, 1, 1, 0}, x] + (8 - (2*I)*Pi + (2*Pi^2)/3 + (268*FF[x^(-2)])/9 - 
      ((22*I)/3)*Pi*FF[x^(-2)] + (4*Pi^2*FF[x^(-2)])/3 - (268*FF[x^(-1)])/9 + 
      ((22*I)/3)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/3 + (26*FF[x])/9 + 
      (10*FF[x^2])/9)*G[{0, 1, 1, 1}, x] + 
    (-8 + (2*I)*Pi - (20*FF[(1 - x)^(-2)])/9 + ((2*I)/3)*Pi*
       FF[(1 - x)^(-2)] + (92*FF[(1 - x)^(-1)])/9 - 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (26*FF[x])/9 + (10*FF[x^2])/9)*
     G[{1, 0, 0, 0}, x] + ((2*I)*Pi - Pi^2 + ((22*I)/3)*Pi*FF[x^(-2)] - 
      2*Pi^2*FF[x^(-2)] - ((22*I)/3)*Pi*FF[x^(-1)] + 2*Pi^2*FF[x^(-1)] - 
      (26*FF[x])/9 - (10*FF[x^2])/9)*G[{1, 0, 0, 1}, x] + 
    ((-2*I)*Pi - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 - (10*FF[x^2])/9)*
     G[{1, 0, 1, 0}, x] + (4 - (2*I)*Pi + (5*Pi^2)/6 + (134*FF[x^(-2)])/9 - 
      ((22*I)/3)*Pi*FF[x^(-2)] + (5*Pi^2*FF[x^(-2)])/3 - (134*FF[x^(-1)])/9 + 
      ((22*I)/3)*Pi*FF[x^(-1)] - (5*Pi^2*FF[x^(-1)])/3)*G[{1, 0, 1, 1}, x] + 
    (4 - (2*I)*Pi + (10*FF[(1 - x)^(-2)])/9 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (46*FF[(1 - x)^(-1)])/9 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 1, 0, 0}, x] + ((-2*I)*Pi + Pi^2 - ((22*I)/3)*Pi*FF[x^(-2)] + 
      2*Pi^2*FF[x^(-2)] + ((22*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x^(-1)] - 
      (26*FF[x])/9 - (10*FF[x^2])/9)*G[{1, 1, 0, 1}, x] + 
    ((2*I)*Pi + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*FF[x])/9 - (10*FF[x^2])/9)*
     G[{1, 1, 1, 0}, x] + (-56/3 + (2*I)*Pi - Pi^2/2 - (134*FF[x^(-2)])/3 + 
      ((22*I)/3)*Pi*FF[x^(-2)] - Pi^2*FF[x^(-2)] + 56*FF[x^(-1)] - 
      ((22*I)/3)*Pi*FF[x^(-1)] + Pi^2*FF[x^(-1)] + 8*FF[x] + (10*FF[x^2])/3)*
     G[{1, 1, 1, 1}, x] + (-8 - (8*FF[(1 - x)^(-2)])/3 + 
      (32*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 - (8*FF[x^2])/3)*
     G[{0, 0, 0, 0, 0}, x] + ((-2*I)*Pi - (4*I)*Pi*FF[x^(-2)] + 
      (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 0, 0, 0, 1}, x] + ((4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 0, 0, 1, 0}, x] + (-2 + (2*I)*Pi - (22*FF[x^(-2)])/3 + 
      (4*I)*Pi*FF[x^(-2)] + (22*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)])*
     G[{0, 0, 0, 1, 1}, x] + (2 + (2*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0, 0}, x] + 
    ((2*I)*Pi + (4*I)*Pi*FF[x^(-2)] - (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + ((4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 0, 1, 1, 0}, x] + (4 - (2*I)*Pi + (44*FF[x^(-2)])/3 - 
      (4*I)*Pi*FF[x^(-2)] - (44*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)] - 
      (4*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
    (4 + (4*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 - 
      (2*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
    ((2*I)*Pi + (4*I)*Pi*FF[x^(-2)] - (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + ((4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 0, 1, 0}, x] + (2 - (2*I)*Pi + (22*FF[x^(-2)])/3 - 
      (4*I)*Pi*FF[x^(-2)] - (22*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)])*
     G[{0, 1, 0, 1, 1}, x] + (-2 - (2*FF[(1 - x)^(-2)])/3 + 
      (8*FF[(1 - x)^(-1)])/3)*G[{0, 1, 1, 0, 0}, x] + 
    ((-2*I)*Pi - (4*I)*Pi*FF[x^(-2)] + (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + ((4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 1, 1, 0}, x] + (-6 + (2*I)*Pi - 22*FF[x^(-2)] + 
      (4*I)*Pi*FF[x^(-2)] + 22*FF[x^(-1)] - (4*I)*Pi*FF[x^(-1)] - 
      (8*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
    (6 + 2*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] - (8*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    ((2*I)*Pi + (4*I)*Pi*FF[x^(-2)] - (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + ((4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 0, 0, 1, 0}, x] + (2 - (2*I)*Pi + (22*FF[x^(-2)])/3 - 
      (4*I)*Pi*FF[x^(-2)] - (22*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)])*
     G[{1, 0, 0, 1, 1}, x] + (-2 - (2*FF[(1 - x)^(-2)])/3 + 
      (8*FF[(1 - x)^(-1)])/3)*G[{1, 0, 1, 0, 0}, x] + 
    ((-2*I)*Pi - (4*I)*Pi*FF[x^(-2)] + (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + ((4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 0, 1, 1, 0}, x] + (-4 + (2*I)*Pi - (44*FF[x^(-2)])/3 + 
      (4*I)*Pi*FF[x^(-2)] + (44*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] - 
      (4*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
    (-4 - (4*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 - 
      (2*FF[x^2])/3)*G[{1, 1, 0, 0, 0}, x] + 
    ((-2*I)*Pi - (4*I)*Pi*FF[x^(-2)] + (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + ((4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1, 0, 1, 0}, x] + (-2 + (2*I)*Pi - (22*FF[x^(-2)])/3 + 
      (4*I)*Pi*FF[x^(-2)] + (22*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)])*
     G[{1, 1, 0, 1, 1}, x] + (2 + (2*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3)*G[{1, 1, 1, 0, 0}, x] + 
    ((2*I)*Pi + (4*I)*Pi*FF[x^(-2)] - (4*I)*Pi*FF[x^(-1)] + (4*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + ((4*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1, 1, 1, 0}, x] + (10 - (2*I)*Pi + (88*FF[x^(-2)])/3 - 
      (4*I)*Pi*FF[x^(-2)] - (100*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)] - 
      (16*FF[x])/3 - (8*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
    (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{0, 0, 0, 0, 1, 1}, x] + 
    (4 + 8*FF[x^(-2)] - 8*FF[x^(-1)])*G[{0, 0, 0, 1, 1, 1}, x] + 
    (2 + 4*FF[x^(-2)] - 4*FF[x^(-1)])*G[{0, 0, 1, 0, 1, 1}, x] + 
    (-6 - 12*FF[x^(-2)] + 12*FF[x^(-1)])*G[{0, 0, 1, 1, 1, 1}, x] + 
    (2 + 4*FF[x^(-2)] - 4*FF[x^(-1)])*G[{0, 1, 0, 0, 1, 1}, x] + 
    (-4 - 8*FF[x^(-2)] + 8*FF[x^(-1)])*G[{0, 1, 0, 1, 1, 1}, x] + 
    (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{0, 1, 1, 0, 1, 1}, x] + 
    (8 + 16*FF[x^(-2)] - 16*FF[x^(-1)])*G[{0, 1, 1, 1, 1, 1}, x] + 
    (2 + 4*FF[x^(-2)] - 4*FF[x^(-1)])*G[{1, 0, 0, 0, 1, 1}, x] + 
    (-4 - 8*FF[x^(-2)] + 8*FF[x^(-1)])*G[{1, 0, 0, 1, 1, 1}, x] + 
    (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 1}, x] + 
    (6 + 12*FF[x^(-2)] - 12*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 1}, x] + 
    (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 1}, x] + 
    (4 + 8*FF[x^(-2)] - 8*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 1}, x] + 
    (2 + 4*FF[x^(-2)] - 4*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 1}, x] + 
    (-10 - 20*FF[x^(-2)] + 20*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 1}, x] + 
    (212*Zeta[3])/9 - ((28*I)/3)*Pi*Zeta[3] + (13*Pi^2*Zeta[3])/6 + 
    (56*FF[(1 - x)^(-2)]*Zeta[3])/27 - (Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/18 - 
    (272*FF[(1 - x)^(-1)]*Zeta[3])/27 - ((14*I)/9)*Pi*FF[(1 - x)^(-1)]*
     Zeta[3] + (2*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
    ((238*I)/9)*Pi*FF[x^(-1)]*Zeta[3] - (14*Pi^2*FF[x^(-1)]*Zeta[3])/3 + 
    (160*FF[x]*Zeta[3])/27 - (5*Pi^2*FF[x]*Zeta[3])/3 + 
    (56*FF[x^2]*Zeta[3])/27 - (5*Pi^2*FF[x^2]*Zeta[3])/6 + 
    G[{0, 1, 1}, x]*(-8 + (4*I)*Pi - (5*Pi^2)/6 - (I/2)*Pi^3 - 
      (808*FF[x^(-2)])/27 + ((134*I)/9)*Pi*FF[x^(-2)] - 
      (55*Pi^2*FF[x^(-2)])/18 - I*Pi^3*FF[x^(-2)] + (808*FF[x^(-1)])/27 - 
      ((134*I)/9)*Pi*FF[x^(-1)] + (55*Pi^2*FF[x^(-1)])/18 + 
      I*Pi^3*FF[x^(-1)] - (2*Pi^2*FF[x])/3 - (Pi^2*FF[x^2])/3 + 
      (14*Zeta[3])/3 + (28*FF[x^(-2)]*Zeta[3])/3 - (28*FF[x^(-1)]*Zeta[3])/
       3) + G[{1, 1, 1}, x]*(292/9 - (4*I)*Pi + Pi^2/2 + (I/2)*Pi^3 + 
      (1616*FF[x^(-2)])/27 - ((134*I)/9)*Pi*FF[x^(-2)] + 
      (22*Pi^2*FF[x^(-2)])/9 + I*Pi^3*FF[x^(-2)] - (2324*FF[x^(-1)])/27 + 
      ((134*I)/9)*Pi*FF[x^(-1)] - (19*Pi^2*FF[x^(-1)])/9 - 
      I*Pi^3*FF[x^(-1)] - (272*FF[x])/27 - (4*Pi^2*FF[x])/9 - 
      (112*FF[x^2])/27 - (2*Pi^2*FF[x^2])/9 - (28*Zeta[3])/3 - 
      (56*FF[x^(-2)]*Zeta[3])/3 + (56*FF[x^(-1)]*Zeta[3])/3) + 
    G[{1}, x]*(6172/81 - (16*I)*Pi + (71*Pi^2)/27 + (I/3)*Pi^3 - 
      (59*Pi^4)/720 + (I/48)*Pi^5 - ((5*I)/27)*Pi^3*FF[(1 - x)^(-2)] + 
      (Pi^4*FF[(1 - x)^(-2)])/20 + ((23*I)/27)*Pi^3*FF[(1 - x)^(-1)] - 
      (Pi^4*FF[(1 - x)^(-1)])/5 - ((4856*I)/81)*Pi*FF[x^(-2)] + 
      (404*Pi^2*FF[x^(-2)])/27 + ((67*I)/18)*Pi^3*FF[x^(-2)] - 
      (11*Pi^4*FF[x^(-2)])/18 + (I/24)*Pi^5*FF[x^(-2)] - 
      (9404*FF[x^(-1)])/81 + ((4856*I)/81)*Pi*FF[x^(-1)] - 
      (115*Pi^2*FF[x^(-1)])/9 - ((67*I)/18)*Pi^3*FF[x^(-1)] + 
      (89*Pi^4*FF[x^(-1)])/120 - (I/24)*Pi^5*FF[x^(-1)] + (640*FF[x])/81 - 
      (28*Pi^2*FF[x])/9 + (Pi^4*FF[x])/90 - (28*Pi^2*FF[x^2])/27 + 
      (Pi^4*FF[x^2])/180 - (104*Zeta[3])/9 + ((14*I)/3)*Pi*Zeta[3] - 
      (7*Pi^2*Zeta[3])/3 + (10*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      (46*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((154*I)/9)*Pi*FF[x^(-2)]*Zeta[3] - 
      (14*Pi^2*FF[x^(-2)]*Zeta[3])/3 + (238*FF[x^(-1)]*Zeta[3])/9 - 
      ((154*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + (14*Pi^2*FF[x^(-1)]*Zeta[3])/3 - 
      (40*FF[x]*Zeta[3])/9 - (10*FF[x^2]*Zeta[3])/9) + 
    G[{0}, x]*(-640/81 + (16*I)*Pi - (104*Pi^2)/27 - (I/3)*Pi^3 + Pi^4/60 + 
      ((328*I)/81)*Pi*FF[(1 - x)^(-2)] - (28*Pi^2*FF[(1 - x)^(-2)])/27 - 
      ((5*I)/54)*Pi^3*FF[(1 - x)^(-2)] + (Pi^4*FF[(1 - x)^(-2)])/180 + 
      (640*FF[(1 - x)^(-1)])/81 - ((1624*I)/81)*Pi*FF[(1 - x)^(-1)] + 
      (44*Pi^2*FF[(1 - x)^(-1)])/9 + ((23*I)/54)*Pi^3*FF[(1 - x)^(-1)] - 
      (Pi^4*FF[(1 - x)^(-1)])/45 - (640*FF[x])/81 - (76*Pi^2*FF[x])/27 + 
      (Pi^4*FF[x])/90 - (28*Pi^2*FF[x^2])/27 + (Pi^4*FF[x^2])/180 - 
      (22*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - (10*FF[(1 - x)^(-2)]*Zeta[3])/
       9 - ((14*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
      (32*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((56*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (4*FF[x]*Zeta[3])/3 - (10*FF[x^2]*Zeta[3])/9) + 
    G[{0, 0}, x]*(536/27 - (8*I)*Pi + (29*Pi^2)/18 + (I/6)*Pi^3 + 
      (328*FF[(1 - x)^(-2)])/81 - ((56*I)/27)*Pi*FF[(1 - x)^(-2)] + 
      (25*Pi^2*FF[(1 - x)^(-2)])/54 + (I/18)*Pi^3*FF[(1 - x)^(-2)] - 
      (1936*FF[(1 - x)^(-1)])/81 + ((272*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      (56*Pi^2*FF[(1 - x)^(-1)])/27 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
      (1280*FF[x])/81 + (31*Pi^2*FF[x])/27 + (328*FF[x^2])/81 + 
      (25*Pi^2*FF[x^2])/54 - (8*Zeta[3])/3 - (8*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (32*FF[(1 - x)^(-1)]*Zeta[3])/9 - (16*FF[x]*Zeta[3])/9 - 
      (8*FF[x^2]*Zeta[3])/9) + G[{1, 1}, x]*(-1412/27 + (8*I)*Pi - 
      (10*Pi^2)/9 - ((5*I)/6)*Pi^3 + (167*Pi^4)/720 - 
      (I/9)*Pi^3*FF[(1 - x)^(-2)] + ((4*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (4856*FF[x^(-2)])/81 + ((808*I)/27)*Pi*FF[x^(-2)] - 
      (335*Pi^2*FF[x^(-2)])/54 - ((11*I)/6)*Pi^3*FF[x^(-2)] + 
      (167*Pi^4*FF[x^(-2)])/360 + (9404*FF[x^(-1)])/81 - 
      ((808*I)/27)*Pi*FF[x^(-1)] + (142*Pi^2*FF[x^(-1)])/27 + 
      ((11*I)/6)*Pi^3*FF[x^(-1)] - (167*Pi^4*FF[x^(-1)])/360 + 
      (656*FF[x])/81 + (34*Pi^2*FF[x])/27 + (328*FF[x^2])/81 + 
      (25*Pi^2*FF[x^2])/54 + (34*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] + 
      (2*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (154*FF[x^(-2)]*Zeta[3])/9 - ((28*I)/3)*Pi*FF[x^(-2)]*Zeta[3] - 
      (238*FF[x^(-1)]*Zeta[3])/9 + ((28*I)/3)*Pi*FF[x^(-1)]*Zeta[3] - 
      (16*FF[x]*Zeta[3])/9 - (8*FF[x^2]*Zeta[3])/9) + 
    G[{1, 0}, x]*((8*I)*Pi - 2*Pi^2 - (I/6)*Pi^3 + 
      ((56*I)/27)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/9 - 
      (I/18)*Pi^3*FF[(1 - x)^(-2)] - ((272*I)/27)*Pi*FF[(1 - x)^(-1)] + 
      (23*Pi^2*FF[(1 - x)^(-1)])/9 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (968*FF[x])/81 + (91*Pi^2*FF[x])/54 - (328*FF[x^2])/81 + 
      (35*Pi^2*FF[x^2])/54 - 2*Zeta[3] - (2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + (40*FF[x]*Zeta[3])/9 + 
      (20*FF[x^2]*Zeta[3])/9) + G[{0, 1}, x]*((-8*I)*Pi + 2*Pi^2 + 
      ((5*I)/6)*Pi^3 - Pi^4/6 + (I/9)*Pi^3*FF[(1 - x)^(-2)] - 
      ((4*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((808*I)/27)*Pi*FF[x^(-2)] + 
      (67*Pi^2*FF[x^(-2)])/9 + ((11*I)/6)*Pi^3*FF[x^(-2)] - 
      (Pi^4*FF[x^(-2)])/3 + ((808*I)/27)*Pi*FF[x^(-1)] - 
      (67*Pi^2*FF[x^(-1)])/9 - ((11*I)/6)*Pi^3*FF[x^(-1)] + 
      (Pi^4*FF[x^(-1)])/3 - (968*FF[x])/81 + (91*Pi^2*FF[x])/54 - 
      (328*FF[x^2])/81 + (35*Pi^2*FF[x^2])/54 - 2*Zeta[3] + 
      ((14*I)/3)*Pi*Zeta[3] - (2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + ((28*I)/3)*Pi*FF[x^(-2)]*Zeta[3] - 
      ((28*I)/3)*Pi*FF[x^(-1)]*Zeta[3] + (40*FF[x]*Zeta[3])/9 + 
      (20*FF[x^2]*Zeta[3])/9) + 2*Zeta[5] + (2*FF[(1 - x)^(-2)]*Zeta[5])/3 - 
    (8*FF[(1 - x)^(-1)]*Zeta[5])/3 + (4*FF[x]*Zeta[5])/3 + 
    (2*FF[x^2]*Zeta[5])/3), 
 COLOR[NfV2]*(-2 + (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-1)] + 
    (2 - (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
      (4*I)*Pi*FF[(1 - x)^(-1)])*G[{0}, x] + 
    (-2 - 4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)])*G[{0, 0}, x]) + 
  ep*COLOR[NfV2]*(-20/3 + (4*I)*Pi + (I/3)*Pi^3 + 
    ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - ((34*I)/3)*Pi*FF[(1 - x)^(-1)] + 
    2*Pi^2*FF[(1 - x)^(-1)] - ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
    ((2*I)/3)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x])/3 + (Pi^2*FF[x^2])/3 + 
    (22/3 - (2*I)*Pi + Pi^2 - ((22*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      2*Pi^2*FF[(1 - x)^(-2)] - (34*FF[(1 - x)^(-1)])/3 + 
      ((22*I)/3)*Pi*FF[(1 - x)^(-1)] - 2*Pi^2*FF[(1 - x)^(-1)] - (2*FF[x])/3)*
     G[{0}, x] + (-4/3 + (2*I)*Pi + ((2*I)/3)*Pi*FF[x^(-2)] + 
      (2*FF[x^(-1)])/3 - ((8*I)/3)*Pi*FF[x^(-1)] + (2*FF[x])/3)*G[{1}, x] + 
    (-2 + (2*I)*Pi - (22*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (34*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 + 
      (2*FF[x^2])/3)*G[{0, 0}, x] + (-2 + (8*FF[x])/3 - (2*FF[x^2])/3)*
     G[{0, 1}, x] + (-2 - (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (4*I)*Pi*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0}, x] + 
    (4 + (2*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1}, x] + (4 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)])*
     G[{0, 0, 0}, x] + (-2 - 4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)])*
     G[{1, 0, 0}, x] - 2*Zeta[3] - 4*FF[(1 - x)^(-2)]*Zeta[3] + 
    4*FF[(1 - x)^(-1)]*Zeta[3]) + ep^2*COLOR[NfV2]*
   (-148/9 + (8*I)*Pi + Pi^2/6 - (I/6)*Pi^3 - (3*Pi^4)/20 + 
    ((11*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (3*Pi^4*FF[(1 - x)^(-2)])/10 - 
    ((236*I)/9)*Pi*FF[(1 - x)^(-1)] + (17*Pi^2*FF[(1 - x)^(-1)])/3 - 
    ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (3*Pi^4*FF[(1 - x)^(-1)])/10 + 
    ((16*I)/9)*Pi*FF[x^(-1)] - (Pi^2*FF[x^(-1)])/3 - (23*Pi^2*FF[x])/9 + 
    (5*Pi^2*FF[x^2])/9 + (-22/3 + (2*I)*Pi - (5*Pi^2)/6 - 
      (134*FF[(1 - x)^(-2)])/9 + ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (5*Pi^2*FF[(1 - x)^(-2)])/3 + (236*FF[(1 - x)^(-1)])/9 - 
      ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (40*FF[x])/9 + (10*FF[x^2])/9)*G[{0, 0}, x] + 
    (-4 + (2*I)*Pi + ((2*I)/3)*Pi*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-1)] + 
      (46*FF[x])/9 - (10*FF[x^2])/9)*G[{0, 1}, x] + 
    (-4 - (2*I)*Pi + Pi^2 - ((22*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      2*Pi^2*FF[(1 - x)^(-2)] + ((22*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      2*Pi^2*FF[(1 - x)^(-1)] + (46*FF[x])/9 - (10*FF[x^2])/9)*G[{1, 0}, x] + 
    (28/3 - (2*I)*Pi + (10*FF[x^(-2)])/9 - ((2*I)/3)*Pi*FF[x^(-2)] - 
      (52*FF[x^(-1)])/9 + ((8*I)/3)*Pi*FF[x^(-1)] - (52*FF[x])/9 + 
      (10*FF[x^2])/9)*G[{1, 1}, x] + 
    (2 - (2*I)*Pi + (44*FF[(1 - x)^(-2)])/3 - (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (56*FF[(1 - x)^(-1)])/3 + (4*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{0, 0, 0}, x] + (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 0, 1}, x] + (2 + (2*I)*Pi + (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (4*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 0}, x] + (2 + (2*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3)*
     G[{0, 1, 1}, x] + (-2 + (2*I)*Pi - (22*FF[(1 - x)^(-2)])/3 + 
      (4*I)*Pi*FF[(1 - x)^(-2)] + (22*FF[(1 - x)^(-1)])/3 - 
      (4*I)*Pi*FF[(1 - x)^(-1)])*G[{1, 0, 0}, x] + 
    (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    (2 - (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] + (4*I)*Pi*FF[(1 - x)^(-1)] - 
      (8*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    (-8 - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (16*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{1, 1, 1}, x] + 
    (-6 - 12*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0}, x] + 
    (2 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0}, x] + 
    (4 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0}, x] + 
    (-2 - 4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0}, x] - 
    (22*FF[(1 - x)^(-2)]*Zeta[3])/3 + (22*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
    (8*FF[x]*Zeta[3])/3 + (2*FF[x^2]*Zeta[3])/3 + 
    G[{0}, x]*(164/9 - (4*I)*Pi - Pi^2/6 + (I/6)*Pi^3 - 
      ((134*I)/9)*Pi*FF[(1 - x)^(-2)] + (11*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (I/3)*Pi^3*FF[(1 - x)^(-2)] - (236*FF[(1 - x)^(-1)])/9 + 
      ((134*I)/9)*Pi*FF[(1 - x)^(-1)] - (10*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (I/3)*Pi^3*FF[(1 - x)^(-1)] - (16*FF[x])/9 + (4*Pi^2*FF[x])/3 - 
      (Pi^2*FF[x^2])/3 + 2*Zeta[3] + 4*FF[(1 - x)^(-2)]*Zeta[3] - 
      4*FF[(1 - x)^(-1)]*Zeta[3]) + G[{1}, x]*(-32/9 + (4*I)*Pi - 2*Pi^2 + 
      (I/3)*Pi^3 + ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + ((10*I)/9)*Pi*FF[x^(-2)] - 
      (Pi^2*FF[x^(-2)])/3 + (16*FF[x^(-1)])/9 - ((46*I)/9)*Pi*FF[x^(-1)] + 
      (4*Pi^2*FF[x^(-1)])/3 + (16*FF[x])/9 + (4*Pi^2*FF[x])/3 - 
      (Pi^2*FF[x^2])/3 - 2*Zeta[3] - 4*FF[(1 - x)^(-2)]*Zeta[3] + 
      4*FF[(1 - x)^(-1)]*Zeta[3])) + ep^3*COLOR[NfV2]*
   (-980/27 + (16*I)*Pi + (5*Pi^2)/9 - (I/3)*Pi^3 - ((2*I)/45)*Pi^5 + 
    ((67*I)/27)*Pi^3*FF[(1 - x)^(-2)] - (11*Pi^4*FF[(1 - x)^(-2)])/20 - 
    ((4*I)/45)*Pi^5*FF[(1 - x)^(-2)] - ((1516*I)/27)*Pi*FF[(1 - x)^(-1)] + 
    (118*Pi^2*FF[(1 - x)^(-1)])/9 + ((19*I)/54)*Pi^3*FF[(1 - x)^(-1)] + 
    (13*Pi^4*FF[(1 - x)^(-1)])/60 + ((4*I)/45)*Pi^5*FF[(1 - x)^(-1)] + 
    ((104*I)/27)*Pi*FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/9 - 
    (I/6)*Pi^3*FF[x^(-1)] - (136*Pi^2*FF[x])/27 + (Pi^4*FF[x])/45 + 
    (28*Pi^2*FF[x^2])/27 - (Pi^4*FF[x^2])/180 + 
    (22/3 - (2*I)*Pi + (2*Pi^2)/3 + (268*FF[(1 - x)^(-2)])/9 - 
      ((22*I)/3)*Pi*FF[(1 - x)^(-2)] + (4*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (370*FF[(1 - x)^(-1)])/9 + ((22*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (4*Pi^2*FF[(1 - x)^(-1)])/3 + (86*FF[x])/9 - (20*FF[x^2])/9)*
     G[{0, 0, 0}, x] + (4 + (2*I)*Pi + ((2*I)/3)*Pi*FF[x^(-2)] - 
      ((8*I)/3)*Pi*FF[x^(-1)] - (46*FF[x])/9 + (10*FF[x^2])/9)*
     G[{0, 0, 1}, x] + (4 + (2*I)*Pi - Pi^2 + ((22*I)/3)*Pi*
       FF[(1 - x)^(-2)] - 2*Pi^2*FF[(1 - x)^(-2)] - 
      ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + 2*Pi^2*FF[(1 - x)^(-1)] - 
      (46*FF[x])/9 + (10*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    (4 - (2*I)*Pi + (10*FF[x^(-2)])/9 - ((2*I)/3)*Pi*FF[x^(-2)] - 
      (46*FF[x^(-1)])/9 + ((8*I)/3)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
    (-4 + (2*I)*Pi - (5*Pi^2)/6 - (134*FF[(1 - x)^(-2)])/9 + 
      ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (134*FF[(1 - x)^(-1)])/9 - ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (5*Pi^2*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0}, x] + 
    (4 - (2*I)*Pi - ((2*I)/3)*Pi*FF[x^(-2)] + ((8*I)/3)*Pi*FF[x^(-1)] - 
      (46*FF[x])/9 + (10*FF[x^2])/9)*G[{1, 0, 1}, x] + 
    (4 - (2*I)*Pi + Pi^2 - ((22*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      2*Pi^2*FF[(1 - x)^(-2)] + ((22*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      2*Pi^2*FF[(1 - x)^(-1)] - (46*FF[x])/9 + (10*FF[x^2])/9)*
     G[{1, 1, 0}, x] + (-52/3 + (2*I)*Pi - (20*FF[x^(-2)])/9 + 
      ((2*I)/3)*Pi*FF[x^(-2)] + (98*FF[x^(-1)])/9 - ((8*I)/3)*Pi*FF[x^(-1)] + 
      (98*FF[x])/9 - (20*FF[x^2])/9)*G[{1, 1, 1}, x] + 
    (-2 + (2*I)*Pi - 22*FF[(1 - x)^(-2)] + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      26*FF[(1 - x)^(-1)] - (4*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x] + 2*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (-2 + (8*FF[x])/3 - (2*FF[x^2])/3)*
     G[{0, 0, 0, 1}, x] + (-2 - (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (4*I)*Pi*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (2*FF[x^2])/3)*
     G[{0, 0, 1, 0}, x] + (2 + (2*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3)*
     G[{0, 0, 1, 1}, x] + (2 - (2*I)*Pi + (22*FF[(1 - x)^(-2)])/3 - 
      (4*I)*Pi*FF[(1 - x)^(-2)] - (22*FF[(1 - x)^(-1)])/3 + 
      (4*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0}, x] + 
    (-2 + (8*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    (-2 + (2*I)*Pi + (4*I)*Pi*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-1)] + 
      (8*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    (-2 - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + (6 - (2*I)*Pi + (44*FF[(1 - x)^(-2)])/3 - 
      (4*I)*Pi*FF[(1 - x)^(-2)] - (44*FF[(1 - x)^(-1)])/3 + 
      (4*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 0, 0, 0}, x] + (-2 + (8*FF[x])/3 - (2*FF[x^2])/3)*
     G[{1, 0, 0, 1}, x] + (-2 + (2*I)*Pi + (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (4*I)*Pi*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (2*FF[x^2])/3)*
     G[{1, 0, 1, 0}, x] + (-2 - (2*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3)*
     G[{1, 0, 1, 1}, x] + (-2 + (2*I)*Pi - (22*FF[(1 - x)^(-2)])/3 + 
      (4*I)*Pi*FF[(1 - x)^(-2)] + (22*FF[(1 - x)^(-1)])/3 - 
      (4*I)*Pi*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0}, x] + 
    (-2 + (8*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    (-2 - (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] + (4*I)*Pi*FF[(1 - x)^(-1)] + 
      (8*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (12 + 2*FF[x^(-2)] - 8*FF[x^(-1)] - 8*FF[x] + 2*FF[x^2])*
     G[{1, 1, 1, 1}, x] + (8 + 16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0}, x] + (-2 - 4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 0}, x] + (-4 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 0}, x] + (2 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 0}, x] + (-6 - 12*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)])*
     G[{1, 0, 0, 0, 0}, x] + (2 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)])*
     G[{1, 0, 1, 0, 0}, x] + (4 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)])*
     G[{1, 1, 0, 0, 0}, x] + (-2 - 4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)])*
     G[{1, 1, 1, 0, 0}, x] + (14*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] + 
    (Pi^2*Zeta[3])/6 - (134*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
    (Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 + (134*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
    ((28*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/
     3 - (46*FF[x]*Zeta[3])/9 + (10*FF[x^2]*Zeta[3])/9 + 
    G[{0, 0}, x]*(-164/9 + (4*I)*Pi + Pi^2/6 - (I/6)*Pi^3 - 
      (808*FF[(1 - x)^(-2)])/27 + ((134*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (55*Pi^2*FF[(1 - x)^(-2)])/18 - (I/3)*Pi^3*FF[(1 - x)^(-2)] + 
      (1516*FF[(1 - x)^(-1)])/27 - ((134*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (49*Pi^2*FF[(1 - x)^(-1)])/18 + (I/3)*Pi^3*FF[(1 - x)^(-1)] - 
      (224*FF[x])/27 - (10*Pi^2*FF[x])/9 + (56*FF[x^2])/27 + 
      (5*Pi^2*FF[x^2])/18 + (8*Zeta[3])/3 + (16*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (16*FF[(1 - x)^(-1)]*Zeta[3])/3) + G[{1, 0}, x]*
     (-8 - (4*I)*Pi + (13*Pi^2)/6 + (I/6)*Pi^3 - ((134*I)/9)*Pi*
       FF[(1 - x)^(-2)] + (11*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (I/3)*Pi^3*FF[(1 - x)^(-2)] + ((134*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (11*Pi^2*FF[(1 - x)^(-1)])/3 - (I/3)*Pi^3*FF[(1 - x)^(-1)] + 
      (272*FF[x])/27 - (14*Pi^2*FF[x])/9 - (56*FF[x^2])/27 + 
      (7*Pi^2*FF[x^2])/18 + 2*Zeta[3] + 4*FF[(1 - x)^(-2)]*Zeta[3] - 
      4*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 1}, x]*(-8 + (4*I)*Pi + Pi^2/6 - 
      (I/3)*Pi^3 - ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + ((10*I)/9)*Pi*FF[x^(-2)] - 
      (Pi^2*FF[x^(-2)])/3 - ((46*I)/9)*Pi*FF[x^(-1)] + 
      (4*Pi^2*FF[x^(-1)])/3 + (272*FF[x])/27 - (14*Pi^2*FF[x])/9 - 
      (56*FF[x^2])/27 + (7*Pi^2*FF[x^2])/18 + 2*Zeta[3] + 
      4*FF[(1 - x)^(-2)]*Zeta[3] - 4*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{1, 1}, x]*(176/9 - (4*I)*Pi + (5*Pi^2)/3 + (I/3)*Pi^3 + 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
      (56*FF[x^(-2)])/27 - ((10*I)/9)*Pi*FF[x^(-2)] + 
      (5*Pi^2*FF[x^(-2)])/18 - (320*FF[x^(-1)])/27 + 
      ((46*I)/9)*Pi*FF[x^(-1)] - (10*Pi^2*FF[x^(-1)])/9 - (320*FF[x])/27 - 
      (10*Pi^2*FF[x])/9 + (56*FF[x^2])/27 + (5*Pi^2*FF[x^2])/18 - 2*Zeta[3] - 
      4*FF[(1 - x)^(-2)]*Zeta[3] + 4*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{1}, x]*(-208/27 + (8*I)*Pi - (35*Pi^2)/9 - (I/6)*Pi^3 - (3*Pi^4)/20 + 
      ((11*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (3*Pi^4*FF[(1 - x)^(-2)])/10 - 
      ((11*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (3*Pi^4*FF[(1 - x)^(-1)])/10 + 
      ((56*I)/27)*Pi*FF[x^(-2)] - (5*Pi^2*FF[x^(-2)])/9 - 
      (I/6)*Pi^3*FF[x^(-2)] + (104*FF[x^(-1)])/27 - 
      ((272*I)/27)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/2 + 
      ((2*I)/3)*Pi^3*FF[x^(-1)] + (104*FF[x])/27 + (5*Pi^2*FF[x])/2 - 
      (5*Pi^2*FF[x^2])/9 - 4*Zeta[3] - (22*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (22*FF[(1 - x)^(-1)]*Zeta[3])/3 + (8*FF[x]*Zeta[3])/3 - 
      (2*FF[x^2]*Zeta[3])/3) + G[{0}, x]*(1084/27 - (8*I)*Pi - (11*Pi^2)/18 + 
      (I/6)*Pi^3 - Pi^4/60 - ((808*I)/27)*Pi*FF[(1 - x)^(-2)] + 
      (67*Pi^2*FF[(1 - x)^(-2)])/9 + ((11*I)/18)*Pi^3*FF[(1 - x)^(-2)] - 
      (Pi^4*FF[(1 - x)^(-2)])/30 - (1516*FF[(1 - x)^(-1)])/27 + 
      ((808*I)/27)*Pi*FF[(1 - x)^(-1)] - (13*Pi^2*FF[(1 - x)^(-1)])/2 - 
      ((11*I)/18)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/30 - 
      (104*FF[x])/27 + (47*Pi^2*FF[x])/18 - (5*Pi^2*FF[x^2])/9 - 
      (14*Zeta[3])/3 + ((14*I)/3)*Pi*Zeta[3] + (22*FF[(1 - x)^(-2)]*Zeta[3])/
       3 + ((28*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 2*FF[(1 - x)^(-1)]*
       Zeta[3] - ((28*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (8*FF[x]*Zeta[3])/3 - (2*FF[x^2]*Zeta[3])/3) - 2*Zeta[5] - 
    4*FF[(1 - x)^(-2)]*Zeta[5] + 4*FF[(1 - x)^(-1)]*Zeta[5]) + 
  ep^4*COLOR[NfV2]*(-6172/81 + (32*I)*Pi + (37*Pi^2)/27 - ((2*I)/3)*Pi^3 + 
    (47*Pi^4)/720 - ((47*I)/720)*Pi^5 + Pi^6/112 + 
    ((404*I)/81)*Pi^3*FF[(1 - x)^(-2)] - (67*Pi^4*FF[(1 - x)^(-2)])/60 - 
    ((22*I)/135)*Pi^5*FF[(1 - x)^(-2)] + (Pi^6*FF[(1 - x)^(-2)])/56 - 
    ((9404*I)/81)*Pi*FF[(1 - x)^(-1)] + (758*Pi^2*FF[(1 - x)^(-1)])/27 + 
    ((127*I)/81)*Pi^3*FF[(1 - x)^(-1)] + (31*Pi^4*FF[(1 - x)^(-1)])/180 + 
    ((221*I)/1080)*Pi^5*FF[(1 - x)^(-1)] - (Pi^6*FF[(1 - x)^(-1)])/56 + 
    ((640*I)/81)*Pi*FF[x^(-1)] - (52*Pi^2*FF[x^(-1)])/27 - 
    ((4*I)/9)*Pi^3*FF[x^(-1)] + (Pi^4*FF[x^(-1)])/18 - (812*Pi^2*FF[x])/81 + 
    (23*Pi^4*FF[x])/540 + (164*Pi^2*FF[x^2])/81 - (Pi^4*FF[x^2])/108 + 
    (-22/3 + (2*I)*Pi - Pi^2/2 - (134*FF[(1 - x)^(-2)])/3 + 
      ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - Pi^2*FF[(1 - x)^(-2)] + 
      56*FF[(1 - x)^(-1)] - ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      Pi^2*FF[(1 - x)^(-1)] - (44*FF[x])/3 + (10*FF[x^2])/3)*
     G[{0, 0, 0, 0}, x] + (-4 + (2*I)*Pi + ((2*I)/3)*Pi*FF[x^(-2)] - 
      ((8*I)/3)*Pi*FF[x^(-1)] + (46*FF[x])/9 - (10*FF[x^2])/9)*
     G[{0, 0, 0, 1}, x] + (-4 - (2*I)*Pi + Pi^2 - 
      ((22*I)/3)*Pi*FF[(1 - x)^(-2)] + 2*Pi^2*FF[(1 - x)^(-2)] + 
      ((22*I)/3)*Pi*FF[(1 - x)^(-1)] - 2*Pi^2*FF[(1 - x)^(-1)] + 
      (46*FF[x])/9 - (10*FF[x^2])/9)*G[{0, 0, 1, 0}, x] + 
    (4 - (2*I)*Pi + (10*FF[x^(-2)])/9 - ((2*I)/3)*Pi*FF[x^(-2)] - 
      (46*FF[x^(-1)])/9 + ((8*I)/3)*Pi*FF[x^(-1)])*G[{0, 0, 1, 1}, x] + 
    (4 - (2*I)*Pi + (5*Pi^2)/6 + (134*FF[(1 - x)^(-2)])/9 - 
      ((22*I)/3)*Pi*FF[(1 - x)^(-2)] + (5*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (134*FF[(1 - x)^(-1)])/9 + ((22*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (5*Pi^2*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 0}, x] + 
    (-4 - (2*I)*Pi - ((2*I)/3)*Pi*FF[x^(-2)] + ((8*I)/3)*Pi*FF[x^(-1)] + 
      (46*FF[x])/9 - (10*FF[x^2])/9)*G[{0, 1, 0, 1}, x] + 
    (-4 + (2*I)*Pi - Pi^2 + ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      2*Pi^2*FF[(1 - x)^(-2)] - ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      2*Pi^2*FF[(1 - x)^(-1)] + (46*FF[x])/9 - (10*FF[x^2])/9)*
     G[{0, 1, 1, 0}, x] + (-4 + (2*I)*Pi - (20*FF[x^(-2)])/9 + 
      ((2*I)/3)*Pi*FF[x^(-2)] + (92*FF[x^(-1)])/9 - ((8*I)/3)*Pi*FF[x^(-1)] - 
      (46*FF[x])/9 + (10*FF[x^2])/9)*G[{0, 1, 1, 1}, x] + 
    (12 - (2*I)*Pi + (2*Pi^2)/3 + (268*FF[(1 - x)^(-2)])/9 - 
      ((22*I)/3)*Pi*FF[(1 - x)^(-2)] + (4*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (268*FF[(1 - x)^(-1)])/9 + ((22*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (4*Pi^2*FF[(1 - x)^(-1)])/3 - (46*FF[x])/9 + (10*FF[x^2])/9)*
     G[{1, 0, 0, 0}, x] + (-4 - (2*I)*Pi - ((2*I)/3)*Pi*FF[x^(-2)] + 
      ((8*I)/3)*Pi*FF[x^(-1)] + (46*FF[x])/9 - (10*FF[x^2])/9)*
     G[{1, 0, 0, 1}, x] + (-4 + (2*I)*Pi - Pi^2 + 
      ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - 2*Pi^2*FF[(1 - x)^(-2)] - 
      ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + 2*Pi^2*FF[(1 - x)^(-1)] + 
      (46*FF[x])/9 - (10*FF[x^2])/9)*G[{1, 0, 1, 0}, x] + 
    (-4 + (2*I)*Pi - (10*FF[x^(-2)])/9 + ((2*I)/3)*Pi*FF[x^(-2)] + 
      (46*FF[x^(-1)])/9 - ((8*I)/3)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1}, x] + 
    (-4 + (2*I)*Pi - (5*Pi^2)/6 - (134*FF[(1 - x)^(-2)])/9 + 
      ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (134*FF[(1 - x)^(-1)])/9 - ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (5*Pi^2*FF[(1 - x)^(-1)])/3)*G[{1, 1, 0, 0}, x] + 
    (-4 + (2*I)*Pi + ((2*I)/3)*Pi*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-1)] + 
      (46*FF[x])/9 - (10*FF[x^2])/9)*G[{1, 1, 0, 1}, x] + 
    (-4 - (2*I)*Pi + Pi^2 - ((22*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      2*Pi^2*FF[(1 - x)^(-2)] + ((22*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      2*Pi^2*FF[(1 - x)^(-1)] + (46*FF[x])/9 - (10*FF[x^2])/9)*
     G[{1, 1, 1, 0}, x] + (76/3 - (2*I)*Pi + (10*FF[x^(-2)])/3 - 
      ((2*I)/3)*Pi*FF[x^(-2)] - 16*FF[x^(-1)] + ((8*I)/3)*Pi*FF[x^(-1)] - 
      16*FF[x] + (10*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
    (2 - (2*I)*Pi + (88*FF[(1 - x)^(-2)])/3 - (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (100*FF[(1 - x)^(-1)])/3 + (4*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3 - 
      (8*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + 
    (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
    (2 + (2*I)*Pi + (4*I)*Pi*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-1)] - 
      (8*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 0, 0, 1, 0}, x] + 
    (2 + (2*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3)*G[{0, 0, 0, 1, 1}, x] + 
    (-2 + (2*I)*Pi - (22*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (22*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 0}, x] + (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 0, 1, 0, 1}, x] + (2 - (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (4*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 0, 1, 1, 0}, x] + (-6 - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + 
      (8*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
    (-6 + (2*I)*Pi - (44*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (44*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)] + (8*FF[x])/3 - 
      (2*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
    (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
    (2 - (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] + (4*I)*Pi*FF[(1 - x)^(-1)] - 
      (8*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
    (-2 - (2*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3)*G[{0, 1, 0, 1, 1}, x] + 
    (2 - (2*I)*Pi + (22*FF[(1 - x)^(-2)])/3 - (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (22*FF[(1 - x)^(-1)])/3 + (4*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 0}, x] + (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 1, 0, 1}, x] + (2 + (2*I)*Pi + (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (4*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{0, 1, 1, 1, 0}, x] + (2 + 2*FF[x^(-2)] - 8*FF[x^(-1)] + 
      (16*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
    (-10 + (2*I)*Pi - 22*FF[(1 - x)^(-2)] + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      22*FF[(1 - x)^(-1)] - (4*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
    (2 - (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] + (4*I)*Pi*FF[(1 - x)^(-1)] - 
      (8*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
    (-2 - (2*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3)*G[{1, 0, 0, 1, 1}, x] + 
    (2 - (2*I)*Pi + (22*FF[(1 - x)^(-2)])/3 - (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (22*FF[(1 - x)^(-1)])/3 + (4*I)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 0, 1, 0, 0}, x] + (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 0, 1, 0, 1}, x] + (2 + (2*I)*Pi + (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (4*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 0, 1, 1, 0}, x] + (2 + (4*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 + 
      (8*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
    (2 - (2*I)*Pi + (44*FF[(1 - x)^(-2)])/3 - (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (44*FF[(1 - x)^(-1)])/3 + (4*I)*Pi*FF[(1 - x)^(-1)] + (8*FF[x])/3 - 
      (2*FF[x^2])/3)*G[{1, 1, 0, 0, 0}, x] + 
    (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
    (2 + (2*I)*Pi + (4*I)*Pi*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-1)] - 
      (8*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
    (2 + (2*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3)*G[{1, 1, 0, 1, 1}, x] + 
    (-2 + (2*I)*Pi - (22*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (22*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)])*
     G[{1, 1, 1, 0, 0}, x] + (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1, 1, 0, 1}, x] + (2 - (2*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (4*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 + (2*FF[x^2])/3)*
     G[{1, 1, 1, 1, 0}, x] + (-16 - (8*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3 + 
      (32*FF[x])/3 - (8*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
    (-10 - 20*FF[(1 - x)^(-2)] + 20*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0, 0}, x] + (2 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1, 0, 0}, x] + (4 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 0, 0}, x] + (-2 - 4*FF[(1 - x)^(-2)] + 
      4*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0, 0}, x] + 
    (6 + 12*FF[(1 - x)^(-2)] - 12*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 0, 0}, x] + (-2 - 4*FF[(1 - x)^(-2)] + 
      4*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 0}, x] + 
    (-4 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 0, 0}, x] + 
    (2 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)])*G[{0, 1, 1, 1, 0, 0}, x] + 
    (8 + 16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*
     G[{1, 0, 0, 0, 0, 0}, x] + (-2 - 4*FF[(1 - x)^(-2)] + 
      4*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 0, 0}, x] + 
    (-4 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)])*G[{1, 0, 1, 0, 0, 0}, x] + 
    (2 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)])*G[{1, 0, 1, 1, 0, 0}, x] + 
    (-6 - 12*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)])*
     G[{1, 1, 0, 0, 0, 0}, x] + (2 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)])*
     G[{1, 1, 0, 1, 0, 0}, x] + (4 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)])*
     G[{1, 1, 1, 0, 0, 0}, x] + (-2 - 4*FF[(1 - x)^(-2)] + 
      4*FF[(1 - x)^(-1)])*G[{1, 1, 1, 1, 0, 0}, x] + (140*Zeta[3])/9 - 
    ((28*I)/3)*Pi*Zeta[3] - ((7*I)/9)*Pi^3*Zeta[3] - 
    (808*FF[(1 - x)^(-2)]*Zeta[3])/27 + (11*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/
     18 - ((14*I)/9)*Pi^3*FF[(1 - x)^(-2)]*Zeta[3] + 
    (808*FF[(1 - x)^(-1)]*Zeta[3])/27 + ((238*I)/9)*Pi*FF[(1 - x)^(-1)]*
     Zeta[3] - (95*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/18 + 
    ((14*I)/9)*Pi^3*FF[(1 - x)^(-1)]*Zeta[3] - ((14*I)/9)*Pi*FF[x^(-1)]*
     Zeta[3] - (272*FF[x]*Zeta[3])/27 + (10*Pi^2*FF[x]*Zeta[3])/3 + 
    (56*FF[x^2]*Zeta[3])/27 - (5*Pi^2*FF[x^2]*Zeta[3])/6 + (14*Zeta[3]^2)/3 + 
    (28*FF[(1 - x)^(-2)]*Zeta[3]^2)/3 - (28*FF[(1 - x)^(-1)]*Zeta[3]^2)/3 + 
    G[{1, 0, 0}, x]*(-8 + (4*I)*Pi - (11*Pi^2)/6 - (I/6)*Pi^3 - 
      (808*FF[(1 - x)^(-2)])/27 + ((134*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (55*Pi^2*FF[(1 - x)^(-2)])/18 - (I/3)*Pi^3*FF[(1 - x)^(-2)] + 
      (808*FF[(1 - x)^(-1)])/27 - ((134*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (55*Pi^2*FF[(1 - x)^(-1)])/18 + (I/3)*Pi^3*FF[(1 - x)^(-1)] + 
      (4*Pi^2*FF[x])/3 - (Pi^2*FF[x^2])/3 + (8*Zeta[3])/3 + 
      (16*FF[(1 - x)^(-2)]*Zeta[3])/3 - (16*FF[(1 - x)^(-1)]*Zeta[3])/3) + 
    G[{1, 1, 0}, x]*(8 - (4*I)*Pi - Pi^2/6 + (I/6)*Pi^3 - 
      ((134*I)/9)*Pi*FF[(1 - x)^(-2)] + (11*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (I/3)*Pi^3*FF[(1 - x)^(-2)] + ((134*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (11*Pi^2*FF[(1 - x)^(-1)])/3 - (I/3)*Pi^3*FF[(1 - x)^(-1)] - 
      (272*FF[x])/27 + (14*Pi^2*FF[x])/9 + (56*FF[x^2])/27 - 
      (7*Pi^2*FF[x^2])/18 + 2*Zeta[3] + 4*FF[(1 - x)^(-2)]*Zeta[3] - 
      4*FF[(1 - x)^(-1)]*Zeta[3]) + G[{1, 0, 1}, x]*
     (8 - (4*I)*Pi - Pi^2/6 - (I/3)*Pi^3 - ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] - ((10*I)/9)*Pi*FF[x^(-2)] + 
      (Pi^2*FF[x^(-2)])/3 + ((46*I)/9)*Pi*FF[x^(-1)] - 
      (4*Pi^2*FF[x^(-1)])/3 - (272*FF[x])/27 + (14*Pi^2*FF[x])/9 + 
      (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18 + 2*Zeta[3] + 
      4*FF[(1 - x)^(-2)]*Zeta[3] - 4*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 1, 1}, x]*(8 - (4*I)*Pi - Pi^2/6 - (I/3)*Pi^3 - 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
      (56*FF[x^(-2)])/27 - ((10*I)/9)*Pi*FF[x^(-2)] + 
      (5*Pi^2*FF[x^(-2)])/18 - (272*FF[x^(-1)])/27 + 
      ((46*I)/9)*Pi*FF[x^(-1)] - (10*Pi^2*FF[x^(-1)])/9 + (4*Pi^2*FF[x])/3 - 
      (Pi^2*FF[x^2])/3 + 2*Zeta[3] + 4*FF[(1 - x)^(-2)]*Zeta[3] - 
      4*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 1, 0}, x]*
     (8 + (4*I)*Pi - (13*Pi^2)/6 - (I/6)*Pi^3 + ((134*I)/9)*Pi*
       FF[(1 - x)^(-2)] - (11*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (I/3)*Pi^3*FF[(1 - x)^(-2)] - ((134*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (11*Pi^2*FF[(1 - x)^(-1)])/3 + (I/3)*Pi^3*FF[(1 - x)^(-1)] - 
      (272*FF[x])/27 + (14*Pi^2*FF[x])/9 + (56*FF[x^2])/27 - 
      (7*Pi^2*FF[x^2])/18 - 2*Zeta[3] - 4*FF[(1 - x)^(-2)]*Zeta[3] + 
      4*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 0, 1}, x]*
     (8 + (4*I)*Pi - (13*Pi^2)/6 + (I/3)*Pi^3 + ((2*I)/3)*Pi^3*
       FF[(1 - x)^(-2)] - ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
      ((10*I)/9)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 - 
      ((46*I)/9)*Pi*FF[x^(-1)] + (4*Pi^2*FF[x^(-1)])/3 - (272*FF[x])/27 + 
      (14*Pi^2*FF[x])/9 + (56*FF[x^2])/27 - (7*Pi^2*FF[x^2])/18 - 2*Zeta[3] - 
      4*FF[(1 - x)^(-2)]*Zeta[3] + 4*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{1, 1, 1}, x]*(-320/9 + (4*I)*Pi - (4*Pi^2)/3 + (I/3)*Pi^3 + 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 
      (112*FF[x^(-2)])/27 + ((10*I)/9)*Pi*FF[x^(-2)] - 
      (2*Pi^2*FF[x^(-2)])/9 + (592*FF[x^(-1)])/27 - 
      ((46*I)/9)*Pi*FF[x^(-1)] + (8*Pi^2*FF[x^(-1)])/9 + (592*FF[x])/27 + 
      (8*Pi^2*FF[x])/9 - (112*FF[x^2])/27 - (2*Pi^2*FF[x^2])/9 - 2*Zeta[3] - 
      4*FF[(1 - x)^(-2)]*Zeta[3] + 4*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 0, 0}, x]*(164/9 - (4*I)*Pi - Pi^2/6 + (I/6)*Pi^3 + 
      (1616*FF[(1 - x)^(-2)])/27 - ((134*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (22*Pi^2*FF[(1 - x)^(-2)])/9 + (I/3)*Pi^3*FF[(1 - x)^(-2)] - 
      (2324*FF[(1 - x)^(-1)])/27 + ((134*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (19*Pi^2*FF[(1 - x)^(-1)])/9 - (I/3)*Pi^3*FF[(1 - x)^(-1)] + 
      (496*FF[x])/27 + (8*Pi^2*FF[x])/9 - (112*FF[x^2])/27 - 
      (2*Pi^2*FF[x^2])/9 - (22*Zeta[3])/3 - (44*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (44*FF[(1 - x)^(-1)]*Zeta[3])/3) + G[{0, 0}, x]*
     (-1084/27 + (8*I)*Pi + (11*Pi^2)/18 - (I/6)*Pi^3 + (59*Pi^4)/720 - 
      (4856*FF[(1 - x)^(-2)])/81 + ((808*I)/27)*Pi*FF[(1 - x)^(-2)] - 
      (335*Pi^2*FF[(1 - x)^(-2)])/54 - ((11*I)/18)*Pi^3*FF[(1 - x)^(-2)] + 
      (59*Pi^4*FF[(1 - x)^(-2)])/360 + (9404*FF[(1 - x)^(-1)])/81 - 
      ((808*I)/27)*Pi*FF[(1 - x)^(-1)] + (142*Pi^2*FF[(1 - x)^(-1)])/27 + 
      ((11*I)/18)*Pi^3*FF[(1 - x)^(-1)] - (59*Pi^4*FF[(1 - x)^(-1)])/360 - 
      (1312*FF[x])/81 - (59*Pi^2*FF[x])/27 + (328*FF[x^2])/81 + 
      (25*Pi^2*FF[x^2])/54 + (14*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] + 
      (88*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((28*I)/3)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (172*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
      ((28*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (32*FF[x]*Zeta[3])/9 - 
      (8*FF[x^2]*Zeta[3])/9) + G[{1, 1}, x]*(1072/27 - (8*I)*Pi + 
      (29*Pi^2)/9 + ((5*I)/6)*Pi^3 - (3*Pi^4)/20 + 
      ((11*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (3*Pi^4*FF[(1 - x)^(-2)])/10 - 
      ((11*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (3*Pi^4*FF[(1 - x)^(-1)])/10 + 
      (328*FF[x^(-2)])/81 - ((56*I)/27)*Pi*FF[x^(-2)] + 
      (25*Pi^2*FF[x^(-2)])/54 + (I/6)*Pi^3*FF[x^(-2)] - 
      (1936*FF[x^(-1)])/81 + ((272*I)/27)*Pi*FF[x^(-1)] - 
      (56*Pi^2*FF[x^(-1)])/27 - ((2*I)/3)*Pi^3*FF[x^(-1)] - (1936*FF[x])/81 - 
      (56*Pi^2*FF[x])/27 + (328*FF[x^2])/81 + (25*Pi^2*FF[x^2])/54 - 
      (28*Zeta[3])/3 - (22*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (22*FF[(1 - x)^(-1)]*Zeta[3])/3 - (14*FF[x^(-2)]*Zeta[3])/9 + 
      (56*FF[x^(-1)]*Zeta[3])/9 + (32*FF[x]*Zeta[3])/9 - 
      (8*FF[x^2]*Zeta[3])/9) + G[{0, 1}, x]*(-16 + (8*I)*Pi + Pi^2/3 - 
      ((5*I)/6)*Pi^3 + (3*Pi^4)/20 - ((11*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
      (3*Pi^4*FF[(1 - x)^(-2)])/10 + ((11*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (3*Pi^4*FF[(1 - x)^(-1)])/10 + ((56*I)/27)*Pi*FF[x^(-2)] - 
      (5*Pi^2*FF[x^(-2)])/9 - (I/6)*Pi^3*FF[x^(-2)] - 
      ((272*I)/27)*Pi*FF[x^(-1)] + (23*Pi^2*FF[x^(-1)])/9 + 
      ((2*I)/3)*Pi^3*FF[x^(-1)] + (1624*FF[x])/81 - (161*Pi^2*FF[x])/54 - 
      (328*FF[x^2])/81 + (35*Pi^2*FF[x^2])/54 + (26*Zeta[3])/3 + 
      (22*FF[(1 - x)^(-2)]*Zeta[3])/3 - (22*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
      (80*FF[x]*Zeta[3])/9 + (20*FF[x^2]*Zeta[3])/9) + 
    G[{1, 0}, x]*(-16 - (8*I)*Pi + (13*Pi^2)/3 + (I/6)*Pi^3 - Pi^4/60 - 
      ((808*I)/27)*Pi*FF[(1 - x)^(-2)] + (67*Pi^2*FF[(1 - x)^(-2)])/9 + 
      ((11*I)/18)*Pi^3*FF[(1 - x)^(-2)] - (Pi^4*FF[(1 - x)^(-2)])/30 + 
      ((808*I)/27)*Pi*FF[(1 - x)^(-1)] - (67*Pi^2*FF[(1 - x)^(-1)])/9 - 
      ((11*I)/18)*Pi^3*FF[(1 - x)^(-1)] + (Pi^4*FF[(1 - x)^(-1)])/30 + 
      (1624*FF[x])/81 - (161*Pi^2*FF[x])/54 - (328*FF[x^2])/81 + 
      (35*Pi^2*FF[x^2])/54 + (26*Zeta[3])/3 + ((14*I)/3)*Pi*Zeta[3] + 
      (22*FF[(1 - x)^(-2)]*Zeta[3])/3 + ((28*I)/3)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (22*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
      ((28*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (80*FF[x]*Zeta[3])/9 + 
      (20*FF[x^2]*Zeta[3])/9) - (22*FF[(1 - x)^(-2)]*Zeta[5])/3 + 
    (22*FF[(1 - x)^(-1)]*Zeta[5])/3 - (8*FF[x]*Zeta[5])/3 + 
    (2*FF[x^2]*Zeta[5])/3 + G[{0}, x]*(6812/81 - (16*I)*Pi - (41*Pi^2)/27 + 
      (I/3)*Pi^3 - (47*Pi^4)/720 + ((47*I)/720)*Pi^5 - 
      ((4856*I)/81)*Pi*FF[(1 - x)^(-2)] + (404*Pi^2*FF[(1 - x)^(-2)])/27 + 
      ((67*I)/54)*Pi^3*FF[(1 - x)^(-2)] - (11*Pi^4*FF[(1 - x)^(-2)])/180 + 
      ((47*I)/360)*Pi^5*FF[(1 - x)^(-2)] - (9404*FF[(1 - x)^(-1)])/81 + 
      ((4856*I)/81)*Pi*FF[(1 - x)^(-1)] - (115*Pi^2*FF[(1 - x)^(-1)])/9 - 
      ((67*I)/54)*Pi^3*FF[(1 - x)^(-1)] + (23*Pi^4*FF[(1 - x)^(-1)])/120 - 
      ((47*I)/360)*Pi^5*FF[(1 - x)^(-1)] - (640*FF[x])/81 + 
      (140*Pi^2*FF[x])/27 - (Pi^4*FF[x])/45 - (28*Pi^2*FF[x^2])/27 + 
      (Pi^4*FF[x^2])/180 - (154*Zeta[3])/9 + ((14*I)/3)*Pi*Zeta[3] - 
      (5*Pi^2*Zeta[3])/2 + (134*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      ((154*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 5*Pi^2*FF[(1 - x)^(-2)]*
       Zeta[3] + (104*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      ((154*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 5*Pi^2*FF[(1 - x)^(-1)]*
       Zeta[3] + (20*FF[x]*Zeta[3])/3 - (10*FF[x^2]*Zeta[3])/9 + 2*Zeta[5] + 
      4*FF[(1 - x)^(-2)]*Zeta[5] - 4*FF[(1 - x)^(-1)]*Zeta[5]) + 
    G[{1}, x]*(-1280/81 + (16*I)*Pi - (208*Pi^2)/27 - (I/3)*Pi^3 + Pi^4/30 - 
      ((2*I)/45)*Pi^5 + ((67*I)/27)*Pi^3*FF[(1 - x)^(-2)] - 
      (11*Pi^4*FF[(1 - x)^(-2)])/20 - ((4*I)/45)*Pi^5*FF[(1 - x)^(-2)] - 
      ((67*I)/27)*Pi^3*FF[(1 - x)^(-1)] + (11*Pi^4*FF[(1 - x)^(-1)])/20 + 
      ((4*I)/45)*Pi^5*FF[(1 - x)^(-1)] + ((328*I)/81)*Pi*FF[x^(-2)] - 
      (28*Pi^2*FF[x^(-2)])/27 - ((5*I)/18)*Pi^3*FF[x^(-2)] + 
      (Pi^4*FF[x^(-2)])/18 + (640*FF[x^(-1)])/81 - ((1624*I)/81)*Pi*
       FF[x^(-1)] + (44*Pi^2*FF[x^(-1)])/9 + ((23*I)/18)*Pi^3*FF[x^(-1)] - 
      (2*Pi^4*FF[x^(-1)])/9 + (640*FF[x])/81 + (44*Pi^2*FF[x])/9 - 
      (Pi^4*FF[x])/45 - (28*Pi^2*FF[x^2])/27 + (Pi^4*FF[x^2])/180 - 
      (44*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] + (Pi^2*Zeta[3])/6 - 
      (134*FF[(1 - x)^(-2)]*Zeta[3])/9 + (Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (134*FF[(1 - x)^(-1)]*Zeta[3])/9 - (Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
      ((14*I)/9)*Pi*FF[x^(-2)]*Zeta[3] - (14*FF[x^(-1)]*Zeta[3])/9 + 
      ((56*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + (32*FF[x]*Zeta[3])/9 - 
      (10*FF[x^2]*Zeta[3])/9 - 2*Zeta[5] - 4*FF[(1 - x)^(-2)]*Zeta[5] + 
      4*FF[(1 - x)^(-1)]*Zeta[5]))}


==> anc/HelAmpl_1L_Lis.m <==
{2*COLOR[NfV2] + ep*COLOR[NfV2]*(16/3 - (4*Log[1 - x])/3 + 
    FF[x^(-1)]*(((2*I)/3)*Pi + (2*Log[1 - x])/3 - ((2*I)/3)*Pi*Log[1 - x] - 
      Log[1 - x]^2/3) + FF[x^(-2)]*(((2*I)/3)*Pi*Log[1 - x] + 
      Log[1 - x]^2/3) - (2*Log[x])/3 + FF[(1 - x)^(-1)]*
     (((2*I)/3)*Pi + (2*Log[x])/3 - ((2*I)/3)*Pi*Log[x] - Log[x]^2/3) + 
    FF[x]*(-Pi^2/3 + (2*Log[1 - x])/3 - Log[1 - x]^2/3 - (2*Log[x])/3 + 
      (2*Log[1 - x]*Log[x])/3 - Log[x]^2/3) + FF[(1 - x)^(-2)]*
     (((2*I)/3)*Pi*Log[x] + Log[x]^2/3) + 
    FF[x^2]*(Pi^2/3 + Log[1 - x]^2/3 - (2*Log[1 - x]*Log[x])/3 + 
      Log[x]^2/3)) + ep^2*COLOR[NfV2]*(104/9 - Pi^2/6 - (32*Log[1 - x])/9 + 
    (2*Log[1 - x]^2)/3 - (16*Log[x])/9 + Log[x]^2/3 + 
    FF[x]*((-5*Pi^2)/9 + (16*Log[1 - x])/9 + (4*Pi^2*Log[1 - x])/9 - 
      (8*Log[1 - x]^2)/9 + (2*Log[1 - x]^3)/9 - (16*Log[x])/9 + 
      (Pi^2*Log[x])/3 + (10*Log[1 - x]*Log[x])/9 - (2*Log[1 - x]^2*Log[x])/
       3 - (2*Log[x]^2)/9 + (2*Log[x]^3)/9 + 
      ((-2*Log[1 - x])/3 + (2*Log[x])/3)*PolyLog[2, x] - 
      (2*PolyLog[3, 1 - x])/3 - (2*PolyLog[3, x])/3) + 
    FF[x^2]*((5*Pi^2)/9 - (4*Pi^2*Log[1 - x])/9 + (5*Log[1 - x]^2)/9 - 
      (2*Log[1 - x]^3)/9 - (Pi^2*Log[x])/3 - (10*Log[1 - x]*Log[x])/9 + 
      (2*Log[1 - x]^2*Log[x])/3 + (5*Log[x]^2)/9 - (2*Log[x]^3)/9 + 
      ((2*Log[1 - x])/3 - (2*Log[x])/3)*PolyLog[2, x] + 
      (2*PolyLog[3, 1 - x])/3 + (2*PolyLog[3, x])/3) + 
    FF[x^(-1)]*(((16*I)/9)*Pi - Pi^2/3 + (16*Log[1 - x])/9 - 
      ((10*I)/9)*Pi*Log[1 - x] + (2*Pi^2*Log[1 - x])/9 - (8*Log[1 - x]^2)/9 + 
      (I/3)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + (Log[1 - x]^2*Log[x])/3 + 
      (((2*I)/3)*Pi + (2*Log[1 - x])/3)*PolyLog[2, x] + 
      (2*PolyLog[3, 1 - x])/3 - (2*Zeta[3])/3) + 
    FF[(1 - x)^(-1)]*(((16*I)/9)*Pi - Pi^2/3 + (I/9)*Pi^3 + (16*Log[x])/9 - 
      ((10*I)/9)*Pi*Log[x] + (Pi^2*Log[x])/3 - ((2*I)/3)*Pi*Log[1 - x]*
       Log[x] - (8*Log[x]^2)/9 + (I/3)*Pi*Log[x]^2 - 
      (Log[1 - x]*Log[x]^2)/3 + (2*Log[x]^3)/9 + 
      (((-2*I)/3)*Pi - (2*Log[x])/3)*PolyLog[2, x] + (2*PolyLog[3, x])/3 - 
      (2*Zeta[3])/3) + FF[x^(-2)]*(((10*I)/9)*Pi*Log[1 - x] - 
      (2*Pi^2*Log[1 - x])/9 + (5*Log[1 - x]^2)/9 - (I/3)*Pi*Log[1 - x]^2 - 
      (2*Log[1 - x]^3)/9 - (Log[1 - x]^2*Log[x])/3 + 
      (((-2*I)/3)*Pi - (2*Log[1 - x])/3)*PolyLog[2, x] - 
      (2*PolyLog[3, 1 - x])/3 + (2*Zeta[3])/3) + 
    FF[(1 - x)^(-2)]*((-I/9)*Pi^3 + ((10*I)/9)*Pi*Log[x] - (Pi^2*Log[x])/3 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (5*Log[x]^2)/9 - (I/3)*Pi*Log[x]^2 + 
      (Log[1 - x]*Log[x]^2)/3 - (2*Log[x]^3)/9 + 
      (((2*I)/3)*Pi + (2*Log[x])/3)*PolyLog[2, x] - (2*PolyLog[3, x])/3 + 
      (2*Zeta[3])/3)) + ep^3*COLOR[NfV2]*(640/27 - (4*Pi^2)/9 - 
    (208*Log[1 - x])/27 + (Pi^2*Log[1 - x])/9 + (16*Log[1 - x]^2)/9 - 
    (2*Log[1 - x]^3)/9 - (104*Log[x])/27 + (Pi^2*Log[x])/18 + 
    (8*Log[x]^2)/9 - Log[x]^3/9 + FF[x^2]*((28*Pi^2)/27 + Pi^4/540 - 
      (20*Pi^2*Log[1 - x])/27 + (28*Log[1 - x]^2)/27 + 
      (7*Pi^2*Log[1 - x]^2)/36 - (10*Log[1 - x]^3)/27 + Log[1 - x]^4/12 - 
      (5*Pi^2*Log[x])/9 - (56*Log[1 - x]*Log[x])/27 + 
      (Pi^2*Log[1 - x]*Log[x])/2 + (10*Log[1 - x]^2*Log[x])/9 - 
      (2*Log[1 - x]^3*Log[x])/9 + (28*Log[x]^2)/27 + (5*Pi^2*Log[x]^2)/36 - 
      (Log[1 - x]^2*Log[x]^2)/3 - (10*Log[x]^3)/27 + 
      (Log[1 - x]*Log[x]^3)/9 + Log[x]^4/12 + 
      ((10*Log[1 - x])/9 - Log[1 - x]^2/3 - (10*Log[x])/9 + Log[x]^2/3)*
       PolyLog[2, x] + (10/9 - (2*Log[x])/3)*PolyLog[3, 1 - x] + 
      (10/9 - (2*Log[1 - x])/3)*PolyLog[3, x] - (2*PolyLog[4, 1 - x])/3 - 
      (2*PolyLog[4, x])/3) + FF[x]*((-28*Pi^2)/27 - Pi^4/540 + 
      (104*Log[1 - x])/27 + (37*Pi^2*Log[1 - x])/54 - (52*Log[1 - x]^2)/27 - 
      (7*Pi^2*Log[1 - x]^2)/36 + (13*Log[1 - x]^3)/27 - Log[1 - x]^4/12 - 
      (104*Log[x])/27 + (11*Pi^2*Log[x])/18 + (56*Log[1 - x]*Log[x])/27 - 
      (Pi^2*Log[1 - x]*Log[x])/2 - (10*Log[1 - x]^2*Log[x])/9 + 
      (2*Log[1 - x]^3*Log[x])/9 - (4*Log[x]^2)/27 - (5*Pi^2*Log[x]^2)/36 + 
      (Log[1 - x]^2*Log[x]^2)/3 + (7*Log[x]^3)/27 - (Log[1 - x]*Log[x]^3)/9 - 
      Log[x]^4/12 + ((-10*Log[1 - x])/9 + Log[1 - x]^2/3 + (10*Log[x])/9 - 
        Log[x]^2/3)*PolyLog[2, x] + (-10/9 + (2*Log[x])/3)*
       PolyLog[3, 1 - x] + (-10/9 + (2*Log[1 - x])/3)*PolyLog[3, x] + 
      (2*PolyLog[4, 1 - x])/3 + (2*PolyLog[4, x])/3) - (14*Zeta[3])/3 + 
    FF[x^(-1)]*(((104*I)/27)*Pi - (8*Pi^2)/9 - (I/6)*Pi^3 + 
      (104*Log[1 - x])/27 - ((56*I)/27)*Pi*Log[1 - x] + 
      (17*Pi^2*Log[1 - x])/54 + (I/18)*Pi^3*Log[1 - x] - 
      (52*Log[1 - x]^2)/27 + ((5*I)/9)*Pi*Log[1 - x]^2 - 
      (5*Pi^2*Log[1 - x]^2)/36 + (13*Log[1 - x]^3)/27 - 
      (I/9)*Pi*Log[1 - x]^3 - Log[1 - x]^4/9 + (5*Log[1 - x]^2*Log[x])/9 + 
      (I/3)*Pi*Log[1 - x]^2*Log[x] + (((10*I)/9)*Pi - Pi^2/3 + 
        (10*Log[1 - x])/9 - Log[1 - x]^2/3)*PolyLog[2, x] + 
      (10/9 + ((2*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((2*I)/3)*Pi + (2*Log[1 - x])/3)*PolyLog[3, x] - (2*PolyLog[4, x])/3 - 
      (2*PolyLog[4, -(x/(1 - x))])/3 - (10*Zeta[3])/9 - 
      ((2*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*(((104*I)/27)*Pi - 
      (8*Pi^2)/9 + (I/54)*Pi^3 - (23*Pi^4)/540 + (Pi^2*Log[1 - x]^2)/18 + 
      Log[1 - x]^4/36 + (104*Log[x])/27 - ((56*I)/27)*Pi*Log[x] + 
      (Pi^2*Log[x])/2 + (I/18)*Pi^3*Log[x] - ((10*I)/9)*Pi*Log[1 - x]*
       Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/9 - (Log[1 - x]^3*Log[x])/9 - 
      (52*Log[x]^2)/27 + ((5*I)/9)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/36 - 
      (5*Log[1 - x]*Log[x]^2)/9 + (I/3)*Pi*Log[1 - x]*Log[x]^2 + 
      (Log[1 - x]^2*Log[x]^2)/6 + (13*Log[x]^3)/27 - (I/9)*Pi*Log[x]^3 + 
      (2*Log[1 - x]*Log[x]^3)/9 - Log[x]^4/12 + 
      (((-10*I)/9)*Pi + Pi^2/3 - (10*Log[x])/9 + Log[x]^2/3)*PolyLog[2, x] + 
      (((2*I)/3)*Pi + (2*Log[x])/3)*PolyLog[3, 1 - x] + 
      (10/9 + ((2*I)/3)*Pi)*PolyLog[3, x] - (2*PolyLog[4, 1 - x])/3 + 
      (2*PolyLog[4, -(x/(1 - x))])/3 - (10*Zeta[3])/9 - 
      ((2*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-2)]*(((-5*I)/27)*Pi^3 + 
      (23*Pi^4)/540 - (Pi^2*Log[1 - x]^2)/18 - Log[1 - x]^4/36 + 
      ((56*I)/27)*Pi*Log[x] - (5*Pi^2*Log[x])/9 - (I/18)*Pi^3*Log[x] + 
      ((10*I)/9)*Pi*Log[1 - x]*Log[x] - (2*Pi^2*Log[1 - x]*Log[x])/9 + 
      (Log[1 - x]^3*Log[x])/9 + (28*Log[x]^2)/27 - ((5*I)/9)*Pi*Log[x]^2 + 
      (5*Pi^2*Log[x]^2)/36 + (5*Log[1 - x]*Log[x]^2)/9 - 
      (I/3)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/6 - 
      (10*Log[x]^3)/27 + (I/9)*Pi*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/9 + 
      Log[x]^4/12 + (((10*I)/9)*Pi - Pi^2/3 + (10*Log[x])/9 - Log[x]^2/3)*
       PolyLog[2, x] + (((-2*I)/3)*Pi - (2*Log[x])/3)*PolyLog[3, 1 - x] + 
      (-10/9 - ((2*I)/3)*Pi)*PolyLog[3, x] + (2*PolyLog[4, 1 - x])/3 - 
      (2*PolyLog[4, -(x/(1 - x))])/3 + (10*Zeta[3])/9 + 
      ((2*I)/3)*Pi*Zeta[3]) + FF[x^(-2)]*(((56*I)/27)*Pi*Log[1 - x] - 
      (10*Pi^2*Log[1 - x])/27 - (I/18)*Pi^3*Log[1 - x] + 
      (28*Log[1 - x]^2)/27 - ((5*I)/9)*Pi*Log[1 - x]^2 + 
      (5*Pi^2*Log[1 - x]^2)/36 - (10*Log[1 - x]^3)/27 + 
      (I/9)*Pi*Log[1 - x]^3 + Log[1 - x]^4/9 - (5*Log[1 - x]^2*Log[x])/9 - 
      (I/3)*Pi*Log[1 - x]^2*Log[x] + (((-10*I)/9)*Pi + Pi^2/3 - 
        (10*Log[1 - x])/9 + Log[1 - x]^2/3)*PolyLog[2, x] + 
      (-10/9 - ((2*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((-2*I)/3)*Pi - (2*Log[1 - x])/3)*PolyLog[3, x] + 
      (2*PolyLog[4, x])/3 + (2*PolyLog[4, -(x/(1 - x))])/3 + (10*Zeta[3])/9 + 
      ((2*I)/3)*Pi*Zeta[3])) + ep^4*COLOR[NfV2]*(3872/81 - (26*Pi^2)/27 - 
    (47*Pi^4)/720 - (1280*Log[1 - x])/81 + (8*Pi^2*Log[1 - x])/27 + 
    (104*Log[1 - x]^2)/27 - (Pi^2*Log[1 - x]^2)/18 - (16*Log[1 - x]^3)/27 + 
    Log[1 - x]^4/18 - (640*Log[x])/81 + (4*Pi^2*Log[x])/27 + 
    (52*Log[x]^2)/27 - (Pi^2*Log[x]^2)/36 - (8*Log[x]^3)/27 + Log[x]^4/36 - 
    (112*Zeta[3])/9 + (28*Log[1 - x]*Zeta[3])/9 + (14*Log[x]*Zeta[3])/9 + 
    FF[x^(-2)]*(((328*I)/81)*Pi*Log[1 - x] - (56*Pi^2*Log[1 - x])/81 - 
      ((5*I)/54)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/108 + 
      (164*Log[1 - x]^2)/81 - ((28*I)/27)*Pi*Log[1 - x]^2 + 
      (25*Pi^2*Log[1 - x]^2)/108 + (I/12)*Pi^3*Log[1 - x]^2 - 
      (56*Log[1 - x]^3)/81 + ((5*I)/27)*Pi*Log[1 - x]^3 - 
      (Pi^2*Log[1 - x]^3)/27 + (5*Log[1 - x]^4)/27 - Log[1 - x]^5/36 - 
      (28*Log[1 - x]^2*Log[x])/27 - ((5*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
      (7*Pi^2*Log[1 - x]^2*Log[x])/36 + (((-56*I)/27)*Pi + (5*Pi^2)/9 + 
        (I/6)*Pi^3 - (56*Log[1 - x])/27 + (Pi^2*Log[1 - x])/18 + 
        (5*Log[1 - x]^2)/9 - Log[1 - x]^3/9)*PolyLog[2, x] + 
      (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*PolyLog[3, 1 - x] + 
      (((-10*I)/9)*Pi + Pi^2/3 - (10*Log[1 - x])/9 + Log[1 - x]^2/3)*
       PolyLog[3, x] + (10/9 - (2*Log[1 - x])/3)*PolyLog[4, x] + 
      (10/9 + ((2*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + (2*PolyLog[5, x])/3 + 
      (2*PolyLog[5, -(x/(1 - x))])/3 + (56*Zeta[3])/27 + 
      ((10*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - ((14*I)/9)*Pi*Log[1 - x]*
       Zeta[3] - (7*Log[1 - x]^2*Zeta[3])/9) + 
    FF[x^(-1)]*(((640*I)/81)*Pi - (52*Pi^2)/27 - ((4*I)/9)*Pi^3 + Pi^4/18 + 
      (640*Log[1 - x])/81 - ((328*I)/81)*Pi*Log[1 - x] + 
      (44*Pi^2*Log[1 - x])/81 + ((5*I)/54)*Pi^3*Log[1 - x] + 
      (Pi^4*Log[1 - x])/108 - (320*Log[1 - x]^2)/81 + 
      ((28*I)/27)*Pi*Log[1 - x]^2 - (11*Pi^2*Log[1 - x]^2)/54 - 
      (I/12)*Pi^3*Log[1 - x]^2 + (80*Log[1 - x]^3)/81 - 
      ((5*I)/27)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/27 - 
      (23*Log[1 - x]^4)/108 + Log[1 - x]^5/36 + (28*Log[1 - x]^2*Log[x])/27 + 
      ((5*I)/9)*Pi*Log[1 - x]^2*Log[x] - (7*Pi^2*Log[1 - x]^2*Log[x])/36 + 
      (((56*I)/27)*Pi - (5*Pi^2)/9 - (I/6)*Pi^3 + (56*Log[1 - x])/27 - 
        (Pi^2*Log[1 - x])/18 - (5*Log[1 - x]^2)/9 + Log[1 - x]^3/9)*
       PolyLog[2, x] + (56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*
       PolyLog[3, 1 - x] + (((10*I)/9)*Pi - Pi^2/3 + (10*Log[1 - x])/9 - 
        Log[1 - x]^2/3)*PolyLog[3, x] + (-10/9 + (2*Log[1 - x])/3)*
       PolyLog[4, x] + (-10/9 - ((2*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - 
      (2*PolyLog[5, x])/3 - (2*PolyLog[5, -(x/(1 - x))])/3 - 
      (56*Zeta[3])/27 - ((8*I)/3)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/18 - 
      (14*Log[1 - x]*Zeta[3])/9 + ((14*I)/9)*Pi*Log[1 - x]*Zeta[3] + 
      (7*Log[1 - x]^2*Zeta[3])/9) + FF[(1 - x)^(-2)]*
     (((-28*I)/81)*Pi^3 + (23*Pi^4)/324 + ((2*I)/135)*Pi^5 - 
      (7*Pi^4*Log[1 - x])/540 - (5*Pi^2*Log[1 - x]^2)/54 - 
      (I/18)*Pi^3*Log[1 - x]^2 - (Pi^2*Log[1 - x]^3)/54 - 
      (5*Log[1 - x]^4)/108 - (I/36)*Pi*Log[1 - x]^4 - Log[1 - x]^5/180 + 
      ((328*I)/81)*Pi*Log[x] - (28*Pi^2*Log[x])/27 - ((5*I)/54)*Pi^3*Log[x] + 
      (7*Pi^4*Log[x])/540 + ((56*I)/27)*Pi*Log[1 - x]*Log[x] - 
      (10*Pi^2*Log[1 - x]*Log[x])/27 - (I/18)*Pi^3*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]^2*Log[x])/18 + (5*Log[1 - x]^3*Log[x])/27 + 
      (I/9)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/36 + 
      (164*Log[x]^2)/81 - ((28*I)/27)*Pi*Log[x]^2 + (25*Pi^2*Log[x]^2)/108 + 
      (I/36)*Pi^3*Log[x]^2 + (28*Log[1 - x]*Log[x]^2)/27 - 
      ((5*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/12 - 
      (5*Log[1 - x]^2*Log[x]^2)/18 - (I/6)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/18 - (56*Log[x]^3)/81 + 
      ((5*I)/27)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/27 - (10*Log[1 - x]*Log[x]^3)/
       27 + (I/9)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/18 + 
      (5*Log[x]^4)/36 - (I/36)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/12 - 
      Log[x]^5/45 + (((56*I)/27)*Pi - (5*Pi^2)/9 - (I/6)*Pi^3 + 
        (56*Log[x])/27 - (Pi^2*Log[x])/18 - (5*Log[x]^2)/9 + Log[x]^3/9)*
       PolyLog[2, x] + (((-10*I)/9)*Pi + Pi^2/3 - (10*Log[x])/9 + Log[x]^2/3)*
       PolyLog[3, 1 - x] + (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*
       PolyLog[3, x] + (10/9 - (2*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-10/9 - ((2*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (2*PolyLog[5, 1 - x])/3 + (2*PolyLog[5, -(x/(1 - x))])/3 + 
      (56*Zeta[3])/27 + ((10*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - 
      ((14*I)/9)*Pi*Log[x]*Zeta[3] - (7*Log[x]^2*Zeta[3])/9) + 
    FF[x^2]*((164*Pi^2)/81 + Pi^4/324 - (112*Pi^2*Log[1 - x])/81 + 
      (Pi^4*Log[1 - x])/135 + (164*Log[1 - x]^2)/81 + 
      (35*Pi^2*Log[1 - x]^2)/108 - (56*Log[1 - x]^3)/81 - 
      (Pi^2*Log[1 - x]^3)/18 + (5*Log[1 - x]^4)/36 - Log[1 - x]^5/45 - 
      (28*Pi^2*Log[x])/27 - (Pi^4*Log[x])/540 - (328*Log[1 - x]*Log[x])/81 + 
      (5*Pi^2*Log[1 - x]*Log[x])/6 + (56*Log[1 - x]^2*Log[x])/27 - 
      (5*Pi^2*Log[1 - x]^2*Log[x])/18 - (10*Log[1 - x]^3*Log[x])/27 + 
      (Log[1 - x]^4*Log[x])/18 + (164*Log[x]^2)/81 + (25*Pi^2*Log[x]^2)/108 - 
      (2*Pi^2*Log[1 - x]*Log[x]^2)/9 - (5*Log[1 - x]^2*Log[x]^2)/9 + 
      (Log[1 - x]^3*Log[x]^2)/9 - (56*Log[x]^3)/81 - (Pi^2*Log[x]^3)/27 + 
      (5*Log[1 - x]*Log[x]^3)/27 + (Log[1 - x]^2*Log[x]^3)/9 + 
      (5*Log[x]^4)/36 - (Log[1 - x]*Log[x]^4)/18 - Log[x]^5/45 + 
      ((56*Log[1 - x])/27 - (Pi^2*Log[1 - x])/18 - (5*Log[1 - x]^2)/9 + 
        Log[1 - x]^3/9 - (56*Log[x])/27 + (Pi^2*Log[x])/18 + (5*Log[x]^2)/9 - 
        Log[x]^3/9)*PolyLog[2, x] + (56/27 - Pi^2/18 - (10*Log[x])/9 + 
        Log[x]^2/3)*PolyLog[3, 1 - x] + 
      (56/27 - Pi^2/18 - (10*Log[1 - x])/9 + Log[1 - x]^2/3)*PolyLog[3, x] + 
      (-10/9 + (2*Log[x])/3)*PolyLog[4, 1 - x] + (-10/9 + (2*Log[1 - x])/3)*
       PolyLog[4, x] + (2*PolyLog[5, 1 - x])/3 + (2*PolyLog[5, x])/3 - 
      (7*Pi^2*Zeta[3])/9 - (7*Log[1 - x]^2*Zeta[3])/9 + 
      (14*Log[1 - x]*Log[x]*Zeta[3])/9 - (7*Log[x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-1)]*(((640*I)/81)*Pi - (52*Pi^2)/27 - ((8*I)/81)*Pi^3 - 
      (5*Pi^4)/324 - ((2*I)/135)*Pi^5 + (7*Pi^4*Log[1 - x])/540 + 
      (5*Pi^2*Log[1 - x]^2)/54 + (I/18)*Pi^3*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^3)/54 + (5*Log[1 - x]^4)/108 + 
      (I/36)*Pi*Log[1 - x]^4 + Log[1 - x]^5/180 + (640*Log[x])/81 - 
      ((328*I)/81)*Pi*Log[x] + (8*Pi^2*Log[x])/9 + ((5*I)/54)*Pi^3*Log[x] - 
      (7*Pi^4*Log[x])/540 - ((56*I)/27)*Pi*Log[1 - x]*Log[x] + 
      (10*Pi^2*Log[1 - x]*Log[x])/27 + (I/18)*Pi^3*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]^2*Log[x])/18 - (5*Log[1 - x]^3*Log[x])/27 - 
      (I/9)*Pi*Log[1 - x]^3*Log[x] - (Log[1 - x]^4*Log[x])/36 - 
      (320*Log[x]^2)/81 + ((28*I)/27)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/54 - 
      (I/36)*Pi^3*Log[x]^2 - (28*Log[1 - x]*Log[x]^2)/27 + 
      ((5*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/12 + 
      (5*Log[1 - x]^2*Log[x]^2)/18 + (I/6)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (Log[1 - x]^3*Log[x]^2)/18 + (80*Log[x]^3)/81 - 
      ((5*I)/27)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/27 + (10*Log[1 - x]*Log[x]^3)/
       27 - (I/9)*Pi*Log[1 - x]*Log[x]^3 - (Log[1 - x]^2*Log[x]^3)/18 - 
      Log[x]^4/6 + (I/36)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/12 + 
      Log[x]^5/45 + (((-56*I)/27)*Pi + (5*Pi^2)/9 + (I/6)*Pi^3 - 
        (56*Log[x])/27 + (Pi^2*Log[x])/18 + (5*Log[x]^2)/9 - Log[x]^3/9)*
       PolyLog[2, x] + (((10*I)/9)*Pi - Pi^2/3 + (10*Log[x])/9 - Log[x]^2/3)*
       PolyLog[3, 1 - x] + (56/27 + ((10*I)/9)*Pi - (7*Pi^2)/18)*
       PolyLog[3, x] + (-10/9 + (2*Log[x])/3)*PolyLog[4, 1 - x] + 
      (10/9 + ((2*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - 
      (2*PolyLog[5, 1 - x])/3 - (2*PolyLog[5, -(x/(1 - x))])/3 - 
      (56*Zeta[3])/27 - ((8*I)/3)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/18 - 
      (14*Log[x]*Zeta[3])/9 + ((14*I)/9)*Pi*Log[x]*Zeta[3] + 
      (7*Log[x]^2*Zeta[3])/9) + FF[x]*((-164*Pi^2)/81 - Pi^4/324 + 
      (640*Log[1 - x])/81 + (100*Pi^2*Log[1 - x])/81 - 
      (Pi^4*Log[1 - x])/135 - (320*Log[1 - x]^2)/81 - 
      (8*Pi^2*Log[1 - x]^2)/27 + (80*Log[1 - x]^3)/81 + 
      (Pi^2*Log[1 - x]^3)/18 - Log[1 - x]^4/6 + Log[1 - x]^5/45 - 
      (640*Log[x])/81 + (32*Pi^2*Log[x])/27 + (Pi^4*Log[x])/540 + 
      (328*Log[1 - x]*Log[x])/81 - (5*Pi^2*Log[1 - x]*Log[x])/6 - 
      (56*Log[1 - x]^2*Log[x])/27 + (5*Pi^2*Log[1 - x]^2*Log[x])/18 + 
      (10*Log[1 - x]^3*Log[x])/27 - (Log[1 - x]^4*Log[x])/18 - 
      (8*Log[x]^2)/81 - (7*Pi^2*Log[x]^2)/27 + (2*Pi^2*Log[1 - x]*Log[x]^2)/
       9 + (5*Log[1 - x]^2*Log[x]^2)/9 - (Log[1 - x]^3*Log[x]^2)/9 + 
      (32*Log[x]^3)/81 + (Pi^2*Log[x]^3)/27 - (5*Log[1 - x]*Log[x]^3)/27 - 
      (Log[1 - x]^2*Log[x]^3)/9 - Log[x]^4/9 + (Log[1 - x]*Log[x]^4)/18 + 
      Log[x]^5/45 + ((-56*Log[1 - x])/27 + (Pi^2*Log[1 - x])/18 + 
        (5*Log[1 - x]^2)/9 - Log[1 - x]^3/9 + (56*Log[x])/27 - 
        (Pi^2*Log[x])/18 - (5*Log[x]^2)/9 + Log[x]^3/9)*PolyLog[2, x] + 
      (-56/27 + Pi^2/18 + (10*Log[x])/9 - Log[x]^2/3)*PolyLog[3, 1 - x] + 
      (-56/27 + Pi^2/18 + (10*Log[1 - x])/9 - Log[1 - x]^2/3)*PolyLog[3, x] + 
      (10/9 - (2*Log[x])/3)*PolyLog[4, 1 - x] + (10/9 - (2*Log[1 - x])/3)*
       PolyLog[4, x] - (2*PolyLog[5, 1 - x])/3 - (2*PolyLog[5, x])/3 + 
      (7*Pi^2*Zeta[3])/9 - (14*Log[1 - x]*Zeta[3])/9 + 
      (7*Log[1 - x]^2*Zeta[3])/9 + (14*Log[x]*Zeta[3])/9 - 
      (14*Log[1 - x]*Log[x]*Zeta[3])/9 + (7*Log[x]^2*Zeta[3])/9)), 
 2*COLOR[NfV2] + ep*COLOR[NfV2]*(16/3 + (2*I)*Pi + (2*Log[1 - x])/3 + 
    FF[x^(-2)]*(((-4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3) + 
    FF[x^(-1)]*(((-4*I)/3)*Pi - (4*Log[1 - x])/3 + ((4*I)/3)*Pi*Log[1 - x] + 
      (2*Log[1 - x]^2)/3) - (2*Log[x])/3 + FF[(1 - x)^(-2)]*
     (((-4*I)/3)*Pi*Log[x] - (2*Log[x]^2)/3) + 
    FF[x^2]*((-2*Pi^2)/3 - (2*Log[1 - x]^2)/3 + (4*Log[1 - x]*Log[x])/3 - 
      (2*Log[x]^2)/3) + FF[(1 - x)^(-1)]*(((-4*I)/3)*Pi - (4*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[x] + (2*Log[x]^2)/3) + 
    FF[x]*((2*Pi^2)/3 - (4*Log[1 - x])/3 + (2*Log[1 - x]^2)/3 + 
      (4*Log[x])/3 - (4*Log[1 - x]*Log[x])/3 + (2*Log[x]^2)/3)) + 
  ep^2*COLOR[NfV2]*(104/9 + (6*I)*Pi - (7*Pi^2)/6 + (22*Log[1 - x])/9 - 
    Log[1 - x]^2/3 - (16*Log[x])/9 + Log[x]^2/3 + 
    FF[x^2]*((-13*Pi^2)/9 + (8*Pi^2*Log[1 - x])/9 - (13*Log[1 - x]^2)/9 + 
      (4*Log[1 - x]^3)/9 + (2*Pi^2*Log[x])/3 + (26*Log[1 - x]*Log[x])/9 - 
      (4*Log[1 - x]^2*Log[x])/3 - (13*Log[x]^2)/9 + (4*Log[x]^3)/9 + 
      ((-4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[2, x] - 
      (4*PolyLog[3, 1 - x])/3 - (4*PolyLog[3, x])/3) + 
    FF[x]*((13*Pi^2)/9 - (38*Log[1 - x])/9 - (8*Pi^2*Log[1 - x])/9 + 
      (19*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/9 + (38*Log[x])/9 - 
      (2*Pi^2*Log[x])/3 - (26*Log[1 - x]*Log[x])/9 + 
      (4*Log[1 - x]^2*Log[x])/3 + (7*Log[x]^2)/9 - (4*Log[x]^3)/9 + 
      ((4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[2, x] + 
      (4*PolyLog[3, 1 - x])/3 + (4*PolyLog[3, x])/3) + 
    FF[x^(-2)]*(((-26*I)/9)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
      (13*Log[1 - x]^2)/9 + ((2*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/9 + 
      (2*Log[1 - x]^2*Log[x])/3 + (((4*I)/3)*Pi + (4*Log[1 - x])/3)*
       PolyLog[2, x] + (4*PolyLog[3, 1 - x])/3 - (4*Zeta[3])/3) + 
    FF[(1 - x)^(-2)]*(((2*I)/9)*Pi^3 - ((26*I)/9)*Pi*Log[x] + 
      (2*Pi^2*Log[x])/3 - ((4*I)/3)*Pi*Log[1 - x]*Log[x] - (13*Log[x]^2)/9 + 
      ((2*I)/3)*Pi*Log[x]^2 - (2*Log[1 - x]*Log[x]^2)/3 + (4*Log[x]^3)/9 + 
      (((-4*I)/3)*Pi - (4*Log[x])/3)*PolyLog[2, x] + (4*PolyLog[3, x])/3 - 
      (4*Zeta[3])/3) + FF[x^(-1)]*(((-38*I)/9)*Pi + (2*Pi^2)/3 - 
      (38*Log[1 - x])/9 + ((26*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/9 + 
      (19*Log[1 - x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]^2 - (4*Log[1 - x]^3)/9 - 
      (2*Log[1 - x]^2*Log[x])/3 + (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*
       PolyLog[2, x] - (4*PolyLog[3, 1 - x])/3 + (4*Zeta[3])/3) + 
    FF[(1 - x)^(-1)]*(((-38*I)/9)*Pi + (2*Pi^2)/3 - ((2*I)/9)*Pi^3 - 
      (38*Log[x])/9 + ((26*I)/9)*Pi*Log[x] - (2*Pi^2*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] + (19*Log[x]^2)/9 - 
      ((2*I)/3)*Pi*Log[x]^2 + (2*Log[1 - x]*Log[x]^2)/3 - (4*Log[x]^3)/9 + 
      (((4*I)/3)*Pi + (4*Log[x])/3)*PolyLog[2, x] - (4*PolyLog[3, x])/3 + 
      (4*Zeta[3])/3)) + ep^3*COLOR[NfV2]*(640/27 + (14*I)*Pi - (31*Pi^2)/9 - 
    (I/2)*Pi^3 + (170*Log[1 - x])/27 - (Pi^2*Log[1 - x])/18 - 
    (11*Log[1 - x]^2)/9 + Log[1 - x]^3/9 - (104*Log[x])/27 + 
    (Pi^2*Log[x])/18 + (8*Log[x]^2)/9 - Log[x]^3/9 + 
    FF[x]*((80*Pi^2)/27 + Pi^4/270 - (274*Log[1 - x])/27 - 
      (49*Pi^2*Log[1 - x])/27 + (137*Log[1 - x]^2)/27 + 
      (7*Pi^2*Log[1 - x]^2)/18 - (32*Log[1 - x]^3)/27 + Log[1 - x]^4/6 + 
      (274*Log[x])/27 - (14*Pi^2*Log[x])/9 - (160*Log[1 - x]*Log[x])/27 + 
      Pi^2*Log[1 - x]*Log[x] + (26*Log[1 - x]^2*Log[x])/9 - 
      (4*Log[1 - x]^3*Log[x])/9 + (23*Log[x]^2)/27 + (5*Pi^2*Log[x]^2)/18 - 
      (2*Log[1 - x]^2*Log[x]^2)/3 - (20*Log[x]^3)/27 + 
      (2*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      ((26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3 - (26*Log[x])/9 + 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (26/9 - (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (26/9 - (4*Log[1 - x])/3)*PolyLog[3, x] - 
      (4*PolyLog[4, 1 - x])/3 - (4*PolyLog[4, x])/3) + 
    FF[x^2]*((-80*Pi^2)/27 - Pi^4/270 + (52*Pi^2*Log[1 - x])/27 - 
      (80*Log[1 - x]^2)/27 - (7*Pi^2*Log[1 - x]^2)/18 + 
      (26*Log[1 - x]^3)/27 - Log[1 - x]^4/6 + (13*Pi^2*Log[x])/9 + 
      (160*Log[1 - x]*Log[x])/27 - Pi^2*Log[1 - x]*Log[x] - 
      (26*Log[1 - x]^2*Log[x])/9 + (4*Log[1 - x]^3*Log[x])/9 - 
      (80*Log[x]^2)/27 - (5*Pi^2*Log[x]^2)/18 + (2*Log[1 - x]^2*Log[x]^2)/3 + 
      (26*Log[x]^3)/27 - (2*Log[1 - x]*Log[x]^3)/9 - Log[x]^4/6 + 
      ((-26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3 + (26*Log[x])/9 - 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (-26/9 + (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (-26/9 + (4*Log[1 - x])/3)*PolyLog[3, x] + 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, x])/3) - (14*Zeta[3])/3 + 
    FF[x^(-2)]*(((-160*I)/27)*Pi*Log[1 - x] + (26*Pi^2*Log[1 - x])/27 + 
      (I/9)*Pi^3*Log[1 - x] - (80*Log[1 - x]^2)/27 + 
      ((13*I)/9)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/18 + 
      (26*Log[1 - x]^3)/27 - ((2*I)/9)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/9 + 
      (13*Log[1 - x]^2*Log[x])/9 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((4*I)/3)*Pi + (4*Log[1 - x])/3)*PolyLog[3, x] - (4*PolyLog[4, x])/3 - 
      (4*PolyLog[4, -(x/(1 - x))])/3 - (26*Zeta[3])/9 - 
      ((4*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-2)]*(((13*I)/27)*Pi^3 - 
      (23*Pi^4)/270 + (Pi^2*Log[1 - x]^2)/9 + Log[1 - x]^4/18 - 
      ((160*I)/27)*Pi*Log[x] + (13*Pi^2*Log[x])/9 + (I/9)*Pi^3*Log[x] - 
      ((26*I)/9)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - 
      (2*Log[1 - x]^3*Log[x])/9 - (80*Log[x]^2)/27 + ((13*I)/9)*Pi*Log[x]^2 - 
      (5*Pi^2*Log[x]^2)/18 - (13*Log[1 - x]*Log[x]^2)/9 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/3 + 
      (26*Log[x]^3)/27 - ((2*I)/9)*Pi*Log[x]^3 + (4*Log[1 - x]*Log[x]^3)/9 - 
      Log[x]^4/6 + (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[x])/9 + 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (((4*I)/3)*Pi + (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[3, x] - 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, -(x/(1 - x))])/3 - 
      (26*Zeta[3])/9 - ((4*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*
     (((-274*I)/27)*Pi + (19*Pi^2)/9 - ((4*I)/27)*Pi^3 + (23*Pi^4)/270 - 
      (Pi^2*Log[1 - x]^2)/9 - Log[1 - x]^4/18 - (274*Log[x])/27 + 
      ((160*I)/27)*Pi*Log[x] - (4*Pi^2*Log[x])/3 - (I/9)*Pi^3*Log[x] + 
      ((26*I)/9)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 + 
      (2*Log[1 - x]^3*Log[x])/9 + (137*Log[x]^2)/27 - 
      ((13*I)/9)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/18 + 
      (13*Log[1 - x]*Log[x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/3 - (32*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[x]^3 - 
      (4*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[x])/9 - (2*Log[x]^2)/3)*
       PolyLog[2, x] + (((-4*I)/3)*Pi - (4*Log[x])/3)*PolyLog[3, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, x] + (4*PolyLog[4, 1 - x])/3 - 
      (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3]) + FF[x^(-1)]*(((-274*I)/27)*Pi + (19*Pi^2)/9 + 
      (I/3)*Pi^3 - (274*Log[1 - x])/27 + ((160*I)/27)*Pi*Log[1 - x] - 
      (23*Pi^2*Log[1 - x])/27 - (I/9)*Pi^3*Log[1 - x] + 
      (137*Log[1 - x]^2)/27 - ((13*I)/9)*Pi*Log[1 - x]^2 + 
      (5*Pi^2*Log[1 - x]^2)/18 - (32*Log[1 - x]^3)/27 + 
      ((2*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 - 
      (13*Log[1 - x]^2*Log[x])/9 - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*PolyLog[3, x] + 
      (4*PolyLog[4, x])/3 + (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3])) + ep^4*COLOR[NfV2]*(3872/81 + (30*I)*Pi - 
    (215*Pi^2)/27 - ((3*I)/2)*Pi^3 + (73*Pi^4)/720 + (1150*Log[1 - x])/81 - 
    (11*Pi^2*Log[1 - x])/54 - (85*Log[1 - x]^2)/27 + (Pi^2*Log[1 - x]^2)/36 + 
    (11*Log[1 - x]^3)/27 - Log[1 - x]^4/36 - (640*Log[x])/81 + 
    (4*Pi^2*Log[x])/27 + (52*Log[x]^2)/27 - (Pi^2*Log[x]^2)/36 - 
    (8*Log[x]^3)/27 + Log[x]^4/36 - (112*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 
    (14*Log[1 - x]*Zeta[3])/9 + (14*Log[x]*Zeta[3])/9 + 
    FF[x^(-1)]*(((-1790*I)/81)*Pi + (137*Pi^2)/27 + ((19*I)/18)*Pi^3 - 
      Pi^4/9 - (1790*Log[1 - x])/81 + ((968*I)/81)*Pi*Log[1 - x] - 
      (263*Pi^2*Log[1 - x])/162 - ((13*I)/54)*Pi^3*Log[1 - x] - 
      (Pi^4*Log[1 - x])/54 + (895*Log[1 - x]^2)/81 - 
      ((80*I)/27)*Pi*Log[1 - x]^2 + (59*Pi^2*Log[1 - x]^2)/108 + 
      (I/6)*Pi^3*Log[1 - x]^2 - (217*Log[1 - x]^3)/81 + 
      ((13*I)/27)*Pi*Log[1 - x]^3 - (2*Pi^2*Log[1 - x]^3)/27 + 
      (29*Log[1 - x]^4)/54 - Log[1 - x]^5/18 - (80*Log[1 - x]^2*Log[x])/27 - 
      ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/18 + 
      (((-160*I)/27)*Pi + (13*Pi^2)/9 + (I/3)*Pi^3 - (160*Log[1 - x])/27 + 
        (Pi^2*Log[1 - x])/9 + (13*Log[1 - x]^2)/9 - (2*Log[1 - x]^3)/9)*
       PolyLog[2, x] + (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*
       PolyLog[3, 1 - x] + (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + 
        (2*Log[1 - x]^2)/3)*PolyLog[3, x] + (26/9 - (4*Log[1 - x])/3)*
       PolyLog[4, x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (4*PolyLog[5, x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
      (160*Zeta[3])/27 + (6*I)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 + 
      (28*Log[1 - x]*Zeta[3])/9 - ((28*I)/9)*Pi*Log[1 - x]*Zeta[3] - 
      (14*Log[1 - x]^2*Zeta[3])/9) + FF[x^(-2)]*
     (((-968*I)/81)*Pi*Log[1 - x] + (160*Pi^2*Log[1 - x])/81 + 
      ((13*I)/54)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/54 - 
      (484*Log[1 - x]^2)/81 + ((80*I)/27)*Pi*Log[1 - x]^2 - 
      (65*Pi^2*Log[1 - x]^2)/108 - (I/6)*Pi^3*Log[1 - x]^2 + 
      (160*Log[1 - x]^3)/81 - ((13*I)/27)*Pi*Log[1 - x]^3 + 
      (2*Pi^2*Log[1 - x]^3)/27 - (13*Log[1 - x]^4)/27 + Log[1 - x]^5/18 + 
      (80*Log[1 - x]^2*Log[x])/27 + ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Pi^2*Log[1 - x]^2*Log[x])/18 + (((160*I)/27)*Pi - (13*Pi^2)/9 - 
        (I/3)*Pi^3 + (160*Log[1 - x])/27 - (Pi^2*Log[1 - x])/9 - 
        (13*Log[1 - x]^2)/9 + (2*Log[1 - x]^3)/9)*PolyLog[2, x] + 
      (160/27 + ((26*I)/9)*Pi - (7*Pi^2)/9)*PolyLog[3, 1 - x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (-26/9 + (4*Log[1 - x])/3)*PolyLog[4, x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - (4*PolyLog[5, x])/3 - 
      (4*PolyLog[5, -(x/(1 - x))])/3 - (160*Zeta[3])/27 - 
      ((26*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/9 + ((28*I)/9)*Pi*Log[1 - x]*
       Zeta[3] + (14*Log[1 - x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-1)]*(((-1790*I)/81)*Pi + (137*Pi^2)/27 + ((11*I)/162)*Pi^3 + 
      (119*Pi^4)/1620 + ((4*I)/135)*Pi^5 - (7*Pi^4*Log[1 - x])/270 - 
      (13*Pi^2*Log[1 - x]^2)/54 - (I/9)*Pi^3*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^3)/27 - (13*Log[1 - x]^4)/108 - 
      (I/18)*Pi*Log[1 - x]^4 - Log[1 - x]^5/90 - (1790*Log[x])/81 + 
      ((968*I)/81)*Pi*Log[x] - (47*Pi^2*Log[x])/18 - 
      ((13*I)/54)*Pi^3*Log[x] + (7*Pi^4*Log[x])/270 + 
      ((160*I)/27)*Pi*Log[1 - x]*Log[x] - (26*Pi^2*Log[1 - x]*Log[x])/27 - 
      (I/9)*Pi^3*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/9 + 
      (13*Log[1 - x]^3*Log[x])/27 + ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/18 + (895*Log[x]^2)/81 - 
      ((80*I)/27)*Pi*Log[x]^2 + (59*Pi^2*Log[x]^2)/108 + 
      (I/18)*Pi^3*Log[x]^2 + (80*Log[1 - x]*Log[x]^2)/27 - 
      ((13*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/6 - 
      (13*Log[1 - x]^2*Log[x]^2)/18 - (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/9 - (217*Log[x]^3)/81 + 
      ((13*I)/27)*Pi*Log[x]^3 - (2*Pi^2*Log[x]^3)/27 - 
      (26*Log[1 - x]*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
      (Log[1 - x]^2*Log[x]^3)/9 + (5*Log[x]^4)/12 - (I/18)*Pi*Log[x]^4 + 
      (Log[1 - x]*Log[x]^4)/6 - (2*Log[x]^5)/45 + 
      (((160*I)/27)*Pi - (13*Pi^2)/9 - (I/3)*Pi^3 + (160*Log[x])/27 - 
        (Pi^2*Log[x])/9 - (13*Log[x]^2)/9 + (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[x])/9 + (2*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*
       PolyLog[3, x] + (26/9 - (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (4*PolyLog[5, 1 - x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
      (160*Zeta[3])/27 + (6*I)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 + 
      (28*Log[x]*Zeta[3])/9 - ((28*I)/9)*Pi*Log[x]*Zeta[3] - 
      (14*Log[x]^2*Zeta[3])/9) + FF[x]*((484*Pi^2)/81 + (13*Pi^4)/1620 - 
      (1790*Log[1 - x])/81 - (583*Pi^2*Log[1 - x])/162 + 
      (2*Pi^4*Log[1 - x])/135 + (895*Log[1 - x]^2)/81 + 
      (85*Pi^2*Log[1 - x]^2)/108 - (217*Log[1 - x]^3)/81 - 
      (Pi^2*Log[1 - x]^3)/9 + (5*Log[1 - x]^4)/12 - (2*Log[1 - x]^5)/45 + 
      (1790*Log[x])/81 - (179*Pi^2*Log[x])/54 - (Pi^4*Log[x])/270 - 
      (968*Log[1 - x]*Log[x])/81 + (13*Pi^2*Log[1 - x]*Log[x])/6 + 
      (160*Log[1 - x]^2*Log[x])/27 - (5*Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (26*Log[1 - x]^3*Log[x])/27 + (Log[1 - x]^4*Log[x])/9 + 
      (73*Log[x]^2)/81 + (71*Pi^2*Log[x]^2)/108 - 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - (13*Log[1 - x]^2*Log[x]^2)/9 + 
      (2*Log[1 - x]^3*Log[x]^2)/9 - (103*Log[x]^3)/81 - 
      (2*Pi^2*Log[x]^3)/27 + (13*Log[1 - x]*Log[x]^3)/27 + 
      (2*Log[1 - x]^2*Log[x]^3)/9 + (11*Log[x]^4)/36 - 
      (Log[1 - x]*Log[x]^4)/9 - (2*Log[x]^5)/45 + 
      ((160*Log[1 - x])/27 - (Pi^2*Log[1 - x])/9 - (13*Log[1 - x]^2)/9 + 
        (2*Log[1 - x]^3)/9 - (160*Log[x])/27 + (Pi^2*Log[x])/9 + 
        (13*Log[x]^2)/9 - (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (160/27 - Pi^2/9 - (26*Log[x])/9 + (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (160/27 - Pi^2/9 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (-26/9 + (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 + (4*Log[1 - x])/3)*PolyLog[4, x] + (4*PolyLog[5, 1 - x])/3 + 
      (4*PolyLog[5, x])/3 - (14*Pi^2*Zeta[3])/9 + (28*Log[1 - x]*Zeta[3])/9 - 
      (14*Log[1 - x]^2*Zeta[3])/9 - (28*Log[x]*Zeta[3])/9 + 
      (28*Log[1 - x]*Log[x]*Zeta[3])/9 - (14*Log[x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-2)]*(((80*I)/81)*Pi^3 - (299*Pi^4)/1620 - ((4*I)/135)*Pi^5 + 
      (7*Pi^4*Log[1 - x])/270 + (13*Pi^2*Log[1 - x]^2)/54 + 
      (I/9)*Pi^3*Log[1 - x]^2 + (Pi^2*Log[1 - x]^3)/27 + 
      (13*Log[1 - x]^4)/108 + (I/18)*Pi*Log[1 - x]^4 + Log[1 - x]^5/90 - 
      ((968*I)/81)*Pi*Log[x] + (80*Pi^2*Log[x])/27 + 
      ((13*I)/54)*Pi^3*Log[x] - (7*Pi^4*Log[x])/270 - 
      ((160*I)/27)*Pi*Log[1 - x]*Log[x] + (26*Pi^2*Log[1 - x]*Log[x])/27 + 
      (I/9)*Pi^3*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (13*Log[1 - x]^3*Log[x])/27 - ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (Log[1 - x]^4*Log[x])/18 - (484*Log[x]^2)/81 + 
      ((80*I)/27)*Pi*Log[x]^2 - (65*Pi^2*Log[x]^2)/108 - 
      (I/18)*Pi^3*Log[x]^2 - (80*Log[1 - x]*Log[x]^2)/27 + 
      ((13*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/6 + 
      (13*Log[1 - x]^2*Log[x]^2)/18 + (I/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (Log[1 - x]^3*Log[x]^2)/9 + (160*Log[x]^3)/81 - 
      ((13*I)/27)*Pi*Log[x]^3 + (2*Pi^2*Log[x]^3)/27 + 
      (26*Log[1 - x]*Log[x]^3)/27 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
      (Log[1 - x]^2*Log[x]^3)/9 - (13*Log[x]^4)/36 + (I/18)*Pi*Log[x]^4 - 
      (Log[1 - x]*Log[x]^4)/6 + (2*Log[x]^5)/45 + 
      (((-160*I)/27)*Pi + (13*Pi^2)/9 + (I/3)*Pi^3 - (160*Log[x])/27 + 
        (Pi^2*Log[x])/9 + (13*Log[x]^2)/9 - (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[x])/9 - (2*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (160/27 + ((26*I)/9)*Pi - (7*Pi^2)/9)*
       PolyLog[3, x] + (-26/9 + (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (26/9 + ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - 
      (4*PolyLog[5, 1 - x])/3 - (4*PolyLog[5, -(x/(1 - x))])/3 - 
      (160*Zeta[3])/27 - ((26*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/9 + 
      ((28*I)/9)*Pi*Log[x]*Zeta[3] + (14*Log[x]^2*Zeta[3])/9) + 
    FF[x^2]*((-484*Pi^2)/81 - (13*Pi^4)/1620 + (320*Pi^2*Log[1 - x])/81 - 
      (2*Pi^4*Log[1 - x])/135 - (484*Log[1 - x]^2)/81 - 
      (91*Pi^2*Log[1 - x]^2)/108 + (160*Log[1 - x]^3)/81 + 
      (Pi^2*Log[1 - x]^3)/9 - (13*Log[1 - x]^4)/36 + (2*Log[1 - x]^5)/45 + 
      (80*Pi^2*Log[x])/27 + (Pi^4*Log[x])/270 + (968*Log[1 - x]*Log[x])/81 - 
      (13*Pi^2*Log[1 - x]*Log[x])/6 - (160*Log[1 - x]^2*Log[x])/27 + 
      (5*Pi^2*Log[1 - x]^2*Log[x])/9 + (26*Log[1 - x]^3*Log[x])/27 - 
      (Log[1 - x]^4*Log[x])/9 - (484*Log[x]^2)/81 - (65*Pi^2*Log[x]^2)/108 + 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + (13*Log[1 - x]^2*Log[x]^2)/9 - 
      (2*Log[1 - x]^3*Log[x]^2)/9 + (160*Log[x]^3)/81 + 
      (2*Pi^2*Log[x]^3)/27 - (13*Log[1 - x]*Log[x]^3)/27 - 
      (2*Log[1 - x]^2*Log[x]^3)/9 - (13*Log[x]^4)/36 + 
      (Log[1 - x]*Log[x]^4)/9 + (2*Log[x]^5)/45 + 
      ((-160*Log[1 - x])/27 + (Pi^2*Log[1 - x])/9 + (13*Log[1 - x]^2)/9 - 
        (2*Log[1 - x]^3)/9 + (160*Log[x])/27 - (Pi^2*Log[x])/9 - 
        (13*Log[x]^2)/9 + (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (-160/27 + Pi^2/9 + (26*Log[x])/9 - (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (-160/27 + Pi^2/9 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (26/9 - (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (26/9 - (4*Log[1 - x])/3)*PolyLog[4, x] - (4*PolyLog[5, 1 - x])/3 - 
      (4*PolyLog[5, x])/3 + (14*Pi^2*Zeta[3])/9 + (14*Log[1 - x]^2*Zeta[3])/
       9 - (28*Log[1 - x]*Log[x]*Zeta[3])/9 + (14*Log[x]^2*Zeta[3])/9)), 
 2*COLOR[NfV2] + ep*COLOR[NfV2]*(16/3 + (2*I)*Pi + (2*Log[1 - x])/3 + 
    FF[x^(-2)]*(((-4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3) + 
    FF[x^(-1)]*(((-4*I)/3)*Pi - (4*Log[1 - x])/3 + ((4*I)/3)*Pi*Log[1 - x] + 
      (2*Log[1 - x]^2)/3) - (2*Log[x])/3 + FF[(1 - x)^(-2)]*
     (((-4*I)/3)*Pi*Log[x] - (2*Log[x]^2)/3) + 
    FF[x^2]*((-2*Pi^2)/3 - (2*Log[1 - x]^2)/3 + (4*Log[1 - x]*Log[x])/3 - 
      (2*Log[x]^2)/3) + FF[(1 - x)^(-1)]*(((-4*I)/3)*Pi - (4*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[x] + (2*Log[x]^2)/3) + 
    FF[x]*((2*Pi^2)/3 - (4*Log[1 - x])/3 + (2*Log[1 - x]^2)/3 + 
      (4*Log[x])/3 - (4*Log[1 - x]*Log[x])/3 + (2*Log[x]^2)/3)) + 
  ep^2*COLOR[NfV2]*(104/9 + (6*I)*Pi - (7*Pi^2)/6 + (22*Log[1 - x])/9 - 
    Log[1 - x]^2/3 - (16*Log[x])/9 + Log[x]^2/3 + 
    FF[x^2]*((-13*Pi^2)/9 + (8*Pi^2*Log[1 - x])/9 - (13*Log[1 - x]^2)/9 + 
      (4*Log[1 - x]^3)/9 + (2*Pi^2*Log[x])/3 + (26*Log[1 - x]*Log[x])/9 - 
      (4*Log[1 - x]^2*Log[x])/3 - (13*Log[x]^2)/9 + (4*Log[x]^3)/9 + 
      ((-4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[2, x] - 
      (4*PolyLog[3, 1 - x])/3 - (4*PolyLog[3, x])/3) + 
    FF[x]*((13*Pi^2)/9 - (38*Log[1 - x])/9 - (8*Pi^2*Log[1 - x])/9 + 
      (19*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/9 + (38*Log[x])/9 - 
      (2*Pi^2*Log[x])/3 - (26*Log[1 - x]*Log[x])/9 + 
      (4*Log[1 - x]^2*Log[x])/3 + (7*Log[x]^2)/9 - (4*Log[x]^3)/9 + 
      ((4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[2, x] + 
      (4*PolyLog[3, 1 - x])/3 + (4*PolyLog[3, x])/3) + 
    FF[x^(-2)]*(((-26*I)/9)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
      (13*Log[1 - x]^2)/9 + ((2*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/9 + 
      (2*Log[1 - x]^2*Log[x])/3 + (((4*I)/3)*Pi + (4*Log[1 - x])/3)*
       PolyLog[2, x] + (4*PolyLog[3, 1 - x])/3 - (4*Zeta[3])/3) + 
    FF[(1 - x)^(-2)]*(((2*I)/9)*Pi^3 - ((26*I)/9)*Pi*Log[x] + 
      (2*Pi^2*Log[x])/3 - ((4*I)/3)*Pi*Log[1 - x]*Log[x] - (13*Log[x]^2)/9 + 
      ((2*I)/3)*Pi*Log[x]^2 - (2*Log[1 - x]*Log[x]^2)/3 + (4*Log[x]^3)/9 + 
      (((-4*I)/3)*Pi - (4*Log[x])/3)*PolyLog[2, x] + (4*PolyLog[3, x])/3 - 
      (4*Zeta[3])/3) + FF[x^(-1)]*(((-38*I)/9)*Pi + (2*Pi^2)/3 - 
      (38*Log[1 - x])/9 + ((26*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/9 + 
      (19*Log[1 - x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]^2 - (4*Log[1 - x]^3)/9 - 
      (2*Log[1 - x]^2*Log[x])/3 + (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*
       PolyLog[2, x] - (4*PolyLog[3, 1 - x])/3 + (4*Zeta[3])/3) + 
    FF[(1 - x)^(-1)]*(((-38*I)/9)*Pi + (2*Pi^2)/3 - ((2*I)/9)*Pi^3 - 
      (38*Log[x])/9 + ((26*I)/9)*Pi*Log[x] - (2*Pi^2*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] + (19*Log[x]^2)/9 - 
      ((2*I)/3)*Pi*Log[x]^2 + (2*Log[1 - x]*Log[x]^2)/3 - (4*Log[x]^3)/9 + 
      (((4*I)/3)*Pi + (4*Log[x])/3)*PolyLog[2, x] - (4*PolyLog[3, x])/3 + 
      (4*Zeta[3])/3)) + ep^3*COLOR[NfV2]*(640/27 + (14*I)*Pi - (31*Pi^2)/9 - 
    (I/2)*Pi^3 + (170*Log[1 - x])/27 - (Pi^2*Log[1 - x])/18 - 
    (11*Log[1 - x]^2)/9 + Log[1 - x]^3/9 - (104*Log[x])/27 + 
    (Pi^2*Log[x])/18 + (8*Log[x]^2)/9 - Log[x]^3/9 + 
    FF[x]*((80*Pi^2)/27 + Pi^4/270 - (274*Log[1 - x])/27 - 
      (49*Pi^2*Log[1 - x])/27 + (137*Log[1 - x]^2)/27 + 
      (7*Pi^2*Log[1 - x]^2)/18 - (32*Log[1 - x]^3)/27 + Log[1 - x]^4/6 + 
      (274*Log[x])/27 - (14*Pi^2*Log[x])/9 - (160*Log[1 - x]*Log[x])/27 + 
      Pi^2*Log[1 - x]*Log[x] + (26*Log[1 - x]^2*Log[x])/9 - 
      (4*Log[1 - x]^3*Log[x])/9 + (23*Log[x]^2)/27 + (5*Pi^2*Log[x]^2)/18 - 
      (2*Log[1 - x]^2*Log[x]^2)/3 - (20*Log[x]^3)/27 + 
      (2*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      ((26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3 - (26*Log[x])/9 + 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (26/9 - (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (26/9 - (4*Log[1 - x])/3)*PolyLog[3, x] - 
      (4*PolyLog[4, 1 - x])/3 - (4*PolyLog[4, x])/3) + 
    FF[x^2]*((-80*Pi^2)/27 - Pi^4/270 + (52*Pi^2*Log[1 - x])/27 - 
      (80*Log[1 - x]^2)/27 - (7*Pi^2*Log[1 - x]^2)/18 + 
      (26*Log[1 - x]^3)/27 - Log[1 - x]^4/6 + (13*Pi^2*Log[x])/9 + 
      (160*Log[1 - x]*Log[x])/27 - Pi^2*Log[1 - x]*Log[x] - 
      (26*Log[1 - x]^2*Log[x])/9 + (4*Log[1 - x]^3*Log[x])/9 - 
      (80*Log[x]^2)/27 - (5*Pi^2*Log[x]^2)/18 + (2*Log[1 - x]^2*Log[x]^2)/3 + 
      (26*Log[x]^3)/27 - (2*Log[1 - x]*Log[x]^3)/9 - Log[x]^4/6 + 
      ((-26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3 + (26*Log[x])/9 - 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (-26/9 + (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (-26/9 + (4*Log[1 - x])/3)*PolyLog[3, x] + 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, x])/3) - (14*Zeta[3])/3 + 
    FF[x^(-2)]*(((-160*I)/27)*Pi*Log[1 - x] + (26*Pi^2*Log[1 - x])/27 + 
      (I/9)*Pi^3*Log[1 - x] - (80*Log[1 - x]^2)/27 + 
      ((13*I)/9)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/18 + 
      (26*Log[1 - x]^3)/27 - ((2*I)/9)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/9 + 
      (13*Log[1 - x]^2*Log[x])/9 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((4*I)/3)*Pi + (4*Log[1 - x])/3)*PolyLog[3, x] - (4*PolyLog[4, x])/3 - 
      (4*PolyLog[4, -(x/(1 - x))])/3 - (26*Zeta[3])/9 - 
      ((4*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-2)]*(((13*I)/27)*Pi^3 - 
      (23*Pi^4)/270 + (Pi^2*Log[1 - x]^2)/9 + Log[1 - x]^4/18 - 
      ((160*I)/27)*Pi*Log[x] + (13*Pi^2*Log[x])/9 + (I/9)*Pi^3*Log[x] - 
      ((26*I)/9)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - 
      (2*Log[1 - x]^3*Log[x])/9 - (80*Log[x]^2)/27 + ((13*I)/9)*Pi*Log[x]^2 - 
      (5*Pi^2*Log[x]^2)/18 - (13*Log[1 - x]*Log[x]^2)/9 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/3 + 
      (26*Log[x]^3)/27 - ((2*I)/9)*Pi*Log[x]^3 + (4*Log[1 - x]*Log[x]^3)/9 - 
      Log[x]^4/6 + (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[x])/9 + 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (((4*I)/3)*Pi + (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[3, x] - 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, -(x/(1 - x))])/3 - 
      (26*Zeta[3])/9 - ((4*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*
     (((-274*I)/27)*Pi + (19*Pi^2)/9 - ((4*I)/27)*Pi^3 + (23*Pi^4)/270 - 
      (Pi^2*Log[1 - x]^2)/9 - Log[1 - x]^4/18 - (274*Log[x])/27 + 
      ((160*I)/27)*Pi*Log[x] - (4*Pi^2*Log[x])/3 - (I/9)*Pi^3*Log[x] + 
      ((26*I)/9)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 + 
      (2*Log[1 - x]^3*Log[x])/9 + (137*Log[x]^2)/27 - 
      ((13*I)/9)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/18 + 
      (13*Log[1 - x]*Log[x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/3 - (32*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[x]^3 - 
      (4*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[x])/9 - (2*Log[x]^2)/3)*
       PolyLog[2, x] + (((-4*I)/3)*Pi - (4*Log[x])/3)*PolyLog[3, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, x] + (4*PolyLog[4, 1 - x])/3 - 
      (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3]) + FF[x^(-1)]*(((-274*I)/27)*Pi + (19*Pi^2)/9 + 
      (I/3)*Pi^3 - (274*Log[1 - x])/27 + ((160*I)/27)*Pi*Log[1 - x] - 
      (23*Pi^2*Log[1 - x])/27 - (I/9)*Pi^3*Log[1 - x] + 
      (137*Log[1 - x]^2)/27 - ((13*I)/9)*Pi*Log[1 - x]^2 + 
      (5*Pi^2*Log[1 - x]^2)/18 - (32*Log[1 - x]^3)/27 + 
      ((2*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 - 
      (13*Log[1 - x]^2*Log[x])/9 - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*PolyLog[3, x] + 
      (4*PolyLog[4, x])/3 + (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3])) + ep^4*COLOR[NfV2]*(3872/81 + (30*I)*Pi - 
    (215*Pi^2)/27 - ((3*I)/2)*Pi^3 + (73*Pi^4)/720 + (1150*Log[1 - x])/81 - 
    (11*Pi^2*Log[1 - x])/54 - (85*Log[1 - x]^2)/27 + (Pi^2*Log[1 - x]^2)/36 + 
    (11*Log[1 - x]^3)/27 - Log[1 - x]^4/36 - (640*Log[x])/81 + 
    (4*Pi^2*Log[x])/27 + (52*Log[x]^2)/27 - (Pi^2*Log[x]^2)/36 - 
    (8*Log[x]^3)/27 + Log[x]^4/36 - (112*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 
    (14*Log[1 - x]*Zeta[3])/9 + (14*Log[x]*Zeta[3])/9 + 
    FF[x^(-1)]*(((-1790*I)/81)*Pi + (137*Pi^2)/27 + ((19*I)/18)*Pi^3 - 
      Pi^4/9 - (1790*Log[1 - x])/81 + ((968*I)/81)*Pi*Log[1 - x] - 
      (263*Pi^2*Log[1 - x])/162 - ((13*I)/54)*Pi^3*Log[1 - x] - 
      (Pi^4*Log[1 - x])/54 + (895*Log[1 - x]^2)/81 - 
      ((80*I)/27)*Pi*Log[1 - x]^2 + (59*Pi^2*Log[1 - x]^2)/108 + 
      (I/6)*Pi^3*Log[1 - x]^2 - (217*Log[1 - x]^3)/81 + 
      ((13*I)/27)*Pi*Log[1 - x]^3 - (2*Pi^2*Log[1 - x]^3)/27 + 
      (29*Log[1 - x]^4)/54 - Log[1 - x]^5/18 - (80*Log[1 - x]^2*Log[x])/27 - 
      ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/18 + 
      (((-160*I)/27)*Pi + (13*Pi^2)/9 + (I/3)*Pi^3 - (160*Log[1 - x])/27 + 
        (Pi^2*Log[1 - x])/9 + (13*Log[1 - x]^2)/9 - (2*Log[1 - x]^3)/9)*
       PolyLog[2, x] + (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*
       PolyLog[3, 1 - x] + (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + 
        (2*Log[1 - x]^2)/3)*PolyLog[3, x] + (26/9 - (4*Log[1 - x])/3)*
       PolyLog[4, x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (4*PolyLog[5, x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
      (160*Zeta[3])/27 + (6*I)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 + 
      (28*Log[1 - x]*Zeta[3])/9 - ((28*I)/9)*Pi*Log[1 - x]*Zeta[3] - 
      (14*Log[1 - x]^2*Zeta[3])/9) + FF[x^(-2)]*
     (((-968*I)/81)*Pi*Log[1 - x] + (160*Pi^2*Log[1 - x])/81 + 
      ((13*I)/54)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/54 - 
      (484*Log[1 - x]^2)/81 + ((80*I)/27)*Pi*Log[1 - x]^2 - 
      (65*Pi^2*Log[1 - x]^2)/108 - (I/6)*Pi^3*Log[1 - x]^2 + 
      (160*Log[1 - x]^3)/81 - ((13*I)/27)*Pi*Log[1 - x]^3 + 
      (2*Pi^2*Log[1 - x]^3)/27 - (13*Log[1 - x]^4)/27 + Log[1 - x]^5/18 + 
      (80*Log[1 - x]^2*Log[x])/27 + ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Pi^2*Log[1 - x]^2*Log[x])/18 + (((160*I)/27)*Pi - (13*Pi^2)/9 - 
        (I/3)*Pi^3 + (160*Log[1 - x])/27 - (Pi^2*Log[1 - x])/9 - 
        (13*Log[1 - x]^2)/9 + (2*Log[1 - x]^3)/9)*PolyLog[2, x] + 
      (160/27 + ((26*I)/9)*Pi - (7*Pi^2)/9)*PolyLog[3, 1 - x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (-26/9 + (4*Log[1 - x])/3)*PolyLog[4, x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - (4*PolyLog[5, x])/3 - 
      (4*PolyLog[5, -(x/(1 - x))])/3 - (160*Zeta[3])/27 - 
      ((26*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/9 + ((28*I)/9)*Pi*Log[1 - x]*
       Zeta[3] + (14*Log[1 - x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-1)]*(((-1790*I)/81)*Pi + (137*Pi^2)/27 + ((11*I)/162)*Pi^3 + 
      (119*Pi^4)/1620 + ((4*I)/135)*Pi^5 - (7*Pi^4*Log[1 - x])/270 - 
      (13*Pi^2*Log[1 - x]^2)/54 - (I/9)*Pi^3*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^3)/27 - (13*Log[1 - x]^4)/108 - 
      (I/18)*Pi*Log[1 - x]^4 - Log[1 - x]^5/90 - (1790*Log[x])/81 + 
      ((968*I)/81)*Pi*Log[x] - (47*Pi^2*Log[x])/18 - 
      ((13*I)/54)*Pi^3*Log[x] + (7*Pi^4*Log[x])/270 + 
      ((160*I)/27)*Pi*Log[1 - x]*Log[x] - (26*Pi^2*Log[1 - x]*Log[x])/27 - 
      (I/9)*Pi^3*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/9 + 
      (13*Log[1 - x]^3*Log[x])/27 + ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/18 + (895*Log[x]^2)/81 - 
      ((80*I)/27)*Pi*Log[x]^2 + (59*Pi^2*Log[x]^2)/108 + 
      (I/18)*Pi^3*Log[x]^2 + (80*Log[1 - x]*Log[x]^2)/27 - 
      ((13*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/6 - 
      (13*Log[1 - x]^2*Log[x]^2)/18 - (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/9 - (217*Log[x]^3)/81 + 
      ((13*I)/27)*Pi*Log[x]^3 - (2*Pi^2*Log[x]^3)/27 - 
      (26*Log[1 - x]*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
      (Log[1 - x]^2*Log[x]^3)/9 + (5*Log[x]^4)/12 - (I/18)*Pi*Log[x]^4 + 
      (Log[1 - x]*Log[x]^4)/6 - (2*Log[x]^5)/45 + 
      (((160*I)/27)*Pi - (13*Pi^2)/9 - (I/3)*Pi^3 + (160*Log[x])/27 - 
        (Pi^2*Log[x])/9 - (13*Log[x]^2)/9 + (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[x])/9 + (2*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*
       PolyLog[3, x] + (26/9 - (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (4*PolyLog[5, 1 - x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
      (160*Zeta[3])/27 + (6*I)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 + 
      (28*Log[x]*Zeta[3])/9 - ((28*I)/9)*Pi*Log[x]*Zeta[3] - 
      (14*Log[x]^2*Zeta[3])/9) + FF[x]*((484*Pi^2)/81 + (13*Pi^4)/1620 - 
      (1790*Log[1 - x])/81 - (583*Pi^2*Log[1 - x])/162 + 
      (2*Pi^4*Log[1 - x])/135 + (895*Log[1 - x]^2)/81 + 
      (85*Pi^2*Log[1 - x]^2)/108 - (217*Log[1 - x]^3)/81 - 
      (Pi^2*Log[1 - x]^3)/9 + (5*Log[1 - x]^4)/12 - (2*Log[1 - x]^5)/45 + 
      (1790*Log[x])/81 - (179*Pi^2*Log[x])/54 - (Pi^4*Log[x])/270 - 
      (968*Log[1 - x]*Log[x])/81 + (13*Pi^2*Log[1 - x]*Log[x])/6 + 
      (160*Log[1 - x]^2*Log[x])/27 - (5*Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (26*Log[1 - x]^3*Log[x])/27 + (Log[1 - x]^4*Log[x])/9 + 
      (73*Log[x]^2)/81 + (71*Pi^2*Log[x]^2)/108 - 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - (13*Log[1 - x]^2*Log[x]^2)/9 + 
      (2*Log[1 - x]^3*Log[x]^2)/9 - (103*Log[x]^3)/81 - 
      (2*Pi^2*Log[x]^3)/27 + (13*Log[1 - x]*Log[x]^3)/27 + 
      (2*Log[1 - x]^2*Log[x]^3)/9 + (11*Log[x]^4)/36 - 
      (Log[1 - x]*Log[x]^4)/9 - (2*Log[x]^5)/45 + 
      ((160*Log[1 - x])/27 - (Pi^2*Log[1 - x])/9 - (13*Log[1 - x]^2)/9 + 
        (2*Log[1 - x]^3)/9 - (160*Log[x])/27 + (Pi^2*Log[x])/9 + 
        (13*Log[x]^2)/9 - (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (160/27 - Pi^2/9 - (26*Log[x])/9 + (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (160/27 - Pi^2/9 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (-26/9 + (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 + (4*Log[1 - x])/3)*PolyLog[4, x] + (4*PolyLog[5, 1 - x])/3 + 
      (4*PolyLog[5, x])/3 - (14*Pi^2*Zeta[3])/9 + (28*Log[1 - x]*Zeta[3])/9 - 
      (14*Log[1 - x]^2*Zeta[3])/9 - (28*Log[x]*Zeta[3])/9 + 
      (28*Log[1 - x]*Log[x]*Zeta[3])/9 - (14*Log[x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-2)]*(((80*I)/81)*Pi^3 - (299*Pi^4)/1620 - ((4*I)/135)*Pi^5 + 
      (7*Pi^4*Log[1 - x])/270 + (13*Pi^2*Log[1 - x]^2)/54 + 
      (I/9)*Pi^3*Log[1 - x]^2 + (Pi^2*Log[1 - x]^3)/27 + 
      (13*Log[1 - x]^4)/108 + (I/18)*Pi*Log[1 - x]^4 + Log[1 - x]^5/90 - 
      ((968*I)/81)*Pi*Log[x] + (80*Pi^2*Log[x])/27 + 
      ((13*I)/54)*Pi^3*Log[x] - (7*Pi^4*Log[x])/270 - 
      ((160*I)/27)*Pi*Log[1 - x]*Log[x] + (26*Pi^2*Log[1 - x]*Log[x])/27 + 
      (I/9)*Pi^3*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (13*Log[1 - x]^3*Log[x])/27 - ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (Log[1 - x]^4*Log[x])/18 - (484*Log[x]^2)/81 + 
      ((80*I)/27)*Pi*Log[x]^2 - (65*Pi^2*Log[x]^2)/108 - 
      (I/18)*Pi^3*Log[x]^2 - (80*Log[1 - x]*Log[x]^2)/27 + 
      ((13*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/6 + 
      (13*Log[1 - x]^2*Log[x]^2)/18 + (I/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (Log[1 - x]^3*Log[x]^2)/9 + (160*Log[x]^3)/81 - 
      ((13*I)/27)*Pi*Log[x]^3 + (2*Pi^2*Log[x]^3)/27 + 
      (26*Log[1 - x]*Log[x]^3)/27 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
      (Log[1 - x]^2*Log[x]^3)/9 - (13*Log[x]^4)/36 + (I/18)*Pi*Log[x]^4 - 
      (Log[1 - x]*Log[x]^4)/6 + (2*Log[x]^5)/45 + 
      (((-160*I)/27)*Pi + (13*Pi^2)/9 + (I/3)*Pi^3 - (160*Log[x])/27 + 
        (Pi^2*Log[x])/9 + (13*Log[x]^2)/9 - (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[x])/9 - (2*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (160/27 + ((26*I)/9)*Pi - (7*Pi^2)/9)*
       PolyLog[3, x] + (-26/9 + (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (26/9 + ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - 
      (4*PolyLog[5, 1 - x])/3 - (4*PolyLog[5, -(x/(1 - x))])/3 - 
      (160*Zeta[3])/27 - ((26*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/9 + 
      ((28*I)/9)*Pi*Log[x]*Zeta[3] + (14*Log[x]^2*Zeta[3])/9) + 
    FF[x^2]*((-484*Pi^2)/81 - (13*Pi^4)/1620 + (320*Pi^2*Log[1 - x])/81 - 
      (2*Pi^4*Log[1 - x])/135 - (484*Log[1 - x]^2)/81 - 
      (91*Pi^2*Log[1 - x]^2)/108 + (160*Log[1 - x]^3)/81 + 
      (Pi^2*Log[1 - x]^3)/9 - (13*Log[1 - x]^4)/36 + (2*Log[1 - x]^5)/45 + 
      (80*Pi^2*Log[x])/27 + (Pi^4*Log[x])/270 + (968*Log[1 - x]*Log[x])/81 - 
      (13*Pi^2*Log[1 - x]*Log[x])/6 - (160*Log[1 - x]^2*Log[x])/27 + 
      (5*Pi^2*Log[1 - x]^2*Log[x])/9 + (26*Log[1 - x]^3*Log[x])/27 - 
      (Log[1 - x]^4*Log[x])/9 - (484*Log[x]^2)/81 - (65*Pi^2*Log[x]^2)/108 + 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + (13*Log[1 - x]^2*Log[x]^2)/9 - 
      (2*Log[1 - x]^3*Log[x]^2)/9 + (160*Log[x]^3)/81 + 
      (2*Pi^2*Log[x]^3)/27 - (13*Log[1 - x]*Log[x]^3)/27 - 
      (2*Log[1 - x]^2*Log[x]^3)/9 - (13*Log[x]^4)/36 + 
      (Log[1 - x]*Log[x]^4)/9 + (2*Log[x]^5)/45 + 
      ((-160*Log[1 - x])/27 + (Pi^2*Log[1 - x])/9 + (13*Log[1 - x]^2)/9 - 
        (2*Log[1 - x]^3)/9 + (160*Log[x])/27 - (Pi^2*Log[x])/9 - 
        (13*Log[x]^2)/9 + (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (-160/27 + Pi^2/9 + (26*Log[x])/9 - (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (-160/27 + Pi^2/9 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (26/9 - (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (26/9 - (4*Log[1 - x])/3)*PolyLog[4, x] - (4*PolyLog[5, 1 - x])/3 - 
      (4*PolyLog[5, x])/3 + (14*Pi^2*Zeta[3])/9 + (14*Log[1 - x]^2*Zeta[3])/
       9 - (28*Log[1 - x]*Log[x]*Zeta[3])/9 + (14*Log[x]^2*Zeta[3])/9)), 
 2*COLOR[NfV2] + ep*COLOR[NfV2]*(16/3 + (2*I)*Pi + (2*Log[1 - x])/3 + 
    FF[x^(-2)]*(((-4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3) + 
    FF[x^(-1)]*(((-4*I)/3)*Pi - (4*Log[1 - x])/3 + ((4*I)/3)*Pi*Log[1 - x] + 
      (2*Log[1 - x]^2)/3) - (2*Log[x])/3 + FF[(1 - x)^(-2)]*
     (((-4*I)/3)*Pi*Log[x] - (2*Log[x]^2)/3) + 
    FF[x^2]*((-2*Pi^2)/3 - (2*Log[1 - x]^2)/3 + (4*Log[1 - x]*Log[x])/3 - 
      (2*Log[x]^2)/3) + FF[(1 - x)^(-1)]*(((-4*I)/3)*Pi - (4*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[x] + (2*Log[x]^2)/3) + 
    FF[x]*((2*Pi^2)/3 - (4*Log[1 - x])/3 + (2*Log[1 - x]^2)/3 + 
      (4*Log[x])/3 - (4*Log[1 - x]*Log[x])/3 + (2*Log[x]^2)/3)) + 
  ep^2*COLOR[NfV2]*(104/9 + (6*I)*Pi - (7*Pi^2)/6 + (22*Log[1 - x])/9 - 
    Log[1 - x]^2/3 - (16*Log[x])/9 + Log[x]^2/3 + 
    FF[x^2]*((-13*Pi^2)/9 + (8*Pi^2*Log[1 - x])/9 - (13*Log[1 - x]^2)/9 + 
      (4*Log[1 - x]^3)/9 + (2*Pi^2*Log[x])/3 + (26*Log[1 - x]*Log[x])/9 - 
      (4*Log[1 - x]^2*Log[x])/3 - (13*Log[x]^2)/9 + (4*Log[x]^3)/9 + 
      ((-4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[2, x] - 
      (4*PolyLog[3, 1 - x])/3 - (4*PolyLog[3, x])/3) + 
    FF[x]*((13*Pi^2)/9 - (38*Log[1 - x])/9 - (8*Pi^2*Log[1 - x])/9 + 
      (19*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/9 + (38*Log[x])/9 - 
      (2*Pi^2*Log[x])/3 - (26*Log[1 - x]*Log[x])/9 + 
      (4*Log[1 - x]^2*Log[x])/3 + (7*Log[x]^2)/9 - (4*Log[x]^3)/9 + 
      ((4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[2, x] + 
      (4*PolyLog[3, 1 - x])/3 + (4*PolyLog[3, x])/3) + 
    FF[x^(-2)]*(((-26*I)/9)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
      (13*Log[1 - x]^2)/9 + ((2*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/9 + 
      (2*Log[1 - x]^2*Log[x])/3 + (((4*I)/3)*Pi + (4*Log[1 - x])/3)*
       PolyLog[2, x] + (4*PolyLog[3, 1 - x])/3 - (4*Zeta[3])/3) + 
    FF[(1 - x)^(-2)]*(((2*I)/9)*Pi^3 - ((26*I)/9)*Pi*Log[x] + 
      (2*Pi^2*Log[x])/3 - ((4*I)/3)*Pi*Log[1 - x]*Log[x] - (13*Log[x]^2)/9 + 
      ((2*I)/3)*Pi*Log[x]^2 - (2*Log[1 - x]*Log[x]^2)/3 + (4*Log[x]^3)/9 + 
      (((-4*I)/3)*Pi - (4*Log[x])/3)*PolyLog[2, x] + (4*PolyLog[3, x])/3 - 
      (4*Zeta[3])/3) + FF[x^(-1)]*(((-38*I)/9)*Pi + (2*Pi^2)/3 - 
      (38*Log[1 - x])/9 + ((26*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/9 + 
      (19*Log[1 - x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]^2 - (4*Log[1 - x]^3)/9 - 
      (2*Log[1 - x]^2*Log[x])/3 + (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*
       PolyLog[2, x] - (4*PolyLog[3, 1 - x])/3 + (4*Zeta[3])/3) + 
    FF[(1 - x)^(-1)]*(((-38*I)/9)*Pi + (2*Pi^2)/3 - ((2*I)/9)*Pi^3 - 
      (38*Log[x])/9 + ((26*I)/9)*Pi*Log[x] - (2*Pi^2*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] + (19*Log[x]^2)/9 - 
      ((2*I)/3)*Pi*Log[x]^2 + (2*Log[1 - x]*Log[x]^2)/3 - (4*Log[x]^3)/9 + 
      (((4*I)/3)*Pi + (4*Log[x])/3)*PolyLog[2, x] - (4*PolyLog[3, x])/3 + 
      (4*Zeta[3])/3)) + ep^3*COLOR[NfV2]*(640/27 + (14*I)*Pi - (31*Pi^2)/9 - 
    (I/2)*Pi^3 + (170*Log[1 - x])/27 - (Pi^2*Log[1 - x])/18 - 
    (11*Log[1 - x]^2)/9 + Log[1 - x]^3/9 - (104*Log[x])/27 + 
    (Pi^2*Log[x])/18 + (8*Log[x]^2)/9 - Log[x]^3/9 + 
    FF[x]*((80*Pi^2)/27 + Pi^4/270 - (274*Log[1 - x])/27 - 
      (49*Pi^2*Log[1 - x])/27 + (137*Log[1 - x]^2)/27 + 
      (7*Pi^2*Log[1 - x]^2)/18 - (32*Log[1 - x]^3)/27 + Log[1 - x]^4/6 + 
      (274*Log[x])/27 - (14*Pi^2*Log[x])/9 - (160*Log[1 - x]*Log[x])/27 + 
      Pi^2*Log[1 - x]*Log[x] + (26*Log[1 - x]^2*Log[x])/9 - 
      (4*Log[1 - x]^3*Log[x])/9 + (23*Log[x]^2)/27 + (5*Pi^2*Log[x]^2)/18 - 
      (2*Log[1 - x]^2*Log[x]^2)/3 - (20*Log[x]^3)/27 + 
      (2*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      ((26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3 - (26*Log[x])/9 + 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (26/9 - (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (26/9 - (4*Log[1 - x])/3)*PolyLog[3, x] - 
      (4*PolyLog[4, 1 - x])/3 - (4*PolyLog[4, x])/3) + 
    FF[x^2]*((-80*Pi^2)/27 - Pi^4/270 + (52*Pi^2*Log[1 - x])/27 - 
      (80*Log[1 - x]^2)/27 - (7*Pi^2*Log[1 - x]^2)/18 + 
      (26*Log[1 - x]^3)/27 - Log[1 - x]^4/6 + (13*Pi^2*Log[x])/9 + 
      (160*Log[1 - x]*Log[x])/27 - Pi^2*Log[1 - x]*Log[x] - 
      (26*Log[1 - x]^2*Log[x])/9 + (4*Log[1 - x]^3*Log[x])/9 - 
      (80*Log[x]^2)/27 - (5*Pi^2*Log[x]^2)/18 + (2*Log[1 - x]^2*Log[x]^2)/3 + 
      (26*Log[x]^3)/27 - (2*Log[1 - x]*Log[x]^3)/9 - Log[x]^4/6 + 
      ((-26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3 + (26*Log[x])/9 - 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (-26/9 + (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (-26/9 + (4*Log[1 - x])/3)*PolyLog[3, x] + 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, x])/3) - (14*Zeta[3])/3 + 
    FF[x^(-2)]*(((-160*I)/27)*Pi*Log[1 - x] + (26*Pi^2*Log[1 - x])/27 + 
      (I/9)*Pi^3*Log[1 - x] - (80*Log[1 - x]^2)/27 + 
      ((13*I)/9)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/18 + 
      (26*Log[1 - x]^3)/27 - ((2*I)/9)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/9 + 
      (13*Log[1 - x]^2*Log[x])/9 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((4*I)/3)*Pi + (4*Log[1 - x])/3)*PolyLog[3, x] - (4*PolyLog[4, x])/3 - 
      (4*PolyLog[4, -(x/(1 - x))])/3 - (26*Zeta[3])/9 - 
      ((4*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-2)]*(((13*I)/27)*Pi^3 - 
      (23*Pi^4)/270 + (Pi^2*Log[1 - x]^2)/9 + Log[1 - x]^4/18 - 
      ((160*I)/27)*Pi*Log[x] + (13*Pi^2*Log[x])/9 + (I/9)*Pi^3*Log[x] - 
      ((26*I)/9)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - 
      (2*Log[1 - x]^3*Log[x])/9 - (80*Log[x]^2)/27 + ((13*I)/9)*Pi*Log[x]^2 - 
      (5*Pi^2*Log[x]^2)/18 - (13*Log[1 - x]*Log[x]^2)/9 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/3 + 
      (26*Log[x]^3)/27 - ((2*I)/9)*Pi*Log[x]^3 + (4*Log[1 - x]*Log[x]^3)/9 - 
      Log[x]^4/6 + (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[x])/9 + 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (((4*I)/3)*Pi + (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[3, x] - 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, -(x/(1 - x))])/3 - 
      (26*Zeta[3])/9 - ((4*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*
     (((-274*I)/27)*Pi + (19*Pi^2)/9 - ((4*I)/27)*Pi^3 + (23*Pi^4)/270 - 
      (Pi^2*Log[1 - x]^2)/9 - Log[1 - x]^4/18 - (274*Log[x])/27 + 
      ((160*I)/27)*Pi*Log[x] - (4*Pi^2*Log[x])/3 - (I/9)*Pi^3*Log[x] + 
      ((26*I)/9)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 + 
      (2*Log[1 - x]^3*Log[x])/9 + (137*Log[x]^2)/27 - 
      ((13*I)/9)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/18 + 
      (13*Log[1 - x]*Log[x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/3 - (32*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[x]^3 - 
      (4*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[x])/9 - (2*Log[x]^2)/3)*
       PolyLog[2, x] + (((-4*I)/3)*Pi - (4*Log[x])/3)*PolyLog[3, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, x] + (4*PolyLog[4, 1 - x])/3 - 
      (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3]) + FF[x^(-1)]*(((-274*I)/27)*Pi + (19*Pi^2)/9 + 
      (I/3)*Pi^3 - (274*Log[1 - x])/27 + ((160*I)/27)*Pi*Log[1 - x] - 
      (23*Pi^2*Log[1 - x])/27 - (I/9)*Pi^3*Log[1 - x] + 
      (137*Log[1 - x]^2)/27 - ((13*I)/9)*Pi*Log[1 - x]^2 + 
      (5*Pi^2*Log[1 - x]^2)/18 - (32*Log[1 - x]^3)/27 + 
      ((2*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 - 
      (13*Log[1 - x]^2*Log[x])/9 - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*PolyLog[3, x] + 
      (4*PolyLog[4, x])/3 + (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3])) + ep^4*COLOR[NfV2]*(3872/81 + (30*I)*Pi - 
    (215*Pi^2)/27 - ((3*I)/2)*Pi^3 + (73*Pi^4)/720 + (1150*Log[1 - x])/81 - 
    (11*Pi^2*Log[1 - x])/54 - (85*Log[1 - x]^2)/27 + (Pi^2*Log[1 - x]^2)/36 + 
    (11*Log[1 - x]^3)/27 - Log[1 - x]^4/36 - (640*Log[x])/81 + 
    (4*Pi^2*Log[x])/27 + (52*Log[x]^2)/27 - (Pi^2*Log[x]^2)/36 - 
    (8*Log[x]^3)/27 + Log[x]^4/36 - (112*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 
    (14*Log[1 - x]*Zeta[3])/9 + (14*Log[x]*Zeta[3])/9 + 
    FF[x^(-1)]*(((-1790*I)/81)*Pi + (137*Pi^2)/27 + ((19*I)/18)*Pi^3 - 
      Pi^4/9 - (1790*Log[1 - x])/81 + ((968*I)/81)*Pi*Log[1 - x] - 
      (263*Pi^2*Log[1 - x])/162 - ((13*I)/54)*Pi^3*Log[1 - x] - 
      (Pi^4*Log[1 - x])/54 + (895*Log[1 - x]^2)/81 - 
      ((80*I)/27)*Pi*Log[1 - x]^2 + (59*Pi^2*Log[1 - x]^2)/108 + 
      (I/6)*Pi^3*Log[1 - x]^2 - (217*Log[1 - x]^3)/81 + 
      ((13*I)/27)*Pi*Log[1 - x]^3 - (2*Pi^2*Log[1 - x]^3)/27 + 
      (29*Log[1 - x]^4)/54 - Log[1 - x]^5/18 - (80*Log[1 - x]^2*Log[x])/27 - 
      ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/18 + 
      (((-160*I)/27)*Pi + (13*Pi^2)/9 + (I/3)*Pi^3 - (160*Log[1 - x])/27 + 
        (Pi^2*Log[1 - x])/9 + (13*Log[1 - x]^2)/9 - (2*Log[1 - x]^3)/9)*
       PolyLog[2, x] + (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*
       PolyLog[3, 1 - x] + (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + 
        (2*Log[1 - x]^2)/3)*PolyLog[3, x] + (26/9 - (4*Log[1 - x])/3)*
       PolyLog[4, x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (4*PolyLog[5, x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
      (160*Zeta[3])/27 + (6*I)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 + 
      (28*Log[1 - x]*Zeta[3])/9 - ((28*I)/9)*Pi*Log[1 - x]*Zeta[3] - 
      (14*Log[1 - x]^2*Zeta[3])/9) + FF[x^(-2)]*
     (((-968*I)/81)*Pi*Log[1 - x] + (160*Pi^2*Log[1 - x])/81 + 
      ((13*I)/54)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/54 - 
      (484*Log[1 - x]^2)/81 + ((80*I)/27)*Pi*Log[1 - x]^2 - 
      (65*Pi^2*Log[1 - x]^2)/108 - (I/6)*Pi^3*Log[1 - x]^2 + 
      (160*Log[1 - x]^3)/81 - ((13*I)/27)*Pi*Log[1 - x]^3 + 
      (2*Pi^2*Log[1 - x]^3)/27 - (13*Log[1 - x]^4)/27 + Log[1 - x]^5/18 + 
      (80*Log[1 - x]^2*Log[x])/27 + ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Pi^2*Log[1 - x]^2*Log[x])/18 + (((160*I)/27)*Pi - (13*Pi^2)/9 - 
        (I/3)*Pi^3 + (160*Log[1 - x])/27 - (Pi^2*Log[1 - x])/9 - 
        (13*Log[1 - x]^2)/9 + (2*Log[1 - x]^3)/9)*PolyLog[2, x] + 
      (160/27 + ((26*I)/9)*Pi - (7*Pi^2)/9)*PolyLog[3, 1 - x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (-26/9 + (4*Log[1 - x])/3)*PolyLog[4, x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - (4*PolyLog[5, x])/3 - 
      (4*PolyLog[5, -(x/(1 - x))])/3 - (160*Zeta[3])/27 - 
      ((26*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/9 + ((28*I)/9)*Pi*Log[1 - x]*
       Zeta[3] + (14*Log[1 - x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-1)]*(((-1790*I)/81)*Pi + (137*Pi^2)/27 + ((11*I)/162)*Pi^3 + 
      (119*Pi^4)/1620 + ((4*I)/135)*Pi^5 - (7*Pi^4*Log[1 - x])/270 - 
      (13*Pi^2*Log[1 - x]^2)/54 - (I/9)*Pi^3*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^3)/27 - (13*Log[1 - x]^4)/108 - 
      (I/18)*Pi*Log[1 - x]^4 - Log[1 - x]^5/90 - (1790*Log[x])/81 + 
      ((968*I)/81)*Pi*Log[x] - (47*Pi^2*Log[x])/18 - 
      ((13*I)/54)*Pi^3*Log[x] + (7*Pi^4*Log[x])/270 + 
      ((160*I)/27)*Pi*Log[1 - x]*Log[x] - (26*Pi^2*Log[1 - x]*Log[x])/27 - 
      (I/9)*Pi^3*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/9 + 
      (13*Log[1 - x]^3*Log[x])/27 + ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/18 + (895*Log[x]^2)/81 - 
      ((80*I)/27)*Pi*Log[x]^2 + (59*Pi^2*Log[x]^2)/108 + 
      (I/18)*Pi^3*Log[x]^2 + (80*Log[1 - x]*Log[x]^2)/27 - 
      ((13*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/6 - 
      (13*Log[1 - x]^2*Log[x]^2)/18 - (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/9 - (217*Log[x]^3)/81 + 
      ((13*I)/27)*Pi*Log[x]^3 - (2*Pi^2*Log[x]^3)/27 - 
      (26*Log[1 - x]*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
      (Log[1 - x]^2*Log[x]^3)/9 + (5*Log[x]^4)/12 - (I/18)*Pi*Log[x]^4 + 
      (Log[1 - x]*Log[x]^4)/6 - (2*Log[x]^5)/45 + 
      (((160*I)/27)*Pi - (13*Pi^2)/9 - (I/3)*Pi^3 + (160*Log[x])/27 - 
        (Pi^2*Log[x])/9 - (13*Log[x]^2)/9 + (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[x])/9 + (2*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*
       PolyLog[3, x] + (26/9 - (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (4*PolyLog[5, 1 - x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
      (160*Zeta[3])/27 + (6*I)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 + 
      (28*Log[x]*Zeta[3])/9 - ((28*I)/9)*Pi*Log[x]*Zeta[3] - 
      (14*Log[x]^2*Zeta[3])/9) + FF[x]*((484*Pi^2)/81 + (13*Pi^4)/1620 - 
      (1790*Log[1 - x])/81 - (583*Pi^2*Log[1 - x])/162 + 
      (2*Pi^4*Log[1 - x])/135 + (895*Log[1 - x]^2)/81 + 
      (85*Pi^2*Log[1 - x]^2)/108 - (217*Log[1 - x]^3)/81 - 
      (Pi^2*Log[1 - x]^3)/9 + (5*Log[1 - x]^4)/12 - (2*Log[1 - x]^5)/45 + 
      (1790*Log[x])/81 - (179*Pi^2*Log[x])/54 - (Pi^4*Log[x])/270 - 
      (968*Log[1 - x]*Log[x])/81 + (13*Pi^2*Log[1 - x]*Log[x])/6 + 
      (160*Log[1 - x]^2*Log[x])/27 - (5*Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (26*Log[1 - x]^3*Log[x])/27 + (Log[1 - x]^4*Log[x])/9 + 
      (73*Log[x]^2)/81 + (71*Pi^2*Log[x]^2)/108 - 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - (13*Log[1 - x]^2*Log[x]^2)/9 + 
      (2*Log[1 - x]^3*Log[x]^2)/9 - (103*Log[x]^3)/81 - 
      (2*Pi^2*Log[x]^3)/27 + (13*Log[1 - x]*Log[x]^3)/27 + 
      (2*Log[1 - x]^2*Log[x]^3)/9 + (11*Log[x]^4)/36 - 
      (Log[1 - x]*Log[x]^4)/9 - (2*Log[x]^5)/45 + 
      ((160*Log[1 - x])/27 - (Pi^2*Log[1 - x])/9 - (13*Log[1 - x]^2)/9 + 
        (2*Log[1 - x]^3)/9 - (160*Log[x])/27 + (Pi^2*Log[x])/9 + 
        (13*Log[x]^2)/9 - (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (160/27 - Pi^2/9 - (26*Log[x])/9 + (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (160/27 - Pi^2/9 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (-26/9 + (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 + (4*Log[1 - x])/3)*PolyLog[4, x] + (4*PolyLog[5, 1 - x])/3 + 
      (4*PolyLog[5, x])/3 - (14*Pi^2*Zeta[3])/9 + (28*Log[1 - x]*Zeta[3])/9 - 
      (14*Log[1 - x]^2*Zeta[3])/9 - (28*Log[x]*Zeta[3])/9 + 
      (28*Log[1 - x]*Log[x]*Zeta[3])/9 - (14*Log[x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-2)]*(((80*I)/81)*Pi^3 - (299*Pi^4)/1620 - ((4*I)/135)*Pi^5 + 
      (7*Pi^4*Log[1 - x])/270 + (13*Pi^2*Log[1 - x]^2)/54 + 
      (I/9)*Pi^3*Log[1 - x]^2 + (Pi^2*Log[1 - x]^3)/27 + 
      (13*Log[1 - x]^4)/108 + (I/18)*Pi*Log[1 - x]^4 + Log[1 - x]^5/90 - 
      ((968*I)/81)*Pi*Log[x] + (80*Pi^2*Log[x])/27 + 
      ((13*I)/54)*Pi^3*Log[x] - (7*Pi^4*Log[x])/270 - 
      ((160*I)/27)*Pi*Log[1 - x]*Log[x] + (26*Pi^2*Log[1 - x]*Log[x])/27 + 
      (I/9)*Pi^3*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (13*Log[1 - x]^3*Log[x])/27 - ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (Log[1 - x]^4*Log[x])/18 - (484*Log[x]^2)/81 + 
      ((80*I)/27)*Pi*Log[x]^2 - (65*Pi^2*Log[x]^2)/108 - 
      (I/18)*Pi^3*Log[x]^2 - (80*Log[1 - x]*Log[x]^2)/27 + 
      ((13*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/6 + 
      (13*Log[1 - x]^2*Log[x]^2)/18 + (I/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (Log[1 - x]^3*Log[x]^2)/9 + (160*Log[x]^3)/81 - 
      ((13*I)/27)*Pi*Log[x]^3 + (2*Pi^2*Log[x]^3)/27 + 
      (26*Log[1 - x]*Log[x]^3)/27 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
      (Log[1 - x]^2*Log[x]^3)/9 - (13*Log[x]^4)/36 + (I/18)*Pi*Log[x]^4 - 
      (Log[1 - x]*Log[x]^4)/6 + (2*Log[x]^5)/45 + 
      (((-160*I)/27)*Pi + (13*Pi^2)/9 + (I/3)*Pi^3 - (160*Log[x])/27 + 
        (Pi^2*Log[x])/9 + (13*Log[x]^2)/9 - (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[x])/9 - (2*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (160/27 + ((26*I)/9)*Pi - (7*Pi^2)/9)*
       PolyLog[3, x] + (-26/9 + (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (26/9 + ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - 
      (4*PolyLog[5, 1 - x])/3 - (4*PolyLog[5, -(x/(1 - x))])/3 - 
      (160*Zeta[3])/27 - ((26*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/9 + 
      ((28*I)/9)*Pi*Log[x]*Zeta[3] + (14*Log[x]^2*Zeta[3])/9) + 
    FF[x^2]*((-484*Pi^2)/81 - (13*Pi^4)/1620 + (320*Pi^2*Log[1 - x])/81 - 
      (2*Pi^4*Log[1 - x])/135 - (484*Log[1 - x]^2)/81 - 
      (91*Pi^2*Log[1 - x]^2)/108 + (160*Log[1 - x]^3)/81 + 
      (Pi^2*Log[1 - x]^3)/9 - (13*Log[1 - x]^4)/36 + (2*Log[1 - x]^5)/45 + 
      (80*Pi^2*Log[x])/27 + (Pi^4*Log[x])/270 + (968*Log[1 - x]*Log[x])/81 - 
      (13*Pi^2*Log[1 - x]*Log[x])/6 - (160*Log[1 - x]^2*Log[x])/27 + 
      (5*Pi^2*Log[1 - x]^2*Log[x])/9 + (26*Log[1 - x]^3*Log[x])/27 - 
      (Log[1 - x]^4*Log[x])/9 - (484*Log[x]^2)/81 - (65*Pi^2*Log[x]^2)/108 + 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + (13*Log[1 - x]^2*Log[x]^2)/9 - 
      (2*Log[1 - x]^3*Log[x]^2)/9 + (160*Log[x]^3)/81 + 
      (2*Pi^2*Log[x]^3)/27 - (13*Log[1 - x]*Log[x]^3)/27 - 
      (2*Log[1 - x]^2*Log[x]^3)/9 - (13*Log[x]^4)/36 + 
      (Log[1 - x]*Log[x]^4)/9 + (2*Log[x]^5)/45 + 
      ((-160*Log[1 - x])/27 + (Pi^2*Log[1 - x])/9 + (13*Log[1 - x]^2)/9 - 
        (2*Log[1 - x]^3)/9 + (160*Log[x])/27 - (Pi^2*Log[x])/9 - 
        (13*Log[x]^2)/9 + (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (-160/27 + Pi^2/9 + (26*Log[x])/9 - (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (-160/27 + Pi^2/9 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (26/9 - (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (26/9 - (4*Log[1 - x])/3)*PolyLog[4, x] - (4*PolyLog[5, 1 - x])/3 - 
      (4*PolyLog[5, x])/3 + (14*Pi^2*Zeta[3])/9 + (14*Log[1 - x]^2*Zeta[3])/
       9 - (28*Log[1 - x]*Log[x]*Zeta[3])/9 + (14*Log[x]^2*Zeta[3])/9)), 
 2*COLOR[NfV2] + ep*COLOR[NfV2]*(16/3 + (2*I)*Pi + (2*Log[1 - x])/3 + 
    FF[x^(-2)]*(((-4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3) + 
    FF[x^(-1)]*(((-4*I)/3)*Pi - (4*Log[1 - x])/3 + ((4*I)/3)*Pi*Log[1 - x] + 
      (2*Log[1 - x]^2)/3) - (2*Log[x])/3 + FF[(1 - x)^(-2)]*
     (((-4*I)/3)*Pi*Log[x] - (2*Log[x]^2)/3) + 
    FF[x^2]*((-2*Pi^2)/3 - (2*Log[1 - x]^2)/3 + (4*Log[1 - x]*Log[x])/3 - 
      (2*Log[x]^2)/3) + FF[(1 - x)^(-1)]*(((-4*I)/3)*Pi - (4*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[x] + (2*Log[x]^2)/3) + 
    FF[x]*((2*Pi^2)/3 - (4*Log[1 - x])/3 + (2*Log[1 - x]^2)/3 + 
      (4*Log[x])/3 - (4*Log[1 - x]*Log[x])/3 + (2*Log[x]^2)/3)) + 
  ep^2*COLOR[NfV2]*(104/9 + (6*I)*Pi - (7*Pi^2)/6 + (22*Log[1 - x])/9 - 
    Log[1 - x]^2/3 - (16*Log[x])/9 + Log[x]^2/3 + 
    FF[x^2]*((-13*Pi^2)/9 + (8*Pi^2*Log[1 - x])/9 - (13*Log[1 - x]^2)/9 + 
      (4*Log[1 - x]^3)/9 + (2*Pi^2*Log[x])/3 + (26*Log[1 - x]*Log[x])/9 - 
      (4*Log[1 - x]^2*Log[x])/3 - (13*Log[x]^2)/9 + (4*Log[x]^3)/9 + 
      ((-4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[2, x] - 
      (4*PolyLog[3, 1 - x])/3 - (4*PolyLog[3, x])/3) + 
    FF[x]*((13*Pi^2)/9 - (38*Log[1 - x])/9 - (8*Pi^2*Log[1 - x])/9 + 
      (19*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/9 + (38*Log[x])/9 - 
      (2*Pi^2*Log[x])/3 - (26*Log[1 - x]*Log[x])/9 + 
      (4*Log[1 - x]^2*Log[x])/3 + (7*Log[x]^2)/9 - (4*Log[x]^3)/9 + 
      ((4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[2, x] + 
      (4*PolyLog[3, 1 - x])/3 + (4*PolyLog[3, x])/3) + 
    FF[x^(-2)]*(((-26*I)/9)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
      (13*Log[1 - x]^2)/9 + ((2*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/9 + 
      (2*Log[1 - x]^2*Log[x])/3 + (((4*I)/3)*Pi + (4*Log[1 - x])/3)*
       PolyLog[2, x] + (4*PolyLog[3, 1 - x])/3 - (4*Zeta[3])/3) + 
    FF[(1 - x)^(-2)]*(((2*I)/9)*Pi^3 - ((26*I)/9)*Pi*Log[x] + 
      (2*Pi^2*Log[x])/3 - ((4*I)/3)*Pi*Log[1 - x]*Log[x] - (13*Log[x]^2)/9 + 
      ((2*I)/3)*Pi*Log[x]^2 - (2*Log[1 - x]*Log[x]^2)/3 + (4*Log[x]^3)/9 + 
      (((-4*I)/3)*Pi - (4*Log[x])/3)*PolyLog[2, x] + (4*PolyLog[3, x])/3 - 
      (4*Zeta[3])/3) + FF[x^(-1)]*(((-38*I)/9)*Pi + (2*Pi^2)/3 - 
      (38*Log[1 - x])/9 + ((26*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/9 + 
      (19*Log[1 - x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]^2 - (4*Log[1 - x]^3)/9 - 
      (2*Log[1 - x]^2*Log[x])/3 + (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*
       PolyLog[2, x] - (4*PolyLog[3, 1 - x])/3 + (4*Zeta[3])/3) + 
    FF[(1 - x)^(-1)]*(((-38*I)/9)*Pi + (2*Pi^2)/3 - ((2*I)/9)*Pi^3 - 
      (38*Log[x])/9 + ((26*I)/9)*Pi*Log[x] - (2*Pi^2*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] + (19*Log[x]^2)/9 - 
      ((2*I)/3)*Pi*Log[x]^2 + (2*Log[1 - x]*Log[x]^2)/3 - (4*Log[x]^3)/9 + 
      (((4*I)/3)*Pi + (4*Log[x])/3)*PolyLog[2, x] - (4*PolyLog[3, x])/3 + 
      (4*Zeta[3])/3)) + ep^3*COLOR[NfV2]*(640/27 + (14*I)*Pi - (31*Pi^2)/9 - 
    (I/2)*Pi^3 + (170*Log[1 - x])/27 - (Pi^2*Log[1 - x])/18 - 
    (11*Log[1 - x]^2)/9 + Log[1 - x]^3/9 - (104*Log[x])/27 + 
    (Pi^2*Log[x])/18 + (8*Log[x]^2)/9 - Log[x]^3/9 + 
    FF[x]*((80*Pi^2)/27 + Pi^4/270 - (274*Log[1 - x])/27 - 
      (49*Pi^2*Log[1 - x])/27 + (137*Log[1 - x]^2)/27 + 
      (7*Pi^2*Log[1 - x]^2)/18 - (32*Log[1 - x]^3)/27 + Log[1 - x]^4/6 + 
      (274*Log[x])/27 - (14*Pi^2*Log[x])/9 - (160*Log[1 - x]*Log[x])/27 + 
      Pi^2*Log[1 - x]*Log[x] + (26*Log[1 - x]^2*Log[x])/9 - 
      (4*Log[1 - x]^3*Log[x])/9 + (23*Log[x]^2)/27 + (5*Pi^2*Log[x]^2)/18 - 
      (2*Log[1 - x]^2*Log[x]^2)/3 - (20*Log[x]^3)/27 + 
      (2*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      ((26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3 - (26*Log[x])/9 + 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (26/9 - (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (26/9 - (4*Log[1 - x])/3)*PolyLog[3, x] - 
      (4*PolyLog[4, 1 - x])/3 - (4*PolyLog[4, x])/3) + 
    FF[x^2]*((-80*Pi^2)/27 - Pi^4/270 + (52*Pi^2*Log[1 - x])/27 - 
      (80*Log[1 - x]^2)/27 - (7*Pi^2*Log[1 - x]^2)/18 + 
      (26*Log[1 - x]^3)/27 - Log[1 - x]^4/6 + (13*Pi^2*Log[x])/9 + 
      (160*Log[1 - x]*Log[x])/27 - Pi^2*Log[1 - x]*Log[x] - 
      (26*Log[1 - x]^2*Log[x])/9 + (4*Log[1 - x]^3*Log[x])/9 - 
      (80*Log[x]^2)/27 - (5*Pi^2*Log[x]^2)/18 + (2*Log[1 - x]^2*Log[x]^2)/3 + 
      (26*Log[x]^3)/27 - (2*Log[1 - x]*Log[x]^3)/9 - Log[x]^4/6 + 
      ((-26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3 + (26*Log[x])/9 - 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (-26/9 + (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (-26/9 + (4*Log[1 - x])/3)*PolyLog[3, x] + 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, x])/3) - (14*Zeta[3])/3 + 
    FF[x^(-2)]*(((-160*I)/27)*Pi*Log[1 - x] + (26*Pi^2*Log[1 - x])/27 + 
      (I/9)*Pi^3*Log[1 - x] - (80*Log[1 - x]^2)/27 + 
      ((13*I)/9)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/18 + 
      (26*Log[1 - x]^3)/27 - ((2*I)/9)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/9 + 
      (13*Log[1 - x]^2*Log[x])/9 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((4*I)/3)*Pi + (4*Log[1 - x])/3)*PolyLog[3, x] - (4*PolyLog[4, x])/3 - 
      (4*PolyLog[4, -(x/(1 - x))])/3 - (26*Zeta[3])/9 - 
      ((4*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-2)]*(((13*I)/27)*Pi^3 - 
      (23*Pi^4)/270 + (Pi^2*Log[1 - x]^2)/9 + Log[1 - x]^4/18 - 
      ((160*I)/27)*Pi*Log[x] + (13*Pi^2*Log[x])/9 + (I/9)*Pi^3*Log[x] - 
      ((26*I)/9)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - 
      (2*Log[1 - x]^3*Log[x])/9 - (80*Log[x]^2)/27 + ((13*I)/9)*Pi*Log[x]^2 - 
      (5*Pi^2*Log[x]^2)/18 - (13*Log[1 - x]*Log[x]^2)/9 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/3 + 
      (26*Log[x]^3)/27 - ((2*I)/9)*Pi*Log[x]^3 + (4*Log[1 - x]*Log[x]^3)/9 - 
      Log[x]^4/6 + (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[x])/9 + 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (((4*I)/3)*Pi + (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[3, x] - 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, -(x/(1 - x))])/3 - 
      (26*Zeta[3])/9 - ((4*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*
     (((-274*I)/27)*Pi + (19*Pi^2)/9 - ((4*I)/27)*Pi^3 + (23*Pi^4)/270 - 
      (Pi^2*Log[1 - x]^2)/9 - Log[1 - x]^4/18 - (274*Log[x])/27 + 
      ((160*I)/27)*Pi*Log[x] - (4*Pi^2*Log[x])/3 - (I/9)*Pi^3*Log[x] + 
      ((26*I)/9)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 + 
      (2*Log[1 - x]^3*Log[x])/9 + (137*Log[x]^2)/27 - 
      ((13*I)/9)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/18 + 
      (13*Log[1 - x]*Log[x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/3 - (32*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[x]^3 - 
      (4*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[x])/9 - (2*Log[x]^2)/3)*
       PolyLog[2, x] + (((-4*I)/3)*Pi - (4*Log[x])/3)*PolyLog[3, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, x] + (4*PolyLog[4, 1 - x])/3 - 
      (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3]) + FF[x^(-1)]*(((-274*I)/27)*Pi + (19*Pi^2)/9 + 
      (I/3)*Pi^3 - (274*Log[1 - x])/27 + ((160*I)/27)*Pi*Log[1 - x] - 
      (23*Pi^2*Log[1 - x])/27 - (I/9)*Pi^3*Log[1 - x] + 
      (137*Log[1 - x]^2)/27 - ((13*I)/9)*Pi*Log[1 - x]^2 + 
      (5*Pi^2*Log[1 - x]^2)/18 - (32*Log[1 - x]^3)/27 + 
      ((2*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 - 
      (13*Log[1 - x]^2*Log[x])/9 - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*PolyLog[3, x] + 
      (4*PolyLog[4, x])/3 + (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3])) + ep^4*COLOR[NfV2]*(3872/81 + (30*I)*Pi - 
    (215*Pi^2)/27 - ((3*I)/2)*Pi^3 + (73*Pi^4)/720 + (1150*Log[1 - x])/81 - 
    (11*Pi^2*Log[1 - x])/54 - (85*Log[1 - x]^2)/27 + (Pi^2*Log[1 - x]^2)/36 + 
    (11*Log[1 - x]^3)/27 - Log[1 - x]^4/36 - (640*Log[x])/81 + 
    (4*Pi^2*Log[x])/27 + (52*Log[x]^2)/27 - (Pi^2*Log[x]^2)/36 - 
    (8*Log[x]^3)/27 + Log[x]^4/36 - (112*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 
    (14*Log[1 - x]*Zeta[3])/9 + (14*Log[x]*Zeta[3])/9 + 
    FF[x^(-1)]*(((-1790*I)/81)*Pi + (137*Pi^2)/27 + ((19*I)/18)*Pi^3 - 
      Pi^4/9 - (1790*Log[1 - x])/81 + ((968*I)/81)*Pi*Log[1 - x] - 
      (263*Pi^2*Log[1 - x])/162 - ((13*I)/54)*Pi^3*Log[1 - x] - 
      (Pi^4*Log[1 - x])/54 + (895*Log[1 - x]^2)/81 - 
      ((80*I)/27)*Pi*Log[1 - x]^2 + (59*Pi^2*Log[1 - x]^2)/108 + 
      (I/6)*Pi^3*Log[1 - x]^2 - (217*Log[1 - x]^3)/81 + 
      ((13*I)/27)*Pi*Log[1 - x]^3 - (2*Pi^2*Log[1 - x]^3)/27 + 
      (29*Log[1 - x]^4)/54 - Log[1 - x]^5/18 - (80*Log[1 - x]^2*Log[x])/27 - 
      ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/18 + 
      (((-160*I)/27)*Pi + (13*Pi^2)/9 + (I/3)*Pi^3 - (160*Log[1 - x])/27 + 
        (Pi^2*Log[1 - x])/9 + (13*Log[1 - x]^2)/9 - (2*Log[1 - x]^3)/9)*
       PolyLog[2, x] + (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*
       PolyLog[3, 1 - x] + (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + 
        (2*Log[1 - x]^2)/3)*PolyLog[3, x] + (26/9 - (4*Log[1 - x])/3)*
       PolyLog[4, x] + (26/9 + ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (4*PolyLog[5, x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
      (160*Zeta[3])/27 + (6*I)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 + 
      (28*Log[1 - x]*Zeta[3])/9 - ((28*I)/9)*Pi*Log[1 - x]*Zeta[3] - 
      (14*Log[1 - x]^2*Zeta[3])/9) + FF[x^(-2)]*
     (((-968*I)/81)*Pi*Log[1 - x] + (160*Pi^2*Log[1 - x])/81 + 
      ((13*I)/54)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/54 - 
      (484*Log[1 - x]^2)/81 + ((80*I)/27)*Pi*Log[1 - x]^2 - 
      (65*Pi^2*Log[1 - x]^2)/108 - (I/6)*Pi^3*Log[1 - x]^2 + 
      (160*Log[1 - x]^3)/81 - ((13*I)/27)*Pi*Log[1 - x]^3 + 
      (2*Pi^2*Log[1 - x]^3)/27 - (13*Log[1 - x]^4)/27 + Log[1 - x]^5/18 + 
      (80*Log[1 - x]^2*Log[x])/27 + ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Pi^2*Log[1 - x]^2*Log[x])/18 + (((160*I)/27)*Pi - (13*Pi^2)/9 - 
        (I/3)*Pi^3 + (160*Log[1 - x])/27 - (Pi^2*Log[1 - x])/9 - 
        (13*Log[1 - x]^2)/9 + (2*Log[1 - x]^3)/9)*PolyLog[2, x] + 
      (160/27 + ((26*I)/9)*Pi - (7*Pi^2)/9)*PolyLog[3, 1 - x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (-26/9 + (4*Log[1 - x])/3)*PolyLog[4, x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - (4*PolyLog[5, x])/3 - 
      (4*PolyLog[5, -(x/(1 - x))])/3 - (160*Zeta[3])/27 - 
      ((26*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/9 + ((28*I)/9)*Pi*Log[1 - x]*
       Zeta[3] + (14*Log[1 - x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-1)]*(((-1790*I)/81)*Pi + (137*Pi^2)/27 + ((11*I)/162)*Pi^3 + 
      (119*Pi^4)/1620 + ((4*I)/135)*Pi^5 - (7*Pi^4*Log[1 - x])/270 - 
      (13*Pi^2*Log[1 - x]^2)/54 - (I/9)*Pi^3*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^3)/27 - (13*Log[1 - x]^4)/108 - 
      (I/18)*Pi*Log[1 - x]^4 - Log[1 - x]^5/90 - (1790*Log[x])/81 + 
      ((968*I)/81)*Pi*Log[x] - (47*Pi^2*Log[x])/18 - 
      ((13*I)/54)*Pi^3*Log[x] + (7*Pi^4*Log[x])/270 + 
      ((160*I)/27)*Pi*Log[1 - x]*Log[x] - (26*Pi^2*Log[1 - x]*Log[x])/27 - 
      (I/9)*Pi^3*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/9 + 
      (13*Log[1 - x]^3*Log[x])/27 + ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/18 + (895*Log[x]^2)/81 - 
      ((80*I)/27)*Pi*Log[x]^2 + (59*Pi^2*Log[x]^2)/108 + 
      (I/18)*Pi^3*Log[x]^2 + (80*Log[1 - x]*Log[x]^2)/27 - 
      ((13*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/6 - 
      (13*Log[1 - x]^2*Log[x]^2)/18 - (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/9 - (217*Log[x]^3)/81 + 
      ((13*I)/27)*Pi*Log[x]^3 - (2*Pi^2*Log[x]^3)/27 - 
      (26*Log[1 - x]*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
      (Log[1 - x]^2*Log[x]^3)/9 + (5*Log[x]^4)/12 - (I/18)*Pi*Log[x]^4 + 
      (Log[1 - x]*Log[x]^4)/6 - (2*Log[x]^5)/45 + 
      (((160*I)/27)*Pi - (13*Pi^2)/9 - (I/3)*Pi^3 + (160*Log[x])/27 - 
        (Pi^2*Log[x])/9 - (13*Log[x]^2)/9 + (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[x])/9 + (2*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*
       PolyLog[3, x] + (26/9 - (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (4*PolyLog[5, 1 - x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
      (160*Zeta[3])/27 + (6*I)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 + 
      (28*Log[x]*Zeta[3])/9 - ((28*I)/9)*Pi*Log[x]*Zeta[3] - 
      (14*Log[x]^2*Zeta[3])/9) + FF[x]*((484*Pi^2)/81 + (13*Pi^4)/1620 - 
      (1790*Log[1 - x])/81 - (583*Pi^2*Log[1 - x])/162 + 
      (2*Pi^4*Log[1 - x])/135 + (895*Log[1 - x]^2)/81 + 
      (85*Pi^2*Log[1 - x]^2)/108 - (217*Log[1 - x]^3)/81 - 
      (Pi^2*Log[1 - x]^3)/9 + (5*Log[1 - x]^4)/12 - (2*Log[1 - x]^5)/45 + 
      (1790*Log[x])/81 - (179*Pi^2*Log[x])/54 - (Pi^4*Log[x])/270 - 
      (968*Log[1 - x]*Log[x])/81 + (13*Pi^2*Log[1 - x]*Log[x])/6 + 
      (160*Log[1 - x]^2*Log[x])/27 - (5*Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (26*Log[1 - x]^3*Log[x])/27 + (Log[1 - x]^4*Log[x])/9 + 
      (73*Log[x]^2)/81 + (71*Pi^2*Log[x]^2)/108 - 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - (13*Log[1 - x]^2*Log[x]^2)/9 + 
      (2*Log[1 - x]^3*Log[x]^2)/9 - (103*Log[x]^3)/81 - 
      (2*Pi^2*Log[x]^3)/27 + (13*Log[1 - x]*Log[x]^3)/27 + 
      (2*Log[1 - x]^2*Log[x]^3)/9 + (11*Log[x]^4)/36 - 
      (Log[1 - x]*Log[x]^4)/9 - (2*Log[x]^5)/45 + 
      ((160*Log[1 - x])/27 - (Pi^2*Log[1 - x])/9 - (13*Log[1 - x]^2)/9 + 
        (2*Log[1 - x]^3)/9 - (160*Log[x])/27 + (Pi^2*Log[x])/9 + 
        (13*Log[x]^2)/9 - (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (160/27 - Pi^2/9 - (26*Log[x])/9 + (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (160/27 - Pi^2/9 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (-26/9 + (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 + (4*Log[1 - x])/3)*PolyLog[4, x] + (4*PolyLog[5, 1 - x])/3 + 
      (4*PolyLog[5, x])/3 - (14*Pi^2*Zeta[3])/9 + (28*Log[1 - x]*Zeta[3])/9 - 
      (14*Log[1 - x]^2*Zeta[3])/9 - (28*Log[x]*Zeta[3])/9 + 
      (28*Log[1 - x]*Log[x]*Zeta[3])/9 - (14*Log[x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-2)]*(((80*I)/81)*Pi^3 - (299*Pi^4)/1620 - ((4*I)/135)*Pi^5 + 
      (7*Pi^4*Log[1 - x])/270 + (13*Pi^2*Log[1 - x]^2)/54 + 
      (I/9)*Pi^3*Log[1 - x]^2 + (Pi^2*Log[1 - x]^3)/27 + 
      (13*Log[1 - x]^4)/108 + (I/18)*Pi*Log[1 - x]^4 + Log[1 - x]^5/90 - 
      ((968*I)/81)*Pi*Log[x] + (80*Pi^2*Log[x])/27 + 
      ((13*I)/54)*Pi^3*Log[x] - (7*Pi^4*Log[x])/270 - 
      ((160*I)/27)*Pi*Log[1 - x]*Log[x] + (26*Pi^2*Log[1 - x]*Log[x])/27 + 
      (I/9)*Pi^3*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (13*Log[1 - x]^3*Log[x])/27 - ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (Log[1 - x]^4*Log[x])/18 - (484*Log[x]^2)/81 + 
      ((80*I)/27)*Pi*Log[x]^2 - (65*Pi^2*Log[x]^2)/108 - 
      (I/18)*Pi^3*Log[x]^2 - (80*Log[1 - x]*Log[x]^2)/27 + 
      ((13*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/6 + 
      (13*Log[1 - x]^2*Log[x]^2)/18 + (I/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (Log[1 - x]^3*Log[x]^2)/9 + (160*Log[x]^3)/81 - 
      ((13*I)/27)*Pi*Log[x]^3 + (2*Pi^2*Log[x]^3)/27 + 
      (26*Log[1 - x]*Log[x]^3)/27 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
      (Log[1 - x]^2*Log[x]^3)/9 - (13*Log[x]^4)/36 + (I/18)*Pi*Log[x]^4 - 
      (Log[1 - x]*Log[x]^4)/6 + (2*Log[x]^5)/45 + 
      (((-160*I)/27)*Pi + (13*Pi^2)/9 + (I/3)*Pi^3 - (160*Log[x])/27 + 
        (Pi^2*Log[x])/9 + (13*Log[x]^2)/9 - (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[x])/9 - (2*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (160/27 + ((26*I)/9)*Pi - (7*Pi^2)/9)*
       PolyLog[3, x] + (-26/9 + (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (26/9 + ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - 
      (4*PolyLog[5, 1 - x])/3 - (4*PolyLog[5, -(x/(1 - x))])/3 - 
      (160*Zeta[3])/27 - ((26*I)/9)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/9 + 
      ((28*I)/9)*Pi*Log[x]*Zeta[3] + (14*Log[x]^2*Zeta[3])/9) + 
    FF[x^2]*((-484*Pi^2)/81 - (13*Pi^4)/1620 + (320*Pi^2*Log[1 - x])/81 - 
      (2*Pi^4*Log[1 - x])/135 - (484*Log[1 - x]^2)/81 - 
      (91*Pi^2*Log[1 - x]^2)/108 + (160*Log[1 - x]^3)/81 + 
      (Pi^2*Log[1 - x]^3)/9 - (13*Log[1 - x]^4)/36 + (2*Log[1 - x]^5)/45 + 
      (80*Pi^2*Log[x])/27 + (Pi^4*Log[x])/270 + (968*Log[1 - x]*Log[x])/81 - 
      (13*Pi^2*Log[1 - x]*Log[x])/6 - (160*Log[1 - x]^2*Log[x])/27 + 
      (5*Pi^2*Log[1 - x]^2*Log[x])/9 + (26*Log[1 - x]^3*Log[x])/27 - 
      (Log[1 - x]^4*Log[x])/9 - (484*Log[x]^2)/81 - (65*Pi^2*Log[x]^2)/108 + 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + (13*Log[1 - x]^2*Log[x]^2)/9 - 
      (2*Log[1 - x]^3*Log[x]^2)/9 + (160*Log[x]^3)/81 + 
      (2*Pi^2*Log[x]^3)/27 - (13*Log[1 - x]*Log[x]^3)/27 - 
      (2*Log[1 - x]^2*Log[x]^3)/9 - (13*Log[x]^4)/36 + 
      (Log[1 - x]*Log[x]^4)/9 + (2*Log[x]^5)/45 + 
      ((-160*Log[1 - x])/27 + (Pi^2*Log[1 - x])/9 + (13*Log[1 - x]^2)/9 - 
        (2*Log[1 - x]^3)/9 + (160*Log[x])/27 - (Pi^2*Log[x])/9 - 
        (13*Log[x]^2)/9 + (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (-160/27 + Pi^2/9 + (26*Log[x])/9 - (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (-160/27 + Pi^2/9 + (26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (26/9 - (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (26/9 - (4*Log[1 - x])/3)*PolyLog[4, x] - (4*PolyLog[5, 1 - x])/3 - 
      (4*PolyLog[5, x])/3 + (14*Pi^2*Zeta[3])/9 + (14*Log[1 - x]^2*Zeta[3])/
       9 - (28*Log[1 - x]*Log[x]*Zeta[3])/9 + (14*Log[x]^2*Zeta[3])/9)), 
 COLOR[NfV2]*(-2 - Pi^2 + 2*Log[1 - x] - Log[1 - x]^2 - 2*Log[x] + 
    2*Log[1 - x]*Log[x] - Log[x]^2 + FF[x^2]*(-2*Pi^2 - 2*Log[1 - x]^2 + 
      4*Log[1 - x]*Log[x] - 2*Log[x]^2) + 
    FF[x]*(2*Pi^2 - 4*Log[1 - x] + 2*Log[1 - x]^2 + 4*Log[x] - 
      4*Log[1 - x]*Log[x] + 2*Log[x]^2)) + 
  ep*COLOR[NfV2]*(-20/3 - Pi^2 + (20*Log[1 - x])/3 + (4*Pi^2*Log[1 - x])/3 - 
    2*Log[1 - x]^2 + (2*Log[1 - x]^3)/3 + 
    FF[x^(-2)]*(((2*I)/3)*Pi*Log[1 - x] + Log[1 - x]^2/3) + 
    FF[x^(-1)]*(((2*I)/3)*Pi + (2*Log[1 - x])/3 + ((4*I)/3)*Pi*Log[1 - x] + 
      (2*Log[1 - x]^2)/3) - (14*Log[x])/3 + Pi^2*Log[x] + 
    2*Log[1 - x]*Log[x] - 2*Log[1 - x]^2*Log[x] + (2*Log[x]^3)/3 + 
    FF[(1 - x)^(-2)]*(((2*I)/3)*Pi*Log[x] + Log[x]^2/3) + 
    FF[(1 - x)^(-1)]*(((2*I)/3)*Pi + (2*Log[x])/3 + ((4*I)/3)*Pi*Log[x] + 
      (2*Log[x]^2)/3) + (-2*Log[1 - x] + 2*Log[x])*PolyLog[2, x] - 
    2*PolyLog[3, 1 - x] + FF[x^2]*((-11*Pi^2)/3 + (8*Pi^2*Log[1 - x])/3 - 
      (11*Log[1 - x]^2)/3 + (4*Log[1 - x]^3)/3 + 2*Pi^2*Log[x] + 
      (22*Log[1 - x]*Log[x])/3 - 4*Log[1 - x]^2*Log[x] - (11*Log[x]^2)/3 + 
      (4*Log[x]^3)/3 + (-4*Log[1 - x] + 4*Log[x])*PolyLog[2, x] - 
      4*PolyLog[3, 1 - x] - 4*PolyLog[3, x]) - 2*PolyLog[3, x] + 
    FF[x]*((11*Pi^2)/3 - (34*Log[1 - x])/3 - (8*Pi^2*Log[1 - x])/3 + 
      (17*Log[1 - x]^2)/3 - (4*Log[1 - x]^3)/3 + (34*Log[x])/3 - 
      2*Pi^2*Log[x] - (22*Log[1 - x]*Log[x])/3 + 4*Log[1 - x]^2*Log[x] + 
      (5*Log[x]^2)/3 - (4*Log[x]^3)/3 + (4*Log[1 - x] - 4*Log[x])*
       PolyLog[2, x] + 4*PolyLog[3, 1 - x] + 4*PolyLog[3, x])) + 
  ep^2*COLOR[NfV2]*(-148/9 - (11*Pi^2)/6 - Pi^4/180 + (148*Log[1 - x])/9 + 
    (7*Pi^2*Log[1 - x])/6 - (16*Log[1 - x]^2)/3 - (7*Pi^2*Log[1 - x]^2)/12 + 
    Log[1 - x]^3 - Log[1 - x]^4/4 - (88*Log[x])/9 + (7*Pi^2*Log[x])/6 + 
    4*Log[1 - x]*Log[x] - (3*Pi^2*Log[1 - x]*Log[x])/2 - 
    2*Log[1 - x]^2*Log[x] + (2*Log[1 - x]^3*Log[x])/3 + Log[x]^2/3 - 
    (5*Pi^2*Log[x]^2)/12 + Log[1 - x]^2*Log[x]^2 + Log[x]^3/3 - 
    (Log[1 - x]*Log[x]^3)/3 - Log[x]^4/4 + 
    (-2*Log[1 - x] + Log[1 - x]^2 + 2*Log[x] - Log[x]^2)*PolyLog[2, x] + 
    (-2 + 2*Log[x])*PolyLog[3, 1 - x] + (-2 + 2*Log[1 - x])*PolyLog[3, x] + 
    2*PolyLog[4, 1 - x] + FF[x]*((67*Pi^2)/9 + Pi^4/90 - (236*Log[1 - x])/9 - 
      (41*Pi^2*Log[1 - x])/9 + (118*Log[1 - x]^2)/9 + 
      (7*Pi^2*Log[1 - x]^2)/6 - (28*Log[1 - x]^3)/9 + Log[1 - x]^4/2 + 
      (236*Log[x])/9 - 4*Pi^2*Log[x] - (134*Log[1 - x]*Log[x])/9 + 
      3*Pi^2*Log[1 - x]*Log[x] + (22*Log[1 - x]^2*Log[x])/3 - 
      (4*Log[1 - x]^3*Log[x])/3 + (16*Log[x]^2)/9 + (5*Pi^2*Log[x]^2)/6 - 
      2*Log[1 - x]^2*Log[x]^2 - (16*Log[x]^3)/9 + (2*Log[1 - x]*Log[x]^3)/3 + 
      Log[x]^4/2 + ((22*Log[1 - x])/3 - 2*Log[1 - x]^2 - (22*Log[x])/3 + 
        2*Log[x]^2)*PolyLog[2, x] + (22/3 - 4*Log[x])*PolyLog[3, 1 - x] + 
      (22/3 - 4*Log[1 - x])*PolyLog[3, x] - 4*PolyLog[4, 1 - x] - 
      4*PolyLog[4, x]) + 2*PolyLog[4, x] + 
    FF[x^2]*((-67*Pi^2)/9 - Pi^4/90 + (44*Pi^2*Log[1 - x])/9 - 
      (67*Log[1 - x]^2)/9 - (7*Pi^2*Log[1 - x]^2)/6 + (22*Log[1 - x]^3)/9 - 
      Log[1 - x]^4/2 + (11*Pi^2*Log[x])/3 + (134*Log[1 - x]*Log[x])/9 - 
      3*Pi^2*Log[1 - x]*Log[x] - (22*Log[1 - x]^2*Log[x])/3 + 
      (4*Log[1 - x]^3*Log[x])/3 - (67*Log[x]^2)/9 - (5*Pi^2*Log[x]^2)/6 + 
      2*Log[1 - x]^2*Log[x]^2 + (22*Log[x]^3)/9 - (2*Log[1 - x]*Log[x]^3)/3 - 
      Log[x]^4/2 + ((-22*Log[1 - x])/3 + 2*Log[1 - x]^2 + (22*Log[x])/3 - 
        2*Log[x]^2)*PolyLog[2, x] + (-22/3 + 4*Log[x])*PolyLog[3, 1 - x] + 
      (-22/3 + 4*Log[1 - x])*PolyLog[3, x] + 4*PolyLog[4, 1 - x] + 
      4*PolyLog[4, x]) + FF[x^(-2)]*(((10*I)/9)*Pi*Log[1 - x] - 
      (2*Pi^2*Log[1 - x])/9 + (5*Log[1 - x]^2)/9 - (I/3)*Pi*Log[1 - x]^2 - 
      (2*Log[1 - x]^3)/9 - (Log[1 - x]^2*Log[x])/3 + 
      (((-2*I)/3)*Pi - (2*Log[1 - x])/3)*PolyLog[2, x] - 
      (2*PolyLog[3, 1 - x])/3 + (2*Zeta[3])/3) + 
    FF[(1 - x)^(-2)]*((-I/9)*Pi^3 + ((10*I)/9)*Pi*Log[x] - (Pi^2*Log[x])/3 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (5*Log[x]^2)/9 - (I/3)*Pi*Log[x]^2 + 
      (Log[1 - x]*Log[x]^2)/3 - (2*Log[x]^3)/9 + 
      (((2*I)/3)*Pi + (2*Log[x])/3)*PolyLog[2, x] - (2*PolyLog[3, x])/3 + 
      (2*Zeta[3])/3) + FF[x^(-1)]*(((16*I)/9)*Pi - Pi^2/3 + 
      (16*Log[1 - x])/9 + ((26*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/9 + 
      (10*Log[1 - x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]^2 - (4*Log[1 - x]^3)/9 - 
      (2*Log[1 - x]^2*Log[x])/3 + (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*
       PolyLog[2, x] - (4*PolyLog[3, 1 - x])/3 + (4*Zeta[3])/3) + 
    FF[(1 - x)^(-1)]*(((16*I)/9)*Pi - Pi^2/3 - ((2*I)/9)*Pi^3 + 
      (16*Log[x])/9 + ((26*I)/9)*Pi*Log[x] - (2*Pi^2*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] + (10*Log[x]^2)/9 - 
      ((2*I)/3)*Pi*Log[x]^2 + (2*Log[1 - x]*Log[x]^2)/3 - (4*Log[x]^3)/9 + 
      (((4*I)/3)*Pi + (4*Log[x])/3)*PolyLog[2, x] - (4*PolyLog[3, x])/3 + 
      (4*Zeta[3])/3)) + ep^3*COLOR[NfV2]*(-980/27 - (31*Pi^2)/9 - Pi^4/180 + 
    (980*Log[1 - x])/27 + (19*Pi^2*Log[1 - x])/9 - (Pi^4*Log[1 - x])/45 - 
    (110*Log[1 - x]^2)/9 - (Pi^2*Log[1 - x]^2)/2 + (22*Log[1 - x]^3)/9 + 
    (Pi^2*Log[1 - x]^3)/6 - Log[1 - x]^4/3 + Log[1 - x]^5/15 - 
    (536*Log[x])/27 + (43*Pi^2*Log[x])/18 + (Pi^4*Log[x])/180 + 
    8*Log[1 - x]*Log[x] - (3*Pi^2*Log[1 - x]*Log[x])/2 - 
    4*Log[1 - x]^2*Log[x] + (5*Pi^2*Log[1 - x]^2*Log[x])/6 + 
    (2*Log[1 - x]^3*Log[x])/3 - (Log[1 - x]^4*Log[x])/6 + (8*Log[x]^2)/9 - 
    (Pi^2*Log[x]^2)/2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
    Log[1 - x]^2*Log[x]^2 - (Log[1 - x]^3*Log[x]^2)/3 + (5*Log[x]^3)/9 + 
    (Pi^2*Log[x]^3)/9 - (Log[1 - x]*Log[x]^3)/3 - (Log[1 - x]^2*Log[x]^3)/3 - 
    Log[x]^4/6 + (Log[1 - x]*Log[x]^4)/6 + Log[x]^5/15 + 
    (-4*Log[1 - x] + (Pi^2*Log[1 - x])/6 + Log[1 - x]^2 - Log[1 - x]^3/3 + 
      4*Log[x] - (Pi^2*Log[x])/6 - Log[x]^2 + Log[x]^3/3)*PolyLog[2, x] + 
    (-4 + Pi^2/6 + 2*Log[x] - Log[x]^2)*PolyLog[3, 1 - x] + 
    (-4 + Pi^2/6 + 2*Log[1 - x] - Log[1 - x]^2)*PolyLog[3, x] + 
    (2 - 2*Log[x])*PolyLog[4, 1 - x] + (2 - 2*Log[1 - x])*PolyLog[4, x] - 
    2*PolyLog[5, 1 - x] - 2*PolyLog[5, x] + (14*Zeta[3])/3 + 
    (7*Pi^2*Zeta[3])/3 - (14*Log[1 - x]*Zeta[3])/3 + 
    (7*Log[1 - x]^2*Zeta[3])/3 + (14*Log[x]*Zeta[3])/3 - 
    (14*Log[1 - x]*Log[x]*Zeta[3])/3 + (7*Log[x]^2*Zeta[3])/3 + 
    FF[(1 - x)^(-2)]*(((-5*I)/27)*Pi^3 + (23*Pi^4)/540 - 
      (Pi^2*Log[1 - x]^2)/18 - Log[1 - x]^4/36 + ((56*I)/27)*Pi*Log[x] - 
      (5*Pi^2*Log[x])/9 - (I/18)*Pi^3*Log[x] + ((10*I)/9)*Pi*Log[1 - x]*
       Log[x] - (2*Pi^2*Log[1 - x]*Log[x])/9 + (Log[1 - x]^3*Log[x])/9 + 
      (28*Log[x]^2)/27 - ((5*I)/9)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/36 + 
      (5*Log[1 - x]*Log[x]^2)/9 - (I/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/6 - (10*Log[x]^3)/27 + (I/9)*Pi*Log[x]^3 - 
      (2*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/12 + 
      (((10*I)/9)*Pi - Pi^2/3 + (10*Log[x])/9 - Log[x]^2/3)*PolyLog[2, x] + 
      (((-2*I)/3)*Pi - (2*Log[x])/3)*PolyLog[3, 1 - x] + 
      (-10/9 - ((2*I)/3)*Pi)*PolyLog[3, x] + (2*PolyLog[4, 1 - x])/3 - 
      (2*PolyLog[4, -(x/(1 - x))])/3 + (10*Zeta[3])/9 + 
      ((2*I)/3)*Pi*Zeta[3]) + FF[x^(-2)]*(((56*I)/27)*Pi*Log[1 - x] - 
      (10*Pi^2*Log[1 - x])/27 - (I/18)*Pi^3*Log[1 - x] + 
      (28*Log[1 - x]^2)/27 - ((5*I)/9)*Pi*Log[1 - x]^2 + 
      (5*Pi^2*Log[1 - x]^2)/36 - (10*Log[1 - x]^3)/27 + 
      (I/9)*Pi*Log[1 - x]^3 + Log[1 - x]^4/9 - (5*Log[1 - x]^2*Log[x])/9 - 
      (I/3)*Pi*Log[1 - x]^2*Log[x] + (((-10*I)/9)*Pi + Pi^2/3 - 
        (10*Log[1 - x])/9 + Log[1 - x]^2/3)*PolyLog[2, x] + 
      (-10/9 - ((2*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((-2*I)/3)*Pi - (2*Log[1 - x])/3)*PolyLog[3, x] + 
      (2*PolyLog[4, x])/3 + (2*PolyLog[4, -(x/(1 - x))])/3 + (10*Zeta[3])/9 + 
      ((2*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*(((104*I)/27)*Pi - 
      (8*Pi^2)/9 - ((35*I)/54)*Pi^3 + (23*Pi^4)/270 - (Pi^2*Log[1 - x]^2)/9 - 
      Log[1 - x]^4/18 + (104*Log[x])/27 + ((160*I)/27)*Pi*Log[x] - 
      (3*Pi^2*Log[x])/2 - (I/9)*Pi^3*Log[x] + ((26*I)/9)*Pi*Log[1 - x]*
       Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 + (2*Log[1 - x]^3*Log[x])/9 + 
      (56*Log[x]^2)/27 - ((13*I)/9)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/18 + 
      (13*Log[1 - x]*Log[x]^2)/9 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/3 - (23*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[x]^3 - 
      (4*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      (((26*I)/9)*Pi - (2*Pi^2)/3 + (26*Log[x])/9 - (2*Log[x]^2)/3)*
       PolyLog[2, x] + (((-4*I)/3)*Pi - (4*Log[x])/3)*PolyLog[3, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, x] + (4*PolyLog[4, 1 - x])/3 - 
      (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3]) + FF[x^(-1)]*(((104*I)/27)*Pi - (8*Pi^2)/9 - 
      (I/6)*Pi^3 + (104*Log[1 - x])/27 + ((160*I)/27)*Pi*Log[1 - x] - 
      (55*Pi^2*Log[1 - x])/54 - (I/9)*Pi^3*Log[1 - x] + 
      (56*Log[1 - x]^2)/27 - ((13*I)/9)*Pi*Log[1 - x]^2 + 
      (5*Pi^2*Log[1 - x]^2)/18 - (23*Log[1 - x]^3)/27 + 
      ((2*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 - 
      (13*Log[1 - x]^2*Log[x])/9 - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (-26/9 - ((4*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((-4*I)/3)*Pi - (4*Log[1 - x])/3)*PolyLog[3, x] + 
      (4*PolyLog[4, x])/3 + (4*PolyLog[4, -(x/(1 - x))])/3 + (26*Zeta[3])/9 + 
      ((4*I)/3)*Pi*Zeta[3]) + FF[x]*((404*Pi^2)/27 + (11*Pi^4)/540 - 
      (1516*Log[1 - x])/27 - (485*Pi^2*Log[1 - x])/54 + 
      (2*Pi^4*Log[1 - x])/45 + (758*Log[1 - x]^2)/27 + 
      (71*Pi^2*Log[1 - x]^2)/36 - (185*Log[1 - x]^3)/27 - 
      (Pi^2*Log[1 - x]^3)/3 + (13*Log[1 - x]^4)/12 - (2*Log[1 - x]^5)/15 + 
      (1516*Log[x])/27 - (151*Pi^2*Log[x])/18 - (Pi^4*Log[x])/90 - 
      (808*Log[1 - x]*Log[x])/27 + (11*Pi^2*Log[1 - x]*Log[x])/2 + 
      (134*Log[1 - x]^2*Log[x])/9 - (5*Pi^2*Log[1 - x]^2*Log[x])/3 - 
      (22*Log[1 - x]^3*Log[x])/9 + (Log[1 - x]^4*Log[x])/3 + 
      (50*Log[x]^2)/27 + (61*Pi^2*Log[x]^2)/36 - (4*Pi^2*Log[1 - x]*Log[x]^2)/
       3 - (11*Log[1 - x]^2*Log[x]^2)/3 + (2*Log[1 - x]^3*Log[x]^2)/3 - 
      (83*Log[x]^3)/27 - (2*Pi^2*Log[x]^3)/9 + (11*Log[1 - x]*Log[x]^3)/9 + 
      (2*Log[1 - x]^2*Log[x]^3)/3 + (3*Log[x]^4)/4 - 
      (Log[1 - x]*Log[x]^4)/3 - (2*Log[x]^5)/15 + 
      ((134*Log[1 - x])/9 - (Pi^2*Log[1 - x])/3 - (11*Log[1 - x]^2)/3 + 
        (2*Log[1 - x]^3)/3 - (134*Log[x])/9 + (Pi^2*Log[x])/3 + 
        (11*Log[x]^2)/3 - (2*Log[x]^3)/3)*PolyLog[2, x] + 
      (134/9 - Pi^2/3 - (22*Log[x])/3 + 2*Log[x]^2)*PolyLog[3, 1 - x] + 
      (134/9 - Pi^2/3 - (22*Log[1 - x])/3 + 2*Log[1 - x]^2)*PolyLog[3, x] + 
      (-22/3 + 4*Log[x])*PolyLog[4, 1 - x] + (-22/3 + 4*Log[1 - x])*
       PolyLog[4, x] + 4*PolyLog[5, 1 - x] + 4*PolyLog[5, x] - 
      (14*Pi^2*Zeta[3])/3 + (28*Log[1 - x]*Zeta[3])/3 - 
      (14*Log[1 - x]^2*Zeta[3])/3 - (28*Log[x]*Zeta[3])/3 + 
      (28*Log[1 - x]*Log[x]*Zeta[3])/3 - (14*Log[x]^2*Zeta[3])/3) + 
    FF[x^2]*((-404*Pi^2)/27 - (11*Pi^4)/540 + (268*Pi^2*Log[1 - x])/27 - 
      (2*Pi^4*Log[1 - x])/45 - (404*Log[1 - x]^2)/27 - 
      (77*Pi^2*Log[1 - x]^2)/36 + (134*Log[1 - x]^3)/27 + 
      (Pi^2*Log[1 - x]^3)/3 - (11*Log[1 - x]^4)/12 + (2*Log[1 - x]^5)/15 + 
      (67*Pi^2*Log[x])/9 + (Pi^4*Log[x])/90 + (808*Log[1 - x]*Log[x])/27 - 
      (11*Pi^2*Log[1 - x]*Log[x])/2 - (134*Log[1 - x]^2*Log[x])/9 + 
      (5*Pi^2*Log[1 - x]^2*Log[x])/3 + (22*Log[1 - x]^3*Log[x])/9 - 
      (Log[1 - x]^4*Log[x])/3 - (404*Log[x]^2)/27 - (55*Pi^2*Log[x]^2)/36 + 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/3 + (11*Log[1 - x]^2*Log[x]^2)/3 - 
      (2*Log[1 - x]^3*Log[x]^2)/3 + (134*Log[x]^3)/27 + (2*Pi^2*Log[x]^3)/9 - 
      (11*Log[1 - x]*Log[x]^3)/9 - (2*Log[1 - x]^2*Log[x]^3)/3 - 
      (11*Log[x]^4)/12 + (Log[1 - x]*Log[x]^4)/3 + (2*Log[x]^5)/15 + 
      ((-134*Log[1 - x])/9 + (Pi^2*Log[1 - x])/3 + (11*Log[1 - x]^2)/3 - 
        (2*Log[1 - x]^3)/3 + (134*Log[x])/9 - (Pi^2*Log[x])/3 - 
        (11*Log[x]^2)/3 + (2*Log[x]^3)/3)*PolyLog[2, x] + 
      (-134/9 + Pi^2/3 + (22*Log[x])/3 - 2*Log[x]^2)*PolyLog[3, 1 - x] + 
      (-134/9 + Pi^2/3 + (22*Log[1 - x])/3 - 2*Log[1 - x]^2)*PolyLog[3, x] + 
      (22/3 - 4*Log[x])*PolyLog[4, 1 - x] + (22/3 - 4*Log[1 - x])*
       PolyLog[4, x] - 4*PolyLog[5, 1 - x] - 4*PolyLog[5, x] + 
      (14*Pi^2*Zeta[3])/3 + (14*Log[1 - x]^2*Zeta[3])/3 - 
      (28*Log[1 - x]*Log[x]*Zeta[3])/3 + (14*Log[x]^2*Zeta[3])/3)) + 
  ep^4*COLOR[NfV2]*(-6172/81 - (179*Pi^2)/27 + (13*Pi^4)/240 + 
    (191*Pi^6)/6048 + (6172*Log[1 - x])/81 + (107*Pi^2*Log[1 - x])/27 - 
    (7*Pi^4*Log[1 - x])/80 - (706*Log[1 - x]^2)/27 - 
    (8*Pi^2*Log[1 - x]^2)/9 + (7*Pi^4*Log[1 - x]^2)/160 + 
    (146*Log[1 - x]^3)/27 + (5*Pi^2*Log[1 - x]^3)/36 - (7*Log[1 - x]^4)/9 - 
    (5*Pi^2*Log[1 - x]^4)/144 + Log[1 - x]^5/12 - Log[1 - x]^6/72 - 
    (3232*Log[x])/81 + (130*Pi^2*Log[x])/27 + (17*Pi^4*Log[x])/240 + 
    16*Log[1 - x]*Log[x] - 3*Pi^2*Log[1 - x]*Log[x] - 
    (31*Pi^4*Log[1 - x]*Log[x])/720 - 8*Log[1 - x]^2*Log[x] + 
    (5*Pi^2*Log[1 - x]^2*Log[x])/6 + (4*Log[1 - x]^3*Log[x])/3 - 
    (5*Pi^2*Log[1 - x]^3*Log[x])/18 - (Log[1 - x]^4*Log[x])/6 + 
    (Log[1 - x]^5*Log[x])/30 + (52*Log[x]^2)/27 - (37*Pi^2*Log[x]^2)/36 + 
    (43*Pi^4*Log[x]^2)/1440 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
    2*Log[1 - x]^2*Log[x]^2 - (5*Pi^2*Log[1 - x]^2*Log[x]^2)/12 - 
    (Log[1 - x]^3*Log[x]^2)/3 + (Log[1 - x]^4*Log[x]^2)/12 + 
    (28*Log[x]^3)/27 + (5*Pi^2*Log[x]^3)/36 - (2*Log[1 - x]*Log[x]^3)/3 - 
    (7*Pi^2*Log[1 - x]*Log[x]^3)/36 - (Log[1 - x]^2*Log[x]^3)/3 + 
    (Log[1 - x]^3*Log[x]^3)/9 - (11*Log[x]^4)/36 - (Pi^2*Log[x]^4)/48 + 
    (Log[1 - x]*Log[x]^4)/6 + (Log[1 - x]^2*Log[x]^4)/12 + Log[x]^5/20 - 
    (Log[1 - x]*Log[x]^5)/20 - Log[x]^6/72 + 
    (4 - Pi^2/6 - 2*Log[x] + Log[x]^2)*PolyLog[4, 1 - x] + 
    (4 - Pi^2/6 - 2*Log[1 - x] + Log[1 - x]^2)*PolyLog[4, x] + 
    (-2 + 2*Log[x])*PolyLog[5, 1 - x] + (-2 + 2*Log[1 - x])*PolyLog[5, x] + 
    2*PolyLog[6, 1 - x] + 2*PolyLog[6, x] + (140*Zeta[3])/9 + 
    (7*Pi^2*Zeta[3])/3 - (140*Log[1 - x]*Zeta[3])/9 - 
    (28*Pi^2*Log[1 - x]*Zeta[3])/9 + (14*Log[1 - x]^2*Zeta[3])/3 - 
    (14*Log[1 - x]^3*Zeta[3])/9 + (98*Log[x]*Zeta[3])/9 - 
    (7*Pi^2*Log[x]*Zeta[3])/3 - (14*Log[1 - x]*Log[x]*Zeta[3])/3 + 
    (14*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (14*Log[x]^3*Zeta[3])/9 + 
    PolyLog[3, x]*(-8 + Pi^2/6 + 4*Log[1 - x] - (Pi^2*Log[1 - x])/6 - 
      Log[1 - x]^2 + Log[1 - x]^3/3 + (14*Zeta[3])/3) + 
    PolyLog[3, 1 - x]*(-8 + Pi^2/6 + 4*Log[x] - (Pi^2*Log[x])/6 - Log[x]^2 + 
      Log[x]^3/3 + (14*Zeta[3])/3) + FF[x^(-1)]*(((640*I)/81)*Pi - 
      (52*Pi^2)/27 - ((4*I)/9)*Pi^3 + Pi^4/18 + (640*Log[1 - x])/81 + 
      ((968*I)/81)*Pi*Log[1 - x] - (172*Pi^2*Log[1 - x])/81 - 
      ((13*I)/54)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/54 + 
      (328*Log[1 - x]^2)/81 - ((80*I)/27)*Pi*Log[1 - x]^2 + 
      (17*Pi^2*Log[1 - x]^2)/27 + (I/6)*Pi^3*Log[1 - x]^2 - 
      (136*Log[1 - x]^3)/81 + ((13*I)/27)*Pi*Log[1 - x]^3 - 
      (2*Pi^2*Log[1 - x]^3)/27 + (49*Log[1 - x]^4)/108 - Log[1 - x]^5/18 - 
      (80*Log[1 - x]^2*Log[x])/27 - ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
      (7*Pi^2*Log[1 - x]^2*Log[x])/18 + (((-160*I)/27)*Pi + (13*Pi^2)/9 + 
        (I/3)*Pi^3 - (160*Log[1 - x])/27 + (Pi^2*Log[1 - x])/9 + 
        (13*Log[1 - x]^2)/9 - (2*Log[1 - x]^3)/9)*PolyLog[2, x] + 
      (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*PolyLog[3, 1 - x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (26/9 - (4*Log[1 - x])/3)*PolyLog[4, x] + 
      (26/9 + ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + (4*PolyLog[5, x])/3 + 
      (4*PolyLog[5, -(x/(1 - x))])/3 + (160*Zeta[3])/27 + 
      ((4*I)/3)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 - (14*Log[1 - x]*Zeta[3])/9 - 
      ((28*I)/9)*Pi*Log[1 - x]*Zeta[3] - (14*Log[1 - x]^2*Zeta[3])/9) + 
    FF[x^(-2)]*(((328*I)/81)*Pi*Log[1 - x] - (56*Pi^2*Log[1 - x])/81 - 
      ((5*I)/54)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/108 + 
      (164*Log[1 - x]^2)/81 - ((28*I)/27)*Pi*Log[1 - x]^2 + 
      (25*Pi^2*Log[1 - x]^2)/108 + (I/12)*Pi^3*Log[1 - x]^2 - 
      (56*Log[1 - x]^3)/81 + ((5*I)/27)*Pi*Log[1 - x]^3 - 
      (Pi^2*Log[1 - x]^3)/27 + (5*Log[1 - x]^4)/27 - Log[1 - x]^5/36 - 
      (28*Log[1 - x]^2*Log[x])/27 - ((5*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
      (7*Pi^2*Log[1 - x]^2*Log[x])/36 + (((-56*I)/27)*Pi + (5*Pi^2)/9 + 
        (I/6)*Pi^3 - (56*Log[1 - x])/27 + (Pi^2*Log[1 - x])/18 + 
        (5*Log[1 - x]^2)/9 - Log[1 - x]^3/9)*PolyLog[2, x] + 
      (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*PolyLog[3, 1 - x] + 
      (((-10*I)/9)*Pi + Pi^2/3 - (10*Log[1 - x])/9 + Log[1 - x]^2/3)*
       PolyLog[3, x] + (10/9 - (2*Log[1 - x])/3)*PolyLog[4, x] + 
      (10/9 + ((2*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + (2*PolyLog[5, x])/3 + 
      (2*PolyLog[5, -(x/(1 - x))])/3 + (56*Zeta[3])/27 + 
      ((10*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - ((14*I)/9)*Pi*Log[1 - x]*
       Zeta[3] - (7*Log[1 - x]^2*Zeta[3])/9) + 
    PolyLog[2, x]*(-8*Log[1 - x] + (Pi^2*Log[1 - x])/6 + 2*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/12 - Log[1 - x]^3/3 + Log[1 - x]^4/12 + 8*Log[x] - 
      (Pi^2*Log[x])/6 - 2*Log[x]^2 + (Pi^2*Log[x]^2)/12 + Log[x]^3/3 - 
      Log[x]^4/12 + (14*Log[1 - x]*Zeta[3])/3 - (14*Log[x]*Zeta[3])/3) + 
    FF[(1 - x)^(-1)]*(((640*I)/81)*Pi - (52*Pi^2)/27 - ((116*I)/81)*Pi^3 + 
      (389*Pi^4)/1620 + ((4*I)/135)*Pi^5 - (7*Pi^4*Log[1 - x])/270 - 
      (13*Pi^2*Log[1 - x]^2)/54 - (I/9)*Pi^3*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^3)/27 - (13*Log[1 - x]^4)/108 - 
      (I/18)*Pi*Log[1 - x]^4 - Log[1 - x]^5/90 + (640*Log[x])/81 + 
      ((968*I)/81)*Pi*Log[x] - (28*Pi^2*Log[x])/9 - ((13*I)/54)*Pi^3*Log[x] + 
      (7*Pi^4*Log[x])/270 + ((160*I)/27)*Pi*Log[1 - x]*Log[x] - 
      (26*Pi^2*Log[1 - x]*Log[x])/27 - (I/9)*Pi^3*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]^2*Log[x])/9 + (13*Log[1 - x]^3*Log[x])/27 + 
      ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/18 + 
      (328*Log[x]^2)/81 - ((80*I)/27)*Pi*Log[x]^2 + (17*Pi^2*Log[x]^2)/27 + 
      (I/18)*Pi^3*Log[x]^2 + (80*Log[1 - x]*Log[x]^2)/27 - 
      ((13*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/6 - 
      (13*Log[1 - x]^2*Log[x]^2)/18 - (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/9 - (136*Log[x]^3)/81 + 
      ((13*I)/27)*Pi*Log[x]^3 - (2*Pi^2*Log[x]^3)/27 - 
      (26*Log[1 - x]*Log[x]^3)/27 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
      (Log[1 - x]^2*Log[x]^3)/9 + Log[x]^4/3 - (I/18)*Pi*Log[x]^4 + 
      (Log[1 - x]*Log[x]^4)/6 - (2*Log[x]^5)/45 + 
      (((160*I)/27)*Pi - (13*Pi^2)/9 - (I/3)*Pi^3 + (160*Log[x])/27 - 
        (Pi^2*Log[x])/9 - (13*Log[x]^2)/9 + (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (((-26*I)/9)*Pi + (2*Pi^2)/3 - (26*Log[x])/9 + (2*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (-160/27 - ((26*I)/9)*Pi + (7*Pi^2)/9)*
       PolyLog[3, x] + (26/9 - (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 - ((4*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (4*PolyLog[5, 1 - x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
      (160*Zeta[3])/27 + ((4*I)/3)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/9 - 
      (14*Log[x]*Zeta[3])/9 - ((28*I)/9)*Pi*Log[x]*Zeta[3] - 
      (14*Log[x]^2*Zeta[3])/9) + FF[(1 - x)^(-2)]*(((-28*I)/81)*Pi^3 + 
      (23*Pi^4)/324 + ((2*I)/135)*Pi^5 - (7*Pi^4*Log[1 - x])/540 - 
      (5*Pi^2*Log[1 - x]^2)/54 - (I/18)*Pi^3*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^3)/54 - (5*Log[1 - x]^4)/108 - 
      (I/36)*Pi*Log[1 - x]^4 - Log[1 - x]^5/180 + ((328*I)/81)*Pi*Log[x] - 
      (28*Pi^2*Log[x])/27 - ((5*I)/54)*Pi^3*Log[x] + (7*Pi^4*Log[x])/540 + 
      ((56*I)/27)*Pi*Log[1 - x]*Log[x] - (10*Pi^2*Log[1 - x]*Log[x])/27 - 
      (I/18)*Pi^3*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/18 + 
      (5*Log[1 - x]^3*Log[x])/27 + (I/9)*Pi*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/36 + (164*Log[x]^2)/81 - 
      ((28*I)/27)*Pi*Log[x]^2 + (25*Pi^2*Log[x]^2)/108 + 
      (I/36)*Pi^3*Log[x]^2 + (28*Log[1 - x]*Log[x]^2)/27 - 
      ((5*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/12 - 
      (5*Log[1 - x]^2*Log[x]^2)/18 - (I/6)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/18 - (56*Log[x]^3)/81 + 
      ((5*I)/27)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/27 - (10*Log[1 - x]*Log[x]^3)/
       27 + (I/9)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/18 + 
      (5*Log[x]^4)/36 - (I/36)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/12 - 
      Log[x]^5/45 + (((56*I)/27)*Pi - (5*Pi^2)/9 - (I/6)*Pi^3 + 
        (56*Log[x])/27 - (Pi^2*Log[x])/18 - (5*Log[x]^2)/9 + Log[x]^3/9)*
       PolyLog[2, x] + (((-10*I)/9)*Pi + Pi^2/3 - (10*Log[x])/9 + Log[x]^2/3)*
       PolyLog[3, 1 - x] + (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*
       PolyLog[3, x] + (10/9 - (2*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-10/9 - ((2*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (2*PolyLog[5, 1 - x])/3 + (2*PolyLog[5, -(x/(1 - x))])/3 + 
      (56*Zeta[3])/27 + ((10*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - 
      ((14*I)/9)*Pi*Log[x]*Zeta[3] - (7*Log[x]^2*Zeta[3])/9) + 
    FF[x^2]*((-2428*Pi^2)/81 - (67*Pi^4)/1620 + (191*Pi^6)/3024 + 
      (1616*Pi^2*Log[1 - x])/81 - (11*Pi^4*Log[1 - x])/135 - 
      (2428*Log[1 - x]^2)/81 - (469*Pi^2*Log[1 - x]^2)/108 + 
      (7*Pi^4*Log[1 - x]^2)/80 + (808*Log[1 - x]^3)/81 + 
      (11*Pi^2*Log[1 - x]^3)/18 - (67*Log[1 - x]^4)/36 - 
      (5*Pi^2*Log[1 - x]^4)/72 + (11*Log[1 - x]^5)/45 - Log[1 - x]^6/36 + 
      (404*Pi^2*Log[x])/27 + (11*Pi^4*Log[x])/540 + (4856*Log[1 - x]*Log[x])/
       81 - (67*Pi^2*Log[1 - x]*Log[x])/6 - (31*Pi^4*Log[1 - x]*Log[x])/360 - 
      (808*Log[1 - x]^2*Log[x])/27 + (55*Pi^2*Log[1 - x]^2*Log[x])/18 + 
      (134*Log[1 - x]^3*Log[x])/27 - (5*Pi^2*Log[1 - x]^3*Log[x])/9 - 
      (11*Log[1 - x]^4*Log[x])/18 + (Log[1 - x]^5*Log[x])/15 - 
      (2428*Log[x]^2)/81 - (335*Pi^2*Log[x]^2)/108 + (43*Pi^4*Log[x]^2)/720 + 
      (22*Pi^2*Log[1 - x]*Log[x]^2)/9 + (67*Log[1 - x]^2*Log[x]^2)/9 - 
      (5*Pi^2*Log[1 - x]^2*Log[x]^2)/6 - (11*Log[1 - x]^3*Log[x]^2)/9 + 
      (Log[1 - x]^4*Log[x]^2)/6 + (808*Log[x]^3)/81 + (11*Pi^2*Log[x]^3)/27 - 
      (67*Log[1 - x]*Log[x]^3)/27 - (7*Pi^2*Log[1 - x]*Log[x]^3)/18 - 
      (11*Log[1 - x]^2*Log[x]^3)/9 + (2*Log[1 - x]^3*Log[x]^3)/9 - 
      (67*Log[x]^4)/36 - (Pi^2*Log[x]^4)/24 + (11*Log[1 - x]*Log[x]^4)/18 + 
      (Log[1 - x]^2*Log[x]^4)/6 + (11*Log[x]^5)/45 - 
      (Log[1 - x]*Log[x]^5)/10 - Log[x]^6/36 + 
      (134/9 - Pi^2/3 - (22*Log[x])/3 + 2*Log[x]^2)*PolyLog[4, 1 - x] + 
      (134/9 - Pi^2/3 - (22*Log[1 - x])/3 + 2*Log[1 - x]^2)*PolyLog[4, x] + 
      (-22/3 + 4*Log[x])*PolyLog[5, 1 - x] + (-22/3 + 4*Log[1 - x])*
       PolyLog[5, x] + 4*PolyLog[6, 1 - x] + 4*PolyLog[6, x] + 
      (77*Pi^2*Zeta[3])/9 - (56*Pi^2*Log[1 - x]*Zeta[3])/9 + 
      (77*Log[1 - x]^2*Zeta[3])/9 - (28*Log[1 - x]^3*Zeta[3])/9 - 
      (14*Pi^2*Log[x]*Zeta[3])/3 - (154*Log[1 - x]*Log[x]*Zeta[3])/9 + 
      (28*Log[1 - x]^2*Log[x]*Zeta[3])/3 + (77*Log[x]^2*Zeta[3])/9 - 
      (28*Log[x]^3*Zeta[3])/9 + PolyLog[3, x]*(-808/27 + (11*Pi^2)/18 + 
        (134*Log[1 - x])/9 - (Pi^2*Log[1 - x])/3 - (11*Log[1 - x]^2)/3 + 
        (2*Log[1 - x]^3)/3 + (28*Zeta[3])/3) + PolyLog[3, 1 - x]*
       (-808/27 + (11*Pi^2)/18 + (134*Log[x])/9 - (Pi^2*Log[x])/3 - 
        (11*Log[x]^2)/3 + (2*Log[x]^3)/3 + (28*Zeta[3])/3) + 
      PolyLog[2, x]*((-808*Log[1 - x])/27 + (11*Pi^2*Log[1 - x])/18 + 
        (67*Log[1 - x]^2)/9 - (Pi^2*Log[1 - x]^2)/6 - (11*Log[1 - x]^3)/9 + 
        Log[1 - x]^4/6 + (808*Log[x])/27 - (11*Pi^2*Log[x])/18 - 
        (67*Log[x]^2)/9 + (Pi^2*Log[x]^2)/6 + (11*Log[x]^3)/9 - Log[x]^4/6 + 
        (28*Log[1 - x]*Zeta[3])/3 - (28*Log[x]*Zeta[3])/3)) + 
    FF[x]*((2428*Pi^2)/81 + (67*Pi^4)/1620 - (191*Pi^6)/3024 - 
      (9404*Log[1 - x])/81 - (1439*Pi^2*Log[1 - x])/81 + 
      (229*Pi^4*Log[1 - x])/1080 + (4702*Log[1 - x]^2)/81 + 
      (209*Pi^2*Log[1 - x]^2)/54 - (7*Pi^4*Log[1 - x]^2)/80 - 
      (1162*Log[1 - x]^3)/81 - (5*Pi^2*Log[1 - x]^3)/9 + (7*Log[1 - x]^4)/3 + 
      (5*Pi^2*Log[1 - x]^4)/72 - (5*Log[1 - x]^5)/18 + Log[1 - x]^6/36 + 
      (9404*Log[x])/81 - (463*Pi^2*Log[x])/27 - (163*Pi^4*Log[x])/1080 - 
      (4856*Log[1 - x]*Log[x])/81 + (67*Pi^2*Log[1 - x]*Log[x])/6 + 
      (31*Pi^4*Log[1 - x]*Log[x])/360 + (808*Log[1 - x]^2*Log[x])/27 - 
      (55*Pi^2*Log[1 - x]^2*Log[x])/18 - (134*Log[1 - x]^3*Log[x])/27 + 
      (5*Pi^2*Log[1 - x]^3*Log[x])/9 + (11*Log[1 - x]^4*Log[x])/18 - 
      (Log[1 - x]^5*Log[x])/15 + (154*Log[x]^2)/81 + (193*Pi^2*Log[x]^2)/54 - 
      (43*Pi^4*Log[x]^2)/720 - (22*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
      (67*Log[1 - x]^2*Log[x]^2)/9 + (5*Pi^2*Log[1 - x]^2*Log[x]^2)/6 + 
      (11*Log[1 - x]^3*Log[x]^2)/9 - (Log[1 - x]^4*Log[x]^2)/6 - 
      (454*Log[x]^3)/81 - (25*Pi^2*Log[x]^3)/54 + (67*Log[1 - x]*Log[x]^3)/
       27 + (7*Pi^2*Log[1 - x]*Log[x]^3)/18 + (11*Log[1 - x]^2*Log[x]^3)/9 - 
      (2*Log[1 - x]^3*Log[x]^3)/9 + (25*Log[x]^4)/18 + (Pi^2*Log[x]^4)/24 - 
      (11*Log[1 - x]*Log[x]^4)/18 - (Log[1 - x]^2*Log[x]^4)/6 - 
      (19*Log[x]^5)/90 + (Log[1 - x]*Log[x]^5)/10 + Log[x]^6/36 + 
      (-134/9 + Pi^2/3 + (22*Log[x])/3 - 2*Log[x]^2)*PolyLog[4, 1 - x] + 
      (-134/9 + Pi^2/3 + (22*Log[1 - x])/3 - 2*Log[1 - x]^2)*PolyLog[4, x] + 
      (22/3 - 4*Log[x])*PolyLog[5, 1 - x] + (22/3 - 4*Log[1 - x])*
       PolyLog[5, x] - 4*PolyLog[6, 1 - x] - 4*PolyLog[6, x] + 
      PolyLog[3, x]*(808/27 - (11*Pi^2)/18 - (134*Log[1 - x])/9 + 
        (Pi^2*Log[1 - x])/3 + (11*Log[1 - x]^2)/3 - (2*Log[1 - x]^3)/3 - 
        (28*Zeta[3])/3) + PolyLog[3, 1 - x]*(808/27 - (11*Pi^2)/18 - 
        (134*Log[x])/9 + (Pi^2*Log[x])/3 + (11*Log[x]^2)/3 - (2*Log[x]^3)/3 - 
        (28*Zeta[3])/3) - (77*Pi^2*Zeta[3])/9 + (238*Log[1 - x]*Zeta[3])/9 + 
      (56*Pi^2*Log[1 - x]*Zeta[3])/9 - (119*Log[1 - x]^2*Zeta[3])/9 + 
      (28*Log[1 - x]^3*Zeta[3])/9 - (238*Log[x]*Zeta[3])/9 + 
      (14*Pi^2*Log[x]*Zeta[3])/3 + (154*Log[1 - x]*Log[x]*Zeta[3])/9 - 
      (28*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (35*Log[x]^2*Zeta[3])/9 + 
      (28*Log[x]^3*Zeta[3])/9 + PolyLog[2, x]*((808*Log[1 - x])/27 - 
        (11*Pi^2*Log[1 - x])/18 - (67*Log[1 - x]^2)/9 + 
        (Pi^2*Log[1 - x]^2)/6 + (11*Log[1 - x]^3)/9 - Log[1 - x]^4/6 - 
        (808*Log[x])/27 + (11*Pi^2*Log[x])/18 + (67*Log[x]^2)/9 - 
        (Pi^2*Log[x]^2)/6 - (11*Log[x]^3)/9 + Log[x]^4/6 - 
        (28*Log[1 - x]*Zeta[3])/3 + (28*Log[x]*Zeta[3])/3))), 
 COLOR[NfV2]*(-2 + (2*I)*Pi + 2*Log[1 - x] - (2*I)*Pi*Log[1 - x] - 
    Log[1 - x]^2 + FF[x^(-2)]*((-4*I)*Pi*Log[1 - x] - 2*Log[1 - x]^2) + 
    FF[x^(-1)]*((-4*I)*Pi - 4*Log[1 - x] + (4*I)*Pi*Log[1 - x] + 
      2*Log[1 - x]^2)) + ep*COLOR[NfV2]*(-20/3 + (4*I)*Pi - Pi^2 + 
    (20*Log[1 - x])/3 - (2*I)*Pi*Log[1 - x] + (2*Pi^2*Log[1 - x])/3 - 
    2*Log[1 - x]^2 + I*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/3 - (2*Log[x])/3 + 
    (2*I)*Pi*Log[x] + Log[1 - x]^2*Log[x] + Log[x]^2 + 
    FF[(1 - x)^(-1)]*(((2*I)/3)*Pi + (2*Log[x])/3 - ((8*I)/3)*Pi*Log[x] - 
      (4*Log[x]^2)/3) + FF[(1 - x)^(-2)]*(((2*I)/3)*Pi*Log[x] + Log[x]^2/3) + 
    FF[x^2]*(Pi^2/3 + Log[1 - x]^2/3 - (2*Log[1 - x]*Log[x])/3 + 
      Log[x]^2/3) + FF[x]*((2*Pi^2)/3 + (2*Log[1 - x])/3 + 
      (2*Log[1 - x]^2)/3 - (2*Log[x])/3 - (4*Log[1 - x]*Log[x])/3 + 
      (2*Log[x]^2)/3) + ((2*I)*Pi + 2*Log[1 - x])*PolyLog[2, x] + 
    2*PolyLog[3, 1 - x] + FF[x^(-2)]*(((-22*I)/3)*Pi*Log[1 - x] + 
      (4*Pi^2*Log[1 - x])/3 - (11*Log[1 - x]^2)/3 + (2*I)*Pi*Log[1 - x]^2 + 
      (4*Log[1 - x]^3)/3 + 2*Log[1 - x]^2*Log[x] + ((4*I)*Pi + 4*Log[1 - x])*
       PolyLog[2, x] + 4*PolyLog[3, 1 - x] - 4*Zeta[3]) - 2*Zeta[3] + 
    FF[x^(-1)]*(((-34*I)/3)*Pi + 2*Pi^2 - (34*Log[1 - x])/3 + 
      ((22*I)/3)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/3 + 
      (17*Log[1 - x]^2)/3 - (2*I)*Pi*Log[1 - x]^2 - (4*Log[1 - x]^3)/3 - 
      2*Log[1 - x]^2*Log[x] + ((-4*I)*Pi - 4*Log[1 - x])*PolyLog[2, x] - 
      4*PolyLog[3, 1 - x] + 4*Zeta[3])) + ep^2*COLOR[NfV2]*
   (-148/9 + (8*I)*Pi - (11*Pi^2)/6 - ((5*I)/6)*Pi^3 + (148*Log[1 - x])/9 - 
    (4*I)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/2 + (I/6)*Pi^3*Log[1 - x] - 
    (16*Log[1 - x]^2)/3 + I*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/12 + 
    Log[1 - x]^3 - (I/3)*Pi*Log[1 - x]^3 - Log[1 - x]^4/3 - (16*Log[x])/9 + 
    (4*I)*Pi*Log[x] - Pi^2*Log[x] + (2*I)*Pi*Log[1 - x]*Log[x] + 
    Log[1 - x]^2*Log[x] + I*Pi*Log[1 - x]^2*Log[x] + (7*Log[x]^2)/3 - 
    I*Pi*Log[x]^2 + Log[1 - x]*Log[x]^2 - (2*Log[x]^3)/3 + 
    ((4*I)*Pi - Pi^2 + 2*Log[1 - x] - Log[1 - x]^2 + 2*Log[x])*
     PolyLog[2, x] + (2 + (2*I)*Pi)*PolyLog[3, 1 - x] + 
    FF[x^2]*((5*Pi^2)/9 - (4*Pi^2*Log[1 - x])/9 + (5*Log[1 - x]^2)/9 - 
      (2*Log[1 - x]^3)/9 - (Pi^2*Log[x])/3 - (10*Log[1 - x]*Log[x])/9 + 
      (2*Log[1 - x]^2*Log[x])/3 + (5*Log[x]^2)/9 - (2*Log[x]^3)/9 + 
      ((2*Log[1 - x])/3 - (2*Log[x])/3)*PolyLog[2, x] + 
      (2*PolyLog[3, 1 - x])/3 + (2*PolyLog[3, x])/3) + 
    (-2 + (2*I)*Pi + 2*Log[1 - x])*PolyLog[3, x] + 
    FF[x]*((13*Pi^2)/9 + (16*Log[1 - x])/9 - (8*Pi^2*Log[1 - x])/9 + 
      (10*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/9 - (16*Log[x])/9 - 
      (2*Pi^2*Log[x])/3 - (26*Log[1 - x]*Log[x])/9 + 
      (4*Log[1 - x]^2*Log[x])/3 + (16*Log[x]^2)/9 - (4*Log[x]^3)/9 + 
      ((4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[2, x] + 
      (4*PolyLog[3, 1 - x])/3 + (4*PolyLog[3, x])/3) - 2*PolyLog[4, x] - 
    2*PolyLog[4, -(x/(1 - x))] + FF[(1 - x)^(-1)]*(((16*I)/9)*Pi - Pi^2/3 + 
      ((4*I)/9)*Pi^3 + (16*Log[x])/9 - ((46*I)/9)*Pi*Log[x] + 
      (4*Pi^2*Log[x])/3 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] - (26*Log[x]^2)/9 + 
      ((4*I)/3)*Pi*Log[x]^2 - (4*Log[1 - x]*Log[x]^2)/3 + (8*Log[x]^3)/9 + 
      (((-8*I)/3)*Pi - (8*Log[x])/3)*PolyLog[2, x] + (8*PolyLog[3, x])/3 - 
      (8*Zeta[3])/3) + FF[(1 - x)^(-2)]*((-I/9)*Pi^3 + ((10*I)/9)*Pi*Log[x] - 
      (Pi^2*Log[x])/3 + ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (5*Log[x]^2)/9 - 
      (I/3)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 - (2*Log[x]^3)/9 + 
      (((2*I)/3)*Pi + (2*Log[x])/3)*PolyLog[2, x] - (2*PolyLog[3, x])/3 + 
      (2*Zeta[3])/3) - (2*I)*Pi*Zeta[3] + 
    FF[x^(-2)]*(((-134*I)/9)*Pi*Log[1 - x] + (22*Pi^2*Log[1 - x])/9 + 
      (I/3)*Pi^3*Log[1 - x] - (67*Log[1 - x]^2)/9 + 
      ((11*I)/3)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/6 + 
      (22*Log[1 - x]^3)/9 - ((2*I)/3)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/3 + 
      (11*Log[1 - x]^2*Log[x])/3 + (2*I)*Pi*Log[1 - x]^2*Log[x] + 
      (((22*I)/3)*Pi - 2*Pi^2 + (22*Log[1 - x])/3 - 2*Log[1 - x]^2)*
       PolyLog[2, x] + (22/3 + (4*I)*Pi)*PolyLog[3, 1 - x] + 
      ((4*I)*Pi + 4*Log[1 - x])*PolyLog[3, x] - 4*PolyLog[4, x] - 
      4*PolyLog[4, -(x/(1 - x))] - (22*Zeta[3])/3 - (4*I)*Pi*Zeta[3]) + 
    FF[x^(-1)]*(((-236*I)/9)*Pi + (17*Pi^2)/3 + I*Pi^3 - (236*Log[1 - x])/9 + 
      ((134*I)/9)*Pi*Log[1 - x] - (19*Pi^2*Log[1 - x])/9 - 
      (I/3)*Pi^3*Log[1 - x] + (118*Log[1 - x]^2)/9 - 
      ((11*I)/3)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/6 - 
      (28*Log[1 - x]^3)/9 + ((2*I)/3)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/3 - 
      (11*Log[1 - x]^2*Log[x])/3 - (2*I)*Pi*Log[1 - x]^2*Log[x] + 
      (((-22*I)/3)*Pi + 2*Pi^2 - (22*Log[1 - x])/3 + 2*Log[1 - x]^2)*
       PolyLog[2, x] + (-22/3 - (4*I)*Pi)*PolyLog[3, 1 - x] + 
      ((-4*I)*Pi - 4*Log[1 - x])*PolyLog[3, x] + 4*PolyLog[4, x] + 
      4*PolyLog[4, -(x/(1 - x))] + (22*Zeta[3])/3 + (4*I)*Pi*Zeta[3])) + 
  ep^3*COLOR[NfV2]*(-980/27 + (16*I)*Pi - (31*Pi^2)/9 - ((5*I)/3)*Pi^3 + 
    (53*Pi^4)/180 + (980*Log[1 - x])/27 - (8*I)*Pi*Log[1 - x] + 
    (7*Pi^2*Log[1 - x])/9 + (I/6)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/36 - 
    (110*Log[1 - x]^2)/9 + (2*I)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/2 - 
    (I/4)*Pi^3*Log[1 - x]^2 + (22*Log[1 - x]^3)/9 - (I/3)*Pi*Log[1 - x]^3 + 
    (Pi^2*Log[1 - x]^3)/9 - Log[1 - x]^4/2 + Log[1 - x]^5/12 - 
    (104*Log[x])/27 + (8*I)*Pi*Log[x] - (35*Pi^2*Log[x])/18 - 
    (I/6)*Pi^3*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x] - 
    (2*Pi^2*Log[1 - x]*Log[x])/3 + 2*Log[1 - x]^2*Log[x] + 
    I*Pi*Log[1 - x]^2*Log[x] - (7*Pi^2*Log[1 - x]^2*Log[x])/12 + 
    (Log[1 - x]^3*Log[x])/3 + (44*Log[x]^2)/9 - (2*I)*Pi*Log[x]^2 + 
    (5*Pi^2*Log[x]^2)/12 + 2*Log[1 - x]*Log[x]^2 - I*Pi*Log[1 - x]*Log[x]^2 - 
    (Log[1 - x]^2*Log[x]^2)/2 - (13*Log[x]^3)/9 + (I/3)*Pi*Log[x]^3 - 
    (2*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/4 + 
    ((8*I)*Pi - 2*Pi^2 - (I/2)*Pi^3 + 4*Log[1 - x] - (Pi^2*Log[1 - x])/6 - 
      Log[1 - x]^2 + Log[1 - x]^3/3 + 4*Log[x] - Log[x]^2)*PolyLog[2, x] + 
    (4 - (7*Pi^2)/6 - 2*Log[x])*PolyLog[3, 1 - x] + 
    (-4 - Pi^2 + 2*Log[1 - x] - Log[1 - x]^2)*PolyLog[3, x] + 
    2*PolyLog[4, 1 - x] + FF[x]*((80*Pi^2)/27 + Pi^4/270 + 
      (104*Log[1 - x])/27 - (107*Pi^2*Log[1 - x])/54 + (56*Log[1 - x]^2)/27 + 
      (7*Pi^2*Log[1 - x]^2)/18 - (23*Log[1 - x]^3)/27 + Log[1 - x]^4/6 - 
      (104*Log[x])/27 - (25*Pi^2*Log[x])/18 - (160*Log[1 - x]*Log[x])/27 + 
      Pi^2*Log[1 - x]*Log[x] + (26*Log[1 - x]^2*Log[x])/9 - 
      (4*Log[1 - x]^3*Log[x])/9 + (104*Log[x]^2)/27 + (5*Pi^2*Log[x]^2)/18 - 
      (2*Log[1 - x]^2*Log[x]^2)/3 - (29*Log[x]^3)/27 + 
      (2*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/6 + 
      ((26*Log[1 - x])/9 - (2*Log[1 - x]^2)/3 - (26*Log[x])/9 + 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (26/9 - (4*Log[x])/3)*
       PolyLog[3, 1 - x] + (26/9 - (4*Log[1 - x])/3)*PolyLog[3, x] - 
      (4*PolyLog[4, 1 - x])/3 - (4*PolyLog[4, x])/3) + 
    FF[x^2]*((28*Pi^2)/27 + Pi^4/540 - (20*Pi^2*Log[1 - x])/27 + 
      (28*Log[1 - x]^2)/27 + (7*Pi^2*Log[1 - x]^2)/36 - 
      (10*Log[1 - x]^3)/27 + Log[1 - x]^4/12 - (5*Pi^2*Log[x])/9 - 
      (56*Log[1 - x]*Log[x])/27 + (Pi^2*Log[1 - x]*Log[x])/2 + 
      (10*Log[1 - x]^2*Log[x])/9 - (2*Log[1 - x]^3*Log[x])/9 + 
      (28*Log[x]^2)/27 + (5*Pi^2*Log[x]^2)/36 - (Log[1 - x]^2*Log[x]^2)/3 - 
      (10*Log[x]^3)/27 + (Log[1 - x]*Log[x]^3)/9 + Log[x]^4/12 + 
      ((10*Log[1 - x])/9 - Log[1 - x]^2/3 - (10*Log[x])/9 + Log[x]^2/3)*
       PolyLog[2, x] + (10/9 - (2*Log[x])/3)*PolyLog[3, 1 - x] + 
      (10/9 - (2*Log[1 - x])/3)*PolyLog[3, x] - (2*PolyLog[4, 1 - x])/3 - 
      (2*PolyLog[4, x])/3) + (-2 + 2*Log[1 - x])*PolyLog[4, x] + 
    (-4 - (2*I)*Pi)*PolyLog[4, -(x/(1 - x))] - 2*PolyLog[5, x] - 
    2*PolyLog[5, -(x/(1 - x))] + (14*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] + 
    (7*Pi^2*Zeta[3])/6 - (14*Log[1 - x]*Zeta[3])/3 + 
    ((14*I)/3)*Pi*Log[1 - x]*Zeta[3] + (7*Log[1 - x]^2*Zeta[3])/3 + 
    FF[(1 - x)^(-2)]*(((-5*I)/27)*Pi^3 + (23*Pi^4)/540 - 
      (Pi^2*Log[1 - x]^2)/18 - Log[1 - x]^4/36 + ((56*I)/27)*Pi*Log[x] - 
      (5*Pi^2*Log[x])/9 - (I/18)*Pi^3*Log[x] + ((10*I)/9)*Pi*Log[1 - x]*
       Log[x] - (2*Pi^2*Log[1 - x]*Log[x])/9 + (Log[1 - x]^3*Log[x])/9 + 
      (28*Log[x]^2)/27 - ((5*I)/9)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/36 + 
      (5*Log[1 - x]*Log[x]^2)/9 - (I/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/6 - (10*Log[x]^3)/27 + (I/9)*Pi*Log[x]^3 - 
      (2*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/12 + 
      (((10*I)/9)*Pi - Pi^2/3 + (10*Log[x])/9 - Log[x]^2/3)*PolyLog[2, x] + 
      (((-2*I)/3)*Pi - (2*Log[x])/3)*PolyLog[3, 1 - x] + 
      (-10/9 - ((2*I)/3)*Pi)*PolyLog[3, x] + (2*PolyLog[4, 1 - x])/3 - 
      (2*PolyLog[4, -(x/(1 - x))])/3 + (10*Zeta[3])/9 + 
      ((2*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*(((104*I)/27)*Pi - 
      (8*Pi^2)/9 + ((37*I)/54)*Pi^3 - (23*Pi^4)/135 + 
      (2*Pi^2*Log[1 - x]^2)/9 + Log[1 - x]^4/9 + (104*Log[x])/27 - 
      ((272*I)/27)*Pi*Log[x] + (5*Pi^2*Log[x])/2 + ((2*I)/9)*Pi^3*Log[x] - 
      ((46*I)/9)*Pi*Log[1 - x]*Log[x] + (8*Pi^2*Log[1 - x]*Log[x])/9 - 
      (4*Log[1 - x]^3*Log[x])/9 - (160*Log[x]^2)/27 + 
      ((23*I)/9)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/9 - (23*Log[1 - x]*Log[x]^2)/
       9 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (2*Log[1 - x]^2*Log[x]^2)/3 + 
      (49*Log[x]^3)/27 - ((4*I)/9)*Pi*Log[x]^3 + (8*Log[1 - x]*Log[x]^3)/9 - 
      Log[x]^4/3 + (((-46*I)/9)*Pi + (4*Pi^2)/3 - (46*Log[x])/9 + 
        (4*Log[x]^2)/3)*PolyLog[2, x] + (((8*I)/3)*Pi + (8*Log[x])/3)*
       PolyLog[3, 1 - x] + (46/9 + ((8*I)/3)*Pi)*PolyLog[3, x] - 
      (8*PolyLog[4, 1 - x])/3 + (8*PolyLog[4, -(x/(1 - x))])/3 - 
      (46*Zeta[3])/9 - ((8*I)/3)*Pi*Zeta[3]) + 
    FF[x^(-1)]*(((-1516*I)/27)*Pi + (118*Pi^2)/9 + ((17*I)/6)*Pi^3 - Pi^4/3 - 
      (1516*Log[1 - x])/27 + ((808*I)/27)*Pi*Log[1 - x] - 
      (217*Pi^2*Log[1 - x])/54 - ((11*I)/18)*Pi^3*Log[1 - x] - 
      (Pi^4*Log[1 - x])/18 + (758*Log[1 - x]^2)/27 - 
      ((67*I)/9)*Pi*Log[1 - x]^2 + (49*Pi^2*Log[1 - x]^2)/36 + 
      (I/2)*Pi^3*Log[1 - x]^2 - (185*Log[1 - x]^3)/27 + 
      ((11*I)/9)*Pi*Log[1 - x]^3 - (2*Pi^2*Log[1 - x]^3)/9 + 
      (25*Log[1 - x]^4)/18 - Log[1 - x]^5/6 - (67*Log[1 - x]^2*Log[x])/9 - 
      ((11*I)/3)*Pi*Log[1 - x]^2*Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/6 + 
      (((-134*I)/9)*Pi + (11*Pi^2)/3 + I*Pi^3 - (134*Log[1 - x])/9 + 
        (Pi^2*Log[1 - x])/3 + (11*Log[1 - x]^2)/3 - (2*Log[1 - x]^3)/3)*
       PolyLog[2, x] + (-134/9 - ((22*I)/3)*Pi + (7*Pi^2)/3)*
       PolyLog[3, 1 - x] + (((-22*I)/3)*Pi + 2*Pi^2 - (22*Log[1 - x])/3 + 
        2*Log[1 - x]^2)*PolyLog[3, x] + (22/3 - 4*Log[1 - x])*PolyLog[4, x] + 
      (22/3 + (4*I)*Pi)*PolyLog[4, -(x/(1 - x))] + 4*PolyLog[5, x] + 
      4*PolyLog[5, -(x/(1 - x))] + (134*Zeta[3])/9 + ((50*I)/3)*Pi*Zeta[3] - 
      (7*Pi^2*Zeta[3])/3 + (28*Log[1 - x]*Zeta[3])/3 - 
      ((28*I)/3)*Pi*Log[1 - x]*Zeta[3] - (14*Log[1 - x]^2*Zeta[3])/3) + 
    FF[x^(-2)]*(((-808*I)/27)*Pi*Log[1 - x] + (134*Pi^2*Log[1 - x])/27 + 
      ((11*I)/18)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/18 - 
      (404*Log[1 - x]^2)/27 + ((67*I)/9)*Pi*Log[1 - x]^2 - 
      (55*Pi^2*Log[1 - x]^2)/36 - (I/2)*Pi^3*Log[1 - x]^2 + 
      (134*Log[1 - x]^3)/27 - ((11*I)/9)*Pi*Log[1 - x]^3 + 
      (2*Pi^2*Log[1 - x]^3)/9 - (11*Log[1 - x]^4)/9 + Log[1 - x]^5/6 + 
      (67*Log[1 - x]^2*Log[x])/9 + ((11*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Pi^2*Log[1 - x]^2*Log[x])/6 + (((134*I)/9)*Pi - (11*Pi^2)/3 - 
        I*Pi^3 + (134*Log[1 - x])/9 - (Pi^2*Log[1 - x])/3 - 
        (11*Log[1 - x]^2)/3 + (2*Log[1 - x]^3)/3)*PolyLog[2, x] + 
      (134/9 + ((22*I)/3)*Pi - (7*Pi^2)/3)*PolyLog[3, 1 - x] + 
      (((22*I)/3)*Pi - 2*Pi^2 + (22*Log[1 - x])/3 - 2*Log[1 - x]^2)*
       PolyLog[3, x] + (-22/3 + 4*Log[1 - x])*PolyLog[4, x] + 
      (-22/3 - (4*I)*Pi)*PolyLog[4, -(x/(1 - x))] - 4*PolyLog[5, x] - 
      4*PolyLog[5, -(x/(1 - x))] - (134*Zeta[3])/9 - ((22*I)/3)*Pi*Zeta[3] + 
      (7*Pi^2*Zeta[3])/3 + ((28*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
      (14*Log[1 - x]^2*Zeta[3])/3)) + ep^4*COLOR[NfV2]*
   (-6172/81 + (32*I)*Pi - (179*Pi^2)/27 - ((10*I)/3)*Pi^3 + (157*Pi^4)/240 + 
    ((17*I)/720)*Pi^5 + (6172*Log[1 - x])/81 - (16*I)*Pi*Log[1 - x] + 
    (35*Pi^2*Log[1 - x])/27 + (I/3)*Pi^3*Log[1 - x] - 
    (11*Pi^4*Log[1 - x])/144 + ((5*I)/48)*Pi^5*Log[1 - x] - 
    (706*Log[1 - x]^2)/27 + (4*I)*Pi*Log[1 - x]^2 - (8*Pi^2*Log[1 - x]^2)/9 - 
    ((5*I)/12)*Pi^3*Log[1 - x]^2 + (167*Pi^4*Log[1 - x]^2)/1440 + 
    (146*Log[1 - x]^3)/27 - ((2*I)/3)*Pi*Log[1 - x]^3 + 
    (Pi^2*Log[1 - x]^3)/36 + (I/12)*Pi^3*Log[1 - x]^3 - (10*Log[1 - x]^4)/9 - 
    (I/12)*Pi*Log[1 - x]^4 + (Pi^2*Log[1 - x]^4)/36 + Log[1 - x]^5/12 - 
    Log[1 - x]^6/60 - (640*Log[x])/81 + (16*I)*Pi*Log[x] - 
    (104*Pi^2*Log[x])/27 - (I/3)*Pi^3*Log[x] + (7*Pi^4*Log[x])/180 + 
    (8*I)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/3 - 
    (I/6)*Pi^3*Log[1 - x]*Log[x] + 4*Log[1 - x]^2*Log[x] + 
    (2*I)*Pi*Log[1 - x]^2*Log[x] - (5*Pi^2*Log[1 - x]^2*Log[x])/12 - 
    (I/4)*Pi^3*Log[1 - x]^2*Log[x] + (2*Log[1 - x]^3*Log[x])/3 + 
    (I/3)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/12 + 
    (268*Log[x]^2)/27 - (4*I)*Pi*Log[x]^2 + (29*Pi^2*Log[x]^2)/36 + 
    (I/12)*Pi^3*Log[x]^2 + 4*Log[1 - x]*Log[x]^2 - 
    (2*I)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/4 - 
    Log[1 - x]^2*Log[x]^2 - (I/2)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (Log[1 - x]^3*Log[x]^2)/6 - (80*Log[x]^3)/27 + ((2*I)/3)*Pi*Log[x]^3 - 
    (Pi^2*Log[x]^3)/9 - (4*Log[1 - x]*Log[x]^3)/3 + 
    (I/3)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/6 + 
    (19*Log[x]^4)/36 - (I/12)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/4 - 
    Log[x]^5/15 + (-8 + Pi^2/6 - (I/2)*Pi^3 + 4*Log[1 - x] - 
      (Pi^2*Log[1 - x])/6 - Log[1 - x]^2 + Log[1 - x]^3/3)*PolyLog[3, x] + 
    (4 - 2*Log[x])*PolyLog[4, 1 - x] + 
    (-4 + Pi^2/6 + 2*Log[1 - x] - Log[1 - x]^2)*PolyLog[4, x] + 
    (-8 - (4*I)*Pi + (7*Pi^2)/6)*PolyLog[4, -(x/(1 - x))] + 
    2*PolyLog[5, 1 - x] + (-2 + 2*Log[1 - x])*PolyLog[5, x] - 
    (2*I)*Pi*PolyLog[5, -(x/(1 - x))] - 2*PolyLog[6, x] - 
    2*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*(8 - Pi^2/6 - (I/2)*Pi^3 - 
      4*Log[x] + Log[x]^2 - (14*Zeta[3])/3) + (140*Zeta[3])/9 - 
    ((28*I)/3)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/3 + (I/2)*Pi^3*Zeta[3] - 
    (140*Log[1 - x]*Zeta[3])/9 + ((14*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
    (14*Pi^2*Log[1 - x]*Zeta[3])/9 + (14*Log[1 - x]^2*Zeta[3])/3 - 
    ((7*I)/3)*Pi*Log[1 - x]^2*Zeta[3] - (14*Log[1 - x]^3*Zeta[3])/9 + 
    (14*Log[x]*Zeta[3])/9 - ((14*I)/3)*Pi*Log[x]*Zeta[3] - 
    (7*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (7*Log[x]^2*Zeta[3])/3 + 
    (14*Zeta[3]^2)/3 + PolyLog[2, x]*((16*I)*Pi - 4*Pi^2 - I*Pi^3 + Pi^4/6 + 
      8*Log[1 - x] - (Pi^2*Log[1 - x])/6 - 2*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/12 + Log[1 - x]^3/3 - Log[1 - x]^4/12 + 8*Log[x] - 
      (Pi^2*Log[x])/6 - 2*Log[x]^2 + Log[x]^3/3 - ((14*I)/3)*Pi*Zeta[3] - 
      (14*Log[1 - x]*Zeta[3])/3) + FF[x]*((484*Pi^2)/81 + (13*Pi^4)/1620 + 
      (640*Log[1 - x])/81 - (332*Pi^2*Log[1 - x])/81 + 
      (2*Pi^4*Log[1 - x])/135 + (328*Log[1 - x]^2)/81 + 
      (47*Pi^2*Log[1 - x]^2)/54 - (136*Log[1 - x]^3)/81 - 
      (Pi^2*Log[1 - x]^3)/9 + Log[1 - x]^4/3 - (2*Log[1 - x]^5)/45 - 
      (640*Log[x])/81 - (76*Pi^2*Log[x])/27 - (Pi^4*Log[x])/270 - 
      (968*Log[1 - x]*Log[x])/81 + (13*Pi^2*Log[1 - x]*Log[x])/6 + 
      (160*Log[1 - x]^2*Log[x])/27 - (5*Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (26*Log[1 - x]^3*Log[x])/27 + (Log[1 - x]^4*Log[x])/9 + 
      (640*Log[x]^2)/81 + (31*Pi^2*Log[x]^2)/54 - 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - (13*Log[1 - x]^2*Log[x]^2)/9 + 
      (2*Log[1 - x]^3*Log[x]^2)/9 - (184*Log[x]^3)/81 - 
      (2*Pi^2*Log[x]^3)/27 + (13*Log[1 - x]*Log[x]^3)/27 + 
      (2*Log[1 - x]^2*Log[x]^3)/9 + (7*Log[x]^4)/18 - 
      (Log[1 - x]*Log[x]^4)/9 - (2*Log[x]^5)/45 + 
      ((160*Log[1 - x])/27 - (Pi^2*Log[1 - x])/9 - (13*Log[1 - x]^2)/9 + 
        (2*Log[1 - x]^3)/9 - (160*Log[x])/27 + (Pi^2*Log[x])/9 + 
        (13*Log[x]^2)/9 - (2*Log[x]^3)/9)*PolyLog[2, x] + 
      (160/27 - Pi^2/9 - (26*Log[x])/9 + (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (160/27 - Pi^2/9 - (26*Log[1 - x])/9 + (2*Log[1 - x]^2)/3)*
       PolyLog[3, x] + (-26/9 + (4*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-26/9 + (4*Log[1 - x])/3)*PolyLog[4, x] + (4*PolyLog[5, 1 - x])/3 + 
      (4*PolyLog[5, x])/3 - (14*Pi^2*Zeta[3])/9 - (14*Log[1 - x]*Zeta[3])/9 - 
      (14*Log[1 - x]^2*Zeta[3])/9 + (14*Log[x]*Zeta[3])/9 + 
      (28*Log[1 - x]*Log[x]*Zeta[3])/9 - (14*Log[x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-2)]*(((-28*I)/81)*Pi^3 + (23*Pi^4)/324 + ((2*I)/135)*Pi^5 - 
      (7*Pi^4*Log[1 - x])/540 - (5*Pi^2*Log[1 - x]^2)/54 - 
      (I/18)*Pi^3*Log[1 - x]^2 - (Pi^2*Log[1 - x]^3)/54 - 
      (5*Log[1 - x]^4)/108 - (I/36)*Pi*Log[1 - x]^4 - Log[1 - x]^5/180 + 
      ((328*I)/81)*Pi*Log[x] - (28*Pi^2*Log[x])/27 - ((5*I)/54)*Pi^3*Log[x] + 
      (7*Pi^4*Log[x])/540 + ((56*I)/27)*Pi*Log[1 - x]*Log[x] - 
      (10*Pi^2*Log[1 - x]*Log[x])/27 - (I/18)*Pi^3*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]^2*Log[x])/18 + (5*Log[1 - x]^3*Log[x])/27 + 
      (I/9)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/36 + 
      (164*Log[x]^2)/81 - ((28*I)/27)*Pi*Log[x]^2 + (25*Pi^2*Log[x]^2)/108 + 
      (I/36)*Pi^3*Log[x]^2 + (28*Log[1 - x]*Log[x]^2)/27 - 
      ((5*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/12 - 
      (5*Log[1 - x]^2*Log[x]^2)/18 - (I/6)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/18 - (56*Log[x]^3)/81 + 
      ((5*I)/27)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/27 - (10*Log[1 - x]*Log[x]^3)/
       27 + (I/9)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/18 + 
      (5*Log[x]^4)/36 - (I/36)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/12 - 
      Log[x]^5/45 + (((56*I)/27)*Pi - (5*Pi^2)/9 - (I/6)*Pi^3 + 
        (56*Log[x])/27 - (Pi^2*Log[x])/18 - (5*Log[x]^2)/9 + Log[x]^3/9)*
       PolyLog[2, x] + (((-10*I)/9)*Pi + Pi^2/3 - (10*Log[x])/9 + Log[x]^2/3)*
       PolyLog[3, 1 - x] + (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*
       PolyLog[3, x] + (10/9 - (2*Log[x])/3)*PolyLog[4, 1 - x] + 
      (-10/9 - ((2*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + 
      (2*PolyLog[5, 1 - x])/3 + (2*PolyLog[5, -(x/(1 - x))])/3 + 
      (56*Zeta[3])/27 + ((10*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - 
      ((14*I)/9)*Pi*Log[x]*Zeta[3] - (7*Log[x]^2*Zeta[3])/9) + 
    FF[x^2]*((164*Pi^2)/81 + Pi^4/324 - (112*Pi^2*Log[1 - x])/81 + 
      (Pi^4*Log[1 - x])/135 + (164*Log[1 - x]^2)/81 + 
      (35*Pi^2*Log[1 - x]^2)/108 - (56*Log[1 - x]^3)/81 - 
      (Pi^2*Log[1 - x]^3)/18 + (5*Log[1 - x]^4)/36 - Log[1 - x]^5/45 - 
      (28*Pi^2*Log[x])/27 - (Pi^4*Log[x])/540 - (328*Log[1 - x]*Log[x])/81 + 
      (5*Pi^2*Log[1 - x]*Log[x])/6 + (56*Log[1 - x]^2*Log[x])/27 - 
      (5*Pi^2*Log[1 - x]^2*Log[x])/18 - (10*Log[1 - x]^3*Log[x])/27 + 
      (Log[1 - x]^4*Log[x])/18 + (164*Log[x]^2)/81 + (25*Pi^2*Log[x]^2)/108 - 
      (2*Pi^2*Log[1 - x]*Log[x]^2)/9 - (5*Log[1 - x]^2*Log[x]^2)/9 + 
      (Log[1 - x]^3*Log[x]^2)/9 - (56*Log[x]^3)/81 - (Pi^2*Log[x]^3)/27 + 
      (5*Log[1 - x]*Log[x]^3)/27 + (Log[1 - x]^2*Log[x]^3)/9 + 
      (5*Log[x]^4)/36 - (Log[1 - x]*Log[x]^4)/18 - Log[x]^5/45 + 
      ((56*Log[1 - x])/27 - (Pi^2*Log[1 - x])/18 - (5*Log[1 - x]^2)/9 + 
        Log[1 - x]^3/9 - (56*Log[x])/27 + (Pi^2*Log[x])/18 + (5*Log[x]^2)/9 - 
        Log[x]^3/9)*PolyLog[2, x] + (56/27 - Pi^2/18 - (10*Log[x])/9 + 
        Log[x]^2/3)*PolyLog[3, 1 - x] + 
      (56/27 - Pi^2/18 - (10*Log[1 - x])/9 + Log[1 - x]^2/3)*PolyLog[3, x] + 
      (-10/9 + (2*Log[x])/3)*PolyLog[4, 1 - x] + (-10/9 + (2*Log[1 - x])/3)*
       PolyLog[4, x] + (2*PolyLog[5, 1 - x])/3 + (2*PolyLog[5, x])/3 - 
      (7*Pi^2*Zeta[3])/9 - (7*Log[1 - x]^2*Zeta[3])/9 + 
      (14*Log[1 - x]*Log[x]*Zeta[3])/9 - (7*Log[x]^2*Zeta[3])/9) + 
    FF[(1 - x)^(-1)]*(((640*I)/81)*Pi - (52*Pi^2)/27 + ((100*I)/81)*Pi^3 - 
      (439*Pi^4)/1620 - ((8*I)/135)*Pi^5 + (7*Pi^4*Log[1 - x])/135 + 
      (23*Pi^2*Log[1 - x]^2)/54 + ((2*I)/9)*Pi^3*Log[1 - x]^2 + 
      (2*Pi^2*Log[1 - x]^3)/27 + (23*Log[1 - x]^4)/108 + 
      (I/9)*Pi*Log[1 - x]^4 + Log[1 - x]^5/45 + (640*Log[x])/81 - 
      ((1624*I)/81)*Pi*Log[x] + (44*Pi^2*Log[x])/9 + 
      ((23*I)/54)*Pi^3*Log[x] - (7*Pi^4*Log[x])/135 - 
      ((272*I)/27)*Pi*Log[1 - x]*Log[x] + (46*Pi^2*Log[1 - x]*Log[x])/27 + 
      ((2*I)/9)*Pi^3*Log[1 - x]*Log[x] - (2*Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (23*Log[1 - x]^3*Log[x])/27 - ((4*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (Log[1 - x]^4*Log[x])/9 - (968*Log[x]^2)/81 + 
      ((136*I)/27)*Pi*Log[x]^2 - (28*Pi^2*Log[x]^2)/27 - 
      (I/9)*Pi^3*Log[x]^2 - (136*Log[1 - x]*Log[x]^2)/27 + 
      ((23*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/3 + 
      (23*Log[1 - x]^2*Log[x]^2)/18 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (2*Log[1 - x]^3*Log[x]^2)/9 + (296*Log[x]^3)/81 - 
      ((23*I)/27)*Pi*Log[x]^3 + (4*Pi^2*Log[x]^3)/27 + 
      (46*Log[1 - x]*Log[x]^3)/27 - ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
      (2*Log[1 - x]^2*Log[x]^3)/9 - (2*Log[x]^4)/3 + (I/9)*Pi*Log[x]^4 - 
      (Log[1 - x]*Log[x]^4)/3 + (4*Log[x]^5)/45 + 
      (((-272*I)/27)*Pi + (23*Pi^2)/9 + ((2*I)/3)*Pi^3 - (272*Log[x])/27 + 
        (2*Pi^2*Log[x])/9 + (23*Log[x]^2)/9 - (4*Log[x]^3)/9)*PolyLog[2, x] + 
      (((46*I)/9)*Pi - (4*Pi^2)/3 + (46*Log[x])/9 - (4*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (272/27 + ((46*I)/9)*Pi - (14*Pi^2)/9)*
       PolyLog[3, x] + (-46/9 + (8*Log[x])/3)*PolyLog[4, 1 - x] + 
      (46/9 + ((8*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - 
      (8*PolyLog[5, 1 - x])/3 - (8*PolyLog[5, -(x/(1 - x))])/3 - 
      (272*Zeta[3])/27 - ((20*I)/3)*Pi*Zeta[3] + (14*Pi^2*Zeta[3])/9 - 
      (14*Log[x]*Zeta[3])/9 + ((56*I)/9)*Pi*Log[x]*Zeta[3] + 
      (28*Log[x]^2*Zeta[3])/9) + FF[x^(-2)]*(((-4856*I)/81)*Pi*Log[1 - x] + 
      (808*Pi^2*Log[1 - x])/81 + ((67*I)/54)*Pi^3*Log[1 - x] + 
      (11*Pi^4*Log[1 - x])/108 + ((5*I)/24)*Pi^5*Log[1 - x] - 
      (2428*Log[1 - x]^2)/81 + ((404*I)/27)*Pi*Log[1 - x]^2 - 
      (335*Pi^2*Log[1 - x]^2)/108 - ((11*I)/12)*Pi^3*Log[1 - x]^2 + 
      (167*Pi^4*Log[1 - x]^2)/720 + (808*Log[1 - x]^3)/81 - 
      ((67*I)/27)*Pi*Log[1 - x]^3 + (11*Pi^2*Log[1 - x]^3)/27 + 
      (I/6)*Pi^3*Log[1 - x]^3 - (67*Log[1 - x]^4)/27 + 
      (Pi^2*Log[1 - x]^4)/18 + (11*Log[1 - x]^5)/36 - Log[1 - x]^6/30 + 
      (404*Log[1 - x]^2*Log[x])/27 + ((67*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (77*Pi^2*Log[1 - x]^2*Log[x])/36 - (I/2)*Pi^3*Log[1 - x]^2*Log[x] + 
      (((134*I)/9)*Pi - (11*Pi^2)/3 - I*Pi^3 + (134*Log[1 - x])/9 - 
        (Pi^2*Log[1 - x])/3 - (11*Log[1 - x]^2)/3 + (2*Log[1 - x]^3)/3)*
       PolyLog[3, x] + (-134/9 + Pi^2/3 + (22*Log[1 - x])/3 - 2*Log[1 - x]^2)*
       PolyLog[4, x] + (-134/9 - ((22*I)/3)*Pi + (7*Pi^2)/3)*
       PolyLog[4, -(x/(1 - x))] + (-22/3 + 4*Log[1 - x])*PolyLog[5, x] + 
      (-22/3 - (4*I)*Pi)*PolyLog[5, -(x/(1 - x))] - 4*PolyLog[6, x] - 
      4*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*
       (808/27 + ((134*I)/9)*Pi - (77*Pi^2)/18 - I*Pi^3 - (28*Zeta[3])/3) - 
      (808*Zeta[3])/27 - ((134*I)/9)*Pi*Zeta[3] + (77*Pi^2*Zeta[3])/18 + 
      I*Pi^3*Zeta[3] + ((154*I)/9)*Pi*Log[1 - x]*Zeta[3] - 
      (28*Pi^2*Log[1 - x]*Zeta[3])/9 + (77*Log[1 - x]^2*Zeta[3])/9 - 
      ((14*I)/3)*Pi*Log[1 - x]^2*Zeta[3] - (28*Log[1 - x]^3*Zeta[3])/9 - 
      (14*Log[1 - x]^2*Log[x]*Zeta[3])/3 + (28*Zeta[3]^2)/3 + 
      PolyLog[2, x]*(((808*I)/27)*Pi - (67*Pi^2)/9 - ((11*I)/6)*Pi^3 + 
        Pi^4/3 + (808*Log[1 - x])/27 - (11*Pi^2*Log[1 - x])/18 - 
        (67*Log[1 - x]^2)/9 + (Pi^2*Log[1 - x]^2)/6 + (11*Log[1 - x]^3)/9 - 
        Log[1 - x]^4/6 - ((28*I)/3)*Pi*Zeta[3] - (28*Log[1 - x]*Zeta[3])/
         3)) + FF[x^(-1)]*(((-9404*I)/81)*Pi + (758*Pi^2)/27 + 
      ((59*I)/9)*Pi^3 - (17*Pi^4)/18 + (I/24)*Pi^5 - (9404*Log[1 - x])/81 + 
      ((4856*I)/81)*Pi*Log[1 - x] - (631*Pi^2*Log[1 - x])/81 - 
      ((67*I)/54)*Pi^3*Log[1 - x] + (31*Pi^4*Log[1 - x])/1080 - 
      ((5*I)/24)*Pi^5*Log[1 - x] + (4702*Log[1 - x]^2)/81 - 
      ((404*I)/27)*Pi*Log[1 - x]^2 + (71*Pi^2*Log[1 - x]^2)/27 + 
      ((11*I)/12)*Pi^3*Log[1 - x]^2 - (167*Pi^4*Log[1 - x]^2)/720 - 
      (1162*Log[1 - x]^3)/81 + ((67*I)/27)*Pi*Log[1 - x]^3 - 
      (19*Pi^2*Log[1 - x]^3)/54 - (I/6)*Pi^3*Log[1 - x]^3 + 
      (319*Log[1 - x]^4)/108 - (Pi^2*Log[1 - x]^4)/18 - 
      (61*Log[1 - x]^5)/180 + Log[1 - x]^6/30 - (404*Log[1 - x]^2*Log[x])/
       27 - ((67*I)/9)*Pi*Log[1 - x]^2*Log[x] + (77*Pi^2*Log[1 - x]^2*Log[x])/
       36 + (I/2)*Pi^3*Log[1 - x]^2*Log[x] + 
      (((-134*I)/9)*Pi + (11*Pi^2)/3 + I*Pi^3 - (134*Log[1 - x])/9 + 
        (Pi^2*Log[1 - x])/3 + (11*Log[1 - x]^2)/3 - (2*Log[1 - x]^3)/3)*
       PolyLog[3, x] + (134/9 - Pi^2/3 - (22*Log[1 - x])/3 + 2*Log[1 - x]^2)*
       PolyLog[4, x] + (134/9 + ((22*I)/3)*Pi - (7*Pi^2)/3)*
       PolyLog[4, -(x/(1 - x))] + (22/3 - 4*Log[1 - x])*PolyLog[5, x] + 
      (22/3 + (4*I)*Pi)*PolyLog[5, -(x/(1 - x))] + 4*PolyLog[6, x] + 
      4*PolyLog[6, -(x/(1 - x))] + (808*Zeta[3])/27 + 
      ((124*I)/3)*Pi*Zeta[3] - (161*Pi^2*Zeta[3])/18 - I*Pi^3*Zeta[3] + 
      (238*Log[1 - x]*Zeta[3])/9 - ((154*I)/9)*Pi*Log[1 - x]*Zeta[3] + 
      (28*Pi^2*Log[1 - x]*Zeta[3])/9 - (119*Log[1 - x]^2*Zeta[3])/9 + 
      ((14*I)/3)*Pi*Log[1 - x]^2*Zeta[3] + (28*Log[1 - x]^3*Zeta[3])/9 + 
      (14*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (28*Zeta[3]^2)/3 + 
      PolyLog[3, 1 - x]*(-808/27 - ((134*I)/9)*Pi + (77*Pi^2)/18 + I*Pi^3 + 
        (28*Zeta[3])/3) + PolyLog[2, x]*(((-808*I)/27)*Pi + (67*Pi^2)/9 + 
        ((11*I)/6)*Pi^3 - Pi^4/3 - (808*Log[1 - x])/27 + 
        (11*Pi^2*Log[1 - x])/18 + (67*Log[1 - x]^2)/9 - 
        (Pi^2*Log[1 - x]^2)/6 - (11*Log[1 - x]^3)/9 + Log[1 - x]^4/6 + 
        ((28*I)/3)*Pi*Zeta[3] + (28*Log[1 - x]*Zeta[3])/3))), 
 COLOR[NfV2]*(-2 + (2*I)*Pi + 2*Log[x] - (2*I)*Pi*Log[x] - Log[x]^2 + 
    FF[(1 - x)^(-2)]*((-4*I)*Pi*Log[x] - 2*Log[x]^2) + 
    FF[(1 - x)^(-1)]*((-4*I)*Pi - 4*Log[x] + (4*I)*Pi*Log[x] + 2*Log[x]^2)) + 
  ep*COLOR[NfV2]*(-20/3 + (4*I)*Pi + (I/3)*Pi^3 - (4*Log[1 - x])/3 + 
    (2*I)*Pi*Log[1 - x] + 2*Log[1 - x]^2 + 
    FF[x^(-1)]*(((2*I)/3)*Pi + (2*Log[1 - x])/3 - ((8*I)/3)*Pi*Log[1 - x] - 
      (4*Log[1 - x]^2)/3) + FF[x^(-2)]*(((2*I)/3)*Pi*Log[1 - x] + 
      Log[1 - x]^2/3) + (22*Log[x])/3 - (2*I)*Pi*Log[x] + Pi^2*Log[x] - 
    2*Log[1 - x]*Log[x] - (2*I)*Pi*Log[1 - x]*Log[x] - Log[x]^2 + 
    I*Pi*Log[x]^2 - Log[1 - x]*Log[x]^2 + (2*Log[x]^3)/3 + 
    FF[x]*((-4*Pi^2)/3 + (2*Log[1 - x])/3 - (4*Log[1 - x]^2)/3 - 
      (2*Log[x])/3 + (8*Log[1 - x]*Log[x])/3 - (4*Log[x]^2)/3) + 
    FF[x^2]*(Pi^2/3 + Log[1 - x]^2/3 - (2*Log[1 - x]*Log[x])/3 + 
      Log[x]^2/3) + ((-2*I)*Pi - 2*Log[x])*PolyLog[2, x] + 2*PolyLog[3, x] + 
    FF[(1 - x)^(-2)]*(((2*I)/3)*Pi^3 - ((22*I)/3)*Pi*Log[x] + 2*Pi^2*Log[x] - 
      (4*I)*Pi*Log[1 - x]*Log[x] - (11*Log[x]^2)/3 + (2*I)*Pi*Log[x]^2 - 
      2*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 + ((-4*I)*Pi - 4*Log[x])*
       PolyLog[2, x] + 4*PolyLog[3, x] - 4*Zeta[3]) - 2*Zeta[3] + 
    FF[(1 - x)^(-1)]*(((-34*I)/3)*Pi + 2*Pi^2 - ((2*I)/3)*Pi^3 - 
      (34*Log[x])/3 + ((22*I)/3)*Pi*Log[x] - 2*Pi^2*Log[x] + 
      (4*I)*Pi*Log[1 - x]*Log[x] + (17*Log[x]^2)/3 - (2*I)*Pi*Log[x]^2 + 
      2*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 + ((4*I)*Pi + 4*Log[x])*
       PolyLog[2, x] - 4*PolyLog[3, x] + 4*Zeta[3])) + 
  ep^2*COLOR[NfV2]*(-148/9 + (8*I)*Pi + Pi^2/6 - (I/6)*Pi^3 - (23*Pi^4)/180 - 
    (32*Log[1 - x])/9 + (4*I)*Pi*Log[1 - x] - 2*Pi^2*Log[1 - x] + 
    (14*Log[1 - x]^2)/3 - I*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/6 - 
    (4*Log[1 - x]^3)/3 + Log[1 - x]^4/12 + (164*Log[x])/9 - (4*I)*Pi*Log[x] - 
    (Pi^2*Log[x])/6 + (I/6)*Pi^3*Log[x] - 4*Log[1 - x]*Log[x] - 
    (2*I)*Pi*Log[1 - x]*Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/3 + 
    Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/3 - (11*Log[x]^2)/3 + 
    I*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/12 - Log[1 - x]*Log[x]^2 + 
    I*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/2 + Log[x]^3/3 - 
    (I/3)*Pi*Log[x]^3 + (2*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/4 + 
    ((-4*I)*Pi + Pi^2 - 4*Log[x] + Log[x]^2)*PolyLog[2, x] + 
    ((2*I)*Pi + 2*Log[x])*PolyLog[3, 1 - x] + 
    FF[x]*((-23*Pi^2)/9 + (16*Log[1 - x])/9 + (16*Pi^2*Log[1 - x])/9 - 
      (26*Log[1 - x]^2)/9 + (8*Log[1 - x]^3)/9 - (16*Log[x])/9 + 
      (4*Pi^2*Log[x])/3 + (46*Log[1 - x]*Log[x])/9 - 
      (8*Log[1 - x]^2*Log[x])/3 - (20*Log[x]^2)/9 + (8*Log[x]^3)/9 + 
      ((-8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[2, x] - 
      (8*PolyLog[3, 1 - x])/3 - (8*PolyLog[3, x])/3) + 
    FF[x^2]*((5*Pi^2)/9 - (4*Pi^2*Log[1 - x])/9 + (5*Log[1 - x]^2)/9 - 
      (2*Log[1 - x]^3)/9 - (Pi^2*Log[x])/3 - (10*Log[1 - x]*Log[x])/9 + 
      (2*Log[1 - x]^2*Log[x])/3 + (5*Log[x]^2)/9 - (2*Log[x]^3)/9 + 
      ((2*Log[1 - x])/3 - (2*Log[x])/3)*PolyLog[2, x] + 
      (2*PolyLog[3, 1 - x])/3 + (2*PolyLog[3, x])/3) + 
    (4 + (2*I)*Pi)*PolyLog[3, x] - 2*PolyLog[4, 1 - x] + 
    2*PolyLog[4, -(x/(1 - x))] + FF[x^(-1)]*(((16*I)/9)*Pi - Pi^2/3 + 
      (16*Log[1 - x])/9 - ((46*I)/9)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/9 - 
      (26*Log[1 - x]^2)/9 + ((4*I)/3)*Pi*Log[1 - x]^2 + (8*Log[1 - x]^3)/9 + 
      (4*Log[1 - x]^2*Log[x])/3 + (((8*I)/3)*Pi + (8*Log[1 - x])/3)*
       PolyLog[2, x] + (8*PolyLog[3, 1 - x])/3 - (8*Zeta[3])/3) + 
    FF[x^(-2)]*(((10*I)/9)*Pi*Log[1 - x] - (2*Pi^2*Log[1 - x])/9 + 
      (5*Log[1 - x]^2)/9 - (I/3)*Pi*Log[1 - x]^2 - (2*Log[1 - x]^3)/9 - 
      (Log[1 - x]^2*Log[x])/3 + (((-2*I)/3)*Pi - (2*Log[1 - x])/3)*
       PolyLog[2, x] - (2*PolyLog[3, 1 - x])/3 + (2*Zeta[3])/3) - 
    (2*I)*Pi*Zeta[3] + FF[(1 - x)^(-2)]*(((11*I)/9)*Pi^3 - (23*Pi^4)/90 + 
      (Pi^2*Log[1 - x]^2)/3 + Log[1 - x]^4/6 - ((134*I)/9)*Pi*Log[x] + 
      (11*Pi^2*Log[x])/3 + (I/3)*Pi^3*Log[x] - ((22*I)/3)*Pi*Log[1 - x]*
       Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/3 - (2*Log[1 - x]^3*Log[x])/3 - 
      (67*Log[x]^2)/9 + ((11*I)/3)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/6 - 
      (11*Log[1 - x]*Log[x]^2)/3 + (2*I)*Pi*Log[1 - x]*Log[x]^2 + 
      Log[1 - x]^2*Log[x]^2 + (22*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 + 
      (4*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/2 + 
      (((-22*I)/3)*Pi + 2*Pi^2 - (22*Log[x])/3 + 2*Log[x]^2)*PolyLog[2, x] + 
      ((4*I)*Pi + 4*Log[x])*PolyLog[3, 1 - x] + (22/3 + (4*I)*Pi)*
       PolyLog[3, x] - 4*PolyLog[4, 1 - x] + 4*PolyLog[4, -(x/(1 - x))] - 
      (22*Zeta[3])/3 - (4*I)*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*
     (((-236*I)/9)*Pi + (17*Pi^2)/3 - ((2*I)/9)*Pi^3 + (23*Pi^4)/90 - 
      (Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/6 - (236*Log[x])/9 + 
      ((134*I)/9)*Pi*Log[x] - (10*Pi^2*Log[x])/3 - (I/3)*Pi^3*Log[x] + 
      ((22*I)/3)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/3 + 
      (2*Log[1 - x]^3*Log[x])/3 + (118*Log[x]^2)/9 - ((11*I)/3)*Pi*Log[x]^2 + 
      (5*Pi^2*Log[x]^2)/6 + (11*Log[1 - x]*Log[x]^2)/3 - 
      (2*I)*Pi*Log[1 - x]*Log[x]^2 - Log[1 - x]^2*Log[x]^2 - 
      (28*Log[x]^3)/9 + ((2*I)/3)*Pi*Log[x]^3 - (4*Log[1 - x]*Log[x]^3)/3 + 
      Log[x]^4/2 + (((22*I)/3)*Pi - 2*Pi^2 + (22*Log[x])/3 - 2*Log[x]^2)*
       PolyLog[2, x] + ((-4*I)*Pi - 4*Log[x])*PolyLog[3, 1 - x] + 
      (-22/3 - (4*I)*Pi)*PolyLog[3, x] + 4*PolyLog[4, 1 - x] - 
      4*PolyLog[4, -(x/(1 - x))] + (22*Zeta[3])/3 + (4*I)*Pi*Zeta[3])) + 
  ep^3*COLOR[NfV2]*(-980/27 + (16*I)*Pi + (5*Pi^2)/9 - (I/3)*Pi^3 + 
    (2*Pi^4)/45 - ((2*I)/45)*Pi^5 - (208*Log[1 - x])/27 + 
    (8*I)*Pi*Log[1 - x] - (35*Pi^2*Log[1 - x])/9 - (I/6)*Pi^3*Log[1 - x] + 
    (7*Pi^4*Log[1 - x])/180 + (88*Log[1 - x]^2)/9 - (2*I)*Pi*Log[1 - x]^2 + 
    (7*Pi^2*Log[1 - x]^2)/6 + (I/6)*Pi^3*Log[1 - x]^2 - (26*Log[1 - x]^3)/9 + 
    (I/3)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/18 + (2*Log[1 - x]^4)/3 + 
    (I/12)*Pi*Log[1 - x]^4 + Log[1 - x]^5/60 + (1084*Log[x])/27 - 
    (8*I)*Pi*Log[x] - (11*Pi^2*Log[x])/18 + (I/6)*Pi^3*Log[x] - 
    (7*Pi^4*Log[x])/180 - 8*Log[1 - x]*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] + 
    (13*Pi^2*Log[1 - x]*Log[x])/6 + (I/6)*Pi^3*Log[1 - x]*Log[x] + 
    2*Log[1 - x]^2*Log[x] - I*Pi*Log[1 - x]^2*Log[x] - 
    (Pi^2*Log[1 - x]^2*Log[x])/6 - Log[1 - x]^3*Log[x] - 
    (I/3)*Pi*Log[1 - x]^3*Log[x] - (Log[1 - x]^4*Log[x])/12 - 
    (82*Log[x]^2)/9 + (2*I)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/12 - 
    (I/12)*Pi^3*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 + I*Pi*Log[1 - x]*Log[x]^2 - 
    (Pi^2*Log[1 - x]*Log[x]^2)/4 - (Log[1 - x]^2*Log[x]^2)/2 + 
    (I/2)*Pi*Log[1 - x]^2*Log[x]^2 + (Log[1 - x]^3*Log[x]^2)/6 + 
    (11*Log[x]^3)/9 - (I/3)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/9 + 
    Log[1 - x]*Log[x]^3 - (I/3)*Pi*Log[1 - x]*Log[x]^3 - 
    (Log[1 - x]^2*Log[x]^3)/6 - Log[x]^4/12 + (I/12)*Pi*Log[x]^4 - 
    (Log[1 - x]*Log[x]^4)/4 + Log[x]^5/15 + 
    ((-8*I)*Pi + 2*Pi^2 + (I/2)*Pi^3 - 8*Log[x] + (Pi^2*Log[x])/6 + 
      2*Log[x]^2 - Log[x]^3/3)*PolyLog[2, x] + (-Pi^2 - Log[x]^2)*
     PolyLog[3, 1 - x] + (8 - (7*Pi^2)/6 - 4*Log[1 - x])*PolyLog[3, x] + 
    (-4 + 2*Log[x])*PolyLog[4, 1 - x] + 
    FF[x^2]*((28*Pi^2)/27 + Pi^4/540 - (20*Pi^2*Log[1 - x])/27 + 
      (28*Log[1 - x]^2)/27 + (7*Pi^2*Log[1 - x]^2)/36 - 
      (10*Log[1 - x]^3)/27 + Log[1 - x]^4/12 - (5*Pi^2*Log[x])/9 - 
      (56*Log[1 - x]*Log[x])/27 + (Pi^2*Log[1 - x]*Log[x])/2 + 
      (10*Log[1 - x]^2*Log[x])/9 - (2*Log[1 - x]^3*Log[x])/9 + 
      (28*Log[x]^2)/27 + (5*Pi^2*Log[x]^2)/36 - (Log[1 - x]^2*Log[x]^2)/3 - 
      (10*Log[x]^3)/27 + (Log[1 - x]*Log[x]^3)/9 + Log[x]^4/12 + 
      ((10*Log[1 - x])/9 - Log[1 - x]^2/3 - (10*Log[x])/9 + Log[x]^2/3)*
       PolyLog[2, x] + (10/9 - (2*Log[x])/3)*PolyLog[3, 1 - x] + 
      (10/9 - (2*Log[1 - x])/3)*PolyLog[3, x] - (2*PolyLog[4, 1 - x])/3 - 
      (2*PolyLog[4, x])/3) + FF[x]*((-136*Pi^2)/27 - Pi^4/135 + 
      (104*Log[1 - x])/27 + (181*Pi^2*Log[1 - x])/54 - 
      (160*Log[1 - x]^2)/27 - (7*Pi^2*Log[1 - x]^2)/9 + 
      (49*Log[1 - x]^3)/27 - Log[1 - x]^4/3 - (104*Log[x])/27 + 
      (47*Pi^2*Log[x])/18 + (272*Log[1 - x]*Log[x])/27 - 
      2*Pi^2*Log[1 - x]*Log[x] - (46*Log[1 - x]^2*Log[x])/9 + 
      (8*Log[1 - x]^3*Log[x])/9 - (112*Log[x]^2)/27 - (5*Pi^2*Log[x]^2)/9 + 
      (4*Log[1 - x]^2*Log[x]^2)/3 + (43*Log[x]^3)/27 - 
      (4*Log[1 - x]*Log[x]^3)/9 - Log[x]^4/3 + 
      ((-46*Log[1 - x])/9 + (4*Log[1 - x]^2)/3 + (46*Log[x])/9 - 
        (4*Log[x]^2)/3)*PolyLog[2, x] + (-46/9 + (8*Log[x])/3)*
       PolyLog[3, 1 - x] + (-46/9 + (8*Log[1 - x])/3)*PolyLog[3, x] + 
      (8*PolyLog[4, 1 - x])/3 + (8*PolyLog[4, x])/3) + 
    (4 + (2*I)*Pi)*PolyLog[4, -(x/(1 - x))] - 2*PolyLog[5, 1 - x] - 
    2*PolyLog[5, -(x/(1 - x))] + (14*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] + 
    (7*Pi^2*Zeta[3])/6 - (14*Log[x]*Zeta[3])/3 + ((14*I)/3)*Pi*Log[x]*
     Zeta[3] + (7*Log[x]^2*Zeta[3])/3 + 
    FF[x^(-2)]*(((56*I)/27)*Pi*Log[1 - x] - (10*Pi^2*Log[1 - x])/27 - 
      (I/18)*Pi^3*Log[1 - x] + (28*Log[1 - x]^2)/27 - 
      ((5*I)/9)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/36 - 
      (10*Log[1 - x]^3)/27 + (I/9)*Pi*Log[1 - x]^3 + Log[1 - x]^4/9 - 
      (5*Log[1 - x]^2*Log[x])/9 - (I/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((-10*I)/9)*Pi + Pi^2/3 - (10*Log[1 - x])/9 + Log[1 - x]^2/3)*
       PolyLog[2, x] + (-10/9 - ((2*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((-2*I)/3)*Pi - (2*Log[1 - x])/3)*PolyLog[3, x] + 
      (2*PolyLog[4, x])/3 + (2*PolyLog[4, -(x/(1 - x))])/3 + (10*Zeta[3])/9 + 
      ((2*I)/3)*Pi*Zeta[3]) + FF[x^(-1)]*(((104*I)/27)*Pi - (8*Pi^2)/9 - 
      (I/6)*Pi^3 + (104*Log[1 - x])/27 - ((272*I)/27)*Pi*Log[1 - x] + 
      (89*Pi^2*Log[1 - x])/54 + ((2*I)/9)*Pi^3*Log[1 - x] - 
      (160*Log[1 - x]^2)/27 + ((23*I)/9)*Pi*Log[1 - x]^2 - 
      (5*Pi^2*Log[1 - x]^2)/9 + (49*Log[1 - x]^3)/27 - 
      ((4*I)/9)*Pi*Log[1 - x]^3 - (4*Log[1 - x]^4)/9 + 
      (23*Log[1 - x]^2*Log[x])/9 + ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (((46*I)/9)*Pi - (4*Pi^2)/3 + (46*Log[1 - x])/9 - (4*Log[1 - x]^2)/3)*
       PolyLog[2, x] + (46/9 + ((8*I)/3)*Pi)*PolyLog[3, 1 - x] + 
      (((8*I)/3)*Pi + (8*Log[1 - x])/3)*PolyLog[3, x] - (8*PolyLog[4, x])/3 - 
      (8*PolyLog[4, -(x/(1 - x))])/3 - (46*Zeta[3])/9 - 
      ((8*I)/3)*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*(((-1516*I)/27)*Pi + 
      (118*Pi^2)/9 + ((19*I)/54)*Pi^3 + (73*Pi^4)/540 + ((4*I)/45)*Pi^5 - 
      (7*Pi^4*Log[1 - x])/90 - (11*Pi^2*Log[1 - x]^2)/18 - 
      (I/3)*Pi^3*Log[1 - x]^2 - (Pi^2*Log[1 - x]^3)/9 - 
      (11*Log[1 - x]^4)/36 - (I/6)*Pi*Log[1 - x]^4 - Log[1 - x]^5/30 - 
      (1516*Log[x])/27 + ((808*I)/27)*Pi*Log[x] - (13*Pi^2*Log[x])/2 - 
      ((11*I)/18)*Pi^3*Log[x] + (7*Pi^4*Log[x])/90 + 
      ((134*I)/9)*Pi*Log[1 - x]*Log[x] - (22*Pi^2*Log[1 - x]*Log[x])/9 - 
      (I/3)*Pi^3*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/3 + 
      (11*Log[1 - x]^3*Log[x])/9 + ((2*I)/3)*Pi*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/6 + (758*Log[x]^2)/27 - ((67*I)/9)*Pi*Log[x]^2 + 
      (49*Pi^2*Log[x]^2)/36 + (I/6)*Pi^3*Log[x]^2 + (67*Log[1 - x]*Log[x]^2)/
       9 - ((11*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/2 - 
      (11*Log[1 - x]^2*Log[x]^2)/6 - I*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/3 - (185*Log[x]^3)/27 + 
      ((11*I)/9)*Pi*Log[x]^3 - (2*Pi^2*Log[x]^3)/9 - (22*Log[1 - x]*Log[x]^3)/
       9 + ((2*I)/3)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/3 + 
      (13*Log[x]^4)/12 - (I/6)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/2 - 
      (2*Log[x]^5)/15 + (((134*I)/9)*Pi - (11*Pi^2)/3 - I*Pi^3 + 
        (134*Log[x])/9 - (Pi^2*Log[x])/3 - (11*Log[x]^2)/3 + (2*Log[x]^3)/3)*
       PolyLog[2, x] + (((-22*I)/3)*Pi + 2*Pi^2 - (22*Log[x])/3 + 2*Log[x]^2)*
       PolyLog[3, 1 - x] + (-134/9 - ((22*I)/3)*Pi + (7*Pi^2)/3)*
       PolyLog[3, x] + (22/3 - 4*Log[x])*PolyLog[4, 1 - x] + 
      (-22/3 - (4*I)*Pi)*PolyLog[4, -(x/(1 - x))] + 4*PolyLog[5, 1 - x] + 
      4*PolyLog[5, -(x/(1 - x))] + (134*Zeta[3])/9 + ((50*I)/3)*Pi*Zeta[3] - 
      (7*Pi^2*Zeta[3])/3 + (28*Log[x]*Zeta[3])/3 - ((28*I)/3)*Pi*Log[x]*
       Zeta[3] - (14*Log[x]^2*Zeta[3])/3) + FF[(1 - x)^(-2)]*
     (((67*I)/27)*Pi^3 - (253*Pi^4)/540 - ((4*I)/45)*Pi^5 + 
      (7*Pi^4*Log[1 - x])/90 + (11*Pi^2*Log[1 - x]^2)/18 + 
      (I/3)*Pi^3*Log[1 - x]^2 + (Pi^2*Log[1 - x]^3)/9 + 
      (11*Log[1 - x]^4)/36 + (I/6)*Pi*Log[1 - x]^4 + Log[1 - x]^5/30 - 
      ((808*I)/27)*Pi*Log[x] + (67*Pi^2*Log[x])/9 + ((11*I)/18)*Pi^3*Log[x] - 
      (7*Pi^4*Log[x])/90 - ((134*I)/9)*Pi*Log[1 - x]*Log[x] + 
      (22*Pi^2*Log[1 - x]*Log[x])/9 + (I/3)*Pi^3*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]^2*Log[x])/3 - (11*Log[1 - x]^3*Log[x])/9 - 
      ((2*I)/3)*Pi*Log[1 - x]^3*Log[x] - (Log[1 - x]^4*Log[x])/6 - 
      (404*Log[x]^2)/27 + ((67*I)/9)*Pi*Log[x]^2 - (55*Pi^2*Log[x]^2)/36 - 
      (I/6)*Pi^3*Log[x]^2 - (67*Log[1 - x]*Log[x]^2)/9 + 
      ((11*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/2 + 
      (11*Log[1 - x]^2*Log[x]^2)/6 + I*Pi*Log[1 - x]^2*Log[x]^2 + 
      (Log[1 - x]^3*Log[x]^2)/3 + (134*Log[x]^3)/27 - 
      ((11*I)/9)*Pi*Log[x]^3 + (2*Pi^2*Log[x]^3)/9 + (22*Log[1 - x]*Log[x]^3)/
       9 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (Log[1 - x]^2*Log[x]^3)/3 - 
      (11*Log[x]^4)/12 + (I/6)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/2 + 
      (2*Log[x]^5)/15 + (((-134*I)/9)*Pi + (11*Pi^2)/3 + I*Pi^3 - 
        (134*Log[x])/9 + (Pi^2*Log[x])/3 + (11*Log[x]^2)/3 - (2*Log[x]^3)/3)*
       PolyLog[2, x] + (((22*I)/3)*Pi - 2*Pi^2 + (22*Log[x])/3 - 2*Log[x]^2)*
       PolyLog[3, 1 - x] + (134/9 + ((22*I)/3)*Pi - (7*Pi^2)/3)*
       PolyLog[3, x] + (-22/3 + 4*Log[x])*PolyLog[4, 1 - x] + 
      (22/3 + (4*I)*Pi)*PolyLog[4, -(x/(1 - x))] - 4*PolyLog[5, 1 - x] - 
      4*PolyLog[5, -(x/(1 - x))] - (134*Zeta[3])/9 - ((22*I)/3)*Pi*Zeta[3] + 
      (7*Pi^2*Zeta[3])/3 + ((28*I)/3)*Pi*Log[x]*Zeta[3] + 
      (14*Log[x]^2*Zeta[3])/3)) + ep^4*COLOR[NfV2]*
   (-6172/81 + (32*I)*Pi + (37*Pi^2)/27 - ((2*I)/3)*Pi^3 + (37*Pi^4)/240 - 
    ((47*I)/720)*Pi^5 + (139*Pi^6)/15120 - (1280*Log[1 - x])/81 + 
    (16*I)*Pi*Log[1 - x] - (208*Pi^2*Log[1 - x])/27 - (I/3)*Pi^3*Log[1 - x] + 
    (Pi^4*Log[1 - x])/30 + ((7*I)/180)*Pi^5*Log[1 - x] + 
    (536*Log[1 - x]^2)/27 - (4*I)*Pi*Log[1 - x]^2 + 
    (41*Pi^2*Log[1 - x]^2)/18 + ((5*I)/12)*Pi^3*Log[1 - x]^2 - 
    (7*Pi^4*Log[1 - x]^2)/90 - (160*Log[1 - x]^3)/27 + 
    ((2*I)/3)*Pi*Log[1 - x]^3 - (2*Pi^2*Log[1 - x]^3)/9 + 
    (I/18)*Pi^3*Log[1 - x]^3 + (25*Log[1 - x]^4)/18 + 
    (I/12)*Pi*Log[1 - x]^4 - (5*Pi^2*Log[1 - x]^4)/144 - 
    (2*Log[1 - x]^5)/15 + (I/60)*Pi*Log[1 - x]^5 + Log[1 - x]^6/360 + 
    (6812*Log[x])/81 - (16*I)*Pi*Log[x] - (41*Pi^2*Log[x])/27 + 
    (I/3)*Pi^3*Log[x] - (79*Pi^4*Log[x])/720 + ((47*I)/720)*Pi^5*Log[x] - 
    16*Log[1 - x]*Log[x] - (8*I)*Pi*Log[1 - x]*Log[x] + 
    (13*Pi^2*Log[1 - x]*Log[x])/3 + (I/6)*Pi^3*Log[1 - x]*Log[x] - 
    (Pi^4*Log[1 - x]*Log[x])/90 + 4*Log[1 - x]^2*Log[x] - 
    (2*I)*Pi*Log[1 - x]^2*Log[x] - (5*Pi^2*Log[1 - x]^2*Log[x])/12 - 
    (I/6)*Pi^3*Log[1 - x]^2*Log[x] - 2*Log[1 - x]^3*Log[x] - 
    (I/3)*Pi*Log[1 - x]^3*Log[x] + (5*Pi^2*Log[1 - x]^3*Log[x])/36 + 
    (Log[1 - x]^4*Log[x])/12 - (I/12)*Pi*Log[1 - x]^4*Log[x] - 
    (Log[1 - x]^5*Log[x])/60 - (542*Log[x]^2)/27 + (4*I)*Pi*Log[x]^2 + 
    (11*Pi^2*Log[x]^2)/36 - (I/12)*Pi^3*Log[x]^2 + (5*Pi^4*Log[x]^2)/96 - 
    4*Log[1 - x]*Log[x]^2 + (2*I)*Pi*Log[1 - x]*Log[x]^2 - 
    (11*Pi^2*Log[1 - x]*Log[x]^2)/12 - (I/12)*Pi^3*Log[1 - x]*Log[x]^2 - 
    Log[1 - x]^2*Log[x]^2 + (I/2)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (5*Pi^2*Log[1 - x]^2*Log[x]^2)/24 + (Log[1 - x]^3*Log[x]^2)/2 + 
    (I/6)*Pi*Log[1 - x]^3*Log[x]^2 + (Log[1 - x]^4*Log[x]^2)/24 + 
    (82*Log[x]^3)/27 - ((2*I)/3)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/36 + 
    (I/36)*Pi^3*Log[x]^3 + 2*Log[1 - x]*Log[x]^3 - 
    (I/3)*Pi*Log[1 - x]*Log[x]^3 + (Pi^2*Log[1 - x]*Log[x]^3)/18 + 
    (Log[1 - x]^2*Log[x]^3)/6 - (I/6)*Pi*Log[1 - x]^2*Log[x]^3 - 
    (Log[1 - x]^3*Log[x]^3)/18 - (11*Log[x]^4)/36 + (I/12)*Pi*Log[x]^4 - 
    (Pi^2*Log[x]^4)/48 - (5*Log[1 - x]*Log[x]^4)/12 + 
    (I/12)*Pi*Log[1 - x]*Log[x]^4 + (Log[1 - x]^2*Log[x]^4)/24 + 
    Log[x]^5/60 - (I/60)*Pi*Log[x]^5 + (Log[1 - x]*Log[x]^5)/15 - 
    Log[x]^6/72 + ((-I/2)*Pi^3 - (Pi^2*Log[x])/6 + Log[x]^3/3)*
     PolyLog[3, 1 - x] + (-8 + Pi^2/6 + 4*Log[x] - Log[x]^2)*
     PolyLog[4, 1 - x] + (8 + (4*I)*Pi - (7*Pi^2)/6)*
     PolyLog[4, -(x/(1 - x))] + 2*Log[x]*PolyLog[5, 1 - x] + 
    4*PolyLog[5, x] - (2*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
    2*PolyLog[6, 1 - x] + 2*PolyLog[6, -(x/(1 - x))] + 
    PolyLog[3, x]*(16 - Pi^2/3 - (I/2)*Pi^3 - 8*Log[1 - x] + 2*Log[1 - x]^2 - 
      (14*Zeta[3])/3) + (140*Zeta[3])/9 - ((28*I)/3)*Pi*Zeta[3] - 
    ((5*I)/18)*Pi^3*Zeta[3] + (28*Log[1 - x]*Zeta[3])/9 - 
    ((14*I)/3)*Pi*Log[1 - x]*Zeta[3] - (14*Log[1 - x]^2*Zeta[3])/3 - 
    (154*Log[x]*Zeta[3])/9 + ((14*I)/3)*Pi*Log[x]*Zeta[3] - 
    (7*Pi^2*Log[x]*Zeta[3])/3 + (14*Log[1 - x]*Log[x]*Zeta[3])/3 + 
    ((14*I)/3)*Pi*Log[1 - x]*Log[x]*Zeta[3] + (7*Log[x]^2*Zeta[3])/3 - 
    ((7*I)/3)*Pi*Log[x]^2*Zeta[3] + (7*Log[1 - x]*Log[x]^2*Zeta[3])/3 - 
    (14*Log[x]^3*Zeta[3])/9 + (14*Zeta[3]^2)/3 + 
    FF[x^(-2)]*(((328*I)/81)*Pi*Log[1 - x] - (56*Pi^2*Log[1 - x])/81 - 
      ((5*I)/54)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/108 + 
      (164*Log[1 - x]^2)/81 - ((28*I)/27)*Pi*Log[1 - x]^2 + 
      (25*Pi^2*Log[1 - x]^2)/108 + (I/12)*Pi^3*Log[1 - x]^2 - 
      (56*Log[1 - x]^3)/81 + ((5*I)/27)*Pi*Log[1 - x]^3 - 
      (Pi^2*Log[1 - x]^3)/27 + (5*Log[1 - x]^4)/27 - Log[1 - x]^5/36 - 
      (28*Log[1 - x]^2*Log[x])/27 - ((5*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
      (7*Pi^2*Log[1 - x]^2*Log[x])/36 + (((-56*I)/27)*Pi + (5*Pi^2)/9 + 
        (I/6)*Pi^3 - (56*Log[1 - x])/27 + (Pi^2*Log[1 - x])/18 + 
        (5*Log[1 - x]^2)/9 - Log[1 - x]^3/9)*PolyLog[2, x] + 
      (-56/27 - ((10*I)/9)*Pi + (7*Pi^2)/18)*PolyLog[3, 1 - x] + 
      (((-10*I)/9)*Pi + Pi^2/3 - (10*Log[1 - x])/9 + Log[1 - x]^2/3)*
       PolyLog[3, x] + (10/9 - (2*Log[1 - x])/3)*PolyLog[4, x] + 
      (10/9 + ((2*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] + (2*PolyLog[5, x])/3 + 
      (2*PolyLog[5, -(x/(1 - x))])/3 + (56*Zeta[3])/27 + 
      ((10*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 - ((14*I)/9)*Pi*Log[1 - x]*
       Zeta[3] - (7*Log[1 - x]^2*Zeta[3])/9) + 
    FF[x^(-1)]*(((640*I)/81)*Pi - (52*Pi^2)/27 - ((4*I)/9)*Pi^3 + Pi^4/18 + 
      (640*Log[1 - x])/81 - ((1624*I)/81)*Pi*Log[1 - x] + 
      (260*Pi^2*Log[1 - x])/81 + ((23*I)/54)*Pi^3*Log[1 - x] + 
      (Pi^4*Log[1 - x])/27 - (968*Log[1 - x]^2)/81 + 
      ((136*I)/27)*Pi*Log[1 - x]^2 - (28*Pi^2*Log[1 - x]^2)/27 - 
      (I/3)*Pi^3*Log[1 - x]^2 + (296*Log[1 - x]^3)/81 - 
      ((23*I)/27)*Pi*Log[1 - x]^3 + (4*Pi^2*Log[1 - x]^3)/27 - 
      (95*Log[1 - x]^4)/108 + Log[1 - x]^5/9 + (136*Log[1 - x]^2*Log[x])/27 + 
      ((23*I)/9)*Pi*Log[1 - x]^2*Log[x] - (7*Pi^2*Log[1 - x]^2*Log[x])/9 + 
      (((272*I)/27)*Pi - (23*Pi^2)/9 - ((2*I)/3)*Pi^3 + (272*Log[1 - x])/27 - 
        (2*Pi^2*Log[1 - x])/9 - (23*Log[1 - x]^2)/9 + (4*Log[1 - x]^3)/9)*
       PolyLog[2, x] + (272/27 + ((46*I)/9)*Pi - (14*Pi^2)/9)*
       PolyLog[3, 1 - x] + (((46*I)/9)*Pi - (4*Pi^2)/3 + (46*Log[1 - x])/9 - 
        (4*Log[1 - x]^2)/3)*PolyLog[3, x] + (-46/9 + (8*Log[1 - x])/3)*
       PolyLog[4, x] + (-46/9 - ((8*I)/3)*Pi)*PolyLog[4, -(x/(1 - x))] - 
      (8*PolyLog[5, x])/3 - (8*PolyLog[5, -(x/(1 - x))])/3 - 
      (272*Zeta[3])/27 - ((20*I)/3)*Pi*Zeta[3] + (14*Pi^2*Zeta[3])/9 - 
      (14*Log[1 - x]*Zeta[3])/9 + ((56*I)/9)*Pi*Log[1 - x]*Zeta[3] + 
      (28*Log[1 - x]^2*Zeta[3])/9) + PolyLog[2, x]*((-16*I)*Pi + 4*Pi^2 + 
      I*Pi^3 - Pi^4/6 - 16*Log[x] + (Pi^2*Log[x])/3 + 4*Log[x]^2 - 
      (Pi^2*Log[x]^2)/12 - (2*Log[x]^3)/3 + Log[x]^4/12 + 
      ((14*I)/3)*Pi*Zeta[3] + (14*Log[x]*Zeta[3])/3) + 
    FF[x^2]*((164*Pi^2)/81 + Pi^4/324 - (112*Pi^2*Log[1 - x])/81 + 
      (Pi^4*Log[1 - x])/135 + (164*Log[1 - x]^2)/81 + 
      (35*Pi^2*Log[1 - x]^2)/108 - (56*Log[1 - x]^3)/81 - 
      (Pi^2*Log[1 - x]^3)/18 + (5*Log[1 - x]^4)/36 - Log[1 - x]^5/45 - 
      (28*Pi^2*Log[x])/27 - (Pi^4*Log[x])/540 - (328*Log[1 - x]*Log[x])/81 + 
      (5*Pi^2*Log[1 - x]*Log[x])/6 + (56*Log[1 - x]^2*Log[x])/27 - 
      (5*Pi^2*Log[1 - x]^2*Log[x])/18 - (10*Log[1 - x]^3*Log[x])/27 + 
      (Log[1 - x]^4*Log[x])/18 + (164*Log[x]^2)/81 + (25*Pi^2*Log[x]^2)/108 - 
      (2*Pi^2*Log[1 - x]*Log[x]^2)/9 - (5*Log[1 - x]^2*Log[x]^2)/9 + 
      (Log[1 - x]^3*Log[x]^2)/9 - (56*Log[x]^3)/81 - (Pi^2*Log[x]^3)/27 + 
      (5*Log[1 - x]*Log[x]^3)/27 + (Log[1 - x]^2*Log[x]^3)/9 + 
      (5*Log[x]^4)/36 - (Log[1 - x]*Log[x]^4)/18 - Log[x]^5/45 + 
      ((56*Log[1 - x])/27 - (Pi^2*Log[1 - x])/18 - (5*Log[1 - x]^2)/9 + 
        Log[1 - x]^3/9 - (56*Log[x])/27 + (Pi^2*Log[x])/18 + (5*Log[x]^2)/9 - 
        Log[x]^3/9)*PolyLog[2, x] + (56/27 - Pi^2/18 - (10*Log[x])/9 + 
        Log[x]^2/3)*PolyLog[3, 1 - x] + 
      (56/27 - Pi^2/18 - (10*Log[1 - x])/9 + Log[1 - x]^2/3)*PolyLog[3, x] + 
      (-10/9 + (2*Log[x])/3)*PolyLog[4, 1 - x] + (-10/9 + (2*Log[1 - x])/3)*
       PolyLog[4, x] + (2*PolyLog[5, 1 - x])/3 + (2*PolyLog[5, x])/3 - 
      (7*Pi^2*Zeta[3])/9 - (7*Log[1 - x]^2*Zeta[3])/9 + 
      (14*Log[1 - x]*Log[x]*Zeta[3])/9 - (7*Log[x]^2*Zeta[3])/9) + 
    FF[x]*((-812*Pi^2)/81 - (23*Pi^4)/1620 + (640*Log[1 - x])/81 + 
      (532*Pi^2*Log[1 - x])/81 - (4*Pi^4*Log[1 - x])/135 - 
      (968*Log[1 - x]^2)/81 - (79*Pi^2*Log[1 - x]^2)/54 + 
      (296*Log[1 - x]^3)/81 + (2*Pi^2*Log[1 - x]^3)/9 - (2*Log[1 - x]^4)/3 + 
      (4*Log[1 - x]^5)/45 - (640*Log[x])/81 + (140*Pi^2*Log[x])/27 + 
      (Pi^4*Log[x])/135 + (1624*Log[1 - x]*Log[x])/81 - 
      (23*Pi^2*Log[1 - x]*Log[x])/6 - (272*Log[1 - x]^2*Log[x])/27 + 
      (10*Pi^2*Log[1 - x]^2*Log[x])/9 + (46*Log[1 - x]^3*Log[x])/27 - 
      (2*Log[1 - x]^4*Log[x])/9 - (656*Log[x]^2)/81 - (59*Pi^2*Log[x]^2)/54 + 
      (8*Pi^2*Log[1 - x]*Log[x]^2)/9 + (23*Log[1 - x]^2*Log[x]^2)/9 - 
      (4*Log[1 - x]^3*Log[x]^2)/9 + (248*Log[x]^3)/81 + 
      (4*Pi^2*Log[x]^3)/27 - (23*Log[1 - x]*Log[x]^3)/27 - 
      (4*Log[1 - x]^2*Log[x]^3)/9 - (11*Log[x]^4)/18 + 
      (2*Log[1 - x]*Log[x]^4)/9 + (4*Log[x]^5)/45 + 
      ((-272*Log[1 - x])/27 + (2*Pi^2*Log[1 - x])/9 + (23*Log[1 - x]^2)/9 - 
        (4*Log[1 - x]^3)/9 + (272*Log[x])/27 - (2*Pi^2*Log[x])/9 - 
        (23*Log[x]^2)/9 + (4*Log[x]^3)/9)*PolyLog[2, x] + 
      (-272/27 + (2*Pi^2)/9 + (46*Log[x])/9 - (4*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (-272/27 + (2*Pi^2)/9 + (46*Log[1 - x])/9 - 
        (4*Log[1 - x]^2)/3)*PolyLog[3, x] + (46/9 - (8*Log[x])/3)*
       PolyLog[4, 1 - x] + (46/9 - (8*Log[1 - x])/3)*PolyLog[4, x] - 
      (8*PolyLog[5, 1 - x])/3 - (8*PolyLog[5, x])/3 + (28*Pi^2*Zeta[3])/9 - 
      (14*Log[1 - x]*Zeta[3])/9 + (28*Log[1 - x]^2*Zeta[3])/9 + 
      (14*Log[x]*Zeta[3])/9 - (56*Log[1 - x]*Log[x]*Zeta[3])/9 + 
      (28*Log[x]^2*Zeta[3])/9) + FF[(1 - x)^(-1)]*(((-9404*I)/81)*Pi + 
      (758*Pi^2)/27 + ((127*I)/81)*Pi^3 + (11*Pi^4)/1620 + 
      ((221*I)/1080)*Pi^5 - (139*Pi^6)/7560 - (77*Pi^4*Log[1 - x])/540 - 
      ((7*I)/90)*Pi^5*Log[1 - x] - (67*Pi^2*Log[1 - x]^2)/54 - 
      ((11*I)/18)*Pi^3*Log[1 - x]^2 + (7*Pi^4*Log[1 - x]^2)/45 - 
      (11*Pi^2*Log[1 - x]^3)/54 - (I/9)*Pi^3*Log[1 - x]^3 - 
      (67*Log[1 - x]^4)/108 - ((11*I)/36)*Pi*Log[1 - x]^4 + 
      (5*Pi^2*Log[1 - x]^4)/72 - (11*Log[1 - x]^5)/180 - 
      (I/30)*Pi*Log[1 - x]^5 - Log[1 - x]^6/180 - (9404*Log[x])/81 + 
      ((4856*I)/81)*Pi*Log[x] - (115*Pi^2*Log[x])/9 - 
      ((67*I)/54)*Pi^3*Log[x] + (59*Pi^4*Log[x])/216 - 
      ((47*I)/360)*Pi^5*Log[x] + ((808*I)/27)*Pi*Log[1 - x]*Log[x] - 
      (134*Pi^2*Log[1 - x]*Log[x])/27 - ((11*I)/18)*Pi^3*Log[1 - x]*Log[x] + 
      (Pi^4*Log[1 - x]*Log[x])/45 + (11*Pi^2*Log[1 - x]^2*Log[x])/18 + 
      (I/3)*Pi^3*Log[1 - x]^2*Log[x] + (67*Log[1 - x]^3*Log[x])/27 + 
      ((11*I)/9)*Pi*Log[1 - x]^3*Log[x] - (5*Pi^2*Log[1 - x]^3*Log[x])/18 + 
      (11*Log[1 - x]^4*Log[x])/36 + (I/6)*Pi*Log[1 - x]^4*Log[x] + 
      (Log[1 - x]^5*Log[x])/30 + (4702*Log[x]^2)/81 - 
      ((404*I)/27)*Pi*Log[x]^2 + (71*Pi^2*Log[x]^2)/27 + 
      ((11*I)/36)*Pi^3*Log[x]^2 - (5*Pi^4*Log[x]^2)/48 + 
      (404*Log[1 - x]*Log[x]^2)/27 - ((67*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
      (11*Pi^2*Log[1 - x]*Log[x]^2)/12 + (I/6)*Pi^3*Log[1 - x]*Log[x]^2 - 
      (67*Log[1 - x]^2*Log[x]^2)/18 - ((11*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (5*Pi^2*Log[1 - x]^2*Log[x]^2)/12 - (11*Log[1 - x]^3*Log[x]^2)/18 - 
      (I/3)*Pi*Log[1 - x]^3*Log[x]^2 - (Log[1 - x]^4*Log[x]^2)/12 - 
      (1162*Log[x]^3)/81 + ((67*I)/27)*Pi*Log[x]^3 - (19*Pi^2*Log[x]^3)/54 - 
      (I/18)*Pi^3*Log[x]^3 - (134*Log[1 - x]*Log[x]^3)/27 + 
      ((11*I)/9)*Pi*Log[1 - x]*Log[x]^3 - (Pi^2*Log[1 - x]*Log[x]^3)/9 + 
      (11*Log[1 - x]^2*Log[x]^3)/18 + (I/3)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (Log[1 - x]^3*Log[x]^3)/9 + (7*Log[x]^4)/3 - ((11*I)/36)*Pi*Log[x]^4 + 
      (Pi^2*Log[x]^4)/24 + (11*Log[1 - x]*Log[x]^4)/12 - 
      (I/6)*Pi*Log[1 - x]*Log[x]^4 - (Log[1 - x]^2*Log[x]^4)/12 - 
      (5*Log[x]^5)/18 + (I/30)*Pi*Log[x]^5 - (2*Log[1 - x]*Log[x]^5)/15 + 
      Log[x]^6/36 + (((-134*I)/9)*Pi + (11*Pi^2)/3 + I*Pi^3 - 
        (134*Log[x])/9 + (Pi^2*Log[x])/3 + (11*Log[x]^2)/3 - (2*Log[x]^3)/3)*
       PolyLog[3, 1 - x] + (134/9 - Pi^2/3 - (22*Log[x])/3 + 2*Log[x]^2)*
       PolyLog[4, 1 - x] + (-134/9 - ((22*I)/3)*Pi + (7*Pi^2)/3)*
       PolyLog[4, -(x/(1 - x))] + (22/3 - 4*Log[x])*PolyLog[5, 1 - x] + 
      (22/3 + (4*I)*Pi)*PolyLog[5, -(x/(1 - x))] + 4*PolyLog[6, 1 - x] - 
      4*PolyLog[6, -(x/(1 - x))] + (808*Zeta[3])/27 + 
      ((124*I)/3)*Pi*Zeta[3] - (161*Pi^2*Zeta[3])/18 + 
      ((5*I)/9)*Pi^3*Zeta[3] + (238*Log[x]*Zeta[3])/9 - 
      ((154*I)/9)*Pi*Log[x]*Zeta[3] + (14*Pi^2*Log[x]*Zeta[3])/3 - 
      ((28*I)/3)*Pi*Log[1 - x]*Log[x]*Zeta[3] - (119*Log[x]^2*Zeta[3])/9 + 
      ((14*I)/3)*Pi*Log[x]^2*Zeta[3] - (14*Log[1 - x]*Log[x]^2*Zeta[3])/3 + 
      (28*Log[x]^3*Zeta[3])/9 - (28*Zeta[3]^2)/3 + 
      PolyLog[3, x]*(-808/27 - ((134*I)/9)*Pi + (77*Pi^2)/18 + I*Pi^3 + 
        (28*Zeta[3])/3) + PolyLog[2, x]*(((808*I)/27)*Pi - (67*Pi^2)/9 - 
        ((11*I)/6)*Pi^3 + Pi^4/3 + (808*Log[x])/27 - (11*Pi^2*Log[x])/18 - 
        (67*Log[x]^2)/9 + (Pi^2*Log[x]^2)/6 + (11*Log[x]^3)/9 - Log[x]^4/6 - 
        ((28*I)/3)*Pi*Zeta[3] - (28*Log[x]*Zeta[3])/3)) + 
    FF[(1 - x)^(-2)]*(((404*I)/81)*Pi^3 - (1541*Pi^4)/1620 - 
      ((22*I)/135)*Pi^5 + (139*Pi^6)/7560 + (77*Pi^4*Log[1 - x])/540 + 
      ((7*I)/90)*Pi^5*Log[1 - x] + (67*Pi^2*Log[1 - x]^2)/54 + 
      ((11*I)/18)*Pi^3*Log[1 - x]^2 - (7*Pi^4*Log[1 - x]^2)/45 + 
      (11*Pi^2*Log[1 - x]^3)/54 + (I/9)*Pi^3*Log[1 - x]^3 + 
      (67*Log[1 - x]^4)/108 + ((11*I)/36)*Pi*Log[1 - x]^4 - 
      (5*Pi^2*Log[1 - x]^4)/72 + (11*Log[1 - x]^5)/180 + 
      (I/30)*Pi*Log[1 - x]^5 + Log[1 - x]^6/180 - ((4856*I)/81)*Pi*Log[x] + 
      (404*Pi^2*Log[x])/27 + ((67*I)/54)*Pi^3*Log[x] - (77*Pi^4*Log[x])/540 + 
      ((47*I)/360)*Pi^5*Log[x] - ((808*I)/27)*Pi*Log[1 - x]*Log[x] + 
      (134*Pi^2*Log[1 - x]*Log[x])/27 + ((11*I)/18)*Pi^3*Log[1 - x]*Log[x] - 
      (Pi^4*Log[1 - x]*Log[x])/45 - (11*Pi^2*Log[1 - x]^2*Log[x])/18 - 
      (I/3)*Pi^3*Log[1 - x]^2*Log[x] - (67*Log[1 - x]^3*Log[x])/27 - 
      ((11*I)/9)*Pi*Log[1 - x]^3*Log[x] + (5*Pi^2*Log[1 - x]^3*Log[x])/18 - 
      (11*Log[1 - x]^4*Log[x])/36 - (I/6)*Pi*Log[1 - x]^4*Log[x] - 
      (Log[1 - x]^5*Log[x])/30 - (2428*Log[x]^2)/81 + 
      ((404*I)/27)*Pi*Log[x]^2 - (335*Pi^2*Log[x]^2)/108 - 
      ((11*I)/36)*Pi^3*Log[x]^2 + (5*Pi^4*Log[x]^2)/48 - 
      (404*Log[1 - x]*Log[x]^2)/27 + ((67*I)/9)*Pi*Log[1 - x]*Log[x]^2 - 
      (11*Pi^2*Log[1 - x]*Log[x]^2)/12 - (I/6)*Pi^3*Log[1 - x]*Log[x]^2 + 
      (67*Log[1 - x]^2*Log[x]^2)/18 + ((11*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (5*Pi^2*Log[1 - x]^2*Log[x]^2)/12 + (11*Log[1 - x]^3*Log[x]^2)/18 + 
      (I/3)*Pi*Log[1 - x]^3*Log[x]^2 + (Log[1 - x]^4*Log[x]^2)/12 + 
      (808*Log[x]^3)/81 - ((67*I)/27)*Pi*Log[x]^3 + (11*Pi^2*Log[x]^3)/27 + 
      (I/18)*Pi^3*Log[x]^3 + (134*Log[1 - x]*Log[x]^3)/27 - 
      ((11*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (Pi^2*Log[1 - x]*Log[x]^3)/9 - 
      (11*Log[1 - x]^2*Log[x]^3)/18 - (I/3)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (Log[1 - x]^3*Log[x]^3)/9 - (67*Log[x]^4)/36 + 
      ((11*I)/36)*Pi*Log[x]^4 - (Pi^2*Log[x]^4)/24 - (11*Log[1 - x]*Log[x]^4)/
       12 + (I/6)*Pi*Log[1 - x]*Log[x]^4 + (Log[1 - x]^2*Log[x]^4)/12 + 
      (11*Log[x]^5)/45 - (I/30)*Pi*Log[x]^5 + (2*Log[1 - x]*Log[x]^5)/15 - 
      Log[x]^6/36 + (((134*I)/9)*Pi - (11*Pi^2)/3 - I*Pi^3 + (134*Log[x])/9 - 
        (Pi^2*Log[x])/3 - (11*Log[x]^2)/3 + (2*Log[x]^3)/3)*
       PolyLog[3, 1 - x] + (-134/9 + Pi^2/3 + (22*Log[x])/3 - 2*Log[x]^2)*
       PolyLog[4, 1 - x] + (134/9 + ((22*I)/3)*Pi - (7*Pi^2)/3)*
       PolyLog[4, -(x/(1 - x))] + (-22/3 + 4*Log[x])*PolyLog[5, 1 - x] + 
      (-22/3 - (4*I)*Pi)*PolyLog[5, -(x/(1 - x))] - 4*PolyLog[6, 1 - x] + 
      4*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*(808/27 + ((134*I)/9)*Pi - 
        (77*Pi^2)/18 - I*Pi^3 - (28*Zeta[3])/3) - (808*Zeta[3])/27 - 
      ((134*I)/9)*Pi*Zeta[3] + (77*Pi^2*Zeta[3])/18 - 
      ((5*I)/9)*Pi^3*Zeta[3] + ((154*I)/9)*Pi*Log[x]*Zeta[3] - 
      (14*Pi^2*Log[x]*Zeta[3])/3 + ((28*I)/3)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (77*Log[x]^2*Zeta[3])/9 - ((14*I)/3)*Pi*Log[x]^2*Zeta[3] + 
      (14*Log[1 - x]*Log[x]^2*Zeta[3])/3 - (28*Log[x]^3*Zeta[3])/9 + 
      (28*Zeta[3]^2)/3 + PolyLog[2, x]*(((-808*I)/27)*Pi + (67*Pi^2)/9 + 
        ((11*I)/6)*Pi^3 - Pi^4/3 - (808*Log[x])/27 + (11*Pi^2*Log[x])/18 + 
        (67*Log[x]^2)/9 - (Pi^2*Log[x]^2)/6 - (11*Log[x]^3)/9 + Log[x]^4/6 + 
        ((28*I)/3)*Pi*Zeta[3] + (28*Log[x]*Zeta[3])/3)))}


==> anc/HelAmpl_2L_HPLs.m <==
{(4 + ((11*I)/3)*Pi)*COLOR[CA*NfV2] - 6*COLOR[CF*NfV2] - 
  ((2*I)/3)*Pi*COLOR[Nf*NfV2] + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (7*Pi^2)/18 + 
      (2*Pi^2*FF[(1 - x)^(-1)])/9 + (2*Pi^2*FF[x^(-1)])/9 + 
      (I/9)*Pi^3*FF[x] - (I/9)*Pi^3*FF[x^2] + 
      (((2*I)/9)*Pi + (2*Pi^2*FF[(1 - x)^(-2)])/9 - 
        ((2*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/9 + 
        ((2*I)/9)*Pi*FF[x])*G[{0}, x] + 
      (((4*I)/9)*Pi + (2*Pi^2*FF[x^(-2)])/9 - ((2*I)/9)*Pi*FF[x^(-1)] - 
        (2*Pi^2*FF[x^(-1)])/9 - ((2*I)/9)*Pi*FF[x])*G[{1}, x] + 
      (((-2*I)/9)*Pi*FF[(1 - x)^(-2)] + ((2*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        ((2*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{0, 0}, x] + 
      (((-2*I)/9)*Pi*FF[x] + ((2*I)/9)*Pi*FF[x^2])*G[{0, 1}, x] + 
      (((-2*I)/9)*Pi*FF[x] + ((2*I)/9)*Pi*FF[x^2])*G[{1, 0}, x] + 
      (((-2*I)/9)*Pi*FF[x^(-2)] + ((2*I)/9)*Pi*FF[x^(-1)] + 
        ((2*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{1, 1}, x]) + 
    COLOR[CA*NfV2]*(20 + ((215*I)/18)*Pi - (209*Pi^2)/36 - ((19*I)/18)*Pi^3 - 
      Pi^4/30 - (I/27)*Pi^3*FF[(1 - x)^(-2)] + (19*Pi^4*FF[(1 - x)^(-2)])/
       135 + ((17*I)/9)*Pi*FF[(1 - x)^(-1)] - (34*Pi^2*FF[(1 - x)^(-1)])/27 + 
      ((23*I)/54)*Pi^3*FF[(1 - x)^(-1)] - (29*Pi^4*FF[(1 - x)^(-1)])/270 + 
      ((17*I)/9)*Pi*FF[x^(-1)] - (34*Pi^2*FF[x^(-1)])/27 + 
      I*Pi^3*FF[x^(-1)] - (7*Pi^2*FF[x])/4 + (2*Pi^4*FF[x])/9 + 
      (7*Pi^2*FF[x^2])/4 + (I/9)*Pi^3*FF[x^2] - (23*Pi^4*FF[x^2])/180 + 
      (-11/2 - ((7*I)/3)*Pi - (2*Pi^2)/3 + (5*FF[(1 - x)^(-2)])/3 - 
        I*Pi*FF[(1 - x)^(-2)] - (7*Pi^2*FF[(1 - x)^(-2)])/9 - 
        FF[(1 - x)^(-1)]/6 + ((10*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (13*Pi^2*FF[(1 - x)^(-1)])/9 - (7*FF[x])/6 + ((4*I)/9)*Pi*FF[x] + 
        (4*Pi^2*FF[x])/9 + (7*FF[x^2])/2 + ((2*I)/9)*Pi*FF[x^2] - 
        (Pi^2*FF[x^2])/9)*G[{0, 0}, x] + (4 + ((5*I)/3)*Pi - (2*Pi^2)/3 - 
        ((2*I)/9)*Pi*FF[(1 - x)^(-2)] + (8*Pi^2*FF[(1 - x)^(-2)])/9 - 
        (2*FF[(1 - x)^(-1)])/9 - ((31*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (8*Pi^2*FF[(1 - x)^(-1)])/9 - (2*FF[x^(-1)])/9 + (7*FF[x])/2 + 
        ((8*I)/9)*Pi*FF[x] + (2*Pi^2*FF[x])/9 - (7*FF[x^2])/2 - 
        ((2*I)/9)*Pi*FF[x^2] + (Pi^2*FF[x^2])/9)*G[{0, 1}, x] + 
      (4 + ((7*I)/3)*Pi - Pi^2/3 - (2*FF[(1 - x)^(-1)])/9 - 
        ((2*I)/9)*Pi*FF[x^(-2)] + (8*Pi^2*FF[x^(-2)])/9 - (2*FF[x^(-1)])/9 - 
        ((31*I)/9)*Pi*FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/9 + (7*FF[x])/2 - 
        ((4*I)/9)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (7*FF[x^2])/2 - 
        ((2*I)/9)*Pi*FF[x^2] + (Pi^2*FF[x^2])/9)*G[{1, 0}, x] + 
      (-19/6 - ((5*I)/3)*Pi - Pi^2/3 + (5*FF[x^(-2)])/3 - I*Pi*FF[x^(-2)] - 
        (7*Pi^2*FF[x^(-2)])/9 - FF[x^(-1)]/6 + ((10*I)/3)*Pi*FF[x^(-1)] + 
        (13*Pi^2*FF[x^(-1)])/9 - (35*FF[x])/6 - ((8*I)/9)*Pi*FF[x] - 
        (2*Pi^2*FF[x])/9 + (7*FF[x^2])/2 + ((2*I)/9)*Pi*FF[x^2] - 
        (Pi^2*FF[x^2])/9)*G[{1, 1}, x] + (2 - 2*FF[(1 - x)^(-2)] + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        4*FF[x] - (2*I)*Pi*FF[x] - 2*FF[x^2])*G[{0, 0, 0}, x] + 
      (-13/3 - (2*I)*Pi - (2*FF[(1 - x)^(-2)])/9 - ((20*I)/3)*Pi*
         FF[(1 - x)^(-2)] + (41*FF[(1 - x)^(-1)])/9 + 
        ((26*I)/3)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/3 + ((10*I)/3)*Pi*FF[x] + 
        FF[x^2] - ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (-13/3 - (2*FF[(1 - x)^(-2)])/9 + (41*FF[(1 - x)^(-1)])/9 - 
        (7*FF[x])/3 + (2*I)*Pi*FF[x] + FF[x^2])*G[{0, 1, 0}, x] + 
      (6 + (2*I)*Pi - 8*FF[(1 - x)^(-1)] + 2*FF[x] - ((10*I)/3)*Pi*FF[x] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
      (8 - 8*FF[x^(-1)] - 2*FF[x] + ((2*I)/3)*Pi*FF[x] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (-17/3 + (2*I)*Pi - (2*FF[x^(-2)])/9 + (41*FF[x^(-1)])/9 + FF[x]/3 - 
        (2*I)*Pi*FF[x] + FF[x^2])*G[{1, 0, 1}, x] + 
      (-17/3 - (2*FF[x^(-2)])/9 - ((20*I)/3)*Pi*FF[x^(-2)] + 
        (41*FF[x^(-1)])/9 + ((26*I)/3)*Pi*FF[x^(-1)] + FF[x]/3 - 
        ((2*I)/3)*Pi*FF[x] + FF[x^2] - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0}, x] + (4 - (2*I)*Pi - 2*FF[x^(-2)] + 
        ((2*I)/3)*Pi*FF[x^(-2)] - ((2*I)/3)*Pi*FF[x^(-1)] + (2*I)*Pi*FF[x] - 
        2*FF[x^2])*G[{1, 1, 1}, x] + (-2 - (2*FF[(1 - x)^(-2)])/3 + 
        (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 - (2*FF[x^2])/3)*
       G[{0, 0, 0, 0}, x] + (2 + (4*FF[(1 - x)^(-2)])/3 - 
        (10*FF[(1 - x)^(-1)])/3 - (2*FF[x])/3 + (2*FF[x^2])/3)*
       G[{0, 0, 0, 1}, x] + (2 + (4*FF[(1 - x)^(-2)])/3 - 
        (10*FF[(1 - x)^(-1)])/3 - (2*FF[x])/3 + (2*FF[x^2])/3)*
       G[{0, 0, 1, 0}, x] + (-4 - 8*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)] + 
        4*FF[x] - 2*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      ((4*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 0, 0}, x] + 
      ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
      ((2*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
      (2 - 4*FF[x] + 2*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      2*FF[x^2]*G[{1, 0, 0, 0}, x] + ((2*FF[x])/3 - (2*FF[x^2])/3)*
       G[{1, 0, 0, 1}, x] + ((2*FF[x])/3 - (2*FF[x^2])/3)*
       G[{1, 0, 1, 0}, x] + (2 - (8*FF[x])/3 + (2*FF[x^2])/3)*
       G[{1, 0, 1, 1}, x] + (-2 - 8*FF[x^(-2)] + 12*FF[x^(-1)] - 2*FF[x^2])*
       G[{1, 1, 0, 0}, x] + (2 + (4*FF[x^(-2)])/3 - (10*FF[x^(-1)])/3 - 
        (2*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      (2 + (4*FF[x^(-2)])/3 - (10*FF[x^(-1)])/3 - (2*FF[x])/3 + 
        (2*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      (-4 - (2*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (8*FF[x])/3 - 
        (2*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + (25*Zeta[3])/3 + 
      (2*I)*Pi*Zeta[3] + (2*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - (17*FF[(1 - x)^(-1)]*Zeta[3])/
       9 + ((26*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (16*FF[x^(-1)]*Zeta[3])/
       3 - (5*FF[x]*Zeta[3])/3 + FF[x^2]*Zeta[3] + 
      G[{1}, x]*(-23/6 - ((29*I)/18)*Pi + (47*Pi^2)/18 - 
        ((2*I)/9)*Pi*FF[(1 - x)^(-1)] + (8*Pi^2*FF[(1 - x)^(-1)])/9 + 
        ((5*I)/3)*Pi*FF[x^(-2)] - (10*Pi^2*FF[x^(-2)])/27 + 
        I*Pi^3*FF[x^(-2)] + (17*FF[x^(-1)])/9 + ((5*I)/6)*Pi*FF[x^(-1)] - 
        (133*Pi^2*FF[x^(-1)])/54 - ((4*I)/3)*Pi^3*FF[x^(-1)] + (11*FF[x])/6 - 
        ((10*I)/9)*Pi*FF[x] + (5*Pi^2*FF[x])/18 - (I/9)*Pi^3*FF[x] - 
        (Pi^2*FF[x^2])/2 + ((4*I)/9)*Pi^3*FF[x^2] + 2*Zeta[3] - 
        (16*FF[x^(-2)]*Zeta[3])/3 + (16*FF[x^(-1)]*Zeta[3])/3 - 
        2*FF[x]*Zeta[3]) + G[{0}, x]*(-2 - ((49*I)/18)*Pi + (43*Pi^2)/18 + 
        ((5*I)/3)*Pi*FF[(1 - x)^(-2)] - (10*Pi^2*FF[(1 - x)^(-2)])/27 - 
        (I/9)*Pi^3*FF[(1 - x)^(-2)] + (17*FF[(1 - x)^(-1)])/9 + 
        ((5*I)/6)*Pi*FF[(1 - x)^(-1)] - (133*Pi^2*FF[(1 - x)^(-1)])/54 + 
        (I/9)*Pi^3*FF[(1 - x)^(-1)] - ((2*I)/9)*Pi*FF[x^(-1)] + 
        (8*Pi^2*FF[x^(-1)])/9 - (11*FF[x])/6 + ((10*I)/9)*Pi*FF[x] + 
        (13*Pi^2*FF[x])/18 - ((5*I)/9)*Pi^3*FF[x] - (Pi^2*FF[x^2])/2 + 
        ((2*I)/9)*Pi^3*FF[x^2] + 2*Zeta[3] + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (10*FF[(1 - x)^(-1)]*Zeta[3])/3 + (2*FF[x]*Zeta[3])/3 + 
        (4*FF[x^2]*Zeta[3])/3)) + COLOR[CF*NfV2]*(-30 - ((10*I)/3)*Pi + 
      Pi^2 - ((5*I)/9)*Pi^3 + Pi^4/15 + (Pi^4*FF[(1 - x)^(-2)])/45 - 
      ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - (Pi^4*FF[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*Pi*FF[x^(-1)] - ((2*I)/9)*Pi^3*FF[x^(-1)] + (Pi^2*FF[x])/3 - 
      ((2*I)/9)*Pi^3*FF[x] - (Pi^4*FF[x])/10 - (Pi^2*FF[x^2])/3 - 
      (4*Pi^4*FF[x^2])/45 + (4/3 - ((10*I)/3)*Pi + (4*Pi^2)/3 - 
        (2*FF[(1 - x)^(-2)])/3 + (2*FF[(1 - x)^(-1)])/3 + 
        ((10*I)/3)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/3 + 
        (2*FF[x])/3 - ((4*I)/3)*Pi*FF[x] - (2*Pi^2*FF[x])/3 - (2*FF[x^2])/3)*
       G[{0, 0}, x] + (-2/3 + ((14*I)/3)*Pi + (4*Pi^2)/3 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (4*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (2*FF[x])/3 - ((4*I)/3)*Pi*FF[x] - (2*Pi^2*FF[x])/3 + (2*FF[x^2])/3)*
       G[{0, 1}, x] + (-2/3 + ((10*I)/3)*Pi + (2*Pi^2)/3 + 
        ((4*I)/3)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/3 - (2*FF[x])/3 + 
        ((4*I)/3)*Pi*FF[x] + (2*Pi^2*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0}, x] + 
      (4/3 - ((14*I)/3)*Pi + (2*Pi^2)/3 - (2*FF[x^(-2)])/3 + 
        (2*FF[x^(-1)])/3 + ((10*I)/3)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/3 + 
        (2*FF[x])/3 + ((4*I)/3)*Pi*FF[x] + (2*Pi^2*FF[x])/3 - (2*FF[x^2])/3)*
       G[{1, 1}, x] + (-14/3 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (14*FF[(1 - x)^(-1)])/3 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (14*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + ((4*I)/3)*Pi*FF[x^2])*
       G[{0, 0, 0}, x] + (4/3 + (4*I)*Pi + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (4*FF[(1 - x)^(-1)])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (10*FF[x])/3 - ((16*I)/3)*Pi*FF[x] + ((4*I)/3)*Pi*FF[x^2])*
       G[{0, 0, 1}, x] + (4/3 - (4*FF[(1 - x)^(-1)])/3 + (10*FF[x])/3 - 
        ((8*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (10/3 - (4*I)*Pi + (8*FF[(1 - x)^(-1)])/3 - (14*FF[x])/3 + 
        ((16*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
      (-4/3 + (8*FF[x^(-1)])/3 + (14*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (14/3 - (4*I)*Pi - (4*FF[x^(-1)])/3 - (10*FF[x])/3 + 
        ((16*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
      (14/3 + ((4*I)/3)*Pi*FF[x^(-2)] - (4*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (10*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (-28/3 + (4*I)*Pi + ((4*I)/3)*Pi*FF[x^(-2)] + (14*FF[x^(-1)])/3 - 
        ((4*I)/3)*Pi*FF[x^(-1)] + (14*FF[x])/3 - ((16*I)/3)*Pi*FF[x] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      (4 + (8*FF[(1 - x)^(-2)])/3 - (20*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      (-4 - (4*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      (-4 - (4*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      (8 + (8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (20*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 1, 1}, x] + ((-4*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + (-4 + (20*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 1, 1}, x] + ((-4*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{1, 0, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{1, 0, 1, 0}, x] + (-4 + (20*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 1}, x] + (4 + (8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + 
        (4*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
      (-4 - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      (-4 - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      (8 + (8*FF[x^(-2)])/3 - (20*FF[x^(-1)])/3 - (20*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{1, 1, 1, 1}, x] - (8*Zeta[3])/3 - 
      (4*I)*Pi*Zeta[3] + ((4*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] + (4*FF[x]*Zeta[3])/3 + ((8*I)/3)*Pi*FF[x]*Zeta[3] - 
      ((8*I)/3)*Pi*FF[x^2]*Zeta[3] + G[{0}, x]*(4 + ((2*I)/3)*Pi - 
        (2*Pi^2)/3 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - (2*FF[(1 - x)^(-1)])/3 + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/3 + 
        (2*FF[x])/3 - (Pi^2*FF[x])/3 + ((4*I)/9)*Pi^3*FF[x] + 
        ((2*I)/9)*Pi^3*FF[x^2] - 4*Zeta[3] - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (16*FF[(1 - x)^(-1)]*Zeta[3])/3 - (8*FF[x]*Zeta[3])/3 - 
        (4*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(14/3 + ((2*I)/3)*Pi - Pi^2 - 
        ((2*I)/3)*Pi*FF[x^(-2)] - ((2*I)/9)*Pi^3*FF[x^(-2)] - 
        (2*FF[x^(-1)])/3 + ((2*I)/3)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] - (2*FF[x])/3 + (Pi^2*FF[x])/3 - 
        ((4*I)/9)*Pi^3*FF[x] - ((2*I)/9)*Pi^3*FF[x^2] - 4*Zeta[3] + 
        8*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/3 + (4*FF[x^2]*Zeta[3])/
         3))) + ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (28*Pi^2)/27 + 
      ((2*I)/9)*Pi^3 - (Pi^4*FF[(1 - x)^(-2)])/27 + 
      (16*Pi^2*FF[(1 - x)^(-1)])/27 + ((13*I)/54)*Pi^3*FF[(1 - x)^(-1)] + 
      (Pi^4*FF[(1 - x)^(-1)])/27 + (16*Pi^2*FF[x^(-1)])/27 + 
      ((13*I)/54)*Pi^3*FF[x^(-1)] + ((5*I)/27)*Pi^3*FF[x] - 
      (7*Pi^4*FF[x])/108 - ((5*I)/27)*Pi^3*FF[x^2] + (7*Pi^4*FF[x^2])/108 + 
      (((16*I)/27)*Pi - (7*Pi^2)/54 + (10*Pi^2*FF[(1 - x)^(-2)])/27 + 
        ((13*I)/54)*Pi^3*FF[(1 - x)^(-2)] - ((16*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (13*Pi^2*FF[(1 - x)^(-1)])/54 - ((13*I)/54)*Pi^3*FF[(1 - x)^(-1)] + 
        ((16*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/54 - (I/9)*Pi^3*FF[x] + 
        (I/9)*Pi^3*FF[x^2])*G[{0}, x] + (((32*I)/27)*Pi - (7*Pi^2)/27 + 
        (10*Pi^2*FF[x^(-2)])/27 + ((13*I)/54)*Pi^3*FF[x^(-2)] - 
        ((16*I)/27)*Pi*FF[x^(-1)] - (13*Pi^2*FF[x^(-1)])/54 - 
        ((13*I)/54)*Pi^3*FF[x^(-1)] - ((16*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/54 - (I/9)*Pi^3*FF[x] + (I/9)*Pi^3*FF[x^2])*
       G[{1}, x] + (((-2*I)/9)*Pi - ((10*I)/27)*Pi*FF[(1 - x)^(-2)] - 
        (5*Pi^2*FF[(1 - x)^(-2)])/54 + ((16*I)/27)*Pi*FF[(1 - x)^(-1)] + 
        (5*Pi^2*FF[(1 - x)^(-1)])/54 + ((4*I)/27)*Pi*FF[x] - 
        (7*Pi^2*FF[x])/54 - ((10*I)/27)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/54)*
       G[{0, 0}, x] + ((2*Pi^2*FF[x^(-2)])/9 - (2*Pi^2*FF[x^(-1)])/9 - 
        ((10*I)/27)*Pi*FF[x] + (7*Pi^2*FF[x])/54 + ((10*I)/27)*Pi*FF[x^2] - 
        (7*Pi^2*FF[x^2])/54)*G[{0, 1}, x] + 
      ((2*Pi^2*FF[(1 - x)^(-2)])/9 - (2*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((10*I)/27)*Pi*FF[x] + (7*Pi^2*FF[x])/54 + ((10*I)/27)*Pi*FF[x^2] - 
        (7*Pi^2*FF[x^2])/54)*G[{1, 0}, x] + 
      (((-4*I)/9)*Pi - ((10*I)/27)*Pi*FF[x^(-2)] - (5*Pi^2*FF[x^(-2)])/54 + 
        ((16*I)/27)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/54 + 
        ((16*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/54 - ((10*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/54)*G[{1, 1}, x] + 
      (((4*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (((2*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (((2*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (((-2*I)/9)*Pi*FF[x^(-2)] + ((2*I)/9)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
      (((-2*I)/9)*Pi*FF[(1 - x)^(-2)] + ((2*I)/9)*Pi*FF[(1 - x)^(-1)])*
       G[{1, 0, 0}, x] + (((2*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*
       G[{1, 0, 1}, x] + (((2*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*
       G[{1, 1, 0}, x] + (((4*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      (2*Zeta[3])/9 - ((2*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
      ((2*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + ((2*I)/9)*Pi*FF[x]*Zeta[3] - 
      ((2*I)/9)*Pi*FF[x^2]*Zeta[3]) + COLOR[CA*NfV2]*
     (68 + ((3029*I)/108)*Pi - (4363*Pi^2)/108 - ((2891*I)/216)*Pi^3 - 
      (181*Pi^4)/360 + (I/6)*Pi^5 - ((34*I)/81)*Pi^3*FF[(1 - x)^(-2)] - 
      (Pi^4*FF[(1 - x)^(-2)])/45 - ((83*I)/540)*Pi^5*FF[(1 - x)^(-2)] + 
      ((721*I)/54)*Pi*FF[(1 - x)^(-1)] - (1537*Pi^2*FF[(1 - x)^(-1)])/324 + 
      ((293*I)/162)*Pi^3*FF[(1 - x)^(-1)] + (179*Pi^4*FF[(1 - x)^(-1)])/216 + 
      ((107*I)/540)*Pi^5*FF[(1 - x)^(-1)] + ((721*I)/54)*Pi*FF[x^(-1)] - 
      (1537*Pi^2*FF[x^(-1)])/324 + ((47*I)/27)*Pi^3*FF[x^(-1)] - 
      (257*Pi^4*FF[x^(-1)])/270 - (335*Pi^2*FF[x])/24 + 
      ((41*I)/36)*Pi^3*FF[x] + (107*Pi^4*FF[x])/90 + ((4*I)/27)*Pi^5*FF[x] + 
      (335*Pi^2*FF[x^2])/24 - ((151*I)/108)*Pi^3*FF[x^2] - 
      (143*Pi^4*FF[x^2])/180 - ((119*I)/540)*Pi^5*FF[x^2] + 
      (473/12 + ((21*I)/2)*Pi + (10*Pi^2)/3 - (185*FF[(1 - x)^(-2)])/12 + 
        ((109*I)/18)*Pi*FF[(1 - x)^(-2)] + 3*Pi^2*FF[(1 - x)^(-2)] - 
        8*FF[(1 - x)^(-1)] - ((149*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (19*Pi^2*FF[(1 - x)^(-1)])/3 + (185*FF[x])/6 - ((122*I)/9)*Pi*FF[x] - 
        (2*Pi^2*FF[x])/3 - (91*FF[x^2])/4 + ((55*I)/18)*Pi*FF[x^2] + 
        Pi^2*FF[x^2])*G[{0, 0, 0}, x] + (-793/18 - ((17*I)/6)*Pi + 
        (14*Pi^2)/3 - (23*FF[(1 - x)^(-2)])/27 + (I/18)*Pi*FF[(1 - x)^(-2)] + 
        (29*Pi^2*FF[(1 - x)^(-2)])/3 + (1867*FF[(1 - x)^(-1)])/54 + 
        ((22*I)/9)*Pi*FF[(1 - x)^(-1)] - 15*Pi^2*FF[(1 - x)^(-1)] + 
        (2*FF[x^(-1)])/3 + ((2*I)/3)*Pi*FF[x^(-1)] - (230*FF[x])/9 + 
        ((44*I)/3)*Pi*FF[x] - (7*Pi^2*FF[x])/3 + (131*FF[x^2])/12 - 
        ((7*I)/2)*Pi*FF[x^2] + (2*Pi^2*FF[x^2])/3)*G[{0, 0, 1}, x] + 
      (-793/18 - ((109*I)/6)*Pi + (7*Pi^2)/3 - (23*FF[(1 - x)^(-2)])/27 - 
        ((5*I)/9)*Pi*FF[(1 - x)^(-2)] + (2*Pi^2*FF[(1 - x)^(-2)])/3 + 
        (1867*FF[(1 - x)^(-1)])/54 + ((2*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (10*Pi^2*FF[(1 - x)^(-1)])/3 - ((2*I)/9)*Pi*FF[x^(-2)] + 
        (8*Pi^2*FF[x^(-2)])/9 + (2*FF[x^(-1)])/3 + ((227*I)/9)*Pi*
         FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/9 - (230*FF[x])/9 + 
        ((118*I)/9)*Pi*FF[x] - (4*Pi^2*FF[x])/9 + (131*FF[x^2])/12 - 
        ((23*I)/18)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (637/12 + ((59*I)/6)*Pi - Pi^2 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (28*Pi^2*FF[(1 - x)^(-2)])/9 - (298*FF[(1 - x)^(-1)])/9 + 
        ((13*I)/3)*Pi*FF[(1 - x)^(-1)] + (28*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (5*FF[x^(-2)])/3 - I*Pi*FF[x^(-2)] - (7*Pi^2*FF[x^(-2)])/9 + 
        (7*FF[x^(-1)])/18 + ((10*I)/3)*Pi*FF[x^(-1)] + (13*Pi^2*FF[x^(-1)])/
         9 + (73*FF[x])/6 - ((116*I)/9)*Pi*FF[x] + (25*Pi^2*FF[x])/9 + 
        (11*FF[x^2])/12 + ((31*I)/18)*Pi*FF[x^2] - (13*Pi^2*FF[x^2])/9)*
       G[{0, 1, 1}, x] + (397/6 - ((4*I)/3)*Pi + Pi^2/3 + 
        (5*FF[(1 - x)^(-2)])/3 - I*Pi*FF[(1 - x)^(-2)] - 
        (7*Pi^2*FF[(1 - x)^(-2)])/9 + (7*FF[(1 - x)^(-1)])/18 + 
        ((10*I)/3)*Pi*FF[(1 - x)^(-1)] + (13*Pi^2*FF[(1 - x)^(-1)])/9 + 
        ((2*I)/3)*Pi*FF[x^(-2)] - (28*Pi^2*FF[x^(-2)])/9 - 
        (298*FF[x^(-1)])/9 + ((13*I)/3)*Pi*FF[x^(-1)] + 
        (28*Pi^2*FF[x^(-1)])/9 - 14*FF[x] + ((85*I)/9)*Pi*FF[x] + 
        (Pi^2*FF[x])/9 + (11*FF[x^2])/12 + ((31*I)/18)*Pi*FF[x^2] - 
        (13*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (-2113/36 - ((19*I)/3)*Pi + (5*Pi^2)/3 - ((2*I)/9)*Pi*
         FF[(1 - x)^(-2)] + (8*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (2*FF[(1 - x)^(-1)])/3 + ((227*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (8*Pi^2*FF[(1 - x)^(-1)])/9 - (23*FF[x^(-2)])/27 - 
        ((5*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
        (1867*FF[x^(-1)])/54 + ((2*I)/9)*Pi*FF[x^(-1)] - 
        (10*Pi^2*FF[x^(-1)])/3 + (67*FF[x])/18 - ((95*I)/9)*Pi*FF[x] + 
        (8*Pi^2*FF[x])/9 + (131*FF[x^2])/12 - ((23*I)/18)*Pi*FF[x^2] - 
        (2*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (-2113/36 + ((25*I)/3)*Pi + 3*Pi^2 + (2*FF[(1 - x)^(-1)])/3 + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - (23*FF[x^(-2)])/27 + 
        (I/18)*Pi*FF[x^(-2)] + (29*Pi^2*FF[x^(-2)])/3 + 
        (1867*FF[x^(-1)])/54 + ((22*I)/9)*Pi*FF[x^(-1)] - 
        15*Pi^2*FF[x^(-1)] + (67*FF[x])/18 - ((23*I)/3)*Pi*FF[x] + 
        Pi^2*FF[x] + (131*FF[x^2])/12 - ((7*I)/2)*Pi*FF[x^2] + 
        (2*Pi^2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
      (95/2 + (11*Pi^2)/3 - (185*FF[x^(-2)])/12 + ((109*I)/18)*Pi*
         FF[x^(-2)] + 3*Pi^2*FF[x^(-2)] - 8*FF[x^(-1)] - 
        ((149*I)/9)*Pi*FF[x^(-1)] - (19*Pi^2*FF[x^(-1)])/3 + (44*FF[x])/3 + 
        ((67*I)/9)*Pi*FF[x] - (4*Pi^2*FF[x])/3 - (91*FF[x^2])/4 + 
        ((55*I)/18)*Pi*FF[x^2] + Pi^2*FF[x^2])*G[{1, 1, 1}, x] + 
      (-18 + (98*FF[(1 - x)^(-2)])/9 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (64*FF[(1 - x)^(-1)])/9 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (260*FF[x])/9 + ((28*I)/3)*Pi*FF[x] + (98*FF[x^2])/9 + 
        ((2*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (49/2 - (6*I)*Pi + (29*FF[(1 - x)^(-2)])/18 - ((68*I)/3)*Pi*
         FF[(1 - x)^(-2)] - (235*FF[(1 - x)^(-1)])/9 + 
        ((86*I)/3)*Pi*FF[(1 - x)^(-1)] + (44*FF[x])/9 + ((26*I)/3)*Pi*FF[x] - 
        (25*FF[x^2])/18 - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (49/2 + (29*FF[(1 - x)^(-2)])/18 - (235*FF[(1 - x)^(-1)])/9 + 
        (44*FF[x])/9 - ((26*I)/3)*Pi*FF[x] - (25*FF[x^2])/18 - 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (-56/3 + (6*I)*Pi - (10*FF[(1 - x)^(-2)])/9 + 
        (14*I)*Pi*FF[(1 - x)^(-2)] + (175*FF[(1 - x)^(-1)])/9 - 
        (18*I)*Pi*FF[(1 - x)^(-1)] + (2*FF[x^(-1)])/3 + (47*FF[x])/3 - 
        (8*I)*Pi*FF[x] - (16*FF[x^2])/3 + (2*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 1}, x] + (-26 - (7*FF[(1 - x)^(-2)])/9 + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + (25*FF[(1 - x)^(-1)])/9 - 
        ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 24*FF[x^(-1)] + (143*FF[x])/9 - 
        ((22*I)/3)*Pi*FF[x] - (8*FF[x^2])/9 - ((14*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 0, 0}, x] + (33/2 + (4*I)*Pi + (2*FF[(1 - x)^(-2)])/3 + 
        (22*I)*Pi*FF[(1 - x)^(-2)] - (35*FF[(1 - x)^(-1)])/3 - 
        (28*I)*Pi*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/9 + (11*FF[x^(-1)])/9 + 
        (28*FF[x])/9 - ((32*I)/3)*Pi*FF[x] - (65*FF[x^2])/18 + 
        ((20*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (33/2 + (2*FF[(1 - x)^(-2)])/3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (35*FF[(1 - x)^(-1)])/3 - ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (2*FF[x^(-2)])/9 - ((20*I)/3)*Pi*FF[x^(-2)] + (11*FF[x^(-1)])/9 + 
        ((26*I)/3)*Pi*FF[x^(-1)] + (28*FF[x])/9 + (8*I)*Pi*FF[x] - 
        (65*FF[x^2])/18 + (4*I)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
      (-56/3 - (4*I)*Pi + 32*FF[(1 - x)^(-1)] - 2*FF[x^(-2)] + 
        ((2*I)/3)*Pi*FF[x^(-2)] + (10*FF[x^(-1)])/3 - 
        ((2*I)/3)*Pi*FF[x^(-1)] - 20*FF[x] + ((26*I)/3)*Pi*FF[x] + 
        (16*FF[x^2])/3 - ((14*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (-100/3 - 2*FF[(1 - x)^(-2)] + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (10*FF[(1 - x)^(-1)])/3 - ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        32*FF[x^(-1)] + (28*FF[x])/3 + ((2*I)/3)*Pi*FF[x] + (16*FF[x^2])/3 - 
        ((14*I)/3)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (16 + (12*I)*Pi - (2*FF[(1 - x)^(-2)])/9 - ((20*I)/3)*Pi*
         FF[(1 - x)^(-2)] + (11*FF[(1 - x)^(-1)])/9 + 
        ((26*I)/3)*Pi*FF[(1 - x)^(-1)] + (2*FF[x^(-2)])/3 + 
        ((2*I)/3)*Pi*FF[x^(-2)] - (35*FF[x^(-1)])/3 - 
        ((2*I)/3)*Pi*FF[x^(-1)] + (37*FF[x])/9 - (16*I)*Pi*FF[x] - 
        (65*FF[x^2])/18 + (4*I)*Pi*FF[x^2])*G[{1, 0, 0, 1}, x] + 
      (16 - (2*FF[(1 - x)^(-2)])/9 + (11*FF[(1 - x)^(-1)])/9 + 
        (2*FF[x^(-2)])/3 + (22*I)*Pi*FF[x^(-2)] - (35*FF[x^(-1)])/3 - 
        (28*I)*Pi*FF[x^(-1)] + (37*FF[x])/9 - ((8*I)/3)*Pi*FF[x] - 
        (65*FF[x^2])/18 + ((20*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (-11 - (12*I)*Pi + 24*FF[(1 - x)^(-1)] - (7*FF[x^(-2)])/9 + 
        ((2*I)/3)*Pi*FF[x^(-2)] + (25*FF[x^(-1)])/9 - 
        ((2*I)/3)*Pi*FF[x^(-1)] - (127*FF[x])/9 + ((50*I)/3)*Pi*FF[x] - 
        (8*FF[x^2])/9 - ((14*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 1}, x] + 
      (-25/3 + (2*FF[(1 - x)^(-1)])/3 - (10*FF[x^(-2)])/9 + 
        (14*I)*Pi*FF[x^(-2)] + (175*FF[x^(-1)])/9 - (18*I)*Pi*FF[x^(-1)] - 
        5*FF[x] + (4*I)*Pi*FF[x] - (16*FF[x^2])/3 + (2*I)*Pi*FF[x^2])*
       G[{1, 1, 0, 0}, x] + (28 - (10*I)*Pi + (29*FF[x^(-2)])/18 - 
        (235*FF[x^(-1)])/9 - (19*FF[x])/9 + ((34*I)/3)*Pi*FF[x] - 
        (25*FF[x^2])/18 - ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 0, 1}, x] + 
      (28 + (29*FF[x^(-2)])/18 - ((68*I)/3)*Pi*FF[x^(-2)] - 
        (235*FF[x^(-1)])/9 + ((86*I)/3)*Pi*FF[x^(-1)] - (19*FF[x])/9 - 
        ((10*I)/3)*Pi*FF[x] - (25*FF[x^2])/18 - ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 0}, x] + (-36 + (10*I)*Pi + (98*FF[x^(-2)])/9 - 
        ((8*I)/3)*Pi*FF[x^(-2)] + (64*FF[x^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[x^(-1)] + (64*FF[x])/9 - ((32*I)/3)*Pi*FF[x] + 
        (98*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 1}, x] + 
      (14 + (16*FF[(1 - x)^(-2)])/3 - (58*FF[(1 - x)^(-1)])/3 + 
        (26*FF[x])/3 + (16*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + 
      (-10 - (20*FF[(1 - x)^(-2)])/3 + (50*FF[(1 - x)^(-1)])/3 + 
        (10*FF[x])/3 - (10*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
      (-10 - (20*FF[(1 - x)^(-2)])/3 + (50*FF[(1 - x)^(-1)])/3 + 
        (10*FF[x])/3 - (10*FF[x^2])/3)*G[{0, 0, 0, 1, 0}, x] + 
      ((-56*FF[(1 - x)^(-2)])/3 + (56*FF[(1 - x)^(-1)])/3 + (20*FF[x])/3 - 
        (2*FF[x^2])/3)*G[{0, 0, 0, 1, 1}, x] + 
      ((-2*FF[(1 - x)^(-2)])/3 + (2*FF[(1 - x)^(-1)])/3 - 6*FF[x] - 
        4*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
      (-4 - 2*FF[(1 - x)^(-2)] + 6*FF[(1 - x)^(-1)] - (4*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
      (-4 - 2*FF[(1 - x)^(-2)] + 6*FF[(1 - x)^(-1)] - (4*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
      (18 + 32*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)] - (44*FF[x])/3 + 
        (14*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
      (6 + (8*FF[(1 - x)^(-2)])/3 - (26*FF[(1 - x)^(-1)])/3 - (26*FF[x])/3 - 
        (22*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
      (-6 - 2*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - (4*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
      (-6 - 2*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - (4*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (10 + 24*FF[(1 - x)^(-2)] - 36*FF[(1 - x)^(-1)] - (32*FF[x])/3 + 
        (20*FF[x^2])/3)*G[{0, 1, 0, 1, 1}, x] + 
      (-2 + (2*FF[(1 - x)^(-2)])/3 - (2*FF[(1 - x)^(-1)])/3 - 8*FF[x^(-2)] + 
        12*FF[x^(-1)] + (22*FF[x])/3 + (14*FF[x^2])/3)*
       G[{0, 1, 1, 0, 0}, x] + (2 + (4*FF[x^(-2)])/3 - (10*FF[x^(-1)])/3 - 
        (2*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
      (2 + (4*FF[x^(-2)])/3 - (10*FF[x^(-1)])/3 - (2*FF[x])/3 + 
        (2*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
      (-10 - (2*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (52*FF[x])/3 - 
        (28*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      (-2 - (2*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (28*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      (2 + (4*FF[(1 - x)^(-2)])/3 - (10*FF[(1 - x)^(-1)])/3 - (2*FF[x])/3 + 
        (2*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      (2 + (4*FF[(1 - x)^(-2)])/3 - (10*FF[(1 - x)^(-1)])/3 - (2*FF[x])/3 + 
        (2*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      (10 - 8*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)] + (2*FF[x^(-2)])/3 - 
        (2*FF[x^(-1)])/3 - (50*FF[x])/3 + (14*FF[x^2])/3)*
       G[{1, 0, 0, 1, 1}, x] + (6 + 24*FF[x^(-2)] - 36*FF[x^(-1)] - 
        (8*FF[x])/3 + (20*FF[x^2])/3)*G[{1, 0, 1, 0, 0}, x] + 
      (-6 - 2*FF[x^(-2)] + 8*FF[x^(-1)] - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{1, 0, 1, 0, 1}, x] + (-6 - 2*FF[x^(-2)] + 8*FF[x^(-1)] - 
        (4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
      (-10 + (8*FF[x^(-2)])/3 - (26*FF[x^(-1)])/3 + (70*FF[x])/3 - 
        (22*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (8 + 32*FF[x^(-2)] - 48*FF[x^(-1)] + (16*FF[x])/3 + (14*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + (-4 - 2*FF[x^(-2)] + 6*FF[x^(-1)] - 
        (4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      (-4 - 2*FF[x^(-2)] + 6*FF[x^(-1)] - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{1, 1, 0, 1, 0}, x] + (-10 - (2*FF[x^(-2)])/3 + (2*FF[x^(-1)])/3 + 
        14*FF[x] - 4*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
      (6 - (56*FF[x^(-2)])/3 + (56*FF[x^(-1)])/3 - (16*FF[x])/3 - 
        (2*FF[x^2])/3)*G[{1, 1, 1, 0, 0}, x] + 
      (-10 - (20*FF[x^(-2)])/3 + (50*FF[x^(-1)])/3 + (10*FF[x])/3 - 
        (10*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      (-10 - (20*FF[x^(-2)])/3 + (50*FF[x^(-1)])/3 + (10*FF[x])/3 - 
        (10*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      (28 + (16*FF[x^(-2)])/3 - (58*FF[x^(-1)])/3 - (58*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] - (14*Zeta[3])/3 - 
      ((113*I)/6)*Pi*Zeta[3] - (14*Pi^2*Zeta[3])/3 + 
      (68*FF[(1 - x)^(-2)]*Zeta[3])/27 - ((17*I)/18)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (112*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      (245*FF[(1 - x)^(-1)]*Zeta[3])/27 + ((421*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (106*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      (26*FF[x^(-1)]*Zeta[3])/3 - (4*I)*Pi*FF[x^(-1)]*Zeta[3] - 
      (76*FF[x]*Zeta[3])/9 - ((5*I)/9)*Pi*FF[x]*Zeta[3] + 
      (4*Pi^2*FF[x]*Zeta[3])/3 + 10*FF[x^2]*Zeta[3] - 
      ((7*I)/9)*Pi*FF[x^2]*Zeta[3] - 3*Pi^2*FF[x^2]*Zeta[3] + 
      G[{1, 1}, x]*(-1021/36 - ((181*I)/12)*Pi - (80*Pi^2)/9 + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - (28*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (175*FF[x^(-2)])/18 - ((1177*I)/108)*Pi*FF[x^(-2)] - 
        (83*Pi^2*FF[x^(-2)])/108 + ((35*I)/9)*Pi^3*FF[x^(-2)] + 
        (701*FF[x^(-1)])/36 + ((1241*I)/54)*Pi*FF[x^(-1)] + 
        (1199*Pi^2*FF[x^(-1)])/108 - ((44*I)/9)*Pi^3*FF[x^(-1)] - 
        (1847*FF[x])/36 + ((187*I)/54)*Pi*FF[x] - (17*Pi^2*FF[x])/108 + 
        I*Pi^3*FF[x] + (335*FF[x^2])/12 - ((151*I)/54)*Pi*FF[x^2] + 
        (29*Pi^2*FF[x^2])/108 - 18*Zeta[3] - (76*FF[x^(-2)]*Zeta[3])/3 + 
        (136*FF[x^(-1)]*Zeta[3])/3 + 2*FF[x]*Zeta[3] - 4*FF[x^2]*Zeta[3]) + 
      G[{0, 0}, x]*(-207/4 - ((173*I)/12)*Pi - (79*Pi^2)/9 + 
        (175*FF[(1 - x)^(-2)])/18 - ((1177*I)/108)*Pi*FF[(1 - x)^(-2)] - 
        (83*Pi^2*FF[(1 - x)^(-2)])/108 + (I/9)*Pi^3*FF[(1 - x)^(-2)] + 
        (701*FF[(1 - x)^(-1)])/36 + ((1241*I)/54)*Pi*FF[(1 - x)^(-1)] + 
        (1199*Pi^2*FF[(1 - x)^(-1)])/108 - (I/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((2*I)/3)*Pi*FF[x^(-1)] - (28*Pi^2*FF[x^(-1)])/9 - (163*FF[x])/36 + 
        ((115*I)/54)*Pi*FF[x] - (41*Pi^2*FF[x])/108 + ((17*I)/9)*Pi^3*FF[x] + 
        (335*FF[x^2])/12 - ((151*I)/54)*Pi*FF[x^2] + (29*Pi^2*FF[x^2])/108 - 
        ((2*I)/9)*Pi^3*FF[x^2] - 14*Zeta[3] - (8*FF[(1 - x)^(-2)]*Zeta[3])/
         3 + (50*FF[(1 - x)^(-1)]*Zeta[3])/3 - (34*FF[x]*Zeta[3])/3 - 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 1}, x]*(563/12 + ((613*I)/36)*Pi - 
        (163*Pi^2)/12 - ((23*I)/27)*Pi*FF[(1 - x)^(-2)] - 
        (17*Pi^2*FF[(1 - x)^(-2)])/54 + ((20*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        (47*FF[(1 - x)^(-1)])/27 + ((55*I)/54)*Pi*FF[(1 - x)^(-1)] + 
        (250*Pi^2*FF[(1 - x)^(-1)])/27 - ((26*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((5*I)/3)*Pi*FF[x^(-2)] - (10*Pi^2*FF[x^(-2)])/27 + 
        I*Pi^3*FF[x^(-2)] - (47*FF[x^(-1)])/27 + ((11*I)/18)*Pi*FF[x^(-1)] - 
        (55*Pi^2*FF[x^(-1)])/54 - ((4*I)/3)*Pi^3*FF[x^(-1)] + 
        (335*FF[x])/12 - ((235*I)/54)*Pi*FF[x] - (133*Pi^2*FF[x])/108 - 
        ((2*I)/3)*Pi^3*FF[x] - (335*FF[x^2])/12 + ((151*I)/54)*Pi*FF[x^2] + 
        (241*Pi^2*FF[x^2])/108 - ((4*I)/3)*Pi^3*FF[x^2] + 4*Zeta[3] - 
        (52*FF[(1 - x)^(-2)]*Zeta[3])/3 + (70*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        (16*FF[x^(-2)]*Zeta[3])/3 + (16*FF[x^(-1)]*Zeta[3])/3 + 
        (28*FF[x]*Zeta[3])/3 - (4*FF[x^2]*Zeta[3])/3) + 
      G[{1, 0}, x]*(563/12 + ((557*I)/36)*Pi - (151*Pi^2)/12 + 
        ((5*I)/3)*Pi*FF[(1 - x)^(-2)] - (10*Pi^2*FF[(1 - x)^(-2)])/27 - 
        (I/9)*Pi^3*FF[(1 - x)^(-2)] - (47*FF[(1 - x)^(-1)])/27 + 
        ((11*I)/18)*Pi*FF[(1 - x)^(-1)] - (55*Pi^2*FF[(1 - x)^(-1)])/54 + 
        (I/9)*Pi^3*FF[(1 - x)^(-1)] - ((23*I)/27)*Pi*FF[x^(-2)] - 
        (17*Pi^2*FF[x^(-2)])/54 - ((4*I)/3)*Pi^3*FF[x^(-2)] - 
        (47*FF[x^(-1)])/27 + ((55*I)/54)*Pi*FF[x^(-1)] + 
        (250*Pi^2*FF[x^(-1)])/27 + ((5*I)/3)*Pi^3*FF[x^(-1)] + 
        (335*FF[x])/12 - ((67*I)/54)*Pi*FF[x] - (349*Pi^2*FF[x])/108 + 
        ((10*I)/9)*Pi^3*FF[x] - (335*FF[x^2])/12 + ((151*I)/54)*Pi*FF[x^2] + 
        (241*Pi^2*FF[x^2])/108 - ((16*I)/9)*Pi^3*FF[x^2] + 
        (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - (10*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        4*FF[x^(-2)]*Zeta[3] - 4*FF[x^(-1)]*Zeta[3] + (20*FF[x]*Zeta[3])/3 + 
        (4*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(-833/36 + ((118*I)/27)*Pi + 
        (2005*Pi^2)/72 - ((19*I)/36)*Pi^3 - (3*Pi^4)/20 - 
        (I/27)*Pi^3*FF[(1 - x)^(-2)] + (19*Pi^4*FF[(1 - x)^(-2)])/135 - 
        ((47*I)/27)*Pi*FF[(1 - x)^(-1)] + (199*Pi^2*FF[(1 - x)^(-1)])/54 + 
        ((149*I)/54)*Pi^3*FF[(1 - x)^(-1)] - (29*Pi^4*FF[(1 - x)^(-1)])/270 + 
        ((175*I)/18)*Pi*FF[x^(-2)] + (65*Pi^2*FF[x^(-2)])/324 - 
        ((16*I)/27)*Pi^3*FF[x^(-2)] - (257*Pi^4*FF[x^(-2)])/270 + 
        (721*FF[x^(-1)])/54 + ((2675*I)/108)*Pi*FF[x^(-1)] - 
        (2015*Pi^2*FF[x^(-1)])/81 - ((311*I)/108)*Pi^3*FF[x^(-1)] + 
        (151*Pi^4*FF[x^(-1)])/135 + (473*FF[x])/36 - ((889*I)/54)*Pi*FF[x] + 
        (32*Pi^2*FF[x])/9 + ((16*I)/27)*Pi^3*FF[x] - (109*Pi^4*FF[x])/540 - 
        (131*Pi^2*FF[x^2])/24 + ((149*I)/108)*Pi^3*FF[x^2] + 
        (61*Pi^4*FF[x^2])/540 + 36*Zeta[3] - (6*I)*Pi*Zeta[3] + 
        (2*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (185*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
        ((26*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (2*FF[x^(-2)]*Zeta[3])/3 - 
        (4*I)*Pi*FF[x^(-2)]*Zeta[3] - 10*FF[x^(-1)]*Zeta[3] + 
        (6*I)*Pi*FF[x^(-1)]*Zeta[3] - 10*FF[x]*Zeta[3] + 
        ((16*I)/3)*Pi*FF[x]*Zeta[3] - (FF[x^2]*Zeta[3])/2 + 
        ((14*I)/3)*Pi*FF[x^2]*Zeta[3]) + G[{0}, x]*(-10 - ((653*I)/54)*Pi + 
        (467*Pi^2)/18 + (4*I)*Pi^3 + (2*Pi^4)/9 + ((175*I)/18)*Pi*
         FF[(1 - x)^(-2)] + (65*Pi^2*FF[(1 - x)^(-2)])/324 - 
        ((53*I)/108)*Pi^3*FF[(1 - x)^(-2)] + (137*Pi^4*FF[(1 - x)^(-2)])/
         540 + (721*FF[(1 - x)^(-1)])/54 + ((2675*I)/108)*Pi*
         FF[(1 - x)^(-1)] - (2015*Pi^2*FF[(1 - x)^(-1)])/81 - 
        ((271*I)/108)*Pi^3*FF[(1 - x)^(-1)] - (257*Pi^4*FF[(1 - x)^(-1)])/
         540 - ((47*I)/27)*Pi*FF[x^(-1)] + (199*Pi^2*FF[x^(-1)])/54 - 
        ((4*I)/3)*Pi^3*FF[x^(-1)] - (473*FF[x])/36 + ((889*I)/54)*Pi*FF[x] + 
        (265*Pi^2*FF[x])/36 - ((167*I)/54)*Pi^3*FF[x] - (91*Pi^4*FF[x])/270 - 
        (131*Pi^2*FF[x^2])/24 + ((109*I)/108)*Pi^3*FF[x^2] + 
        (77*Pi^4*FF[x^2])/540 + (61*Zeta[3])/6 + (FF[(1 - x)^(-2)]*Zeta[3])/
         18 + ((10*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
        (110*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((10*I)/3)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] + 4*FF[x^(-1)]*Zeta[3] + (85*FF[x]*Zeta[3])/9 - 
        ((52*I)/3)*Pi*FF[x]*Zeta[3] + (31*FF[x^2]*Zeta[3])/18 + 
        ((22*I)/3)*Pi*FF[x^2]*Zeta[3]) - 16*Zeta[5] - 
      (68*FF[(1 - x)^(-2)]*Zeta[5])/3 + (116*FF[(1 - x)^(-1)]*Zeta[5])/3 - 
      (26*FF[x]*Zeta[5])/3 + (2*FF[x^2]*Zeta[5])/3) + 
    COLOR[CF*NfV2]*(-102 - ((155*I)/9)*Pi + (13*Pi^2)/2 - ((317*I)/54)*Pi^3 + 
      (31*Pi^4)/45 - (I/3)*Pi^5 + (I/9)*Pi^3*FF[(1 - x)^(-2)] - 
      (17*Pi^4*FF[(1 - x)^(-2)])/270 + ((8*I)/135)*Pi^5*FF[(1 - x)^(-2)] - 
      ((25*I)/9)*Pi*FF[(1 - x)^(-1)] + (2*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (I/3)*Pi^3*FF[(1 - x)^(-1)] - (34*Pi^4*FF[(1 - x)^(-1)])/27 + 
      ((4*I)/135)*Pi^5*FF[(1 - x)^(-1)] - ((25*I)/9)*Pi*FF[x^(-1)] + 
      (2*Pi^2*FF[x^(-1)])/3 + ((5*I)/27)*Pi^3*FF[x^(-1)] + 
      (Pi^4*FF[x^(-1)])/9 + (19*Pi^2*FF[x])/18 - ((7*I)/27)*Pi^3*FF[x] - 
      (847*Pi^4*FF[x])/540 + ((43*I)/135)*Pi^5*FF[x] - (19*Pi^2*FF[x^2])/18 + 
      (79*Pi^4*FF[x^2])/135 - ((47*I)/270)*Pi^5*FF[x^2] + 
      (-367/9 + (8*I)*Pi - (20*Pi^2)/3 + (7*FF[(1 - x)^(-2)])/3 + 
        ((38*I)/9)*Pi*FF[(1 - x)^(-2)] - (14*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (298*FF[(1 - x)^(-1)])/9 - ((110*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (74*Pi^2*FF[(1 - x)^(-1)])/9 - (340*FF[x])/9 + ((232*I)/9)*Pi*FF[x] + 
        (8*Pi^2*FF[x])/9 + (7*FF[x^2])/3 - ((34*I)/9)*Pi*FF[x^2] - 
        (14*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
      (26/9 + ((104*I)/3)*Pi - (28*Pi^2)/3 - ((34*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (32*Pi^2*FF[(1 - x)^(-2)])/9 - (14*FF[(1 - x)^(-1)])/9 + 
        ((244*I)/9)*Pi*FF[(1 - x)^(-1)] + (44*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (314*FF[x])/9 - ((176*I)/9)*Pi*FF[x] + (38*Pi^2*FF[x])/9 - FF[x^2] - 
        ((34*I)/9)*Pi*FF[x^2] - (8*Pi^2*FF[x^2])/9)*G[{0, 0, 1}, x] + 
      (26/9 - (8*I)*Pi - (14*Pi^2)/3 - (8*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (14*FF[(1 - x)^(-1)])/9 - (2*I)*Pi*FF[(1 - x)^(-1)] + 
        8*Pi^2*FF[(1 - x)^(-1)] - (4*I)*Pi*FF[x^(-1)] - 
        (4*Pi^2*FF[x^(-1)])/3 + (314*FF[x])/9 - ((232*I)/9)*Pi*FF[x] + 
        (4*Pi^2*FF[x])/9 - FF[x^2] + ((34*I)/9)*Pi*FF[x^2] + 
        (8*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (317/9 - ((104*I)/3)*Pi + 2*Pi^2 + (28*FF[(1 - x)^(-1)])/9 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 4*Pi^2*FF[(1 - x)^(-1)] - 
        (2*FF[x^(-2)])/3 + (2*FF[x^(-1)])/3 + ((14*I)/3)*Pi*FF[x^(-1)] - 
        (4*Pi^2*FF[x^(-1)])/3 - (316*FF[x])/9 + ((176*I)/9)*Pi*FF[x] - 
        (38*Pi^2*FF[x])/9 - FF[x^2]/3 + ((34*I)/9)*Pi*FF[x^2] + 
        (14*Pi^2*FF[x^2])/9)*G[{0, 1, 1}, x] + 
      (-2/9 - ((34*I)/3)*Pi - (2*Pi^2)/3 - (2*FF[(1 - x)^(-2)])/3 + 
        (2*FF[(1 - x)^(-1)])/3 + ((14*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (4*Pi^2*FF[(1 - x)^(-1)])/3 + (28*FF[x^(-1)])/9 - 
        ((8*I)/3)*Pi*FF[x^(-1)] + 4*Pi^2*FF[x^(-1)] + (322*FF[x])/9 - 
        ((244*I)/9)*Pi*FF[x] + (10*Pi^2*FF[x])/9 - FF[x^2]/3 + 
        ((34*I)/9)*Pi*FF[x^2] + (14*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (331/9 - (30*I)*Pi - (10*Pi^2)/3 - (4*I)*Pi*FF[(1 - x)^(-1)] - 
        (4*Pi^2*FF[(1 - x)^(-1)])/3 - (8*Pi^2*FF[x^(-2)])/3 - 
        (14*FF[x^(-1)])/9 - (2*I)*Pi*FF[x^(-1)] + 8*Pi^2*FF[x^(-1)] - 
        (296*FF[x])/9 + ((164*I)/9)*Pi*FF[x] - (20*Pi^2*FF[x])/9 - FF[x^2] + 
        ((34*I)/9)*Pi*FF[x^2] + (8*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (331/9 + ((34*I)/3)*Pi - 6*Pi^2 - ((34*I)/9)*Pi*FF[x^(-2)] - 
        (32*Pi^2*FF[x^(-2)])/9 - (14*FF[x^(-1)])/9 + ((244*I)/9)*Pi*
         FF[x^(-1)] + (44*Pi^2*FF[x^(-1)])/9 - (296*FF[x])/9 + 
        ((244*I)/9)*Pi*FF[x] - (22*Pi^2*FF[x])/9 - FF[x^2] - 
        ((34*I)/9)*Pi*FF[x^2] - (8*Pi^2*FF[x^2])/9)*G[{1, 1, 0}, x] + 
      (-686/9 + (30*I)*Pi - (22*Pi^2)/3 + (7*FF[x^(-2)])/3 + 
        ((38*I)/9)*Pi*FF[x^(-2)] - (14*Pi^2*FF[x^(-2)])/9 + 
        (298*FF[x^(-1)])/9 - ((110*I)/9)*Pi*FF[x^(-1)] + 
        (74*Pi^2*FF[x^(-1)])/9 + (298*FF[x])/9 - ((164*I)/9)*Pi*FF[x] + 
        (20*Pi^2*FF[x])/9 + (7*FF[x^2])/3 - ((34*I)/9)*Pi*FF[x^2] - 
        (14*Pi^2*FF[x^2])/9)*G[{1, 1, 1}, x] + 
      (118/3 + (4*FF[(1 - x)^(-2)])/9 - ((20*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (358*FF[(1 - x)^(-1)])/9 + ((20*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (350*FF[x])/9 - ((40*I)/3)*Pi*FF[x] + (4*FF[x^2])/9 - 
        ((20*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-22 + (12*I)*Pi + (34*FF[(1 - x)^(-2)])/9 + 
        (4*I)*Pi*FF[(1 - x)^(-2)] + (164*FF[(1 - x)^(-1)])/9 + 
        (8*I)*Pi*FF[(1 - x)^(-1)] - (34*FF[x])/9 - (16*I)*Pi*FF[x] - 
        (38*FF[x^2])/9 + (4*I)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (-22 + (34*FF[(1 - x)^(-2)])/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (164*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (34*FF[x])/9 + ((40*I)/3)*Pi*FF[x] - (38*FF[x^2])/9 + 
        ((20*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (54 - (12*I)*Pi - (68*FF[(1 - x)^(-2)])/9 - ((8*I)/3)*Pi*
         FF[(1 - x)^(-2)] + (104*FF[(1 - x)^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] - (202*FF[x])/9 + (16*I)*Pi*FF[x] + 
        (4*FF[x^2])/9 - (4*I)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (6 + ((8*I)/3)*Pi*FF[(1 - x)^(-2)] - 2*FF[(1 - x)^(-1)] - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] - (284*FF[x])/9 + 
        (16*I)*Pi*FF[x] - (4*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*
       G[{0, 1, 0, 0}, x] + (-50/3 - (8*I)*Pi - (4*I)*Pi*FF[(1 - x)^(-2)] + 
        (8*FF[(1 - x)^(-1)])/3 - (8*I)*Pi*FF[(1 - x)^(-1)] + 4*FF[x^(-1)] - 
        (8*FF[x])/9 + ((32*I)/3)*Pi*FF[x] + (38*FF[x^2])/9 - 
        ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (-50/3 + (8*FF[(1 - x)^(-1)])/3 + ((4*I)/3)*Pi*FF[x^(-2)] + 
        4*FF[x^(-1)] + ((8*I)/3)*Pi*FF[x^(-1)] - (8*FF[x])/9 - 
        (16*I)*Pi*FF[x] + (38*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0}, x] + (-74/3 + (8*I)*Pi - (32*FF[(1 - x)^(-1)])/3 + 
        ((4*I)/3)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/3 - 
        ((4*I)/3)*Pi*FF[x^(-1)] + (268*FF[x])/9 - ((32*I)/3)*Pi*FF[x] - 
        (4*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (14/3 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + (2*FF[(1 - x)^(-1)])/3 - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (32*FF[x^(-1)])/3 - (260*FF[x])/9 + 
        ((16*I)/3)*Pi*FF[x] - (4*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 0, 0}, x] + (-40/3 - (24*I)*Pi + ((4*I)/3)*Pi*
         FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] + ((8*I)/3)*Pi*
         FF[(1 - x)^(-1)] + (8*FF[x^(-1)])/3 - (68*FF[x])/9 + 
        (32*I)*Pi*FF[x] + (38*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1}, x] + (-40/3 + 4*FF[(1 - x)^(-1)] - 
        (4*I)*Pi*FF[x^(-2)] + (8*FF[x^(-1)])/3 - (8*I)*Pi*FF[x^(-1)] - 
        (68*FF[x])/9 - ((16*I)/3)*Pi*FF[x] + (38*FF[x^2])/9 - 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (-26 + (24*I)*Pi - 8*FF[(1 - x)^(-1)] + ((8*I)/3)*Pi*FF[x^(-2)] - 
        2*FF[x^(-1)] - ((8*I)/3)*Pi*FF[x^(-1)] + (292*FF[x])/9 - 
        (32*I)*Pi*FF[x] - (4*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 1}, x] + (32 - (68*FF[x^(-2)])/9 - 
        ((8*I)/3)*Pi*FF[x^(-2)] + (104*FF[x^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[x^(-1)] + (194*FF[x])/9 - (8*I)*Pi*FF[x] + 
        (4*FF[x^2])/9 - (4*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      (-30 + (20*I)*Pi + (34*FF[x^(-2)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] + 
        (164*FF[x^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-1)] + (110*FF[x])/9 - 
        ((80*I)/3)*Pi*FF[x] - (38*FF[x^2])/9 + ((20*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0, 1}, x] + (-30 + (34*FF[x^(-2)])/9 + (4*I)*Pi*FF[x^(-2)] + 
        (164*FF[x^(-1)])/9 + (8*I)*Pi*FF[x^(-1)] + (110*FF[x])/9 + 
        (8*I)*Pi*FF[x] - (38*FF[x^2])/9 + (4*I)*Pi*FF[x^2])*
       G[{1, 1, 1, 0}, x] + (236/3 - (20*I)*Pi + (4*FF[x^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[x^(-2)] - (358*FF[x^(-1)])/9 + 
        ((20*I)/3)*Pi*FF[x^(-1)] - (358*FF[x])/9 + ((80*I)/3)*Pi*FF[x] + 
        (4*FF[x^2])/9 - ((20*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 1}, x] + 
      (-28 - (56*FF[(1 - x)^(-2)])/3 + (140*FF[(1 - x)^(-1)])/3 - 
        (28*FF[x])/3 - (56*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + 
      (20 + (20*FF[(1 - x)^(-2)])/3 - (80*FF[(1 - x)^(-1)])/3 - 
        (20*FF[x])/3 + (20*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
      (20 + (20*FF[(1 - x)^(-2)])/3 - (80*FF[(1 - x)^(-1)])/3 - 
        (20*FF[x])/3 + (20*FF[x^2])/3)*G[{0, 0, 0, 1, 0}, x] + 
      (24*FF[(1 - x)^(-1)] - 12*FF[x])*G[{0, 0, 0, 1, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 + 8*FF[x] + 
        12*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
      (8 + (8*FF[(1 - x)^(-2)])/3 - (32*FF[(1 - x)^(-1)])/3 + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
      (8 + (8*FF[(1 - x)^(-2)])/3 - (32*FF[(1 - x)^(-1)])/3 + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
      (-36 - (32*FF[(1 - x)^(-2)])/3 + (32*FF[(1 - x)^(-1)])/3 + 
        (80*FF[x])/3 - (20*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
      (-12 - (4*FF[(1 - x)^(-2)])/3 + (40*FF[(1 - x)^(-1)])/3 + 
        (52*FF[x])/3 + (44*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
      (12 + 4*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
      (12 + 4*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (-20 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] + 12*FF[x] - 4*FF[x^2])*
       G[{0, 1, 0, 1, 1}, x] + (4 + (8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        16*FF[x] - 8*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
      (-4 - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
      (-4 - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
      (20 + (8*FF[x^(-2)])/3 - (20*FF[x^(-1)])/3 - (80*FF[x])/3 + 
        (32*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      (4 + (8*FF[(1 - x)^(-2)])/3 - (20*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 + 
        (32*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      (-4 - (4*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      (-4 - (4*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      (-20 + (8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 + 32*FF[x] - 
        8*FF[x^2])*G[{1, 0, 0, 1, 1}, x] + 
      (-12 - 8*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] - 4*FF[x^2])*
       G[{1, 0, 1, 0, 0}, x] + (12 + 4*FF[x^(-2)] - 16*FF[x^(-1)] + 
        (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
      (12 + 4*FF[x^(-2)] - 16*FF[x^(-1)] + (4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{1, 0, 1, 1, 0}, x] + (20 - (4*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 - 
        (140*FF[x])/3 + (44*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (-16 - (32*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3 - (40*FF[x])/3 - 
        (20*FF[x^2])/3)*G[{1, 1, 0, 0, 0}, x] + 
      (8 + (8*FF[x^(-2)])/3 - (32*FF[x^(-1)])/3 + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      (8 + (8*FF[x^(-2)])/3 - (32*FF[x^(-1)])/3 + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
      (20 + (4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 32*FF[x] + 12*FF[x^2])*
       G[{1, 1, 0, 1, 1}, x] + (-12 + 24*FF[x^(-1)] + 12*FF[x])*
       G[{1, 1, 1, 0, 0}, x] + (20 + (20*FF[x^(-2)])/3 - (80*FF[x^(-1)])/3 - 
        (20*FF[x])/3 + (20*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      (20 + (20*FF[x^(-2)])/3 - (80*FF[x^(-1)])/3 - (20*FF[x])/3 + 
        (20*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      (-56 - (56*FF[x^(-2)])/3 + (140*FF[x^(-1)])/3 + (140*FF[x])/3 - 
        (56*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + (140*Zeta[3])/9 - 
      ((86*I)/3)*Pi*Zeta[3] + (28*Pi^2*Zeta[3])/3 - 
      (2*FF[(1 - x)^(-2)]*Zeta[3])/3 - ((34*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (16*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      (8*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((238*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (172*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      (4*I)*Pi*FF[x^(-1)]*Zeta[3] + (20*FF[x]*Zeta[3])/9 - 
      ((92*I)/9)*Pi*FF[x]*Zeta[3] + (32*Pi^2*FF[x]*Zeta[3])/9 - 
      (2*FF[x^2]*Zeta[3])/3 + ((68*I)/9)*Pi*FF[x^2]*Zeta[3] - 
      (2*Pi^2*FF[x^2]*Zeta[3])/9 + G[{1, 0}, x]*(-16/9 + ((317*I)/9)*Pi + 
        (22*Pi^2)/3 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - (10*Pi^2*FF[(1 - x)^(-1)])/3 + 
        ((2*I)/9)*Pi^3*FF[x^(-2)] + ((14*I)/9)*Pi*FF[x^(-1)] - 
        (28*Pi^2*FF[x^(-1)])/3 + ((4*I)/9)*Pi^3*FF[x^(-1)] - (19*FF[x])/9 + 
        ((14*I)/9)*Pi*FF[x] + (13*Pi^2*FF[x])/3 + ((8*I)/9)*Pi^3*FF[x] + 
        (19*FF[x^2])/9 - (4*Pi^2*FF[x^2])/3 + ((4*I)/9)*Pi^3*FF[x^2] - 
        (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + (16*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        8*FF[x^(-1)]*Zeta[3] - 16*FF[x]*Zeta[3]) + 
      G[{0, 1}, x]*(-16/9 + ((331*I)/9)*Pi + (31*Pi^2)/3 - 
        ((4*I)/9)*Pi^3*FF[(1 - x)^(-2)] + ((14*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (28*Pi^2*FF[(1 - x)^(-1)])/3 - ((8*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
        ((2*I)/3)*Pi*FF[x^(-2)] - ((2*I)/9)*Pi^3*FF[x^(-2)] + 
        ((2*I)/3)*Pi*FF[x^(-1)] - (10*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] - (19*FF[x])/9 - ((14*I)/9)*Pi*FF[x] - 
        (5*Pi^2*FF[x])/3 + ((8*I)/3)*Pi^3*FF[x] + (19*FF[x^2])/9 - 
        (4*Pi^2*FF[x^2])/3 + ((4*I)/3)*Pi^3*FF[x^2] - 8*Zeta[3] + 
        4*FF[(1 - x)^(-2)]*Zeta[3] + 8*FF[x^(-1)]*Zeta[3] - 
        (32*FF[x]*Zeta[3])/3 - (16*FF[x^2]*Zeta[3])/3) + 
      G[{1, 1}, x]*(-52/9 - ((331*I)/9)*Pi + (31*Pi^2)/3 - 
        (19*FF[x^(-2)])/9 + I*Pi*FF[x^(-2)] - (8*Pi^2*FF[x^(-2)])/3 - 
        ((10*I)/9)*Pi^3*FF[x^(-2)] + (31*FF[x^(-1)])/9 + 
        ((296*I)/9)*Pi*FF[x^(-1)] - 5*Pi^2*FF[x^(-1)] - 
        ((8*I)/9)*Pi^3*FF[x^(-1)] + (31*FF[x])/9 + ((14*I)/9)*Pi*FF[x] - 
        ((4*I)/3)*Pi^3*FF[x] - (19*FF[x^2])/9 + (4*Pi^2*FF[x^2])/3 - 
        ((2*I)/3)*Pi^3*FF[x^2] + 36*Zeta[3] + (20*FF[x^(-2)]*Zeta[3])/3 - 
        (68*FF[x^(-1)]*Zeta[3])/3 + (8*FF[x]*Zeta[3])/3 + 
        (4*FF[x^2]*Zeta[3])/3) + G[{0, 0}, x]*(-40/9 - ((317*I)/9)*Pi + 
        (35*Pi^2)/3 - (19*FF[(1 - x)^(-2)])/9 + I*Pi*FF[(1 - x)^(-2)] - 
        (8*Pi^2*FF[(1 - x)^(-2)])/3 - ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
        (31*FF[(1 - x)^(-1)])/9 + ((296*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        5*Pi^2*FF[(1 - x)^(-1)] + ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
        (7*FF[x])/9 - ((14*I)/9)*Pi*FF[x] - (8*Pi^2*FF[x])/3 - 
        ((20*I)/9)*Pi^3*FF[x] - (19*FF[x^2])/9 + (4*Pi^2*FF[x^2])/3 - 
        ((10*I)/9)*Pi^3*FF[x^2] + 28*Zeta[3] + 4*FF[(1 - x)^(-2)]*Zeta[3] - 
        32*FF[(1 - x)^(-1)]*Zeta[3] + 24*FF[x]*Zeta[3] + 4*FF[x^2]*Zeta[3]) + 
      G[{1}, x]*(205/9 + ((16*I)/9)*Pi - (151*Pi^2)/18 - ((17*I)/9)*Pi^3 + 
        (3*Pi^4)/10 + (Pi^4*FF[(1 - x)^(-2)])/45 - ((4*I)/9)*Pi^3*
         FF[(1 - x)^(-1)] - (Pi^4*FF[(1 - x)^(-1)])/3 - 
        ((19*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/3 + 
        ((17*I)/27)*Pi^3*FF[x^(-2)] + (Pi^4*FF[x^(-2)])/9 - 
        (25*FF[x^(-1)])/9 + ((19*I)/9)*Pi*FF[x^(-1)] - 11*Pi^2*FF[x^(-1)] - 
        ((152*I)/27)*Pi^3*FF[x^(-1)] + (11*Pi^4*FF[x^(-1)])/15 - 
        (25*FF[x])/9 + (16*Pi^2*FF[x])/3 - ((122*I)/27)*Pi^3*FF[x] - 
        (2*Pi^4*FF[x])/27 + (Pi^2*FF[x^2])/2 + ((17*I)/27)*Pi^3*FF[x^2] + 
        (34*Pi^4*FF[x^2])/135 - (68*Zeta[3])/3 + (12*I)*Pi*Zeta[3] + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 4*FF[(1 - x)^(-1)]*Zeta[3] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (4*I)*Pi*FF[x^(-2)]*Zeta[3] + 
        (160*FF[x^(-1)]*Zeta[3])/3 + (8*I)*Pi*FF[x^(-1)]*Zeta[3] + 
        (298*FF[x]*Zeta[3])/9 - ((64*I)/3)*Pi*FF[x]*Zeta[3] - 
        (34*FF[x^2]*Zeta[3])/9 + ((4*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      G[{0}, x]*(20 + ((16*I)/9)*Pi - (23*Pi^2)/9 + ((4*I)/3)*Pi^3 - 
        (4*Pi^4)/9 - ((19*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (2*Pi^2*FF[(1 - x)^(-2)])/3 + (2*Pi^4*FF[(1 - x)^(-2)])/135 - 
        (25*FF[(1 - x)^(-1)])/9 + ((19*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        11*Pi^2*FF[(1 - x)^(-1)] - ((7*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        (58*Pi^4*FF[(1 - x)^(-1)])/135 + ((2*I)/9)*Pi^3*FF[x^(-1)] + 
        (25*FF[x])/9 - (19*Pi^2*FF[x])/3 + ((116*I)/27)*Pi^3*FF[x] + 
        (101*Pi^4*FF[x])/270 + (Pi^2*FF[x^2])/2 - ((17*I)/27)*Pi^3*FF[x^2] + 
        (2*Pi^4*FF[x^2])/135 - 36*Zeta[3] + (34*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
        (218*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] - (286*FF[x]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[x]*Zeta[3] + 
        (34*FF[x^2]*Zeta[3])/9 + ((20*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      32*Zeta[5] + (28*FF[(1 - x)^(-2)]*Zeta[5])/3 - 
      (76*FF[(1 - x)^(-1)]*Zeta[5])/3 + (20*FF[x]*Zeta[5])/3 + 
      (28*FF[x^2]*Zeta[5])/3)), ((-2*I)/3)*Pi*COLOR[Nf*NfV2] + 
  COLOR[CA*NfV2]*(((29*I)/3)*Pi - (3*Pi^2)/4 - 
    ((11*I)/2)*Pi*FF[(1 - x)^(-1)] - ((11*I)/2)*Pi*FF[x^(-1)] + Pi^2*FF[x] - 
    Pi^2*FF[x^2] + ((-2*I)*Pi - ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - 
      (11*FF[(1 - x)^(-1)])/2 + (8*I)*Pi*FF[(1 - x)^(-1)] + 6*FF[x])*
     G[{0}, x] + (6 - (2*I)*Pi - ((11*I)/2)*Pi*FF[x^(-2)] - 
      (11*FF[x^(-1)])/2 + (8*I)*Pi*FF[x^(-1)] - 6*FF[x])*G[{1}, x] + 
    (-7/2 - (11*FF[(1 - x)^(-2)])/2 + 8*FF[(1 - x)^(-1)] + 2*FF[x] - 
      2*FF[x^2])*G[{0, 0}, x] + (3/2 - 2*FF[x] + 2*FF[x^2])*G[{0, 1}, x] + 
    (3/2 - 2*FF[x] + 2*FF[x^2])*G[{1, 0}, x] + 
    (-7/2 - (11*FF[x^(-2)])/2 + 8*FF[x^(-1)] + 2*FF[x] - 2*FF[x^2])*
     G[{1, 1}, x]) + COLOR[CF*NfV2]*((-2*I)*Pi + Pi^2/2 + 
    (2*I)*Pi*FF[(1 - x)^(-1)] + (2*I)*Pi*FF[x^(-1)] - Pi^2*FF[x] + 
    Pi^2*FF[x^2] + (I*Pi + (2*I)*Pi*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)] - 
      (2*I)*Pi*FF[(1 - x)^(-1)] - 2*FF[x])*G[{0}, x] + 
    (-2 + I*Pi + (2*I)*Pi*FF[x^(-2)] + 2*FF[x^(-1)] - (2*I)*Pi*FF[x^(-1)] + 
      2*FF[x])*G[{1}, x] + (2 + 2*FF[(1 - x)^(-2)] - 2*FF[(1 - x)^(-1)] - 
      2*FF[x] + 2*FF[x^2])*G[{0, 0}, x] + (-1 + 2*FF[x] - 2*FF[x^2])*
     G[{0, 1}, x] + (-1 + 2*FF[x] - 2*FF[x^2])*G[{1, 0}, x] + 
    (2 + 2*FF[x^(-2)] - 2*FF[x^(-1)] - 2*FF[x] + 2*FF[x^2])*G[{1, 1}, x]) + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (19*Pi^2)/18 - 
      (4*Pi^2*FF[(1 - x)^(-1)])/9 - (4*Pi^2*FF[x^(-1)])/9 - 
      ((2*I)/9)*Pi^3*FF[x] + ((2*I)/9)*Pi^3*FF[x^2] + 
      (((2*I)/9)*Pi - (4*Pi^2*FF[(1 - x)^(-2)])/9 + 
        ((4*I)/9)*Pi*FF[(1 - x)^(-1)] + (4*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((4*I)/9)*Pi*FF[x])*G[{0}, x] + 
      (((-2*I)/9)*Pi - (4*Pi^2*FF[x^(-2)])/9 + ((4*I)/9)*Pi*FF[x^(-1)] + 
        (4*Pi^2*FF[x^(-1)])/9 + ((4*I)/9)*Pi*FF[x])*G[{1}, x] + 
      (((4*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 0}, x] + 
      (((4*I)/9)*Pi*FF[x] - ((4*I)/9)*Pi*FF[x^2])*G[{0, 1}, x] + 
      (((4*I)/9)*Pi*FF[x] - ((4*I)/9)*Pi*FF[x^2])*G[{1, 0}, x] + 
      (((4*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{1, 1}, x]) + 
    COLOR[CA*NfV2]*(((475*I)/9)*Pi - (1061*Pi^2)/72 + ((5*I)/2)*Pi^3 + 
      ((103*I)/54)*Pi^3*FF[(1 - x)^(-2)] - (38*Pi^4*FF[(1 - x)^(-2)])/135 - 
      ((1423*I)/36)*Pi*FF[(1 - x)^(-1)] + (433*Pi^2*FF[(1 - x)^(-1)])/54 - 
      ((305*I)/108)*Pi^3*FF[(1 - x)^(-1)] + (38*Pi^4*FF[(1 - x)^(-1)])/135 - 
      ((1423*I)/36)*Pi*FF[x^(-1)] + (433*Pi^2*FF[x^(-1)])/54 - 
      (2*I)*Pi^3*FF[x^(-1)] + (15*Pi^2*FF[x])/2 - ((7*I)/9)*Pi^3*FF[x] - 
      (23*Pi^4*FF[x])/90 - (15*Pi^2*FF[x^2])/2 + ((7*I)/9)*Pi^3*FF[x^2] + 
      (23*Pi^4*FF[x^2])/90 + (-7/4 + (7*I)*Pi - (337*FF[(1 - x)^(-2)])/12 + 
        (13*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (157*FF[(1 - x)^(-1)])/3 - ((43*I)/2)*Pi*FF[(1 - x)^(-1)] - 
        (14*Pi^2*FF[(1 - x)^(-1)])/9 + (13*FF[x])/3 - ((14*I)/9)*Pi*FF[x] - 
        (2*Pi^2*FF[x])/9 - 15*FF[x^2] + ((14*I)/9)*Pi*FF[x^2] + 
        (2*Pi^2*FF[x^2])/9)*G[{0, 0}, x] + 
      (17/12 - (9*I)*Pi + ((4*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (16*Pi^2*FF[(1 - x)^(-2)])/9 + (4*FF[(1 - x)^(-1)])/9 + 
        ((199*I)/18)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (11*I)*Pi*FF[x^(-2)] + (4*FF[x^(-1)])/9 + (16*I)*Pi*FF[x^(-1)] - 
        15*FF[x] + ((14*I)/9)*Pi*FF[x] + (2*Pi^2*FF[x])/9 + 15*FF[x^2] - 
        ((14*I)/9)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9)*G[{0, 1}, x] + 
      (17/12 - (9*I)*Pi - (11*I)*Pi*FF[(1 - x)^(-2)] + (4*FF[(1 - x)^(-1)])/
         9 + (16*I)*Pi*FF[(1 - x)^(-1)] + ((4*I)/9)*Pi*FF[x^(-2)] - 
        (16*Pi^2*FF[x^(-2)])/9 + (4*FF[x^(-1)])/9 + ((199*I)/18)*Pi*
         FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/9 - 15*FF[x] + 
        ((14*I)/9)*Pi*FF[x] + (2*Pi^2*FF[x])/9 + 15*FF[x^2] - 
        ((14*I)/9)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9)*G[{1, 0}, x] + 
      (-149/12 + (7*I)*Pi - (337*FF[x^(-2)])/12 + (13*I)*Pi*FF[x^(-2)] + 
        (14*Pi^2*FF[x^(-2)])/9 + (157*FF[x^(-1)])/3 - 
        ((43*I)/2)*Pi*FF[x^(-1)] - (14*Pi^2*FF[x^(-1)])/9 + (77*FF[x])/3 - 
        ((14*I)/9)*Pi*FF[x] - (2*Pi^2*FF[x])/9 - 15*FF[x^2] + 
        ((14*I)/9)*Pi*FF[x^2] + (2*Pi^2*FF[x^2])/9)*G[{1, 1}, x] + 
      (14 + 26*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        35*FF[(1 - x)^(-1)] + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 14*FF[x] + 
        12*FF[x^2])*G[{0, 0, 0}, x] + ((4*FF[(1 - x)^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - (89*FF[(1 - x)^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)] + 6*FF[x] - ((8*I)/3)*Pi*FF[x] - 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/9 - (89*FF[(1 - x)^(-1)])/18 + 6*FF[x] - 
        4*FF[x^2])*G[{0, 1, 0}, x] + (-12 + 16*FF[(1 - x)^(-1)] - 
        11*FF[x^(-2)] + 16*FF[x^(-1)] + 2*FF[x] + ((8*I)/3)*Pi*FF[x] - 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
      (-14 - 11*FF[(1 - x)^(-2)] + 16*FF[(1 - x)^(-1)] + 16*FF[x^(-1)] + 
        6*FF[x] + ((8*I)/3)*Pi*FF[x] - 4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 0}, x] + (2 + (4*FF[x^(-2)])/9 - (89*FF[x^(-1)])/18 + 
        2*FF[x] - 4*FF[x^2])*G[{1, 0, 1}, x] + 
      (2 + (4*FF[x^(-2)])/9 + ((40*I)/3)*Pi*FF[x^(-2)] - (89*FF[x^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[x^(-1)] + 2*FF[x] - ((8*I)/3)*Pi*FF[x] - 4*FF[x^2] + 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (12 + 26*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-2)] - 35*FF[x^(-1)] + 
        ((4*I)/3)*Pi*FF[x^(-1)] - 10*FF[x] + 12*FF[x^2])*G[{1, 1, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 4*FF[x] + 4*FF[x^2])*
       G[{0, 0, 1, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + (4*FF[x] - 4*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (4*FF[x] - 4*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
      ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
      ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1}, x] + 
      (16*FF[x^(-2)] - 16*FF[x^(-1)] - 4*FF[x] + 4*FF[x^2])*
       G[{1, 1, 0, 0}, x] + ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{1, 1, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        (4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 1, 1}, x] - 
      (103*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (281*FF[(1 - x)^(-1)]*Zeta[3])/18 - 
      ((40*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (32*FF[x^(-1)]*Zeta[3])/3 + 
      G[{1}, x]*(43 + ((20*I)/9)*Pi + (11*Pi^2)/9 + 
        ((4*I)/9)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((337*I)/12)*Pi*FF[x^(-2)] + (337*Pi^2*FF[x^(-2)])/54 - 
        (2*I)*Pi^3*FF[x^(-2)] - (1423*FF[x^(-1)])/36 + 
        ((118*I)/3)*Pi*FF[x^(-1)] - (599*Pi^2*FF[x^(-1)])/108 + 
        (2*I)*Pi^3*FF[x^(-1)] - 43*FF[x] - ((34*I)/9)*Pi*FF[x] - 
        (7*Pi^2*FF[x])/9 + ((8*I)/9)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] - 
        ((8*I)/9)*Pi^3*FF[x^2] + (32*FF[x^(-2)]*Zeta[3])/3 - 
        (32*FF[x^(-1)]*Zeta[3])/3) + G[{0}, x]*(((-14*I)/9)*Pi + 
        (22*Pi^2)/9 - ((337*I)/12)*Pi*FF[(1 - x)^(-2)] + 
        (337*Pi^2*FF[(1 - x)^(-2)])/54 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        (1423*FF[(1 - x)^(-1)])/36 + ((118*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (599*Pi^2*FF[(1 - x)^(-1)])/108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((4*I)/9)*Pi*FF[x^(-1)] - (16*Pi^2*FF[x^(-1)])/9 + 43*FF[x] + 
        ((34*I)/9)*Pi*FF[x] - (29*Pi^2*FF[x])/9 + ((4*I)/9)*Pi^3*FF[x] + 
        2*Pi^2*FF[x^2] - ((4*I)/9)*Pi^3*FF[x^2] - 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 + (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3)) + 
    COLOR[CF*NfV2]*(((-25*I)/3)*Pi + (5*Pi^2)/2 - ((13*I)/18)*Pi^3 - 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (2*Pi^4*FF[(1 - x)^(-2)])/45 + 
      ((25*I)/3)*Pi*FF[(1 - x)^(-1)] - 2*Pi^2*FF[(1 - x)^(-1)] + 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (2*Pi^4*FF[(1 - x)^(-1)])/45 + 
      ((25*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x^(-1)] + 
      ((4*I)/9)*Pi^3*FF[x^(-1)] - (13*Pi^2*FF[x])/6 + ((4*I)/9)*Pi^3*FF[x] - 
      (8*Pi^4*FF[x])/45 + (13*Pi^2*FF[x^2])/6 + (8*Pi^4*FF[x^2])/45 + 
      (-2/3 - ((10*I)/3)*Pi + (13*FF[(1 - x)^(-2)])/3 - 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (25*FF[(1 - x)^(-1)])/3 + 
        ((13*I)/3)*Pi*FF[(1 - x)^(-1)] - FF[x]/3 + ((8*I)/3)*Pi*FF[x] + 
        (13*FF[x^2])/3)*G[{0, 0}, x] + (1/3 + ((5*I)/3)*Pi - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*I)*Pi*FF[x^(-2)] - 
        (4*I)*Pi*FF[x^(-1)] + (13*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        (13*FF[x^2])/3)*G[{0, 1}, x] + (1/3 + ((13*I)/3)*Pi + 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-1)] - 
        ((8*I)/3)*Pi*FF[x^(-1)] + (13*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        (13*FF[x^2])/3)*G[{1, 0}, x] + (10/3 - ((2*I)/3)*Pi + 
        (13*FF[x^(-2)])/3 - (4*I)*Pi*FF[x^(-2)] - (25*FF[x^(-1)])/3 + 
        ((13*I)/3)*Pi*FF[x^(-1)] - (25*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        (13*FF[x^2])/3)*G[{1, 1}, x] + (-23/3 - 8*FF[(1 - x)^(-2)] - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (17*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (31*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        8*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (1/3 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (8*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (11*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (1/3 + (8*FF[(1 - x)^(-1)])/3 - (11*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (10/3 - (16*FF[(1 - x)^(-1)])/3 + 4*FF[x^(-2)] - 4*FF[x^(-1)] + 
        (7*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + ((8*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 1}, x] + (17/3 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] - 
        (16*FF[x^(-1)])/3 - (7*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (2/3 + (8*FF[x^(-1)])/3 - (13*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
      (2/3 - ((8*I)/3)*Pi*FF[x^(-2)] + (8*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (13*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (-16/3 - 8*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-2)] + (17*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] + (17*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        8*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{0, 0, 1, 1}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 1, 1}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{1, 0, 0, 0}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 0, 1}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 0}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{1, 0, 1, 1}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + 
        (16*FF[x])/3 - (16*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
      ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
       G[{1, 1, 0, 1}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        (8*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{1, 1, 1, 1}, x] - (26*Zeta[3])/3 + 
      4*FF[(1 - x)^(-2)]*Zeta[3] - ((8*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (20*FF[x]*Zeta[3])/3 - ((16*I)/3)*Pi*FF[x]*Zeta[3] + 
      4*FF[x^2]*Zeta[3] + ((16*I)/3)*Pi*FF[x^2]*Zeta[3] + 
      G[{1}, x]*(-25/3 - (I/3)*Pi - (5*Pi^2)/3 + ((13*I)/3)*Pi*FF[x^(-2)] - 
        2*Pi^2*FF[x^(-2)] + ((4*I)/9)*Pi^3*FF[x^(-2)] + (25*FF[x^(-1)])/3 - 
        ((13*I)/3)*Pi*FF[x^(-1)] + Pi^2*FF[x^(-1)] - ((4*I)/9)*Pi^3*
         FF[x^(-1)] + (25*FF[x])/3 + (5*Pi^2*FF[x])/2 - 
        ((4*I)/9)*Pi^3*FF[x] - 2*Pi^2*FF[x^2] + ((4*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3) + 
      G[{0}, x]*((-I/3)*Pi - (7*Pi^2)/6 + ((13*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        2*Pi^2*FF[(1 - x)^(-2)] + (25*FF[(1 - x)^(-1)])/3 - 
        ((13*I)/3)*Pi*FF[(1 - x)^(-1)] + Pi^2*FF[(1 - x)^(-1)] - 
        (25*FF[x])/3 + (3*Pi^2*FF[x])/2 + ((4*I)/9)*Pi^3*FF[x] - 
        2*Pi^2*FF[x^2] - ((4*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        (8*FF[x]*Zeta[3])/3 + (8*FF[x^2]*Zeta[3])/3))) + 
  ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (82*Pi^2)/27 + ((17*I)/18)*Pi^3 + 
      (2*Pi^4*FF[(1 - x)^(-2)])/27 - (38*Pi^2*FF[(1 - x)^(-1)])/27 - 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] - (2*Pi^4*FF[(1 - x)^(-1)])/27 - 
      (38*Pi^2*FF[x^(-1)])/27 - ((13*I)/27)*Pi^3*FF[x^(-1)] - 
      ((13*I)/27)*Pi^3*FF[x] + (7*Pi^4*FF[x])/54 + ((13*I)/27)*Pi^3*FF[x^2] - 
      (7*Pi^4*FF[x^2])/54 + (((16*I)/27)*Pi - (7*Pi^2)/54 - 
        (26*Pi^2*FF[(1 - x)^(-2)])/27 - ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] + 
        ((38*I)/27)*Pi*FF[(1 - x)^(-1)] + (19*Pi^2*FF[(1 - x)^(-1)])/27 + 
        ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] - ((38*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/27 + ((2*I)/9)*Pi^3*FF[x] - ((2*I)/9)*Pi^3*FF[x^2])*
       G[{0}, x] + (((-22*I)/27)*Pi + (7*Pi^2)/54 - (26*Pi^2*FF[x^(-2)])/27 - 
        ((13*I)/27)*Pi^3*FF[x^(-2)] + ((38*I)/27)*Pi*FF[x^(-1)] + 
        (19*Pi^2*FF[x^(-1)])/27 + ((13*I)/27)*Pi^3*FF[x^(-1)] + 
        ((38*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 + ((2*I)/9)*Pi^3*FF[x] - 
        ((2*I)/9)*Pi^3*FF[x^2])*G[{1}, x] + 
      (((-2*I)/9)*Pi + ((26*I)/27)*Pi*FF[(1 - x)^(-2)] + 
        (5*Pi^2*FF[(1 - x)^(-2)])/27 - ((38*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (5*Pi^2*FF[(1 - x)^(-1)])/27 - ((14*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/27 + ((26*I)/27)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/27)*
       G[{0, 0}, x] + ((-4*Pi^2*FF[x^(-2)])/9 + (4*Pi^2*FF[x^(-1)])/9 + 
        ((26*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 - ((26*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/27)*G[{0, 1}, x] + 
      ((-4*Pi^2*FF[(1 - x)^(-2)])/9 + (4*Pi^2*FF[(1 - x)^(-1)])/9 + 
        ((26*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 - ((26*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/27)*G[{1, 0}, x] + 
      (((2*I)/9)*Pi + ((26*I)/27)*Pi*FF[x^(-2)] + (5*Pi^2*FF[x^(-2)])/27 - 
        ((38*I)/27)*Pi*FF[x^(-1)] - (5*Pi^2*FF[x^(-1)])/27 - 
        ((38*I)/27)*Pi*FF[x] + (7*Pi^2*FF[x])/27 + ((26*I)/27)*Pi*FF[x^2] - 
        (7*Pi^2*FF[x^2])/27)*G[{1, 1}, x] + 
      (((-8*I)/9)*Pi*FF[(1 - x)^(-2)] + ((8*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        ((8*I)/9)*Pi*FF[x] - ((8*I)/9)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (((4*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
      (((4*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)])*
       G[{1, 0, 0}, x] + (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*
       G[{1, 0, 1}, x] + (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*
       G[{1, 1, 0}, x] + (((-8*I)/9)*Pi*FF[x^(-2)] + 
        ((8*I)/9)*Pi*FF[x^(-1)] + ((8*I)/9)*Pi*FF[x] - ((8*I)/9)*Pi*FF[x^2])*
       G[{1, 1, 1}, x] + (2*Zeta[3])/9 + ((4*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
      ((4*I)/9)*Pi*FF[x]*Zeta[3] + ((4*I)/9)*Pi*FF[x^2]*Zeta[3]) + 
    COLOR[CF*NfV2]*(((-373*I)/18)*Pi + (33*Pi^2)/4 + ((97*I)/54)*Pi^3 + 
      (149*Pi^4)/360 - ((11*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
      (19*Pi^4*FF[(1 - x)^(-2)])/27 - ((16*I)/135)*Pi^5*FF[(1 - x)^(-2)] + 
      ((373*I)/18)*Pi*FF[(1 - x)^(-1)] - (25*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (47*Pi^4*FF[(1 - x)^(-1)])/54 + 
      ((16*I)/135)*Pi^5*FF[(1 - x)^(-1)] + ((373*I)/18)*Pi*FF[x^(-1)] - 
      (25*Pi^2*FF[x^(-1)])/3 - ((49*I)/27)*Pi^3*FF[x^(-1)] - 
      (2*Pi^4*FF[x^(-1)])/9 - (97*Pi^2*FF[x])/36 + ((20*I)/27)*Pi^3*FF[x] + 
      (137*Pi^4*FF[x])/216 - ((47*I)/135)*Pi^5*FF[x] + (97*Pi^2*FF[x^2])/36 - 
      (53*Pi^4*FF[x^2])/54 + ((47*I)/135)*Pi^5*FF[x^2] + 
      (-7/9 + (6*I)*Pi - (50*FF[(1 - x)^(-2)])/3 - ((16*I)/9)*Pi*
         FF[(1 - x)^(-2)] + (28*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (199*FF[(1 - x)^(-1)])/9 + ((25*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (28*Pi^2*FF[(1 - x)^(-1)])/9 + (101*FF[x])/9 - ((110*I)/9)*Pi*FF[x] - 
        (28*Pi^2*FF[x])/9 - (50*FF[x^2])/3 + ((56*I)/9)*Pi*FF[x^2] + 
        (28*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
      (-19/9 + ((11*I)/3)*Pi + ((56*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (64*Pi^2*FF[(1 - x)^(-2)])/9 + (40*FF[(1 - x)^(-1)])/9 - 
        ((134*I)/9)*Pi*FF[(1 - x)^(-1)] - (64*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (8*I)*Pi*FF[x^(-2)] - (8*I)*Pi*FF[x^(-1)] - (55*FF[x])/9 + 
        ((22*I)/9)*Pi*FF[x] - (16*Pi^2*FF[x])/9 + 8*FF[x^2] + 
        ((56*I)/9)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/9)*G[{0, 0, 1}, x] + 
      (-19/9 - (10*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (16*Pi^2*FF[(1 - x)^(-2)])/3 + (40*FF[(1 - x)^(-1)])/9 + 
        (7*I)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/3 + 
        (8*I)*Pi*FF[x^(-1)] - (55*FF[x])/9 + ((110*I)/9)*Pi*FF[x] + 
        (16*Pi^2*FF[x])/9 + 8*FF[x^2] - ((56*I)/9)*Pi*FF[x^2] - 
        (16*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (38/9 - ((2*I)/3)*Pi - (80*FF[(1 - x)^(-1)])/9 + 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + (22*FF[x^(-2)])/3 - 
        (8*I)*Pi*FF[x^(-2)] - (22*FF[x^(-1)])/3 + ((17*I)/3)*Pi*FF[x^(-1)] + 
        (17*FF[x])/9 - ((22*I)/9)*Pi*FF[x] + (28*Pi^2*FF[x])/9 + 
        (2*FF[x^2])/3 - ((56*I)/9)*Pi*FF[x^2] - (28*Pi^2*FF[x^2])/9)*
       G[{0, 1, 1}, x] + (61/9 - ((28*I)/3)*Pi + (22*FF[(1 - x)^(-2)])/3 - 
        (8*I)*Pi*FF[(1 - x)^(-2)] - (22*FF[(1 - x)^(-1)])/3 + 
        ((17*I)/3)*Pi*FF[(1 - x)^(-1)] - (80*FF[x^(-1)])/9 + 
        ((16*I)/3)*Pi*FF[x^(-1)] - (29*FF[x])/9 + ((134*I)/9)*Pi*FF[x] + 
        (28*Pi^2*FF[x])/9 + (2*FF[x^2])/3 - ((56*I)/9)*Pi*FF[x^2] - 
        (28*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (-2/9 - (4*I)*Pi + (8*I)*Pi*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 
        (16*Pi^2*FF[x^(-2)])/3 + (40*FF[x^(-1)])/9 + (7*I)*Pi*FF[x^(-1)] - 
        (16*Pi^2*FF[x^(-1)])/3 - (89*FF[x])/9 + ((2*I)/9)*Pi*FF[x] + 
        (16*Pi^2*FF[x])/9 + 8*FF[x^2] - ((56*I)/9)*Pi*FF[x^2] - 
        (16*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (-2/9 + ((37*I)/3)*Pi + (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (8*I)*Pi*FF[(1 - x)^(-1)] + ((56*I)/9)*Pi*FF[x^(-2)] + 
        (64*Pi^2*FF[x^(-2)])/9 + (40*FF[x^(-1)])/9 - ((134*I)/9)*Pi*
         FF[x^(-1)] - (64*Pi^2*FF[x^(-1)])/9 - (89*FF[x])/9 - 
        ((134*I)/9)*Pi*FF[x] - (16*Pi^2*FF[x])/9 + 8*FF[x^2] + 
        ((56*I)/9)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/9)*G[{1, 1, 0}, x] + 
      (-56/9 - (50*FF[x^(-2)])/3 - ((16*I)/9)*Pi*FF[x^(-2)] + 
        (28*Pi^2*FF[x^(-2)])/9 + (199*FF[x^(-1)])/9 + 
        ((25*I)/9)*Pi*FF[x^(-1)] - (28*Pi^2*FF[x^(-1)])/9 + (199*FF[x])/9 - 
        ((2*I)/9)*Pi*FF[x] - (28*Pi^2*FF[x])/9 - (50*FF[x^2])/3 + 
        ((56*I)/9)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/9)*G[{1, 1, 1}, x] + 
      (67/3 + (184*FF[(1 - x)^(-2)])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (79*FF[(1 - x)^(-1)])/9 - ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (289*FF[x])/9 - ((40*I)/3)*Pi*FF[x] + (184*FF[x^2])/9 + 
        ((40*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-1 - (56*FF[(1 - x)^(-2)])/9 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (2*FF[(1 - x)^(-1)])/9 + (8*I)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/9 + 
        (8*I)*Pi*FF[x] + (16*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 1}, x] + (-1 - (56*FF[(1 - x)^(-2)])/9 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (2*FF[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (16*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (4 + (112*FF[(1 - x)^(-2)])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (184*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        8*FF[x^(-2)] - 8*FF[x^(-1)] + (95*FF[x])/9 - (8*I)*Pi*FF[x] - 
        (32*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (-14 - 8*FF[(1 - x)^(-2)] - ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        7*FF[(1 - x)^(-1)] + ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 16*FF[x^(-1)] + 
        (22*FF[x])/9 + (16*I)*Pi*FF[x] + (32*FF[x^2])/9 - (16*I)*Pi*FF[x^2])*
       G[{0, 1, 0, 0}, x] + (10/3 + (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (16*FF[(1 - x)^(-1)])/3 - (8*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + 
        (154*FF[x])/9 - ((16*I)/3)*Pi*FF[x] - (160*FF[x^2])/9 + 
        ((16*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (10/3 - (16*FF[(1 - x)^(-1)])/3 - ((8*I)/3)*Pi*FF[x^(-2)] - 
        8*FF[x^(-1)] + ((8*I)/3)*Pi*FF[x^(-1)] + (154*FF[x])/9 - 
        (16*I)*Pi*FF[x] - (160*FF[x^2])/9 + (16*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0}, x] + (-32/3 + (64*FF[(1 - x)^(-1)])/3 - 
        16*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-2)] + (65*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (218*FF[x])/9 + ((16*I)/3)*Pi*FF[x] + 
        (104*FF[x^2])/9 - ((16*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (-70/3 - 16*FF[(1 - x)^(-2)] - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (65*FF[(1 - x)^(-1)])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (64*FF[x^(-1)])/3 + (10*FF[x])/9 + ((16*I)/3)*Pi*FF[x] + 
        (104*FF[x^2])/9 - ((16*I)/3)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (8/3 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (16*FF[x^(-1)])/3 + (166*FF[x])/9 - 
        (16*I)*Pi*FF[x] - (160*FF[x^2])/9 + (16*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1}, x] + (8/3 - 8*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 
        (16*FF[x^(-1)])/3 - (8*I)*Pi*FF[x^(-1)] + (166*FF[x])/9 - 
        ((16*I)/3)*Pi*FF[x] - (160*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 1, 0}, x] + (-8 + 16*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] - 
        ((16*I)/3)*Pi*FF[x^(-2)] + 7*FF[x^(-1)] + ((16*I)/3)*Pi*FF[x^(-1)] - 
        (86*FF[x])/9 + (16*I)*Pi*FF[x] + (32*FF[x^2])/9 - (16*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 1}, x] + (11 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
        (112*FF[x^(-2)])/9 + ((16*I)/3)*Pi*FF[x^(-2)] - (184*FF[x^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[x^(-1)] - (31*FF[x])/9 - (8*I)*Pi*FF[x] - 
        (32*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      ((-56*FF[x^(-2)])/9 - ((8*I)/3)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (25*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (16*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{1, 1, 0, 1}, x] + 
      ((-56*FF[x^(-2)])/9 - (8*I)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/9 + 
        (8*I)*Pi*FF[x^(-1)] - (25*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (16*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (32/3 + (184*FF[x^(-2)])/9 + ((40*I)/3)*Pi*FF[x^(-2)] - 
        (79*FF[x^(-1)])/9 - ((40*I)/3)*Pi*FF[x^(-1)] - (79*FF[x])/9 - 
        ((40*I)/3)*Pi*FF[x] + (184*FF[x^2])/9 + ((40*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + ((112*FF[(1 - x)^(-2)])/3 - 
        (112*FF[(1 - x)^(-1)])/3 - (112*FF[x])/3 + (112*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + ((-40*FF[(1 - x)^(-2)])/3 + 
        (40*FF[(1 - x)^(-1)])/3 + (40*FF[x])/3 - (40*FF[x^2])/3)*
       G[{0, 0, 0, 0, 1}, x] + ((-40*FF[(1 - x)^(-2)])/3 + 
        (40*FF[(1 - x)^(-1)])/3 + (40*FF[x])/3 - (40*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + ((-8*FF[(1 - x)^(-2)])/3 + 
        (8*FF[(1 - x)^(-1)])/3 + 24*FF[x] - 24*FF[x^2])*
       G[{0, 0, 1, 0, 0}, x] + ((-16*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 0, 1, 0, 1}, x] + ((-16*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 0, 1, 1, 0}, x] + ((64*FF[(1 - x)^(-2)])/3 - 
        (64*FF[(1 - x)^(-1)])/3 - (40*FF[x])/3 + (40*FF[x^2])/3)*
       G[{0, 0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
        (8*FF[(1 - x)^(-1)])/3 + (88*FF[x])/3 - (88*FF[x^2])/3)*
       G[{0, 1, 0, 0, 0}, x] + (-8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
        (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
      (-8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 8*FF[x] + 8*FF[x^2])*
       G[{0, 1, 0, 1, 1}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        16*FF[x] + 16*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
      ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 1, 0, 1}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        (16*FF[x])/3 + (16*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (64*FF[x])/3 - 
        (64*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (64*FF[x])/3 - 
        (64*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - 16*FF[x] + 
        16*FF[x^2])*G[{1, 0, 0, 1, 1}, x] + 
      (16*FF[x^(-2)] - 16*FF[x^(-1)] - 8*FF[x] + 8*FF[x^2])*
       G[{1, 0, 1, 0, 0}, x] + (-8*FF[x^(-2)] + 8*FF[x^(-1)] - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
      (-8*FF[x^(-2)] + 8*FF[x^(-1)] - (8*FF[x])/3 + (8*FF[x^2])/3)*
       G[{1, 0, 1, 1, 0}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + 
        (88*FF[x])/3 - (88*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      ((64*FF[x^(-2)])/3 - (64*FF[x^(-1)])/3 - (40*FF[x])/3 + (40*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        (16*FF[x])/3 + (16*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 24*FF[x] - 24*FF[x^2])*
       G[{1, 1, 0, 1, 1}, x] + ((-40*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 + 
        (40*FF[x])/3 - (40*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      ((-40*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 + (40*FF[x])/3 - 
        (40*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      ((112*FF[x^(-2)])/3 - (112*FF[x^(-1)])/3 - (112*FF[x])/3 + 
        (112*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] - (472*Zeta[3])/9 - 
      ((59*I)/3)*Pi*Zeta[3] + (22*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      ((56*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (32*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - (26*FF[(1 - x)^(-1)]*Zeta[3])/
       9 + ((31*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (32*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 
      (106*FF[x]*Zeta[3])/9 + ((160*I)/9)*Pi*FF[x]*Zeta[3] - 
      (4*Pi^2*FF[x]*Zeta[3])/9 + (22*FF[x^2]*Zeta[3])/3 - 
      ((112*I)/9)*Pi*FF[x^2]*Zeta[3] + (4*Pi^2*FF[x^2]*Zeta[3])/9 + 
      G[{1, 0}, x]*(49/18 + ((65*I)/9)*Pi - 6*Pi^2 + 
        ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - 4*Pi^2*FF[(1 - x)^(-2)] - 
        ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + (25*Pi^2*FF[(1 - x)^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-2)] - ((40*I)/9)*Pi*FF[x^(-1)] + 
        6*Pi^2*FF[x^(-1)] + ((4*I)/9)*Pi^3*FF[x^(-1)] + (97*FF[x])/18 - 
        ((40*I)/9)*Pi*FF[x] - (29*Pi^2*FF[x])/6 + ((8*I)/9)*Pi^3*FF[x] - 
        (97*FF[x^2])/18 + 7*Pi^2*FF[x^2] - ((8*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3) + 
      G[{0, 0}, x]*(-49/9 - ((38*I)/9)*Pi + (11*Pi^2)/3 + 
        (97*FF[(1 - x)^(-2)])/18 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        9*Pi^2*FF[(1 - x)^(-2)] + ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (397*FF[(1 - x)^(-1)])/18 + ((89*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (15*Pi^2*FF[(1 - x)^(-1)])/2 - ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
        (203*FF[x])/18 + ((40*I)/9)*Pi*FF[x] - 3*Pi^2*FF[x] - 
        ((20*I)/9)*Pi^3*FF[x] + (97*FF[x^2])/18 + Pi^2*FF[x^2] + 
        ((20*I)/9)*Pi^3*FF[x^2] - 8*FF[(1 - x)^(-2)]*Zeta[3] + 
        8*FF[(1 - x)^(-1)]*Zeta[3] + 8*FF[x]*Zeta[3] - 8*FF[x^2]*Zeta[3]) + 
      G[{1, 1}, x]*(101/9 + ((2*I)/9)*Pi + (5*Pi^2)/3 + (97*FF[x^(-2)])/18 - 
        (8*I)*Pi*FF[x^(-2)] + 9*Pi^2*FF[x^(-2)] + ((20*I)/9)*Pi^3*
         FF[x^(-2)] - (397*FF[x^(-1)])/18 + ((89*I)/9)*Pi*FF[x^(-1)] - 
        (15*Pi^2*FF[x^(-1)])/2 - ((20*I)/9)*Pi^3*FF[x^(-1)] - 
        (397*FF[x])/18 - ((40*I)/9)*Pi*FF[x] + Pi^2*FF[x] - 
        ((4*I)/3)*Pi^3*FF[x] + (97*FF[x^2])/18 + Pi^2*FF[x^2] + 
        ((4*I)/3)*Pi^3*FF[x^2] - (40*FF[x^(-2)]*Zeta[3])/3 + 
        (40*FF[x^(-1)]*Zeta[3])/3 + (8*FF[x]*Zeta[3])/3 - 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 1}, x]*(49/18 + ((25*I)/9)*Pi - 
        (23*Pi^2)/6 + ((8*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        ((40*I)/9)*Pi*FF[(1 - x)^(-1)] + 6*Pi^2*FF[(1 - x)^(-1)] - 
        ((8*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((22*I)/3)*Pi*FF[x^(-2)] - 
        4*Pi^2*FF[x^(-2)] + ((4*I)/9)*Pi^3*FF[x^(-2)] - 
        ((22*I)/3)*Pi*FF[x^(-1)] + (25*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] + (97*FF[x])/18 + ((40*I)/9)*Pi*FF[x] - 
        (55*Pi^2*FF[x])/6 + ((8*I)/3)*Pi^3*FF[x] - (97*FF[x^2])/18 + 
        7*Pi^2*FF[x^2] - ((8*I)/3)*Pi^3*FF[x^2] - 8*FF[(1 - x)^(-2)]*
         Zeta[3] + 8*FF[(1 - x)^(-1)]*Zeta[3] - (32*FF[x]*Zeta[3])/3 + 
        (32*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(-373/18 - ((49*I)/18)*Pi + 
        (10*Pi^2)/9 - ((29*I)/9)*Pi^3 - ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (2*Pi^4*FF[(1 - x)^(-2)])/45 + ((20*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        (2*Pi^4*FF[(1 - x)^(-1)])/45 + ((97*I)/18)*Pi*FF[x^(-2)] - 
        (13*Pi^2*FF[x^(-2)])/3 - ((73*I)/27)*Pi^3*FF[x^(-2)] - 
        (2*Pi^4*FF[x^(-2)])/9 + (373*FF[x^(-1)])/18 - 
        ((97*I)/18)*Pi*FF[x^(-1)] + Pi^2*FF[x^(-1)] + ((109*I)/27)*Pi^3*
         FF[x^(-1)] + (2*Pi^4*FF[x^(-1)])/9 + (373*FF[x])/18 + 
        (23*Pi^2*FF[x])/6 + ((67*I)/27)*Pi^3*FF[x] + (68*Pi^4*FF[x])/135 - 
        4*Pi^2*FF[x^2] - ((28*I)/27)*Pi^3*FF[x^2] - (68*Pi^4*FF[x^2])/135 + 
        (55*Zeta[3])/3 + 8*FF[(1 - x)^(-2)]*Zeta[3] - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 16*FF[(1 - x)^(-1)]*Zeta[3] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (8*I)*Pi*FF[x^(-2)]*Zeta[3] - 
        (26*FF[x^(-1)]*Zeta[3])/3 - (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 
        (17*FF[x]*Zeta[3])/9 + ((8*I)/3)*Pi*FF[x]*Zeta[3] - 
        (16*FF[x^2]*Zeta[3])/9 - ((8*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      G[{0}, x]*(((-49*I)/18)*Pi + (17*Pi^2)/18 + (I/2)*Pi^3 + 
        ((97*I)/18)*Pi*FF[(1 - x)^(-2)] - (13*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (I/3)*Pi^3*FF[(1 - x)^(-2)] - (4*Pi^4*FF[(1 - x)^(-2)])/135 + 
        (373*FF[(1 - x)^(-1)])/18 - ((97*I)/18)*Pi*FF[(1 - x)^(-1)] + 
        Pi^2*FF[(1 - x)^(-1)] + ((7*I)/18)*Pi^3*FF[(1 - x)^(-1)] + 
        (4*Pi^4*FF[(1 - x)^(-1)])/135 - ((4*I)/9)*Pi^3*FF[x^(-1)] - 
        (373*FF[x])/18 + (25*Pi^2*FF[x])/6 - ((55*I)/27)*Pi^3*FF[x] + 
        (4*Pi^4*FF[x])/135 - 4*Pi^2*FF[x^2] + ((28*I)/27)*Pi^3*FF[x^2] - 
        (4*Pi^4*FF[x^2])/135 + Zeta[3] - (128*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
        (119*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((32*I)/3)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] + (137*FF[x]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[x]*Zeta[3] - 
        (128*FF[x^2]*Zeta[3])/9 - ((40*I)/3)*Pi*FF[x^2]*Zeta[3]) - 
      (56*FF[(1 - x)^(-2)]*Zeta[5])/3 + (56*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (56*FF[x]*Zeta[5])/3 - (56*FF[x^2]*Zeta[5])/3) + 
    COLOR[CA*NfV2]*(((6080*I)/27)*Pi - (28091*Pi^2)/432 - ((43*I)/8)*Pi^3 - 
      (811*Pi^4)/1080 + ((2957*I)/324)*Pi^3*FF[(1 - x)^(-2)] - 
      (943*Pi^4*FF[(1 - x)^(-2)])/540 + ((83*I)/270)*Pi^5*FF[(1 - x)^(-2)] - 
      ((41087*I)/216)*Pi*FF[(1 - x)^(-1)] + (15065*Pi^2*FF[(1 - x)^(-1)])/
       324 - ((308*I)/81)*Pi^3*FF[(1 - x)^(-1)] + 
      (3161*Pi^4*FF[(1 - x)^(-1)])/2160 - ((83*I)/270)*Pi^5*
       FF[(1 - x)^(-1)] - ((41087*I)/216)*Pi*FF[x^(-1)] + 
      (15065*Pi^2*FF[x^(-1)])/324 + ((11*I)/108)*Pi^3*FF[x^(-1)] + 
      (257*Pi^4*FF[x^(-1)])/135 + (247*Pi^2*FF[x])/6 - 
      ((469*I)/54)*Pi^3*FF[x] - (611*Pi^4*FF[x])/540 - 
      ((119*I)/270)*Pi^5*FF[x] - (247*Pi^2*FF[x^2])/6 + 
      ((523*I)/54)*Pi^3*FF[x^2] + (29*Pi^4*FF[x^2])/15 + 
      ((119*I)/270)*Pi^5*FF[x^2] + (113/12 - ((55*I)/3)*Pi + 
        (791*FF[(1 - x)^(-2)])/6 - ((313*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        6*Pi^2*FF[(1 - x)^(-2)] - (807*FF[(1 - x)^(-1)])/4 + 
        ((1019*I)/18)*Pi*FF[(1 - x)^(-1)] + 6*Pi^2*FF[(1 - x)^(-1)] - 
        (833*FF[x])/12 + ((106*I)/9)*Pi*FF[x] + 2*Pi^2*FF[x] + 
        (159*FF[x^2])/2 - ((127*I)/9)*Pi*FF[x^2] - 2*Pi^2*FF[x^2])*
       G[{0, 0, 0}, x] + (25/2 - ((97*I)/3)*Pi + (52*FF[(1 - x)^(-2)])/27 + 
        ((59*I)/9)*Pi*FF[(1 - x)^(-2)] - (58*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (2539*FF[(1 - x)^(-1)])/108 + ((373*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (58*Pi^2*FF[(1 - x)^(-1)])/3 - (22*I)*Pi*FF[x^(-2)] - 
        (4*FF[x^(-1)])/3 + ((92*I)/3)*Pi*FF[x^(-1)] + (147*FF[x])/4 + 
        ((4*I)/3)*Pi*FF[x] + (4*Pi^2*FF[x])/3 - (149*FF[x^2])/6 - 
        ((5*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*G[{0, 0, 1}, x] + 
      (25/2 + ((112*I)/3)*Pi + (52*FF[(1 - x)^(-2)])/27 + 
        ((208*I)/9)*Pi*FF[(1 - x)^(-2)] - (4*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (2539*FF[(1 - x)^(-1)])/108 - ((304*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (4*Pi^2*FF[(1 - x)^(-1)])/3 + ((4*I)/9)*Pi*FF[x^(-2)] - 
        (16*Pi^2*FF[x^(-2)])/9 - (4*FF[x^(-1)])/3 - ((833*I)/18)*Pi*
         FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/9 + (147*FF[x])/4 - 
        ((164*I)/9)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (149*FF[x^2])/6 + 
        ((149*I)/9)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (-481/12 + (18*I)*Pi - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (56*Pi^2*FF[(1 - x)^(-2)])/9 + (668*FF[(1 - x)^(-1)])/9 - 
        ((127*I)/6)*Pi*FF[(1 - x)^(-1)] - (56*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (317*FF[x^(-2)])/6 + (24*I)*Pi*FF[x^(-2)] + (14*Pi^2*FF[x^(-2)])/9 + 
        (2717*FF[x^(-1)])/36 - ((75*I)/2)*Pi*FF[x^(-1)] - 
        (14*Pi^2*FF[x^(-1)])/9 + (287*FF[x])/12 - ((2*I)/9)*Pi*FF[x] - 
        (26*Pi^2*FF[x])/9 - (179*FF[x^2])/6 - ((7*I)/9)*Pi*FF[x^2] + 
        (26*Pi^2*FF[x^2])/9)*G[{0, 1, 1}, x] + 
      (-46 + (17*I)*Pi - (317*FF[(1 - x)^(-2)])/6 + 
        (24*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (2717*FF[(1 - x)^(-1)])/36 - ((75*I)/2)*Pi*FF[(1 - x)^(-1)] - 
        (14*Pi^2*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] + 
        (56*Pi^2*FF[x^(-2)])/9 + (668*FF[x^(-1)])/9 - 
        ((127*I)/6)*Pi*FF[x^(-1)] - (56*Pi^2*FF[x^(-1)])/9 + (143*FF[x])/4 + 
        ((16*I)/9)*Pi*FF[x] - (26*Pi^2*FF[x])/9 - (179*FF[x^2])/6 - 
        ((7*I)/9)*Pi*FF[x^2] + (26*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (293/12 + ((107*I)/3)*Pi + ((4*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (16*Pi^2*FF[(1 - x)^(-2)])/9 - (4*FF[(1 - x)^(-1)])/3 - 
        ((833*I)/18)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (52*FF[x^(-2)])/27 + ((208*I)/9)*Pi*FF[x^(-2)] - 
        (4*Pi^2*FF[x^(-2)])/3 - (2539*FF[x^(-1)])/108 - 
        ((304*I)/9)*Pi*FF[x^(-1)] + (4*Pi^2*FF[x^(-1)])/3 + (155*FF[x])/12 - 
        ((134*I)/9)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (149*FF[x^2])/6 + 
        ((149*I)/9)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (293/12 - ((98*I)/3)*Pi - (22*I)*Pi*FF[(1 - x)^(-2)] - 
        (4*FF[(1 - x)^(-1)])/3 + ((92*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (52*FF[x^(-2)])/27 + ((59*I)/9)*Pi*FF[x^(-2)] - 
        (58*Pi^2*FF[x^(-2)])/3 - (2539*FF[x^(-1)])/108 + 
        ((373*I)/9)*Pi*FF[x^(-1)] + (58*Pi^2*FF[x^(-1)])/3 + (155*FF[x])/12 + 
        (2*I)*Pi*FF[x] + (4*Pi^2*FF[x])/3 - (149*FF[x^2])/6 - 
        ((5*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
      (39/2 - ((62*I)/3)*Pi + (791*FF[x^(-2)])/6 - ((313*I)/9)*Pi*
         FF[x^(-2)] - 6*Pi^2*FF[x^(-2)] - (807*FF[x^(-1)])/4 + 
        ((1019*I)/18)*Pi*FF[x^(-1)] + 6*Pi^2*FF[x^(-1)] - (1075*FF[x])/12 + 
        ((148*I)/9)*Pi*FF[x] + 2*Pi^2*FF[x] + (159*FF[x^2])/2 - 
        ((127*I)/9)*Pi*FF[x^2] - 2*Pi^2*FF[x^2])*G[{1, 1, 1}, x] + 
      (-42 - (784*FF[(1 - x)^(-2)])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (1009*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (496*FF[x])/9 + ((4*I)/3)*Pi*FF[x] - (406*FF[x^2])/9 - 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-13/3 - (41*FF[(1 - x)^(-2)])/9 + ((136*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (349*FF[(1 - x)^(-1)])/18 - ((136*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (94*FF[x])/9 - ((16*I)/3)*Pi*FF[x] + (19*FF[x^2])/9 + 
        ((16*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (-13/3 - (41*FF[(1 - x)^(-2)])/9 + (349*FF[(1 - x)^(-1)])/18 - 
        (94*FF[x])/9 - ((8*I)/3)*Pi*FF[x] + (19*FF[x^2])/9 + 
        ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (-28 + (92*FF[(1 - x)^(-2)])/9 - (28*I)*Pi*FF[(1 - x)^(-2)] + 
        (575*FF[(1 - x)^(-1)])/18 + (28*I)*Pi*FF[(1 - x)^(-1)] - 
        22*FF[x^(-2)] + (92*FF[x^(-1)])/3 - (8*FF[x])/3 + (4*I)*Pi*FF[x] + 
        (20*FF[x^2])/3 - (4*I)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (116/3 + (212*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (625*FF[(1 - x)^(-1)])/18 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        48*FF[x^(-1)] - (130*FF[x])/9 - ((28*I)/3)*Pi*FF[x] + 
        (136*FF[x^2])/9 + ((28*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 0}, x] + 
      (-4/3 - (4*FF[(1 - x)^(-2)])/3 - (44*I)*Pi*FF[(1 - x)^(-2)] + 
        (65*FF[(1 - x)^(-1)])/6 + (44*I)*Pi*FF[(1 - x)^(-1)] + 
        (4*FF[x^(-2)])/9 + (31*FF[x^(-1)])/18 - (164*FF[x])/9 + 
        ((40*I)/3)*Pi*FF[x] + (107*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 0, 1}, x] + (-4/3 - (4*FF[(1 - x)^(-2)])/3 - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + (65*FF[(1 - x)^(-1)])/6 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*FF[x^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[x^(-2)] + (31*FF[x^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[x^(-1)] - (164*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (107*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
      (130/3 - 64*FF[(1 - x)^(-1)] + 48*FF[x^(-2)] - 
        ((4*I)/3)*Pi*FF[x^(-2)] - (221*FF[x^(-1)])/3 + 
        ((4*I)/3)*Pi*FF[x^(-1)] + 14*FF[x] - ((28*I)/3)*Pi*FF[x] - 
        (14*FF[x^2])/3 + ((28*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (158/3 + 48*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (221*FF[(1 - x)^(-1)])/3 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        64*FF[x^(-1)] - (14*FF[x])/3 - ((28*I)/3)*Pi*FF[x] - (14*FF[x^2])/3 + 
        ((28*I)/3)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (-23/3 + (4*FF[(1 - x)^(-2)])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (31*FF[(1 - x)^(-1)])/18 - ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (4*FF[x^(-2)])/3 - ((4*I)/3)*Pi*FF[x^(-2)] + (65*FF[x^(-1)])/6 + 
        ((4*I)/3)*Pi*FF[x^(-1)] - (50*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (107*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{1, 0, 0, 1}, x] + 
      (-23/3 + (4*FF[(1 - x)^(-2)])/9 + (31*FF[(1 - x)^(-1)])/18 - 
        (4*FF[x^(-2)])/3 - (44*I)*Pi*FF[x^(-2)] + (65*FF[x^(-1)])/6 + 
        (44*I)*Pi*FF[x^(-1)] - (50*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (107*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (118/3 - 48*FF[(1 - x)^(-1)] + (212*FF[x^(-2)])/9 - 
        ((4*I)/3)*Pi*FF[x^(-2)] - (625*FF[x^(-1)])/18 + 
        ((4*I)/3)*Pi*FF[x^(-1)] - (142*FF[x])/9 - ((28*I)/3)*Pi*FF[x] + 
        (136*FF[x^2])/9 + ((28*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 1}, x] + 
      (-24 - 22*FF[(1 - x)^(-2)] + (92*FF[(1 - x)^(-1)])/3 + 
        (92*FF[x^(-2)])/9 - (28*I)*Pi*FF[x^(-2)] + (575*FF[x^(-1)])/18 + 
        (28*I)*Pi*FF[x^(-1)] - (32*FF[x])/3 + (4*I)*Pi*FF[x] + 
        (20*FF[x^2])/3 - (4*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      (-38/3 - (41*FF[x^(-2)])/9 + (349*FF[x^(-1)])/18 + (56*FF[x])/9 - 
        ((8*I)/3)*Pi*FF[x] + (19*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0, 1}, x] + (-38/3 - (41*FF[x^(-2)])/9 + 
        ((136*I)/3)*Pi*FF[x^(-2)] + (349*FF[x^(-1)])/18 - 
        ((136*I)/3)*Pi*FF[x^(-1)] + (56*FF[x])/9 - ((16*I)/3)*Pi*FF[x] + 
        (19*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (-32 - (784*FF[x^(-2)])/9 + ((16*I)/3)*Pi*FF[x^(-2)] + 
        (1009*FF[x^(-1)])/9 - ((16*I)/3)*Pi*FF[x^(-1)] + (316*FF[x])/9 + 
        ((4*I)/3)*Pi*FF[x] - (406*FF[x^2])/9 - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + ((-32*FF[(1 - x)^(-2)])/3 + 
        (32*FF[(1 - x)^(-1)])/3 + (32*FF[x])/3 - (32*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + ((40*FF[(1 - x)^(-2)])/3 - 
        (40*FF[(1 - x)^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 0, 0, 0, 1}, x] + ((40*FF[(1 - x)^(-2)])/3 - 
        (40*FF[(1 - x)^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + ((112*FF[(1 - x)^(-2)])/3 - 
        (112*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 0, 0, 1, 1}, x] + ((4*FF[(1 - x)^(-2)])/3 - 
        (4*FF[(1 - x)^(-1)])/3 - 8*FF[x] + 8*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
      (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 0, 1, 0, 1}, x] + (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (8*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
      (-64*FF[(1 - x)^(-2)] + 64*FF[(1 - x)^(-1)] + (28*FF[x])/3 - 
        (28*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (44*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
      (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 0, 1}, x] + (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (8*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (-48*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + (40*FF[x])/3 - 
        (40*FF[x^2])/3)*G[{0, 1, 0, 1, 1}, x] + 
      ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + 16*FF[x^(-2)] - 
        16*FF[x^(-1)] + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{0, 1, 1, 0, 0}, x] + ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{0, 1, 1, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        (56*FF[x])/3 + (56*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 - (56*FF[x])/3 + 
        (56*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - (4*FF[x^(-2)])/3 + 
        (4*FF[x^(-1)])/3 + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 0, 0, 1, 1}, x] + (-48*FF[x^(-2)] + 48*FF[x^(-1)] + 
        (40*FF[x])/3 - (40*FF[x^2])/3)*G[{1, 0, 1, 0, 0}, x] + 
      (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 0, 1}, x] + (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (44*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (-64*FF[x^(-2)] + 64*FF[x^(-1)] + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 1, 0, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        8*FF[x] + 8*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
      ((112*FF[x^(-2)])/3 - (112*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{1, 1, 1, 0, 0}, x] + ((40*FF[x^(-2)])/3 - (40*FF[x^(-1)])/3 - 
        (20*FF[x])/3 + (20*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      ((40*FF[x^(-2)])/3 - (40*FF[x^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{1, 1, 1, 1, 0}, x] + ((-32*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3 + 
        (32*FF[x])/3 - (32*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
      (875*Zeta[3])/18 + (34*I)*Pi*Zeta[3] - (2957*FF[(1 - x)^(-2)]*Zeta[3])/
       54 + ((77*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (224*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + (2489*FF[(1 - x)^(-1)]*Zeta[3])/
       54 - ((203*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (224*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + (68*FF[x^(-1)]*Zeta[3])/3 + 
      (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 11*FF[x]*Zeta[3] - 
      ((284*I)/9)*Pi*FF[x]*Zeta[3] - 6*Pi^2*FF[x]*Zeta[3] + 
      5*FF[x^2]*Zeta[3] + ((320*I)/9)*Pi*FF[x^2]*Zeta[3] + 
      6*Pi^2*FF[x^2]*Zeta[3] + G[{1, 0}, x]*(-727/72 - ((75*I)/4)*Pi + 
        (511*Pi^2)/36 - ((317*I)/6)*Pi*FF[(1 - x)^(-2)] + 
        (317*Pi^2*FF[(1 - x)^(-2)])/27 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
        (100*FF[(1 - x)^(-1)])/27 + ((2701*I)/36)*Pi*FF[(1 - x)^(-1)] - 
        (1775*Pi^2*FF[(1 - x)^(-1)])/108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((52*I)/27)*Pi*FF[x^(-2)] - (7*Pi^2*FF[x^(-2)])/27 + 
        ((8*I)/3)*Pi^3*FF[x^(-2)] + (100*FF[x^(-1)])/27 + 
        ((5573*I)/108)*Pi*FF[x^(-1)] - (542*Pi^2*FF[x^(-1)])/27 - 
        ((8*I)/3)*Pi^3*FF[x^(-1)] - (247*FF[x])/3 + ((361*I)/27)*Pi*FF[x] + 
        (73*Pi^2*FF[x])/54 - ((32*I)/9)*Pi^3*FF[x] + (247*FF[x^2])/3 - 
        ((523*I)/27)*Pi*FF[x^2] - (247*Pi^2*FF[x^2])/54 + 
        ((32*I)/9)*Pi^3*FF[x^2] - (8*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (8*FF[(1 - x)^(-1)]*Zeta[3])/3 - 8*FF[x^(-2)]*Zeta[3] + 
        8*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3) + 
      G[{0, 1}, x]*(-727/72 - ((99*I)/4)*Pi + (395*Pi^2)/36 + 
        ((52*I)/27)*Pi*FF[(1 - x)^(-2)] - (7*Pi^2*FF[(1 - x)^(-2)])/27 - 
        ((40*I)/9)*Pi^3*FF[(1 - x)^(-2)] + (100*FF[(1 - x)^(-1)])/27 + 
        ((5573*I)/108)*Pi*FF[(1 - x)^(-1)] - (542*Pi^2*FF[(1 - x)^(-1)])/27 + 
        ((40*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((317*I)/6)*Pi*FF[x^(-2)] + 
        (317*Pi^2*FF[x^(-2)])/27 - (2*I)*Pi^3*FF[x^(-2)] + 
        (100*FF[x^(-1)])/27 + ((2701*I)/36)*Pi*FF[x^(-1)] - 
        (1775*Pi^2*FF[x^(-1)])/108 + (2*I)*Pi^3*FF[x^(-1)] - (247*FF[x])/3 + 
        ((685*I)/27)*Pi*FF[x] + (421*Pi^2*FF[x])/54 - ((8*I)/3)*Pi^3*FF[x] + 
        (247*FF[x^2])/3 - ((523*I)/27)*Pi*FF[x^2] - (247*Pi^2*FF[x^2])/54 + 
        ((8*I)/3)*Pi^3*FF[x^2] + (104*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (104*FF[(1 - x)^(-1)]*Zeta[3])/3 + (32*FF[x^(-2)]*Zeta[3])/3 - 
        (32*FF[x^(-1)]*Zeta[3])/3 - (8*FF[x]*Zeta[3])/3 + 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 0}, x]*(737/24 + ((707*I)/36)*Pi - 
        (227*Pi^2)/36 - (8009*FF[(1 - x)^(-2)])/72 + ((1952*I)/27)*Pi*
         FF[(1 - x)^(-2)] - (839*Pi^2*FF[(1 - x)^(-2)])/108 - 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + (4237*FF[(1 - x)^(-1)])/18 - 
        ((3047*I)/27)*Pi*FF[(1 - x)^(-1)] + (635*Pi^2*FF[(1 - x)^(-1)])/108 + 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
        (56*Pi^2*FF[x^(-1)])/9 - (25*FF[x])/9 - ((571*I)/27)*Pi*FF[x] + 
        (371*Pi^2*FF[x])/54 - ((4*I)/9)*Pi^3*FF[x] - (247*FF[x^2])/3 + 
        ((523*I)/27)*Pi*FF[x^2] - (131*Pi^2*FF[x^2])/54 + 
        ((4*I)/9)*Pi^3*FF[x^2] + (16*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (16*FF[(1 - x)^(-1)]*Zeta[3])/3 - (16*FF[x]*Zeta[3])/3 + 
        (16*FF[x^2]*Zeta[3])/3) + G[{1, 1}, x]*(-3917/72 + ((643*I)/36)*Pi - 
        (67*Pi^2)/36 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (56*Pi^2*FF[(1 - x)^(-1)])/9 - (8009*FF[x^(-2)])/72 + 
        ((1952*I)/27)*Pi*FF[x^(-2)] - (839*Pi^2*FF[x^(-2)])/108 - 
        ((70*I)/9)*Pi^3*FF[x^(-2)] + (4237*FF[x^(-1)])/18 - 
        ((3047*I)/27)*Pi*FF[x^(-1)] + (635*Pi^2*FF[x^(-1)])/108 + 
        ((70*I)/9)*Pi^3*FF[x^(-1)] + (1507*FF[x])/9 - ((475*I)/27)*Pi*FF[x] - 
        (109*Pi^2*FF[x])/54 - (247*FF[x^2])/3 + ((523*I)/27)*Pi*FF[x^2] - 
        (131*Pi^2*FF[x^2])/54 + (152*FF[x^(-2)]*Zeta[3])/3 - 
        (152*FF[x^(-1)]*Zeta[3])/3 - 8*FF[x]*Zeta[3] + 8*FF[x^2]*Zeta[3]) + 
      G[{1}, x]*(204 + ((1403*I)/54)*Pi - (442*Pi^2)/27 + (6*I)*Pi^3 + 
        ((101*I)/27)*Pi^3*FF[(1 - x)^(-2)] - (38*Pi^4*FF[(1 - x)^(-2)])/135 + 
        ((100*I)/27)*Pi*FF[(1 - x)^(-1)] - (223*Pi^2*FF[(1 - x)^(-1)])/27 - 
        ((1097*I)/108)*Pi^3*FF[(1 - x)^(-1)] + (38*Pi^4*FF[(1 - x)^(-1)])/
         135 - ((8009*I)/72)*Pi*FF[x^(-2)] + (8009*Pi^2*FF[x^(-2)])/324 + 
        ((515*I)/108)*Pi^3*FF[x^(-2)] + (257*Pi^4*FF[x^(-2)])/135 - 
        (41087*FF[x^(-1)])/216 + ((4112*I)/27)*Pi*FF[x^(-1)] - 
        (2941*Pi^2*FF[x^(-1)])/162 - ((1361*I)/108)*Pi^3*FF[x^(-1)] - 
        (257*Pi^4*FF[x^(-1)])/135 - 204*FF[x] - ((233*I)/27)*Pi*FF[x] + 
        (187*Pi^2*FF[x])/216 + ((100*I)/27)*Pi^3*FF[x] + 
        (61*Pi^4*FF[x])/270 + (149*Pi^2*FF[x^2])/12 - ((119*I)/54)*Pi^3*
         FF[x^2] - (61*Pi^4*FF[x^2])/270 - 64*Zeta[3] - 
        (202*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] + (1241*FF[(1 - x)^(-1)]*Zeta[3])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 4*FF[x^(-2)]*Zeta[3] + 
        (8*I)*Pi*FF[x^(-2)]*Zeta[3] + 47*FF[x^(-1)]*Zeta[3] - 
        (8*I)*Pi*FF[x^(-1)]*Zeta[3] + 22*FF[x]*Zeta[3] + 
        ((28*I)/3)*Pi*FF[x]*Zeta[3] - 13*FF[x^2]*Zeta[3] - 
        ((28*I)/3)*Pi*FF[x^2]*Zeta[3]) + G[{0}, x]*(((937*I)/54)*Pi - 
        (667*Pi^2)/216 - ((37*I)/9)*Pi^3 - ((8009*I)/72)*Pi*
         FF[(1 - x)^(-2)] + (8009*Pi^2*FF[(1 - x)^(-2)])/324 + 
        ((217*I)/108)*Pi^3*FF[(1 - x)^(-2)] - (137*Pi^4*FF[(1 - x)^(-2)])/
         270 - (41087*FF[(1 - x)^(-1)])/216 + ((4112*I)/27)*Pi*
         FF[(1 - x)^(-1)] - (2941*Pi^2*FF[(1 - x)^(-1)])/162 - 
        ((7*I)/108)*Pi^3*FF[(1 - x)^(-1)] + (137*Pi^4*FF[(1 - x)^(-1)])/270 + 
        ((100*I)/27)*Pi*FF[x^(-1)] - (223*Pi^2*FF[x^(-1)])/27 + 
        ((8*I)/3)*Pi^3*FF[x^(-1)] + 204*FF[x] + ((233*I)/27)*Pi*FF[x] - 
        (5551*Pi^2*FF[x])/216 + ((107*I)/27)*Pi^3*FF[x] + 
        (77*Pi^4*FF[x])/270 + (149*Pi^2*FF[x^2])/12 - ((283*I)/54)*Pi^3*
         FF[x^2] - (77*Pi^4*FF[x^2])/270 + (44*Zeta[3])/3 + 
        (185*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (254*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
        ((20*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 8*FF[x^(-1)]*Zeta[3] - 
        (140*FF[x]*Zeta[3])/9 + ((44*I)/3)*Pi*FF[x]*Zeta[3] + 
        (47*FF[x^2]*Zeta[3])/9 - ((44*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      (136*FF[(1 - x)^(-2)]*Zeta[5])/3 - (136*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (4*FF[x]*Zeta[5])/3 - (4*FF[x^2]*Zeta[5])/3)), 
 ((-2*I)/3)*Pi*COLOR[Nf*NfV2] + COLOR[CA*NfV2]*(((29*I)/3)*Pi - (3*Pi^2)/4 - 
    ((11*I)/2)*Pi*FF[(1 - x)^(-1)] - ((11*I)/2)*Pi*FF[x^(-1)] + Pi^2*FF[x] - 
    Pi^2*FF[x^2] + ((-2*I)*Pi - ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - 
      (11*FF[(1 - x)^(-1)])/2 + (8*I)*Pi*FF[(1 - x)^(-1)] + 6*FF[x])*
     G[{0}, x] + (6 - (2*I)*Pi - ((11*I)/2)*Pi*FF[x^(-2)] - 
      (11*FF[x^(-1)])/2 + (8*I)*Pi*FF[x^(-1)] - 6*FF[x])*G[{1}, x] + 
    (-7/2 - (11*FF[(1 - x)^(-2)])/2 + 8*FF[(1 - x)^(-1)] + 2*FF[x] - 
      2*FF[x^2])*G[{0, 0}, x] + (3/2 - 2*FF[x] + 2*FF[x^2])*G[{0, 1}, x] + 
    (3/2 - 2*FF[x] + 2*FF[x^2])*G[{1, 0}, x] + 
    (-7/2 - (11*FF[x^(-2)])/2 + 8*FF[x^(-1)] + 2*FF[x] - 2*FF[x^2])*
     G[{1, 1}, x]) + COLOR[CF*NfV2]*((-2*I)*Pi + Pi^2/2 + 
    (2*I)*Pi*FF[(1 - x)^(-1)] + (2*I)*Pi*FF[x^(-1)] - Pi^2*FF[x] + 
    Pi^2*FF[x^2] + (I*Pi + (2*I)*Pi*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)] - 
      (2*I)*Pi*FF[(1 - x)^(-1)] - 2*FF[x])*G[{0}, x] + 
    (-2 + I*Pi + (2*I)*Pi*FF[x^(-2)] + 2*FF[x^(-1)] - (2*I)*Pi*FF[x^(-1)] + 
      2*FF[x])*G[{1}, x] + (2 + 2*FF[(1 - x)^(-2)] - 2*FF[(1 - x)^(-1)] - 
      2*FF[x] + 2*FF[x^2])*G[{0, 0}, x] + (-1 + 2*FF[x] - 2*FF[x^2])*
     G[{0, 1}, x] + (-1 + 2*FF[x] - 2*FF[x^2])*G[{1, 0}, x] + 
    (2 + 2*FF[x^(-2)] - 2*FF[x^(-1)] - 2*FF[x] + 2*FF[x^2])*G[{1, 1}, x]) + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (19*Pi^2)/18 - 
      (4*Pi^2*FF[(1 - x)^(-1)])/9 - (4*Pi^2*FF[x^(-1)])/9 - 
      ((2*I)/9)*Pi^3*FF[x] + ((2*I)/9)*Pi^3*FF[x^2] + 
      (((2*I)/9)*Pi - (4*Pi^2*FF[(1 - x)^(-2)])/9 + 
        ((4*I)/9)*Pi*FF[(1 - x)^(-1)] + (4*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((4*I)/9)*Pi*FF[x])*G[{0}, x] + 
      (((-2*I)/9)*Pi - (4*Pi^2*FF[x^(-2)])/9 + ((4*I)/9)*Pi*FF[x^(-1)] + 
        (4*Pi^2*FF[x^(-1)])/9 + ((4*I)/9)*Pi*FF[x])*G[{1}, x] + 
      (((4*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 0}, x] + 
      (((4*I)/9)*Pi*FF[x] - ((4*I)/9)*Pi*FF[x^2])*G[{0, 1}, x] + 
      (((4*I)/9)*Pi*FF[x] - ((4*I)/9)*Pi*FF[x^2])*G[{1, 0}, x] + 
      (((4*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{1, 1}, x]) + 
    COLOR[CA*NfV2]*(((475*I)/9)*Pi - (1061*Pi^2)/72 + ((5*I)/2)*Pi^3 + 
      ((103*I)/54)*Pi^3*FF[(1 - x)^(-2)] - (38*Pi^4*FF[(1 - x)^(-2)])/135 - 
      ((1423*I)/36)*Pi*FF[(1 - x)^(-1)] + (433*Pi^2*FF[(1 - x)^(-1)])/54 - 
      ((305*I)/108)*Pi^3*FF[(1 - x)^(-1)] + (38*Pi^4*FF[(1 - x)^(-1)])/135 - 
      ((1423*I)/36)*Pi*FF[x^(-1)] + (433*Pi^2*FF[x^(-1)])/54 - 
      (2*I)*Pi^3*FF[x^(-1)] + (15*Pi^2*FF[x])/2 - ((7*I)/9)*Pi^3*FF[x] - 
      (23*Pi^4*FF[x])/90 - (15*Pi^2*FF[x^2])/2 + ((7*I)/9)*Pi^3*FF[x^2] + 
      (23*Pi^4*FF[x^2])/90 + (-7/4 + (7*I)*Pi - (337*FF[(1 - x)^(-2)])/12 + 
        (13*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (157*FF[(1 - x)^(-1)])/3 - ((43*I)/2)*Pi*FF[(1 - x)^(-1)] - 
        (14*Pi^2*FF[(1 - x)^(-1)])/9 + (13*FF[x])/3 - ((14*I)/9)*Pi*FF[x] - 
        (2*Pi^2*FF[x])/9 - 15*FF[x^2] + ((14*I)/9)*Pi*FF[x^2] + 
        (2*Pi^2*FF[x^2])/9)*G[{0, 0}, x] + 
      (17/12 - (9*I)*Pi + ((4*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (16*Pi^2*FF[(1 - x)^(-2)])/9 + (4*FF[(1 - x)^(-1)])/9 + 
        ((199*I)/18)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (11*I)*Pi*FF[x^(-2)] + (4*FF[x^(-1)])/9 + (16*I)*Pi*FF[x^(-1)] - 
        15*FF[x] + ((14*I)/9)*Pi*FF[x] + (2*Pi^2*FF[x])/9 + 15*FF[x^2] - 
        ((14*I)/9)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9)*G[{0, 1}, x] + 
      (17/12 - (9*I)*Pi - (11*I)*Pi*FF[(1 - x)^(-2)] + (4*FF[(1 - x)^(-1)])/
         9 + (16*I)*Pi*FF[(1 - x)^(-1)] + ((4*I)/9)*Pi*FF[x^(-2)] - 
        (16*Pi^2*FF[x^(-2)])/9 + (4*FF[x^(-1)])/9 + ((199*I)/18)*Pi*
         FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/9 - 15*FF[x] + 
        ((14*I)/9)*Pi*FF[x] + (2*Pi^2*FF[x])/9 + 15*FF[x^2] - 
        ((14*I)/9)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9)*G[{1, 0}, x] + 
      (-149/12 + (7*I)*Pi - (337*FF[x^(-2)])/12 + (13*I)*Pi*FF[x^(-2)] + 
        (14*Pi^2*FF[x^(-2)])/9 + (157*FF[x^(-1)])/3 - 
        ((43*I)/2)*Pi*FF[x^(-1)] - (14*Pi^2*FF[x^(-1)])/9 + (77*FF[x])/3 - 
        ((14*I)/9)*Pi*FF[x] - (2*Pi^2*FF[x])/9 - 15*FF[x^2] + 
        ((14*I)/9)*Pi*FF[x^2] + (2*Pi^2*FF[x^2])/9)*G[{1, 1}, x] + 
      (14 + 26*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        35*FF[(1 - x)^(-1)] + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 14*FF[x] + 
        12*FF[x^2])*G[{0, 0, 0}, x] + ((4*FF[(1 - x)^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - (89*FF[(1 - x)^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)] + 6*FF[x] - ((8*I)/3)*Pi*FF[x] - 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/9 - (89*FF[(1 - x)^(-1)])/18 + 6*FF[x] - 
        4*FF[x^2])*G[{0, 1, 0}, x] + (-12 + 16*FF[(1 - x)^(-1)] - 
        11*FF[x^(-2)] + 16*FF[x^(-1)] + 2*FF[x] + ((8*I)/3)*Pi*FF[x] - 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
      (-14 - 11*FF[(1 - x)^(-2)] + 16*FF[(1 - x)^(-1)] + 16*FF[x^(-1)] + 
        6*FF[x] + ((8*I)/3)*Pi*FF[x] - 4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 0}, x] + (2 + (4*FF[x^(-2)])/9 - (89*FF[x^(-1)])/18 + 
        2*FF[x] - 4*FF[x^2])*G[{1, 0, 1}, x] + 
      (2 + (4*FF[x^(-2)])/9 + ((40*I)/3)*Pi*FF[x^(-2)] - (89*FF[x^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[x^(-1)] + 2*FF[x] - ((8*I)/3)*Pi*FF[x] - 4*FF[x^2] + 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (12 + 26*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-2)] - 35*FF[x^(-1)] + 
        ((4*I)/3)*Pi*FF[x^(-1)] - 10*FF[x] + 12*FF[x^2])*G[{1, 1, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 4*FF[x] + 4*FF[x^2])*
       G[{0, 0, 1, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + (4*FF[x] - 4*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (4*FF[x] - 4*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
      ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
      ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1}, x] + 
      (16*FF[x^(-2)] - 16*FF[x^(-1)] - 4*FF[x] + 4*FF[x^2])*
       G[{1, 1, 0, 0}, x] + ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{1, 1, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        (4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 1, 1}, x] - 
      (103*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (281*FF[(1 - x)^(-1)]*Zeta[3])/18 - 
      ((40*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (32*FF[x^(-1)]*Zeta[3])/3 + 
      G[{1}, x]*(43 + ((20*I)/9)*Pi + (11*Pi^2)/9 + 
        ((4*I)/9)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((337*I)/12)*Pi*FF[x^(-2)] + (337*Pi^2*FF[x^(-2)])/54 - 
        (2*I)*Pi^3*FF[x^(-2)] - (1423*FF[x^(-1)])/36 + 
        ((118*I)/3)*Pi*FF[x^(-1)] - (599*Pi^2*FF[x^(-1)])/108 + 
        (2*I)*Pi^3*FF[x^(-1)] - 43*FF[x] - ((34*I)/9)*Pi*FF[x] - 
        (7*Pi^2*FF[x])/9 + ((8*I)/9)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] - 
        ((8*I)/9)*Pi^3*FF[x^2] + (32*FF[x^(-2)]*Zeta[3])/3 - 
        (32*FF[x^(-1)]*Zeta[3])/3) + G[{0}, x]*(((-14*I)/9)*Pi + 
        (22*Pi^2)/9 - ((337*I)/12)*Pi*FF[(1 - x)^(-2)] + 
        (337*Pi^2*FF[(1 - x)^(-2)])/54 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        (1423*FF[(1 - x)^(-1)])/36 + ((118*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (599*Pi^2*FF[(1 - x)^(-1)])/108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((4*I)/9)*Pi*FF[x^(-1)] - (16*Pi^2*FF[x^(-1)])/9 + 43*FF[x] + 
        ((34*I)/9)*Pi*FF[x] - (29*Pi^2*FF[x])/9 + ((4*I)/9)*Pi^3*FF[x] + 
        2*Pi^2*FF[x^2] - ((4*I)/9)*Pi^3*FF[x^2] - 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 + (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3)) + 
    COLOR[CF*NfV2]*(((-25*I)/3)*Pi + (5*Pi^2)/2 - ((13*I)/18)*Pi^3 - 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (2*Pi^4*FF[(1 - x)^(-2)])/45 + 
      ((25*I)/3)*Pi*FF[(1 - x)^(-1)] - 2*Pi^2*FF[(1 - x)^(-1)] + 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (2*Pi^4*FF[(1 - x)^(-1)])/45 + 
      ((25*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x^(-1)] + 
      ((4*I)/9)*Pi^3*FF[x^(-1)] - (13*Pi^2*FF[x])/6 + ((4*I)/9)*Pi^3*FF[x] - 
      (8*Pi^4*FF[x])/45 + (13*Pi^2*FF[x^2])/6 + (8*Pi^4*FF[x^2])/45 + 
      (-2/3 - ((10*I)/3)*Pi + (13*FF[(1 - x)^(-2)])/3 - 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (25*FF[(1 - x)^(-1)])/3 + 
        ((13*I)/3)*Pi*FF[(1 - x)^(-1)] - FF[x]/3 + ((8*I)/3)*Pi*FF[x] + 
        (13*FF[x^2])/3)*G[{0, 0}, x] + (1/3 + ((5*I)/3)*Pi - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*I)*Pi*FF[x^(-2)] - 
        (4*I)*Pi*FF[x^(-1)] + (13*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        (13*FF[x^2])/3)*G[{0, 1}, x] + (1/3 + ((13*I)/3)*Pi + 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-1)] - 
        ((8*I)/3)*Pi*FF[x^(-1)] + (13*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        (13*FF[x^2])/3)*G[{1, 0}, x] + (10/3 - ((2*I)/3)*Pi + 
        (13*FF[x^(-2)])/3 - (4*I)*Pi*FF[x^(-2)] - (25*FF[x^(-1)])/3 + 
        ((13*I)/3)*Pi*FF[x^(-1)] - (25*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        (13*FF[x^2])/3)*G[{1, 1}, x] + (-23/3 - 8*FF[(1 - x)^(-2)] - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (17*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (31*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        8*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (1/3 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (8*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (11*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (1/3 + (8*FF[(1 - x)^(-1)])/3 - (11*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (10/3 - (16*FF[(1 - x)^(-1)])/3 + 4*FF[x^(-2)] - 4*FF[x^(-1)] + 
        (7*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + ((8*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 1}, x] + (17/3 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] - 
        (16*FF[x^(-1)])/3 - (7*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (2/3 + (8*FF[x^(-1)])/3 - (13*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
      (2/3 - ((8*I)/3)*Pi*FF[x^(-2)] + (8*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (13*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (-16/3 - 8*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-2)] + (17*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] + (17*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        8*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{0, 0, 1, 1}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 1, 1}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{1, 0, 0, 0}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 0, 1}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 0}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{1, 0, 1, 1}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + 
        (16*FF[x])/3 - (16*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
      ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
       G[{1, 1, 0, 1}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        (8*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{1, 1, 1, 1}, x] - (26*Zeta[3])/3 + 
      4*FF[(1 - x)^(-2)]*Zeta[3] - ((8*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (20*FF[x]*Zeta[3])/3 - ((16*I)/3)*Pi*FF[x]*Zeta[3] + 
      4*FF[x^2]*Zeta[3] + ((16*I)/3)*Pi*FF[x^2]*Zeta[3] + 
      G[{1}, x]*(-25/3 - (I/3)*Pi - (5*Pi^2)/3 + ((13*I)/3)*Pi*FF[x^(-2)] - 
        2*Pi^2*FF[x^(-2)] + ((4*I)/9)*Pi^3*FF[x^(-2)] + (25*FF[x^(-1)])/3 - 
        ((13*I)/3)*Pi*FF[x^(-1)] + Pi^2*FF[x^(-1)] - ((4*I)/9)*Pi^3*
         FF[x^(-1)] + (25*FF[x])/3 + (5*Pi^2*FF[x])/2 - 
        ((4*I)/9)*Pi^3*FF[x] - 2*Pi^2*FF[x^2] + ((4*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3) + 
      G[{0}, x]*((-I/3)*Pi - (7*Pi^2)/6 + ((13*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        2*Pi^2*FF[(1 - x)^(-2)] + (25*FF[(1 - x)^(-1)])/3 - 
        ((13*I)/3)*Pi*FF[(1 - x)^(-1)] + Pi^2*FF[(1 - x)^(-1)] - 
        (25*FF[x])/3 + (3*Pi^2*FF[x])/2 + ((4*I)/9)*Pi^3*FF[x] - 
        2*Pi^2*FF[x^2] - ((4*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        (8*FF[x]*Zeta[3])/3 + (8*FF[x^2]*Zeta[3])/3))) + 
  ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (82*Pi^2)/27 + ((17*I)/18)*Pi^3 + 
      (2*Pi^4*FF[(1 - x)^(-2)])/27 - (38*Pi^2*FF[(1 - x)^(-1)])/27 - 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] - (2*Pi^4*FF[(1 - x)^(-1)])/27 - 
      (38*Pi^2*FF[x^(-1)])/27 - ((13*I)/27)*Pi^3*FF[x^(-1)] - 
      ((13*I)/27)*Pi^3*FF[x] + (7*Pi^4*FF[x])/54 + ((13*I)/27)*Pi^3*FF[x^2] - 
      (7*Pi^4*FF[x^2])/54 + (((16*I)/27)*Pi - (7*Pi^2)/54 - 
        (26*Pi^2*FF[(1 - x)^(-2)])/27 - ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] + 
        ((38*I)/27)*Pi*FF[(1 - x)^(-1)] + (19*Pi^2*FF[(1 - x)^(-1)])/27 + 
        ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] - ((38*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/27 + ((2*I)/9)*Pi^3*FF[x] - ((2*I)/9)*Pi^3*FF[x^2])*
       G[{0}, x] + (((-22*I)/27)*Pi + (7*Pi^2)/54 - (26*Pi^2*FF[x^(-2)])/27 - 
        ((13*I)/27)*Pi^3*FF[x^(-2)] + ((38*I)/27)*Pi*FF[x^(-1)] + 
        (19*Pi^2*FF[x^(-1)])/27 + ((13*I)/27)*Pi^3*FF[x^(-1)] + 
        ((38*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 + ((2*I)/9)*Pi^3*FF[x] - 
        ((2*I)/9)*Pi^3*FF[x^2])*G[{1}, x] + 
      (((-2*I)/9)*Pi + ((26*I)/27)*Pi*FF[(1 - x)^(-2)] + 
        (5*Pi^2*FF[(1 - x)^(-2)])/27 - ((38*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (5*Pi^2*FF[(1 - x)^(-1)])/27 - ((14*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/27 + ((26*I)/27)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/27)*
       G[{0, 0}, x] + ((-4*Pi^2*FF[x^(-2)])/9 + (4*Pi^2*FF[x^(-1)])/9 + 
        ((26*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 - ((26*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/27)*G[{0, 1}, x] + 
      ((-4*Pi^2*FF[(1 - x)^(-2)])/9 + (4*Pi^2*FF[(1 - x)^(-1)])/9 + 
        ((26*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 - ((26*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/27)*G[{1, 0}, x] + 
      (((2*I)/9)*Pi + ((26*I)/27)*Pi*FF[x^(-2)] + (5*Pi^2*FF[x^(-2)])/27 - 
        ((38*I)/27)*Pi*FF[x^(-1)] - (5*Pi^2*FF[x^(-1)])/27 - 
        ((38*I)/27)*Pi*FF[x] + (7*Pi^2*FF[x])/27 + ((26*I)/27)*Pi*FF[x^2] - 
        (7*Pi^2*FF[x^2])/27)*G[{1, 1}, x] + 
      (((-8*I)/9)*Pi*FF[(1 - x)^(-2)] + ((8*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        ((8*I)/9)*Pi*FF[x] - ((8*I)/9)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (((4*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
      (((4*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)])*
       G[{1, 0, 0}, x] + (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*
       G[{1, 0, 1}, x] + (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*
       G[{1, 1, 0}, x] + (((-8*I)/9)*Pi*FF[x^(-2)] + 
        ((8*I)/9)*Pi*FF[x^(-1)] + ((8*I)/9)*Pi*FF[x] - ((8*I)/9)*Pi*FF[x^2])*
       G[{1, 1, 1}, x] + (2*Zeta[3])/9 + ((4*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
      ((4*I)/9)*Pi*FF[x]*Zeta[3] + ((4*I)/9)*Pi*FF[x^2]*Zeta[3]) + 
    COLOR[CF*NfV2]*(((-373*I)/18)*Pi + (33*Pi^2)/4 + ((97*I)/54)*Pi^3 + 
      (149*Pi^4)/360 - ((11*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
      (19*Pi^4*FF[(1 - x)^(-2)])/27 - ((16*I)/135)*Pi^5*FF[(1 - x)^(-2)] + 
      ((373*I)/18)*Pi*FF[(1 - x)^(-1)] - (25*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (47*Pi^4*FF[(1 - x)^(-1)])/54 + 
      ((16*I)/135)*Pi^5*FF[(1 - x)^(-1)] + ((373*I)/18)*Pi*FF[x^(-1)] - 
      (25*Pi^2*FF[x^(-1)])/3 - ((49*I)/27)*Pi^3*FF[x^(-1)] - 
      (2*Pi^4*FF[x^(-1)])/9 - (97*Pi^2*FF[x])/36 + ((20*I)/27)*Pi^3*FF[x] + 
      (137*Pi^4*FF[x])/216 - ((47*I)/135)*Pi^5*FF[x] + (97*Pi^2*FF[x^2])/36 - 
      (53*Pi^4*FF[x^2])/54 + ((47*I)/135)*Pi^5*FF[x^2] + 
      (-7/9 + (6*I)*Pi - (50*FF[(1 - x)^(-2)])/3 - ((16*I)/9)*Pi*
         FF[(1 - x)^(-2)] + (28*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (199*FF[(1 - x)^(-1)])/9 + ((25*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (28*Pi^2*FF[(1 - x)^(-1)])/9 + (101*FF[x])/9 - ((110*I)/9)*Pi*FF[x] - 
        (28*Pi^2*FF[x])/9 - (50*FF[x^2])/3 + ((56*I)/9)*Pi*FF[x^2] + 
        (28*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
      (-19/9 + ((11*I)/3)*Pi + ((56*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (64*Pi^2*FF[(1 - x)^(-2)])/9 + (40*FF[(1 - x)^(-1)])/9 - 
        ((134*I)/9)*Pi*FF[(1 - x)^(-1)] - (64*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (8*I)*Pi*FF[x^(-2)] - (8*I)*Pi*FF[x^(-1)] - (55*FF[x])/9 + 
        ((22*I)/9)*Pi*FF[x] - (16*Pi^2*FF[x])/9 + 8*FF[x^2] + 
        ((56*I)/9)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/9)*G[{0, 0, 1}, x] + 
      (-19/9 - (10*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (16*Pi^2*FF[(1 - x)^(-2)])/3 + (40*FF[(1 - x)^(-1)])/9 + 
        (7*I)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/3 + 
        (8*I)*Pi*FF[x^(-1)] - (55*FF[x])/9 + ((110*I)/9)*Pi*FF[x] + 
        (16*Pi^2*FF[x])/9 + 8*FF[x^2] - ((56*I)/9)*Pi*FF[x^2] - 
        (16*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (38/9 - ((2*I)/3)*Pi - (80*FF[(1 - x)^(-1)])/9 + 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + (22*FF[x^(-2)])/3 - 
        (8*I)*Pi*FF[x^(-2)] - (22*FF[x^(-1)])/3 + ((17*I)/3)*Pi*FF[x^(-1)] + 
        (17*FF[x])/9 - ((22*I)/9)*Pi*FF[x] + (28*Pi^2*FF[x])/9 + 
        (2*FF[x^2])/3 - ((56*I)/9)*Pi*FF[x^2] - (28*Pi^2*FF[x^2])/9)*
       G[{0, 1, 1}, x] + (61/9 - ((28*I)/3)*Pi + (22*FF[(1 - x)^(-2)])/3 - 
        (8*I)*Pi*FF[(1 - x)^(-2)] - (22*FF[(1 - x)^(-1)])/3 + 
        ((17*I)/3)*Pi*FF[(1 - x)^(-1)] - (80*FF[x^(-1)])/9 + 
        ((16*I)/3)*Pi*FF[x^(-1)] - (29*FF[x])/9 + ((134*I)/9)*Pi*FF[x] + 
        (28*Pi^2*FF[x])/9 + (2*FF[x^2])/3 - ((56*I)/9)*Pi*FF[x^2] - 
        (28*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (-2/9 - (4*I)*Pi + (8*I)*Pi*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 
        (16*Pi^2*FF[x^(-2)])/3 + (40*FF[x^(-1)])/9 + (7*I)*Pi*FF[x^(-1)] - 
        (16*Pi^2*FF[x^(-1)])/3 - (89*FF[x])/9 + ((2*I)/9)*Pi*FF[x] + 
        (16*Pi^2*FF[x])/9 + 8*FF[x^2] - ((56*I)/9)*Pi*FF[x^2] - 
        (16*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (-2/9 + ((37*I)/3)*Pi + (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (8*I)*Pi*FF[(1 - x)^(-1)] + ((56*I)/9)*Pi*FF[x^(-2)] + 
        (64*Pi^2*FF[x^(-2)])/9 + (40*FF[x^(-1)])/9 - ((134*I)/9)*Pi*
         FF[x^(-1)] - (64*Pi^2*FF[x^(-1)])/9 - (89*FF[x])/9 - 
        ((134*I)/9)*Pi*FF[x] - (16*Pi^2*FF[x])/9 + 8*FF[x^2] + 
        ((56*I)/9)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/9)*G[{1, 1, 0}, x] + 
      (-56/9 - (50*FF[x^(-2)])/3 - ((16*I)/9)*Pi*FF[x^(-2)] + 
        (28*Pi^2*FF[x^(-2)])/9 + (199*FF[x^(-1)])/9 + 
        ((25*I)/9)*Pi*FF[x^(-1)] - (28*Pi^2*FF[x^(-1)])/9 + (199*FF[x])/9 - 
        ((2*I)/9)*Pi*FF[x] - (28*Pi^2*FF[x])/9 - (50*FF[x^2])/3 + 
        ((56*I)/9)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/9)*G[{1, 1, 1}, x] + 
      (67/3 + (184*FF[(1 - x)^(-2)])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (79*FF[(1 - x)^(-1)])/9 - ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (289*FF[x])/9 - ((40*I)/3)*Pi*FF[x] + (184*FF[x^2])/9 + 
        ((40*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-1 - (56*FF[(1 - x)^(-2)])/9 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (2*FF[(1 - x)^(-1)])/9 + (8*I)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/9 + 
        (8*I)*Pi*FF[x] + (16*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 1}, x] + (-1 - (56*FF[(1 - x)^(-2)])/9 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (2*FF[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (16*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (4 + (112*FF[(1 - x)^(-2)])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (184*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        8*FF[x^(-2)] - 8*FF[x^(-1)] + (95*FF[x])/9 - (8*I)*Pi*FF[x] - 
        (32*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (-14 - 8*FF[(1 - x)^(-2)] - ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        7*FF[(1 - x)^(-1)] + ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 16*FF[x^(-1)] + 
        (22*FF[x])/9 + (16*I)*Pi*FF[x] + (32*FF[x^2])/9 - (16*I)*Pi*FF[x^2])*
       G[{0, 1, 0, 0}, x] + (10/3 + (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (16*FF[(1 - x)^(-1)])/3 - (8*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + 
        (154*FF[x])/9 - ((16*I)/3)*Pi*FF[x] - (160*FF[x^2])/9 + 
        ((16*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (10/3 - (16*FF[(1 - x)^(-1)])/3 - ((8*I)/3)*Pi*FF[x^(-2)] - 
        8*FF[x^(-1)] + ((8*I)/3)*Pi*FF[x^(-1)] + (154*FF[x])/9 - 
        (16*I)*Pi*FF[x] - (160*FF[x^2])/9 + (16*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0}, x] + (-32/3 + (64*FF[(1 - x)^(-1)])/3 - 
        16*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-2)] + (65*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (218*FF[x])/9 + ((16*I)/3)*Pi*FF[x] + 
        (104*FF[x^2])/9 - ((16*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (-70/3 - 16*FF[(1 - x)^(-2)] - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (65*FF[(1 - x)^(-1)])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (64*FF[x^(-1)])/3 + (10*FF[x])/9 + ((16*I)/3)*Pi*FF[x] + 
        (104*FF[x^2])/9 - ((16*I)/3)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (8/3 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (16*FF[x^(-1)])/3 + (166*FF[x])/9 - 
        (16*I)*Pi*FF[x] - (160*FF[x^2])/9 + (16*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1}, x] + (8/3 - 8*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 
        (16*FF[x^(-1)])/3 - (8*I)*Pi*FF[x^(-1)] + (166*FF[x])/9 - 
        ((16*I)/3)*Pi*FF[x] - (160*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 1, 0}, x] + (-8 + 16*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] - 
        ((16*I)/3)*Pi*FF[x^(-2)] + 7*FF[x^(-1)] + ((16*I)/3)*Pi*FF[x^(-1)] - 
        (86*FF[x])/9 + (16*I)*Pi*FF[x] + (32*FF[x^2])/9 - (16*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 1}, x] + (11 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
        (112*FF[x^(-2)])/9 + ((16*I)/3)*Pi*FF[x^(-2)] - (184*FF[x^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[x^(-1)] - (31*FF[x])/9 - (8*I)*Pi*FF[x] - 
        (32*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      ((-56*FF[x^(-2)])/9 - ((8*I)/3)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (25*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (16*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{1, 1, 0, 1}, x] + 
      ((-56*FF[x^(-2)])/9 - (8*I)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/9 + 
        (8*I)*Pi*FF[x^(-1)] - (25*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (16*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (32/3 + (184*FF[x^(-2)])/9 + ((40*I)/3)*Pi*FF[x^(-2)] - 
        (79*FF[x^(-1)])/9 - ((40*I)/3)*Pi*FF[x^(-1)] - (79*FF[x])/9 - 
        ((40*I)/3)*Pi*FF[x] + (184*FF[x^2])/9 + ((40*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + ((112*FF[(1 - x)^(-2)])/3 - 
        (112*FF[(1 - x)^(-1)])/3 - (112*FF[x])/3 + (112*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + ((-40*FF[(1 - x)^(-2)])/3 + 
        (40*FF[(1 - x)^(-1)])/3 + (40*FF[x])/3 - (40*FF[x^2])/3)*
       G[{0, 0, 0, 0, 1}, x] + ((-40*FF[(1 - x)^(-2)])/3 + 
        (40*FF[(1 - x)^(-1)])/3 + (40*FF[x])/3 - (40*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + ((-8*FF[(1 - x)^(-2)])/3 + 
        (8*FF[(1 - x)^(-1)])/3 + 24*FF[x] - 24*FF[x^2])*
       G[{0, 0, 1, 0, 0}, x] + ((-16*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 0, 1, 0, 1}, x] + ((-16*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 0, 1, 1, 0}, x] + ((64*FF[(1 - x)^(-2)])/3 - 
        (64*FF[(1 - x)^(-1)])/3 - (40*FF[x])/3 + (40*FF[x^2])/3)*
       G[{0, 0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
        (8*FF[(1 - x)^(-1)])/3 + (88*FF[x])/3 - (88*FF[x^2])/3)*
       G[{0, 1, 0, 0, 0}, x] + (-8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
        (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
      (-8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 8*FF[x] + 8*FF[x^2])*
       G[{0, 1, 0, 1, 1}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        16*FF[x] + 16*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
      ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 1, 0, 1}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        (16*FF[x])/3 + (16*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (64*FF[x])/3 - 
        (64*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (64*FF[x])/3 - 
        (64*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - 16*FF[x] + 
        16*FF[x^2])*G[{1, 0, 0, 1, 1}, x] + 
      (16*FF[x^(-2)] - 16*FF[x^(-1)] - 8*FF[x] + 8*FF[x^2])*
       G[{1, 0, 1, 0, 0}, x] + (-8*FF[x^(-2)] + 8*FF[x^(-1)] - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
      (-8*FF[x^(-2)] + 8*FF[x^(-1)] - (8*FF[x])/3 + (8*FF[x^2])/3)*
       G[{1, 0, 1, 1, 0}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + 
        (88*FF[x])/3 - (88*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      ((64*FF[x^(-2)])/3 - (64*FF[x^(-1)])/3 - (40*FF[x])/3 + (40*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        (16*FF[x])/3 + (16*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 24*FF[x] - 24*FF[x^2])*
       G[{1, 1, 0, 1, 1}, x] + ((-40*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 + 
        (40*FF[x])/3 - (40*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      ((-40*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 + (40*FF[x])/3 - 
        (40*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      ((112*FF[x^(-2)])/3 - (112*FF[x^(-1)])/3 - (112*FF[x])/3 + 
        (112*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] - (472*Zeta[3])/9 - 
      ((59*I)/3)*Pi*Zeta[3] + (22*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      ((56*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (32*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - (26*FF[(1 - x)^(-1)]*Zeta[3])/
       9 + ((31*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (32*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 
      (106*FF[x]*Zeta[3])/9 + ((160*I)/9)*Pi*FF[x]*Zeta[3] - 
      (4*Pi^2*FF[x]*Zeta[3])/9 + (22*FF[x^2]*Zeta[3])/3 - 
      ((112*I)/9)*Pi*FF[x^2]*Zeta[3] + (4*Pi^2*FF[x^2]*Zeta[3])/9 + 
      G[{1, 0}, x]*(49/18 + ((65*I)/9)*Pi - 6*Pi^2 + 
        ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - 4*Pi^2*FF[(1 - x)^(-2)] - 
        ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + (25*Pi^2*FF[(1 - x)^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-2)] - ((40*I)/9)*Pi*FF[x^(-1)] + 
        6*Pi^2*FF[x^(-1)] + ((4*I)/9)*Pi^3*FF[x^(-1)] + (97*FF[x])/18 - 
        ((40*I)/9)*Pi*FF[x] - (29*Pi^2*FF[x])/6 + ((8*I)/9)*Pi^3*FF[x] - 
        (97*FF[x^2])/18 + 7*Pi^2*FF[x^2] - ((8*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3) + 
      G[{0, 0}, x]*(-49/9 - ((38*I)/9)*Pi + (11*Pi^2)/3 + 
        (97*FF[(1 - x)^(-2)])/18 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        9*Pi^2*FF[(1 - x)^(-2)] + ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (397*FF[(1 - x)^(-1)])/18 + ((89*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (15*Pi^2*FF[(1 - x)^(-1)])/2 - ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
        (203*FF[x])/18 + ((40*I)/9)*Pi*FF[x] - 3*Pi^2*FF[x] - 
        ((20*I)/9)*Pi^3*FF[x] + (97*FF[x^2])/18 + Pi^2*FF[x^2] + 
        ((20*I)/9)*Pi^3*FF[x^2] - 8*FF[(1 - x)^(-2)]*Zeta[3] + 
        8*FF[(1 - x)^(-1)]*Zeta[3] + 8*FF[x]*Zeta[3] - 8*FF[x^2]*Zeta[3]) + 
      G[{1, 1}, x]*(101/9 + ((2*I)/9)*Pi + (5*Pi^2)/3 + (97*FF[x^(-2)])/18 - 
        (8*I)*Pi*FF[x^(-2)] + 9*Pi^2*FF[x^(-2)] + ((20*I)/9)*Pi^3*
         FF[x^(-2)] - (397*FF[x^(-1)])/18 + ((89*I)/9)*Pi*FF[x^(-1)] - 
        (15*Pi^2*FF[x^(-1)])/2 - ((20*I)/9)*Pi^3*FF[x^(-1)] - 
        (397*FF[x])/18 - ((40*I)/9)*Pi*FF[x] + Pi^2*FF[x] - 
        ((4*I)/3)*Pi^3*FF[x] + (97*FF[x^2])/18 + Pi^2*FF[x^2] + 
        ((4*I)/3)*Pi^3*FF[x^2] - (40*FF[x^(-2)]*Zeta[3])/3 + 
        (40*FF[x^(-1)]*Zeta[3])/3 + (8*FF[x]*Zeta[3])/3 - 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 1}, x]*(49/18 + ((25*I)/9)*Pi - 
        (23*Pi^2)/6 + ((8*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        ((40*I)/9)*Pi*FF[(1 - x)^(-1)] + 6*Pi^2*FF[(1 - x)^(-1)] - 
        ((8*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((22*I)/3)*Pi*FF[x^(-2)] - 
        4*Pi^2*FF[x^(-2)] + ((4*I)/9)*Pi^3*FF[x^(-2)] - 
        ((22*I)/3)*Pi*FF[x^(-1)] + (25*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] + (97*FF[x])/18 + ((40*I)/9)*Pi*FF[x] - 
        (55*Pi^2*FF[x])/6 + ((8*I)/3)*Pi^3*FF[x] - (97*FF[x^2])/18 + 
        7*Pi^2*FF[x^2] - ((8*I)/3)*Pi^3*FF[x^2] - 8*FF[(1 - x)^(-2)]*
         Zeta[3] + 8*FF[(1 - x)^(-1)]*Zeta[3] - (32*FF[x]*Zeta[3])/3 + 
        (32*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(-373/18 - ((49*I)/18)*Pi + 
        (10*Pi^2)/9 - ((29*I)/9)*Pi^3 - ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (2*Pi^4*FF[(1 - x)^(-2)])/45 + ((20*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        (2*Pi^4*FF[(1 - x)^(-1)])/45 + ((97*I)/18)*Pi*FF[x^(-2)] - 
        (13*Pi^2*FF[x^(-2)])/3 - ((73*I)/27)*Pi^3*FF[x^(-2)] - 
        (2*Pi^4*FF[x^(-2)])/9 + (373*FF[x^(-1)])/18 - 
        ((97*I)/18)*Pi*FF[x^(-1)] + Pi^2*FF[x^(-1)] + ((109*I)/27)*Pi^3*
         FF[x^(-1)] + (2*Pi^4*FF[x^(-1)])/9 + (373*FF[x])/18 + 
        (23*Pi^2*FF[x])/6 + ((67*I)/27)*Pi^3*FF[x] + (68*Pi^4*FF[x])/135 - 
        4*Pi^2*FF[x^2] - ((28*I)/27)*Pi^3*FF[x^2] - (68*Pi^4*FF[x^2])/135 + 
        (55*Zeta[3])/3 + 8*FF[(1 - x)^(-2)]*Zeta[3] - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 16*FF[(1 - x)^(-1)]*Zeta[3] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (8*I)*Pi*FF[x^(-2)]*Zeta[3] - 
        (26*FF[x^(-1)]*Zeta[3])/3 - (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 
        (17*FF[x]*Zeta[3])/9 + ((8*I)/3)*Pi*FF[x]*Zeta[3] - 
        (16*FF[x^2]*Zeta[3])/9 - ((8*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      G[{0}, x]*(((-49*I)/18)*Pi + (17*Pi^2)/18 + (I/2)*Pi^3 + 
        ((97*I)/18)*Pi*FF[(1 - x)^(-2)] - (13*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (I/3)*Pi^3*FF[(1 - x)^(-2)] - (4*Pi^4*FF[(1 - x)^(-2)])/135 + 
        (373*FF[(1 - x)^(-1)])/18 - ((97*I)/18)*Pi*FF[(1 - x)^(-1)] + 
        Pi^2*FF[(1 - x)^(-1)] + ((7*I)/18)*Pi^3*FF[(1 - x)^(-1)] + 
        (4*Pi^4*FF[(1 - x)^(-1)])/135 - ((4*I)/9)*Pi^3*FF[x^(-1)] - 
        (373*FF[x])/18 + (25*Pi^2*FF[x])/6 - ((55*I)/27)*Pi^3*FF[x] + 
        (4*Pi^4*FF[x])/135 - 4*Pi^2*FF[x^2] + ((28*I)/27)*Pi^3*FF[x^2] - 
        (4*Pi^4*FF[x^2])/135 + Zeta[3] - (128*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
        (119*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((32*I)/3)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] + (137*FF[x]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[x]*Zeta[3] - 
        (128*FF[x^2]*Zeta[3])/9 - ((40*I)/3)*Pi*FF[x^2]*Zeta[3]) - 
      (56*FF[(1 - x)^(-2)]*Zeta[5])/3 + (56*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (56*FF[x]*Zeta[5])/3 - (56*FF[x^2]*Zeta[5])/3) + 
    COLOR[CA*NfV2]*(((6080*I)/27)*Pi - (28091*Pi^2)/432 - ((43*I)/8)*Pi^3 - 
      (811*Pi^4)/1080 + ((2957*I)/324)*Pi^3*FF[(1 - x)^(-2)] - 
      (943*Pi^4*FF[(1 - x)^(-2)])/540 + ((83*I)/270)*Pi^5*FF[(1 - x)^(-2)] - 
      ((41087*I)/216)*Pi*FF[(1 - x)^(-1)] + (15065*Pi^2*FF[(1 - x)^(-1)])/
       324 - ((308*I)/81)*Pi^3*FF[(1 - x)^(-1)] + 
      (3161*Pi^4*FF[(1 - x)^(-1)])/2160 - ((83*I)/270)*Pi^5*
       FF[(1 - x)^(-1)] - ((41087*I)/216)*Pi*FF[x^(-1)] + 
      (15065*Pi^2*FF[x^(-1)])/324 + ((11*I)/108)*Pi^3*FF[x^(-1)] + 
      (257*Pi^4*FF[x^(-1)])/135 + (247*Pi^2*FF[x])/6 - 
      ((469*I)/54)*Pi^3*FF[x] - (611*Pi^4*FF[x])/540 - 
      ((119*I)/270)*Pi^5*FF[x] - (247*Pi^2*FF[x^2])/6 + 
      ((523*I)/54)*Pi^3*FF[x^2] + (29*Pi^4*FF[x^2])/15 + 
      ((119*I)/270)*Pi^5*FF[x^2] + (113/12 - ((55*I)/3)*Pi + 
        (791*FF[(1 - x)^(-2)])/6 - ((313*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        6*Pi^2*FF[(1 - x)^(-2)] - (807*FF[(1 - x)^(-1)])/4 + 
        ((1019*I)/18)*Pi*FF[(1 - x)^(-1)] + 6*Pi^2*FF[(1 - x)^(-1)] - 
        (833*FF[x])/12 + ((106*I)/9)*Pi*FF[x] + 2*Pi^2*FF[x] + 
        (159*FF[x^2])/2 - ((127*I)/9)*Pi*FF[x^2] - 2*Pi^2*FF[x^2])*
       G[{0, 0, 0}, x] + (25/2 - ((97*I)/3)*Pi + (52*FF[(1 - x)^(-2)])/27 + 
        ((59*I)/9)*Pi*FF[(1 - x)^(-2)] - (58*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (2539*FF[(1 - x)^(-1)])/108 + ((373*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (58*Pi^2*FF[(1 - x)^(-1)])/3 - (22*I)*Pi*FF[x^(-2)] - 
        (4*FF[x^(-1)])/3 + ((92*I)/3)*Pi*FF[x^(-1)] + (147*FF[x])/4 + 
        ((4*I)/3)*Pi*FF[x] + (4*Pi^2*FF[x])/3 - (149*FF[x^2])/6 - 
        ((5*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*G[{0, 0, 1}, x] + 
      (25/2 + ((112*I)/3)*Pi + (52*FF[(1 - x)^(-2)])/27 + 
        ((208*I)/9)*Pi*FF[(1 - x)^(-2)] - (4*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (2539*FF[(1 - x)^(-1)])/108 - ((304*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (4*Pi^2*FF[(1 - x)^(-1)])/3 + ((4*I)/9)*Pi*FF[x^(-2)] - 
        (16*Pi^2*FF[x^(-2)])/9 - (4*FF[x^(-1)])/3 - ((833*I)/18)*Pi*
         FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/9 + (147*FF[x])/4 - 
        ((164*I)/9)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (149*FF[x^2])/6 + 
        ((149*I)/9)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (-481/12 + (18*I)*Pi - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (56*Pi^2*FF[(1 - x)^(-2)])/9 + (668*FF[(1 - x)^(-1)])/9 - 
        ((127*I)/6)*Pi*FF[(1 - x)^(-1)] - (56*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (317*FF[x^(-2)])/6 + (24*I)*Pi*FF[x^(-2)] + (14*Pi^2*FF[x^(-2)])/9 + 
        (2717*FF[x^(-1)])/36 - ((75*I)/2)*Pi*FF[x^(-1)] - 
        (14*Pi^2*FF[x^(-1)])/9 + (287*FF[x])/12 - ((2*I)/9)*Pi*FF[x] - 
        (26*Pi^2*FF[x])/9 - (179*FF[x^2])/6 - ((7*I)/9)*Pi*FF[x^2] + 
        (26*Pi^2*FF[x^2])/9)*G[{0, 1, 1}, x] + 
      (-46 + (17*I)*Pi - (317*FF[(1 - x)^(-2)])/6 + 
        (24*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (2717*FF[(1 - x)^(-1)])/36 - ((75*I)/2)*Pi*FF[(1 - x)^(-1)] - 
        (14*Pi^2*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] + 
        (56*Pi^2*FF[x^(-2)])/9 + (668*FF[x^(-1)])/9 - 
        ((127*I)/6)*Pi*FF[x^(-1)] - (56*Pi^2*FF[x^(-1)])/9 + (143*FF[x])/4 + 
        ((16*I)/9)*Pi*FF[x] - (26*Pi^2*FF[x])/9 - (179*FF[x^2])/6 - 
        ((7*I)/9)*Pi*FF[x^2] + (26*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (293/12 + ((107*I)/3)*Pi + ((4*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (16*Pi^2*FF[(1 - x)^(-2)])/9 - (4*FF[(1 - x)^(-1)])/3 - 
        ((833*I)/18)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (52*FF[x^(-2)])/27 + ((208*I)/9)*Pi*FF[x^(-2)] - 
        (4*Pi^2*FF[x^(-2)])/3 - (2539*FF[x^(-1)])/108 - 
        ((304*I)/9)*Pi*FF[x^(-1)] + (4*Pi^2*FF[x^(-1)])/3 + (155*FF[x])/12 - 
        ((134*I)/9)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (149*FF[x^2])/6 + 
        ((149*I)/9)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (293/12 - ((98*I)/3)*Pi - (22*I)*Pi*FF[(1 - x)^(-2)] - 
        (4*FF[(1 - x)^(-1)])/3 + ((92*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (52*FF[x^(-2)])/27 + ((59*I)/9)*Pi*FF[x^(-2)] - 
        (58*Pi^2*FF[x^(-2)])/3 - (2539*FF[x^(-1)])/108 + 
        ((373*I)/9)*Pi*FF[x^(-1)] + (58*Pi^2*FF[x^(-1)])/3 + (155*FF[x])/12 + 
        (2*I)*Pi*FF[x] + (4*Pi^2*FF[x])/3 - (149*FF[x^2])/6 - 
        ((5*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
      (39/2 - ((62*I)/3)*Pi + (791*FF[x^(-2)])/6 - ((313*I)/9)*Pi*
         FF[x^(-2)] - 6*Pi^2*FF[x^(-2)] - (807*FF[x^(-1)])/4 + 
        ((1019*I)/18)*Pi*FF[x^(-1)] + 6*Pi^2*FF[x^(-1)] - (1075*FF[x])/12 + 
        ((148*I)/9)*Pi*FF[x] + 2*Pi^2*FF[x] + (159*FF[x^2])/2 - 
        ((127*I)/9)*Pi*FF[x^2] - 2*Pi^2*FF[x^2])*G[{1, 1, 1}, x] + 
      (-42 - (784*FF[(1 - x)^(-2)])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (1009*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (496*FF[x])/9 + ((4*I)/3)*Pi*FF[x] - (406*FF[x^2])/9 - 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-13/3 - (41*FF[(1 - x)^(-2)])/9 + ((136*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (349*FF[(1 - x)^(-1)])/18 - ((136*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (94*FF[x])/9 - ((16*I)/3)*Pi*FF[x] + (19*FF[x^2])/9 + 
        ((16*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (-13/3 - (41*FF[(1 - x)^(-2)])/9 + (349*FF[(1 - x)^(-1)])/18 - 
        (94*FF[x])/9 - ((8*I)/3)*Pi*FF[x] + (19*FF[x^2])/9 + 
        ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (-28 + (92*FF[(1 - x)^(-2)])/9 - (28*I)*Pi*FF[(1 - x)^(-2)] + 
        (575*FF[(1 - x)^(-1)])/18 + (28*I)*Pi*FF[(1 - x)^(-1)] - 
        22*FF[x^(-2)] + (92*FF[x^(-1)])/3 - (8*FF[x])/3 + (4*I)*Pi*FF[x] + 
        (20*FF[x^2])/3 - (4*I)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (116/3 + (212*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (625*FF[(1 - x)^(-1)])/18 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        48*FF[x^(-1)] - (130*FF[x])/9 - ((28*I)/3)*Pi*FF[x] + 
        (136*FF[x^2])/9 + ((28*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 0}, x] + 
      (-4/3 - (4*FF[(1 - x)^(-2)])/3 - (44*I)*Pi*FF[(1 - x)^(-2)] + 
        (65*FF[(1 - x)^(-1)])/6 + (44*I)*Pi*FF[(1 - x)^(-1)] + 
        (4*FF[x^(-2)])/9 + (31*FF[x^(-1)])/18 - (164*FF[x])/9 + 
        ((40*I)/3)*Pi*FF[x] + (107*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 0, 1}, x] + (-4/3 - (4*FF[(1 - x)^(-2)])/3 - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + (65*FF[(1 - x)^(-1)])/6 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*FF[x^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[x^(-2)] + (31*FF[x^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[x^(-1)] - (164*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (107*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
      (130/3 - 64*FF[(1 - x)^(-1)] + 48*FF[x^(-2)] - 
        ((4*I)/3)*Pi*FF[x^(-2)] - (221*FF[x^(-1)])/3 + 
        ((4*I)/3)*Pi*FF[x^(-1)] + 14*FF[x] - ((28*I)/3)*Pi*FF[x] - 
        (14*FF[x^2])/3 + ((28*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (158/3 + 48*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (221*FF[(1 - x)^(-1)])/3 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        64*FF[x^(-1)] - (14*FF[x])/3 - ((28*I)/3)*Pi*FF[x] - (14*FF[x^2])/3 + 
        ((28*I)/3)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (-23/3 + (4*FF[(1 - x)^(-2)])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (31*FF[(1 - x)^(-1)])/18 - ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (4*FF[x^(-2)])/3 - ((4*I)/3)*Pi*FF[x^(-2)] + (65*FF[x^(-1)])/6 + 
        ((4*I)/3)*Pi*FF[x^(-1)] - (50*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (107*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{1, 0, 0, 1}, x] + 
      (-23/3 + (4*FF[(1 - x)^(-2)])/9 + (31*FF[(1 - x)^(-1)])/18 - 
        (4*FF[x^(-2)])/3 - (44*I)*Pi*FF[x^(-2)] + (65*FF[x^(-1)])/6 + 
        (44*I)*Pi*FF[x^(-1)] - (50*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (107*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (118/3 - 48*FF[(1 - x)^(-1)] + (212*FF[x^(-2)])/9 - 
        ((4*I)/3)*Pi*FF[x^(-2)] - (625*FF[x^(-1)])/18 + 
        ((4*I)/3)*Pi*FF[x^(-1)] - (142*FF[x])/9 - ((28*I)/3)*Pi*FF[x] + 
        (136*FF[x^2])/9 + ((28*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 1}, x] + 
      (-24 - 22*FF[(1 - x)^(-2)] + (92*FF[(1 - x)^(-1)])/3 + 
        (92*FF[x^(-2)])/9 - (28*I)*Pi*FF[x^(-2)] + (575*FF[x^(-1)])/18 + 
        (28*I)*Pi*FF[x^(-1)] - (32*FF[x])/3 + (4*I)*Pi*FF[x] + 
        (20*FF[x^2])/3 - (4*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      (-38/3 - (41*FF[x^(-2)])/9 + (349*FF[x^(-1)])/18 + (56*FF[x])/9 - 
        ((8*I)/3)*Pi*FF[x] + (19*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0, 1}, x] + (-38/3 - (41*FF[x^(-2)])/9 + 
        ((136*I)/3)*Pi*FF[x^(-2)] + (349*FF[x^(-1)])/18 - 
        ((136*I)/3)*Pi*FF[x^(-1)] + (56*FF[x])/9 - ((16*I)/3)*Pi*FF[x] + 
        (19*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (-32 - (784*FF[x^(-2)])/9 + ((16*I)/3)*Pi*FF[x^(-2)] + 
        (1009*FF[x^(-1)])/9 - ((16*I)/3)*Pi*FF[x^(-1)] + (316*FF[x])/9 + 
        ((4*I)/3)*Pi*FF[x] - (406*FF[x^2])/9 - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + ((-32*FF[(1 - x)^(-2)])/3 + 
        (32*FF[(1 - x)^(-1)])/3 + (32*FF[x])/3 - (32*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + ((40*FF[(1 - x)^(-2)])/3 - 
        (40*FF[(1 - x)^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 0, 0, 0, 1}, x] + ((40*FF[(1 - x)^(-2)])/3 - 
        (40*FF[(1 - x)^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + ((112*FF[(1 - x)^(-2)])/3 - 
        (112*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 0, 0, 1, 1}, x] + ((4*FF[(1 - x)^(-2)])/3 - 
        (4*FF[(1 - x)^(-1)])/3 - 8*FF[x] + 8*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
      (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 0, 1, 0, 1}, x] + (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (8*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
      (-64*FF[(1 - x)^(-2)] + 64*FF[(1 - x)^(-1)] + (28*FF[x])/3 - 
        (28*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (44*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
      (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 0, 1}, x] + (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (8*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (-48*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + (40*FF[x])/3 - 
        (40*FF[x^2])/3)*G[{0, 1, 0, 1, 1}, x] + 
      ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + 16*FF[x^(-2)] - 
        16*FF[x^(-1)] + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{0, 1, 1, 0, 0}, x] + ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{0, 1, 1, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        (56*FF[x])/3 + (56*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 - (56*FF[x])/3 + 
        (56*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - (4*FF[x^(-2)])/3 + 
        (4*FF[x^(-1)])/3 + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 0, 0, 1, 1}, x] + (-48*FF[x^(-2)] + 48*FF[x^(-1)] + 
        (40*FF[x])/3 - (40*FF[x^2])/3)*G[{1, 0, 1, 0, 0}, x] + 
      (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 0, 1}, x] + (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (44*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (-64*FF[x^(-2)] + 64*FF[x^(-1)] + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 1, 0, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        8*FF[x] + 8*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
      ((112*FF[x^(-2)])/3 - (112*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{1, 1, 1, 0, 0}, x] + ((40*FF[x^(-2)])/3 - (40*FF[x^(-1)])/3 - 
        (20*FF[x])/3 + (20*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      ((40*FF[x^(-2)])/3 - (40*FF[x^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{1, 1, 1, 1, 0}, x] + ((-32*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3 + 
        (32*FF[x])/3 - (32*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
      (875*Zeta[3])/18 + (34*I)*Pi*Zeta[3] - (2957*FF[(1 - x)^(-2)]*Zeta[3])/
       54 + ((77*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (224*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + (2489*FF[(1 - x)^(-1)]*Zeta[3])/
       54 - ((203*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (224*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + (68*FF[x^(-1)]*Zeta[3])/3 + 
      (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 11*FF[x]*Zeta[3] - 
      ((284*I)/9)*Pi*FF[x]*Zeta[3] - 6*Pi^2*FF[x]*Zeta[3] + 
      5*FF[x^2]*Zeta[3] + ((320*I)/9)*Pi*FF[x^2]*Zeta[3] + 
      6*Pi^2*FF[x^2]*Zeta[3] + G[{1, 0}, x]*(-727/72 - ((75*I)/4)*Pi + 
        (511*Pi^2)/36 - ((317*I)/6)*Pi*FF[(1 - x)^(-2)] + 
        (317*Pi^2*FF[(1 - x)^(-2)])/27 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
        (100*FF[(1 - x)^(-1)])/27 + ((2701*I)/36)*Pi*FF[(1 - x)^(-1)] - 
        (1775*Pi^2*FF[(1 - x)^(-1)])/108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((52*I)/27)*Pi*FF[x^(-2)] - (7*Pi^2*FF[x^(-2)])/27 + 
        ((8*I)/3)*Pi^3*FF[x^(-2)] + (100*FF[x^(-1)])/27 + 
        ((5573*I)/108)*Pi*FF[x^(-1)] - (542*Pi^2*FF[x^(-1)])/27 - 
        ((8*I)/3)*Pi^3*FF[x^(-1)] - (247*FF[x])/3 + ((361*I)/27)*Pi*FF[x] + 
        (73*Pi^2*FF[x])/54 - ((32*I)/9)*Pi^3*FF[x] + (247*FF[x^2])/3 - 
        ((523*I)/27)*Pi*FF[x^2] - (247*Pi^2*FF[x^2])/54 + 
        ((32*I)/9)*Pi^3*FF[x^2] - (8*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (8*FF[(1 - x)^(-1)]*Zeta[3])/3 - 8*FF[x^(-2)]*Zeta[3] + 
        8*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3) + 
      G[{0, 1}, x]*(-727/72 - ((99*I)/4)*Pi + (395*Pi^2)/36 + 
        ((52*I)/27)*Pi*FF[(1 - x)^(-2)] - (7*Pi^2*FF[(1 - x)^(-2)])/27 - 
        ((40*I)/9)*Pi^3*FF[(1 - x)^(-2)] + (100*FF[(1 - x)^(-1)])/27 + 
        ((5573*I)/108)*Pi*FF[(1 - x)^(-1)] - (542*Pi^2*FF[(1 - x)^(-1)])/27 + 
        ((40*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((317*I)/6)*Pi*FF[x^(-2)] + 
        (317*Pi^2*FF[x^(-2)])/27 - (2*I)*Pi^3*FF[x^(-2)] + 
        (100*FF[x^(-1)])/27 + ((2701*I)/36)*Pi*FF[x^(-1)] - 
        (1775*Pi^2*FF[x^(-1)])/108 + (2*I)*Pi^3*FF[x^(-1)] - (247*FF[x])/3 + 
        ((685*I)/27)*Pi*FF[x] + (421*Pi^2*FF[x])/54 - ((8*I)/3)*Pi^3*FF[x] + 
        (247*FF[x^2])/3 - ((523*I)/27)*Pi*FF[x^2] - (247*Pi^2*FF[x^2])/54 + 
        ((8*I)/3)*Pi^3*FF[x^2] + (104*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (104*FF[(1 - x)^(-1)]*Zeta[3])/3 + (32*FF[x^(-2)]*Zeta[3])/3 - 
        (32*FF[x^(-1)]*Zeta[3])/3 - (8*FF[x]*Zeta[3])/3 + 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 0}, x]*(737/24 + ((707*I)/36)*Pi - 
        (227*Pi^2)/36 - (8009*FF[(1 - x)^(-2)])/72 + ((1952*I)/27)*Pi*
         FF[(1 - x)^(-2)] - (839*Pi^2*FF[(1 - x)^(-2)])/108 - 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + (4237*FF[(1 - x)^(-1)])/18 - 
        ((3047*I)/27)*Pi*FF[(1 - x)^(-1)] + (635*Pi^2*FF[(1 - x)^(-1)])/108 + 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((4*I)/3)*Pi*FF[x^(-1)] + 
        (56*Pi^2*FF[x^(-1)])/9 - (25*FF[x])/9 - ((571*I)/27)*Pi*FF[x] + 
        (371*Pi^2*FF[x])/54 - ((4*I)/9)*Pi^3*FF[x] - (247*FF[x^2])/3 + 
        ((523*I)/27)*Pi*FF[x^2] - (131*Pi^2*FF[x^2])/54 + 
        ((4*I)/9)*Pi^3*FF[x^2] + (16*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (16*FF[(1 - x)^(-1)]*Zeta[3])/3 - (16*FF[x]*Zeta[3])/3 + 
        (16*FF[x^2]*Zeta[3])/3) + G[{1, 1}, x]*(-3917/72 + ((643*I)/36)*Pi - 
        (67*Pi^2)/36 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (56*Pi^2*FF[(1 - x)^(-1)])/9 - (8009*FF[x^(-2)])/72 + 
        ((1952*I)/27)*Pi*FF[x^(-2)] - (839*Pi^2*FF[x^(-2)])/108 - 
        ((70*I)/9)*Pi^3*FF[x^(-2)] + (4237*FF[x^(-1)])/18 - 
        ((3047*I)/27)*Pi*FF[x^(-1)] + (635*Pi^2*FF[x^(-1)])/108 + 
        ((70*I)/9)*Pi^3*FF[x^(-1)] + (1507*FF[x])/9 - ((475*I)/27)*Pi*FF[x] - 
        (109*Pi^2*FF[x])/54 - (247*FF[x^2])/3 + ((523*I)/27)*Pi*FF[x^2] - 
        (131*Pi^2*FF[x^2])/54 + (152*FF[x^(-2)]*Zeta[3])/3 - 
        (152*FF[x^(-1)]*Zeta[3])/3 - 8*FF[x]*Zeta[3] + 8*FF[x^2]*Zeta[3]) + 
      G[{1}, x]*(204 + ((1403*I)/54)*Pi - (442*Pi^2)/27 + (6*I)*Pi^3 + 
        ((101*I)/27)*Pi^3*FF[(1 - x)^(-2)] - (38*Pi^4*FF[(1 - x)^(-2)])/135 + 
        ((100*I)/27)*Pi*FF[(1 - x)^(-1)] - (223*Pi^2*FF[(1 - x)^(-1)])/27 - 
        ((1097*I)/108)*Pi^3*FF[(1 - x)^(-1)] + (38*Pi^4*FF[(1 - x)^(-1)])/
         135 - ((8009*I)/72)*Pi*FF[x^(-2)] + (8009*Pi^2*FF[x^(-2)])/324 + 
        ((515*I)/108)*Pi^3*FF[x^(-2)] + (257*Pi^4*FF[x^(-2)])/135 - 
        (41087*FF[x^(-1)])/216 + ((4112*I)/27)*Pi*FF[x^(-1)] - 
        (2941*Pi^2*FF[x^(-1)])/162 - ((1361*I)/108)*Pi^3*FF[x^(-1)] - 
        (257*Pi^4*FF[x^(-1)])/135 - 204*FF[x] - ((233*I)/27)*Pi*FF[x] + 
        (187*Pi^2*FF[x])/216 + ((100*I)/27)*Pi^3*FF[x] + 
        (61*Pi^4*FF[x])/270 + (149*Pi^2*FF[x^2])/12 - ((119*I)/54)*Pi^3*
         FF[x^2] - (61*Pi^4*FF[x^2])/270 - 64*Zeta[3] - 
        (202*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] + (1241*FF[(1 - x)^(-1)]*Zeta[3])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 4*FF[x^(-2)]*Zeta[3] + 
        (8*I)*Pi*FF[x^(-2)]*Zeta[3] + 47*FF[x^(-1)]*Zeta[3] - 
        (8*I)*Pi*FF[x^(-1)]*Zeta[3] + 22*FF[x]*Zeta[3] + 
        ((28*I)/3)*Pi*FF[x]*Zeta[3] - 13*FF[x^2]*Zeta[3] - 
        ((28*I)/3)*Pi*FF[x^2]*Zeta[3]) + G[{0}, x]*(((937*I)/54)*Pi - 
        (667*Pi^2)/216 - ((37*I)/9)*Pi^3 - ((8009*I)/72)*Pi*
         FF[(1 - x)^(-2)] + (8009*Pi^2*FF[(1 - x)^(-2)])/324 + 
        ((217*I)/108)*Pi^3*FF[(1 - x)^(-2)] - (137*Pi^4*FF[(1 - x)^(-2)])/
         270 - (41087*FF[(1 - x)^(-1)])/216 + ((4112*I)/27)*Pi*
         FF[(1 - x)^(-1)] - (2941*Pi^2*FF[(1 - x)^(-1)])/162 - 
        ((7*I)/108)*Pi^3*FF[(1 - x)^(-1)] + (137*Pi^4*FF[(1 - x)^(-1)])/270 + 
        ((100*I)/27)*Pi*FF[x^(-1)] - (223*Pi^2*FF[x^(-1)])/27 + 
        ((8*I)/3)*Pi^3*FF[x^(-1)] + 204*FF[x] + ((233*I)/27)*Pi*FF[x] - 
        (5551*Pi^2*FF[x])/216 + ((107*I)/27)*Pi^3*FF[x] + 
        (77*Pi^4*FF[x])/270 + (149*Pi^2*FF[x^2])/12 - ((283*I)/54)*Pi^3*
         FF[x^2] - (77*Pi^4*FF[x^2])/270 + (44*Zeta[3])/3 + 
        (185*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (254*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
        ((20*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 8*FF[x^(-1)]*Zeta[3] - 
        (140*FF[x]*Zeta[3])/9 + ((44*I)/3)*Pi*FF[x]*Zeta[3] + 
        (47*FF[x^2]*Zeta[3])/9 - ((44*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      (136*FF[(1 - x)^(-2)]*Zeta[5])/3 - (136*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (4*FF[x]*Zeta[5])/3 - (4*FF[x^2]*Zeta[5])/3)), 
 ((-2*I)/3)*Pi*COLOR[Nf*NfV2] + COLOR[CA*NfV2]*(((26*I)/3)*Pi - (3*Pi^2)/4 - 
    ((11*I)/2)*Pi*FF[(1 - x)^(-1)] - ((11*I)/2)*Pi*FF[x^(-1)] + 
    (5*Pi^2*FF[x])/2 - (5*Pi^2*FF[x^2])/2 + 
    ((-I)*Pi - ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - (11*FF[(1 - x)^(-1)])/2 + 
      (7*I)*Pi*FF[(1 - x)^(-1)] + 5*FF[x])*G[{0}, x] + 
    (5 - I*Pi - ((11*I)/2)*Pi*FF[x^(-2)] - (11*FF[x^(-1)])/2 + 
      (7*I)*Pi*FF[x^(-1)] - 5*FF[x])*G[{1}, x] + 
    (-5/2 - (11*FF[(1 - x)^(-2)])/2 + 7*FF[(1 - x)^(-1)] + 5*FF[x] - 
      5*FF[x^2])*G[{0, 0}, x] + (3/2 - 5*FF[x] + 5*FF[x^2])*G[{0, 1}, x] + 
    (3/2 - 5*FF[x] + 5*FF[x^2])*G[{1, 0}, x] + 
    (-5/2 - (11*FF[x^(-2)])/2 + 7*FF[x^(-1)] + 5*FF[x] - 5*FF[x^2])*
     G[{1, 1}, x]) + COLOR[CF*NfV2]*((-2*I)*Pi + Pi^2/2 + 
    (2*I)*Pi*FF[(1 - x)^(-1)] + (2*I)*Pi*FF[x^(-1)] - Pi^2*FF[x] + 
    Pi^2*FF[x^2] + (I*Pi + (2*I)*Pi*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)] - 
      (2*I)*Pi*FF[(1 - x)^(-1)] - 2*FF[x])*G[{0}, x] + 
    (-2 + I*Pi + (2*I)*Pi*FF[x^(-2)] + 2*FF[x^(-1)] - (2*I)*Pi*FF[x^(-1)] + 
      2*FF[x])*G[{1}, x] + (2 + 2*FF[(1 - x)^(-2)] - 2*FF[(1 - x)^(-1)] - 
      2*FF[x] + 2*FF[x^2])*G[{0, 0}, x] + (-1 + 2*FF[x] - 2*FF[x^2])*
     G[{0, 1}, x] + (-1 + 2*FF[x] - 2*FF[x^2])*G[{1, 0}, x] + 
    (2 + 2*FF[x^(-2)] - 2*FF[x^(-1)] - 2*FF[x] + 2*FF[x^2])*G[{1, 1}, x]) + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (19*Pi^2)/18 - 
      (4*Pi^2*FF[(1 - x)^(-1)])/9 - (4*Pi^2*FF[x^(-1)])/9 - 
      ((2*I)/9)*Pi^3*FF[x] + ((2*I)/9)*Pi^3*FF[x^2] + 
      (((2*I)/9)*Pi - (4*Pi^2*FF[(1 - x)^(-2)])/9 + 
        ((4*I)/9)*Pi*FF[(1 - x)^(-1)] + (4*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((4*I)/9)*Pi*FF[x])*G[{0}, x] + 
      (((-2*I)/9)*Pi - (4*Pi^2*FF[x^(-2)])/9 + ((4*I)/9)*Pi*FF[x^(-1)] + 
        (4*Pi^2*FF[x^(-1)])/9 + ((4*I)/9)*Pi*FF[x])*G[{1}, x] + 
      (((4*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 0}, x] + 
      (((4*I)/9)*Pi*FF[x] - ((4*I)/9)*Pi*FF[x^2])*G[{0, 1}, x] + 
      (((4*I)/9)*Pi*FF[x] - ((4*I)/9)*Pi*FF[x^2])*G[{1, 0}, x] + 
      (((4*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{1, 1}, x]) + 
    COLOR[CA*NfV2]*(((827*I)/18)*Pi - (985*Pi^2)/72 + ((10*I)/9)*Pi^3 + 
      ((103*I)/54)*Pi^3*FF[(1 - x)^(-2)] - (38*Pi^4*FF[(1 - x)^(-2)])/135 - 
      ((1423*I)/36)*Pi*FF[(1 - x)^(-1)] + (433*Pi^2*FF[(1 - x)^(-1)])/54 - 
      ((191*I)/108)*Pi^3*FF[(1 - x)^(-1)] + (38*Pi^4*FF[(1 - x)^(-1)])/135 - 
      ((1423*I)/36)*Pi*FF[x^(-1)] + (433*Pi^2*FF[x^(-1)])/54 - 
      (2*I)*Pi^3*FF[x^(-1)] + (59*Pi^2*FF[x])/4 - (23*Pi^4*FF[x])/90 - 
      (59*Pi^2*FF[x^2])/4 - ((2*I)/9)*Pi^3*FF[x^2] + (23*Pi^4*FF[x^2])/90 + 
      (7/4 + ((11*I)/3)*Pi - (337*FF[(1 - x)^(-2)])/12 + 
        (13*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (293*FF[(1 - x)^(-1)])/6 - ((109*I)/6)*Pi*FF[(1 - x)^(-1)] - 
        (14*Pi^2*FF[(1 - x)^(-1)])/9 + (89*FF[x])/6 - ((8*I)/9)*Pi*FF[x] - 
        (2*Pi^2*FF[x])/9 - (59*FF[x^2])/2 - ((4*I)/9)*Pi*FF[x^2] + 
        (2*Pi^2*FF[x^2])/9)*G[{0, 0}, x] + 
      (7/4 - ((10*I)/3)*Pi + ((4*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (16*Pi^2*FF[(1 - x)^(-2)])/9 + (4*FF[(1 - x)^(-1)])/9 + 
        ((205*I)/18)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (11*I)*Pi*FF[x^(-2)] + (4*FF[x^(-1)])/9 + (10*I)*Pi*FF[x^(-1)] - 
        (59*FF[x])/2 - ((16*I)/9)*Pi*FF[x] + (2*Pi^2*FF[x])/9 + 
        (59*FF[x^2])/2 + ((4*I)/9)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9)*
       G[{0, 1}, x] + (7/4 - ((14*I)/3)*Pi - (11*I)*Pi*FF[(1 - x)^(-2)] + 
        (4*FF[(1 - x)^(-1)])/9 + (10*I)*Pi*FF[(1 - x)^(-1)] + 
        ((4*I)/9)*Pi*FF[x^(-2)] - (16*Pi^2*FF[x^(-2)])/9 + (4*FF[x^(-1)])/9 + 
        ((205*I)/18)*Pi*FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/9 - (59*FF[x])/2 + 
        ((8*I)/9)*Pi*FF[x] + (2*Pi^2*FF[x])/9 + (59*FF[x^2])/2 + 
        ((4*I)/9)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9)*G[{1, 0}, x] + 
      (-155/12 + ((7*I)/3)*Pi - (337*FF[x^(-2)])/12 + (13*I)*Pi*FF[x^(-2)] + 
        (14*Pi^2*FF[x^(-2)])/9 + (293*FF[x^(-1)])/6 - 
        ((109*I)/6)*Pi*FF[x^(-1)] - (14*Pi^2*FF[x^(-1)])/9 + (265*FF[x])/6 + 
        ((16*I)/9)*Pi*FF[x] - (2*Pi^2*FF[x])/9 - (59*FF[x^2])/2 - 
        ((4*I)/9)*Pi*FF[x^2] + (2*Pi^2*FF[x^2])/9)*G[{1, 1}, x] + 
      (9 + 26*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        30*FF[(1 - x)^(-1)] + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 25*FF[x] + 
        24*FF[x^2])*G[{0, 0, 0}, x] + (-1/3 + (4*FF[(1 - x)^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - (83*FF[(1 - x)^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)] + (35*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        12*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (-1/3 + (4*FF[(1 - x)^(-2)])/9 - (83*FF[(1 - x)^(-1)])/18 + 
        (35*FF[x])/3 - 12*FF[x^2])*G[{0, 1, 0}, x] + 
      (-6 + 16*FF[(1 - x)^(-1)] - 11*FF[x^(-2)] + 10*FF[x^(-1)] - FF[x] + 
        ((8*I)/3)*Pi*FF[x] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
      (-7 - 11*FF[(1 - x)^(-2)] + 10*FF[(1 - x)^(-1)] + 16*FF[x^(-1)] + 
        FF[x] + ((8*I)/3)*Pi*FF[x] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (-2/3 + (4*FF[x^(-2)])/9 - (83*FF[x^(-1)])/18 + (37*FF[x])/3 - 
        12*FF[x^2])*G[{1, 0, 1}, x] + (-2/3 + (4*FF[x^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[x^(-2)] - (83*FF[x^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[x^(-1)] + (37*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        12*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (8 + 26*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-2)] - 30*FF[x^(-1)] + 
        ((4*I)/3)*Pi*FF[x^(-1)] - 23*FF[x] + 24*FF[x^2])*G[{1, 1, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 4*FF[x] + 4*FF[x^2])*
       G[{0, 0, 1, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + (4*FF[x] - 4*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (4*FF[x] - 4*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
      ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
      ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1}, x] + 
      (16*FF[x^(-2)] - 16*FF[x^(-1)] - 4*FF[x] + 4*FF[x^2])*
       G[{1, 1, 0, 0}, x] + ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{1, 1, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        (4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + (19*Zeta[3])/3 - 
      (103*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (167*FF[(1 - x)^(-1)]*Zeta[3])/18 - 
      ((40*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (32*FF[x^(-1)]*Zeta[3])/3 + 
      (40*FF[x]*Zeta[3])/3 - 12*FF[x^2]*Zeta[3] + 
      G[{1}, x]*(217/6 + (I/18)*Pi + (13*Pi^2)/9 + ((4*I)/9)*Pi*
         FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((337*I)/12)*Pi*FF[x^(-2)] + (337*Pi^2*FF[x^(-2)])/54 - 
        (2*I)*Pi^3*FF[x^(-2)] - (1423*FF[x^(-1)])/36 + 
        ((215*I)/6)*Pi*FF[x^(-1)] - (485*Pi^2*FF[x^(-1)])/108 + 
        (2*I)*Pi^3*FF[x^(-1)] - (217*FF[x])/6 + ((20*I)/9)*Pi*FF[x] - 
        (109*Pi^2*FF[x])/18 + ((8*I)/9)*Pi^3*FF[x] + 6*Pi^2*FF[x^2] - 
        ((8*I)/9)*Pi^3*FF[x^2] + (32*FF[x^(-2)]*Zeta[3])/3 - 
        (32*FF[x^(-1)]*Zeta[3])/3) + G[{0}, x]*(((41*I)/18)*Pi + 
        (25*Pi^2)/18 - ((337*I)/12)*Pi*FF[(1 - x)^(-2)] + 
        (337*Pi^2*FF[(1 - x)^(-2)])/54 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        (1423*FF[(1 - x)^(-1)])/36 + ((215*I)/6)*Pi*FF[(1 - x)^(-1)] - 
        (485*Pi^2*FF[(1 - x)^(-1)])/108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((4*I)/9)*Pi*FF[x^(-1)] - (16*Pi^2*FF[x^(-1)])/9 + (217*FF[x])/6 - 
        ((20*I)/9)*Pi*FF[x] - (107*Pi^2*FF[x])/18 + ((4*I)/9)*Pi^3*FF[x] + 
        6*Pi^2*FF[x^2] - ((4*I)/9)*Pi^3*FF[x^2] - 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 + (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3)) + 
    COLOR[CF*NfV2]*(((-25*I)/3)*Pi + (5*Pi^2)/2 - ((13*I)/18)*Pi^3 - 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (2*Pi^4*FF[(1 - x)^(-2)])/45 + 
      ((25*I)/3)*Pi*FF[(1 - x)^(-1)] - 2*Pi^2*FF[(1 - x)^(-1)] + 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (2*Pi^4*FF[(1 - x)^(-1)])/45 + 
      ((25*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x^(-1)] + 
      ((4*I)/9)*Pi^3*FF[x^(-1)] - (13*Pi^2*FF[x])/6 + ((4*I)/9)*Pi^3*FF[x] - 
      (8*Pi^4*FF[x])/45 + (13*Pi^2*FF[x^2])/6 + (8*Pi^4*FF[x^2])/45 + 
      (-2/3 - ((10*I)/3)*Pi + (13*FF[(1 - x)^(-2)])/3 - 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (25*FF[(1 - x)^(-1)])/3 + 
        ((13*I)/3)*Pi*FF[(1 - x)^(-1)] - FF[x]/3 + ((8*I)/3)*Pi*FF[x] + 
        (13*FF[x^2])/3)*G[{0, 0}, x] + (1/3 + ((5*I)/3)*Pi - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*I)*Pi*FF[x^(-2)] - 
        (4*I)*Pi*FF[x^(-1)] + (13*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        (13*FF[x^2])/3)*G[{0, 1}, x] + (1/3 + ((13*I)/3)*Pi + 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-1)] - 
        ((8*I)/3)*Pi*FF[x^(-1)] + (13*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        (13*FF[x^2])/3)*G[{1, 0}, x] + (10/3 - ((2*I)/3)*Pi + 
        (13*FF[x^(-2)])/3 - (4*I)*Pi*FF[x^(-2)] - (25*FF[x^(-1)])/3 + 
        ((13*I)/3)*Pi*FF[x^(-1)] - (25*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        (13*FF[x^2])/3)*G[{1, 1}, x] + (-23/3 - 8*FF[(1 - x)^(-2)] - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (17*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (31*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        8*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (1/3 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (8*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (11*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (1/3 + (8*FF[(1 - x)^(-1)])/3 - (11*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (10/3 - (16*FF[(1 - x)^(-1)])/3 + 4*FF[x^(-2)] - 4*FF[x^(-1)] + 
        (7*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + ((8*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 1}, x] + (17/3 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] - 
        (16*FF[x^(-1)])/3 - (7*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (2/3 + (8*FF[x^(-1)])/3 - (13*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
      (2/3 - ((8*I)/3)*Pi*FF[x^(-2)] + (8*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (13*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (-16/3 - 8*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-2)] + (17*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] + (17*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        8*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{0, 0, 1, 1}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 1, 1}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{1, 0, 0, 0}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 0, 1}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 0}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{1, 0, 1, 1}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + 
        (16*FF[x])/3 - (16*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
      ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
       G[{1, 1, 0, 1}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        (8*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{1, 1, 1, 1}, x] - (26*Zeta[3])/3 + 
      4*FF[(1 - x)^(-2)]*Zeta[3] - ((8*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (20*FF[x]*Zeta[3])/3 - ((16*I)/3)*Pi*FF[x]*Zeta[3] + 
      4*FF[x^2]*Zeta[3] + ((16*I)/3)*Pi*FF[x^2]*Zeta[3] + 
      G[{1}, x]*(-25/3 - (I/3)*Pi - (5*Pi^2)/3 + ((13*I)/3)*Pi*FF[x^(-2)] - 
        2*Pi^2*FF[x^(-2)] + ((4*I)/9)*Pi^3*FF[x^(-2)] + (25*FF[x^(-1)])/3 - 
        ((13*I)/3)*Pi*FF[x^(-1)] + Pi^2*FF[x^(-1)] - ((4*I)/9)*Pi^3*
         FF[x^(-1)] + (25*FF[x])/3 + (5*Pi^2*FF[x])/2 - 
        ((4*I)/9)*Pi^3*FF[x] - 2*Pi^2*FF[x^2] + ((4*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3) + 
      G[{0}, x]*((-I/3)*Pi - (7*Pi^2)/6 + ((13*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        2*Pi^2*FF[(1 - x)^(-2)] + (25*FF[(1 - x)^(-1)])/3 - 
        ((13*I)/3)*Pi*FF[(1 - x)^(-1)] + Pi^2*FF[(1 - x)^(-1)] - 
        (25*FF[x])/3 + (3*Pi^2*FF[x])/2 + ((4*I)/9)*Pi^3*FF[x] - 
        2*Pi^2*FF[x^2] - ((4*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        (8*FF[x]*Zeta[3])/3 + (8*FF[x^2]*Zeta[3])/3))) + 
  ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (82*Pi^2)/27 + ((17*I)/18)*Pi^3 + 
      (2*Pi^4*FF[(1 - x)^(-2)])/27 - (38*Pi^2*FF[(1 - x)^(-1)])/27 - 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] - (2*Pi^4*FF[(1 - x)^(-1)])/27 - 
      (38*Pi^2*FF[x^(-1)])/27 - ((13*I)/27)*Pi^3*FF[x^(-1)] - 
      ((13*I)/27)*Pi^3*FF[x] + (7*Pi^4*FF[x])/54 + ((13*I)/27)*Pi^3*FF[x^2] - 
      (7*Pi^4*FF[x^2])/54 + (((16*I)/27)*Pi - (7*Pi^2)/54 - 
        (26*Pi^2*FF[(1 - x)^(-2)])/27 - ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] + 
        ((38*I)/27)*Pi*FF[(1 - x)^(-1)] + (19*Pi^2*FF[(1 - x)^(-1)])/27 + 
        ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] - ((38*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/27 + ((2*I)/9)*Pi^3*FF[x] - ((2*I)/9)*Pi^3*FF[x^2])*
       G[{0}, x] + (((-22*I)/27)*Pi + (7*Pi^2)/54 - (26*Pi^2*FF[x^(-2)])/27 - 
        ((13*I)/27)*Pi^3*FF[x^(-2)] + ((38*I)/27)*Pi*FF[x^(-1)] + 
        (19*Pi^2*FF[x^(-1)])/27 + ((13*I)/27)*Pi^3*FF[x^(-1)] + 
        ((38*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 + ((2*I)/9)*Pi^3*FF[x] - 
        ((2*I)/9)*Pi^3*FF[x^2])*G[{1}, x] + 
      (((-2*I)/9)*Pi + ((26*I)/27)*Pi*FF[(1 - x)^(-2)] + 
        (5*Pi^2*FF[(1 - x)^(-2)])/27 - ((38*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (5*Pi^2*FF[(1 - x)^(-1)])/27 - ((14*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/27 + ((26*I)/27)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/27)*
       G[{0, 0}, x] + ((-4*Pi^2*FF[x^(-2)])/9 + (4*Pi^2*FF[x^(-1)])/9 + 
        ((26*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 - ((26*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/27)*G[{0, 1}, x] + 
      ((-4*Pi^2*FF[(1 - x)^(-2)])/9 + (4*Pi^2*FF[(1 - x)^(-1)])/9 + 
        ((26*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 - ((26*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/27)*G[{1, 0}, x] + 
      (((2*I)/9)*Pi + ((26*I)/27)*Pi*FF[x^(-2)] + (5*Pi^2*FF[x^(-2)])/27 - 
        ((38*I)/27)*Pi*FF[x^(-1)] - (5*Pi^2*FF[x^(-1)])/27 - 
        ((38*I)/27)*Pi*FF[x] + (7*Pi^2*FF[x])/27 + ((26*I)/27)*Pi*FF[x^2] - 
        (7*Pi^2*FF[x^2])/27)*G[{1, 1}, x] + 
      (((-8*I)/9)*Pi*FF[(1 - x)^(-2)] + ((8*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        ((8*I)/9)*Pi*FF[x] - ((8*I)/9)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (((4*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
      (((4*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)])*
       G[{1, 0, 0}, x] + (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*
       G[{1, 0, 1}, x] + (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*
       G[{1, 1, 0}, x] + (((-8*I)/9)*Pi*FF[x^(-2)] + 
        ((8*I)/9)*Pi*FF[x^(-1)] + ((8*I)/9)*Pi*FF[x] - ((8*I)/9)*Pi*FF[x^2])*
       G[{1, 1, 1}, x] + (2*Zeta[3])/9 + ((4*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
      ((4*I)/9)*Pi*FF[x]*Zeta[3] + ((4*I)/9)*Pi*FF[x^2]*Zeta[3]) + 
    COLOR[CF*NfV2]*(((-373*I)/18)*Pi + (33*Pi^2)/4 + ((97*I)/54)*Pi^3 + 
      (149*Pi^4)/360 - ((11*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
      (19*Pi^4*FF[(1 - x)^(-2)])/27 - ((16*I)/135)*Pi^5*FF[(1 - x)^(-2)] + 
      ((373*I)/18)*Pi*FF[(1 - x)^(-1)] - (25*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (47*Pi^4*FF[(1 - x)^(-1)])/54 + 
      ((16*I)/135)*Pi^5*FF[(1 - x)^(-1)] + ((373*I)/18)*Pi*FF[x^(-1)] - 
      (25*Pi^2*FF[x^(-1)])/3 - ((49*I)/27)*Pi^3*FF[x^(-1)] - 
      (2*Pi^4*FF[x^(-1)])/9 - (97*Pi^2*FF[x])/36 + ((20*I)/27)*Pi^3*FF[x] + 
      (137*Pi^4*FF[x])/216 - ((47*I)/135)*Pi^5*FF[x] + (97*Pi^2*FF[x^2])/36 - 
      (53*Pi^4*FF[x^2])/54 + ((47*I)/135)*Pi^5*FF[x^2] + 
      (-7/9 + (6*I)*Pi - (50*FF[(1 - x)^(-2)])/3 - ((16*I)/9)*Pi*
         FF[(1 - x)^(-2)] + (28*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (199*FF[(1 - x)^(-1)])/9 + ((25*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (28*Pi^2*FF[(1 - x)^(-1)])/9 + (101*FF[x])/9 - ((110*I)/9)*Pi*FF[x] - 
        (28*Pi^2*FF[x])/9 - (50*FF[x^2])/3 + ((56*I)/9)*Pi*FF[x^2] + 
        (28*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
      (-19/9 + ((11*I)/3)*Pi + ((56*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (64*Pi^2*FF[(1 - x)^(-2)])/9 + (40*FF[(1 - x)^(-1)])/9 - 
        ((134*I)/9)*Pi*FF[(1 - x)^(-1)] - (64*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (8*I)*Pi*FF[x^(-2)] - (8*I)*Pi*FF[x^(-1)] - (55*FF[x])/9 + 
        ((22*I)/9)*Pi*FF[x] - (16*Pi^2*FF[x])/9 + 8*FF[x^2] + 
        ((56*I)/9)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/9)*G[{0, 0, 1}, x] + 
      (-19/9 - (10*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (16*Pi^2*FF[(1 - x)^(-2)])/3 + (40*FF[(1 - x)^(-1)])/9 + 
        (7*I)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/3 + 
        (8*I)*Pi*FF[x^(-1)] - (55*FF[x])/9 + ((110*I)/9)*Pi*FF[x] + 
        (16*Pi^2*FF[x])/9 + 8*FF[x^2] - ((56*I)/9)*Pi*FF[x^2] - 
        (16*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (38/9 - ((2*I)/3)*Pi - (80*FF[(1 - x)^(-1)])/9 + 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + (22*FF[x^(-2)])/3 - 
        (8*I)*Pi*FF[x^(-2)] - (22*FF[x^(-1)])/3 + ((17*I)/3)*Pi*FF[x^(-1)] + 
        (17*FF[x])/9 - ((22*I)/9)*Pi*FF[x] + (28*Pi^2*FF[x])/9 + 
        (2*FF[x^2])/3 - ((56*I)/9)*Pi*FF[x^2] - (28*Pi^2*FF[x^2])/9)*
       G[{0, 1, 1}, x] + (61/9 - ((28*I)/3)*Pi + (22*FF[(1 - x)^(-2)])/3 - 
        (8*I)*Pi*FF[(1 - x)^(-2)] - (22*FF[(1 - x)^(-1)])/3 + 
        ((17*I)/3)*Pi*FF[(1 - x)^(-1)] - (80*FF[x^(-1)])/9 + 
        ((16*I)/3)*Pi*FF[x^(-1)] - (29*FF[x])/9 + ((134*I)/9)*Pi*FF[x] + 
        (28*Pi^2*FF[x])/9 + (2*FF[x^2])/3 - ((56*I)/9)*Pi*FF[x^2] - 
        (28*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (-2/9 - (4*I)*Pi + (8*I)*Pi*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 
        (16*Pi^2*FF[x^(-2)])/3 + (40*FF[x^(-1)])/9 + (7*I)*Pi*FF[x^(-1)] - 
        (16*Pi^2*FF[x^(-1)])/3 - (89*FF[x])/9 + ((2*I)/9)*Pi*FF[x] + 
        (16*Pi^2*FF[x])/9 + 8*FF[x^2] - ((56*I)/9)*Pi*FF[x^2] - 
        (16*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (-2/9 + ((37*I)/3)*Pi + (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (8*I)*Pi*FF[(1 - x)^(-1)] + ((56*I)/9)*Pi*FF[x^(-2)] + 
        (64*Pi^2*FF[x^(-2)])/9 + (40*FF[x^(-1)])/9 - ((134*I)/9)*Pi*
         FF[x^(-1)] - (64*Pi^2*FF[x^(-1)])/9 - (89*FF[x])/9 - 
        ((134*I)/9)*Pi*FF[x] - (16*Pi^2*FF[x])/9 + 8*FF[x^2] + 
        ((56*I)/9)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/9)*G[{1, 1, 0}, x] + 
      (-56/9 - (50*FF[x^(-2)])/3 - ((16*I)/9)*Pi*FF[x^(-2)] + 
        (28*Pi^2*FF[x^(-2)])/9 + (199*FF[x^(-1)])/9 + 
        ((25*I)/9)*Pi*FF[x^(-1)] - (28*Pi^2*FF[x^(-1)])/9 + (199*FF[x])/9 - 
        ((2*I)/9)*Pi*FF[x] - (28*Pi^2*FF[x])/9 - (50*FF[x^2])/3 + 
        ((56*I)/9)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/9)*G[{1, 1, 1}, x] + 
      (67/3 + (184*FF[(1 - x)^(-2)])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (79*FF[(1 - x)^(-1)])/9 - ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (289*FF[x])/9 - ((40*I)/3)*Pi*FF[x] + (184*FF[x^2])/9 + 
        ((40*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-1 - (56*FF[(1 - x)^(-2)])/9 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (2*FF[(1 - x)^(-1)])/9 + (8*I)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/9 + 
        (8*I)*Pi*FF[x] + (16*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 1}, x] + (-1 - (56*FF[(1 - x)^(-2)])/9 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (2*FF[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (16*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (4 + (112*FF[(1 - x)^(-2)])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (184*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        8*FF[x^(-2)] - 8*FF[x^(-1)] + (95*FF[x])/9 - (8*I)*Pi*FF[x] - 
        (32*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (-14 - 8*FF[(1 - x)^(-2)] - ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        7*FF[(1 - x)^(-1)] + ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 16*FF[x^(-1)] + 
        (22*FF[x])/9 + (16*I)*Pi*FF[x] + (32*FF[x^2])/9 - (16*I)*Pi*FF[x^2])*
       G[{0, 1, 0, 0}, x] + (10/3 + (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (16*FF[(1 - x)^(-1)])/3 - (8*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + 
        (154*FF[x])/9 - ((16*I)/3)*Pi*FF[x] - (160*FF[x^2])/9 + 
        ((16*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (10/3 - (16*FF[(1 - x)^(-1)])/3 - ((8*I)/3)*Pi*FF[x^(-2)] - 
        8*FF[x^(-1)] + ((8*I)/3)*Pi*FF[x^(-1)] + (154*FF[x])/9 - 
        (16*I)*Pi*FF[x] - (160*FF[x^2])/9 + (16*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0}, x] + (-32/3 + (64*FF[(1 - x)^(-1)])/3 - 
        16*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-2)] + (65*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (218*FF[x])/9 + ((16*I)/3)*Pi*FF[x] + 
        (104*FF[x^2])/9 - ((16*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (-70/3 - 16*FF[(1 - x)^(-2)] - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (65*FF[(1 - x)^(-1)])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (64*FF[x^(-1)])/3 + (10*FF[x])/9 + ((16*I)/3)*Pi*FF[x] + 
        (104*FF[x^2])/9 - ((16*I)/3)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (8/3 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (16*FF[x^(-1)])/3 + (166*FF[x])/9 - 
        (16*I)*Pi*FF[x] - (160*FF[x^2])/9 + (16*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1}, x] + (8/3 - 8*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 
        (16*FF[x^(-1)])/3 - (8*I)*Pi*FF[x^(-1)] + (166*FF[x])/9 - 
        ((16*I)/3)*Pi*FF[x] - (160*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 1, 0}, x] + (-8 + 16*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] - 
        ((16*I)/3)*Pi*FF[x^(-2)] + 7*FF[x^(-1)] + ((16*I)/3)*Pi*FF[x^(-1)] - 
        (86*FF[x])/9 + (16*I)*Pi*FF[x] + (32*FF[x^2])/9 - (16*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 1}, x] + (11 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
        (112*FF[x^(-2)])/9 + ((16*I)/3)*Pi*FF[x^(-2)] - (184*FF[x^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[x^(-1)] - (31*FF[x])/9 - (8*I)*Pi*FF[x] - 
        (32*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      ((-56*FF[x^(-2)])/9 - ((8*I)/3)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (25*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (16*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{1, 1, 0, 1}, x] + 
      ((-56*FF[x^(-2)])/9 - (8*I)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/9 + 
        (8*I)*Pi*FF[x^(-1)] - (25*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (16*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (32/3 + (184*FF[x^(-2)])/9 + ((40*I)/3)*Pi*FF[x^(-2)] - 
        (79*FF[x^(-1)])/9 - ((40*I)/3)*Pi*FF[x^(-1)] - (79*FF[x])/9 - 
        ((40*I)/3)*Pi*FF[x] + (184*FF[x^2])/9 + ((40*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + ((112*FF[(1 - x)^(-2)])/3 - 
        (112*FF[(1 - x)^(-1)])/3 - (112*FF[x])/3 + (112*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + ((-40*FF[(1 - x)^(-2)])/3 + 
        (40*FF[(1 - x)^(-1)])/3 + (40*FF[x])/3 - (40*FF[x^2])/3)*
       G[{0, 0, 0, 0, 1}, x] + ((-40*FF[(1 - x)^(-2)])/3 + 
        (40*FF[(1 - x)^(-1)])/3 + (40*FF[x])/3 - (40*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + ((-8*FF[(1 - x)^(-2)])/3 + 
        (8*FF[(1 - x)^(-1)])/3 + 24*FF[x] - 24*FF[x^2])*
       G[{0, 0, 1, 0, 0}, x] + ((-16*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 0, 1, 0, 1}, x] + ((-16*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 0, 1, 1, 0}, x] + ((64*FF[(1 - x)^(-2)])/3 - 
        (64*FF[(1 - x)^(-1)])/3 - (40*FF[x])/3 + (40*FF[x^2])/3)*
       G[{0, 0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
        (8*FF[(1 - x)^(-1)])/3 + (88*FF[x])/3 - (88*FF[x^2])/3)*
       G[{0, 1, 0, 0, 0}, x] + (-8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
        (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
      (-8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 8*FF[x] + 8*FF[x^2])*
       G[{0, 1, 0, 1, 1}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        16*FF[x] + 16*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
      ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 1, 0, 1}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        (16*FF[x])/3 + (16*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (64*FF[x])/3 - 
        (64*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (64*FF[x])/3 - 
        (64*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - 16*FF[x] + 
        16*FF[x^2])*G[{1, 0, 0, 1, 1}, x] + 
      (16*FF[x^(-2)] - 16*FF[x^(-1)] - 8*FF[x] + 8*FF[x^2])*
       G[{1, 0, 1, 0, 0}, x] + (-8*FF[x^(-2)] + 8*FF[x^(-1)] - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
      (-8*FF[x^(-2)] + 8*FF[x^(-1)] - (8*FF[x])/3 + (8*FF[x^2])/3)*
       G[{1, 0, 1, 1, 0}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + 
        (88*FF[x])/3 - (88*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      ((64*FF[x^(-2)])/3 - (64*FF[x^(-1)])/3 - (40*FF[x])/3 + (40*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        (16*FF[x])/3 + (16*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 24*FF[x] - 24*FF[x^2])*
       G[{1, 1, 0, 1, 1}, x] + ((-40*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 + 
        (40*FF[x])/3 - (40*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      ((-40*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 + (40*FF[x])/3 - 
        (40*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      ((112*FF[x^(-2)])/3 - (112*FF[x^(-1)])/3 - (112*FF[x])/3 + 
        (112*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] - (472*Zeta[3])/9 - 
      ((59*I)/3)*Pi*Zeta[3] + (22*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      ((56*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (32*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - (26*FF[(1 - x)^(-1)]*Zeta[3])/
       9 + ((31*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (32*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 
      (106*FF[x]*Zeta[3])/9 + ((160*I)/9)*Pi*FF[x]*Zeta[3] - 
      (4*Pi^2*FF[x]*Zeta[3])/9 + (22*FF[x^2]*Zeta[3])/3 - 
      ((112*I)/9)*Pi*FF[x^2]*Zeta[3] + (4*Pi^2*FF[x^2]*Zeta[3])/9 + 
      G[{1, 0}, x]*(49/18 + ((65*I)/9)*Pi - 6*Pi^2 + 
        ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - 4*Pi^2*FF[(1 - x)^(-2)] - 
        ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + (25*Pi^2*FF[(1 - x)^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-2)] - ((40*I)/9)*Pi*FF[x^(-1)] + 
        6*Pi^2*FF[x^(-1)] + ((4*I)/9)*Pi^3*FF[x^(-1)] + (97*FF[x])/18 - 
        ((40*I)/9)*Pi*FF[x] - (29*Pi^2*FF[x])/6 + ((8*I)/9)*Pi^3*FF[x] - 
        (97*FF[x^2])/18 + 7*Pi^2*FF[x^2] - ((8*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3) + 
      G[{0, 0}, x]*(-49/9 - ((38*I)/9)*Pi + (11*Pi^2)/3 + 
        (97*FF[(1 - x)^(-2)])/18 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        9*Pi^2*FF[(1 - x)^(-2)] + ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (397*FF[(1 - x)^(-1)])/18 + ((89*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (15*Pi^2*FF[(1 - x)^(-1)])/2 - ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
        (203*FF[x])/18 + ((40*I)/9)*Pi*FF[x] - 3*Pi^2*FF[x] - 
        ((20*I)/9)*Pi^3*FF[x] + (97*FF[x^2])/18 + Pi^2*FF[x^2] + 
        ((20*I)/9)*Pi^3*FF[x^2] - 8*FF[(1 - x)^(-2)]*Zeta[3] + 
        8*FF[(1 - x)^(-1)]*Zeta[3] + 8*FF[x]*Zeta[3] - 8*FF[x^2]*Zeta[3]) + 
      G[{1, 1}, x]*(101/9 + ((2*I)/9)*Pi + (5*Pi^2)/3 + (97*FF[x^(-2)])/18 - 
        (8*I)*Pi*FF[x^(-2)] + 9*Pi^2*FF[x^(-2)] + ((20*I)/9)*Pi^3*
         FF[x^(-2)] - (397*FF[x^(-1)])/18 + ((89*I)/9)*Pi*FF[x^(-1)] - 
        (15*Pi^2*FF[x^(-1)])/2 - ((20*I)/9)*Pi^3*FF[x^(-1)] - 
        (397*FF[x])/18 - ((40*I)/9)*Pi*FF[x] + Pi^2*FF[x] - 
        ((4*I)/3)*Pi^3*FF[x] + (97*FF[x^2])/18 + Pi^2*FF[x^2] + 
        ((4*I)/3)*Pi^3*FF[x^2] - (40*FF[x^(-2)]*Zeta[3])/3 + 
        (40*FF[x^(-1)]*Zeta[3])/3 + (8*FF[x]*Zeta[3])/3 - 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 1}, x]*(49/18 + ((25*I)/9)*Pi - 
        (23*Pi^2)/6 + ((8*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        ((40*I)/9)*Pi*FF[(1 - x)^(-1)] + 6*Pi^2*FF[(1 - x)^(-1)] - 
        ((8*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((22*I)/3)*Pi*FF[x^(-2)] - 
        4*Pi^2*FF[x^(-2)] + ((4*I)/9)*Pi^3*FF[x^(-2)] - 
        ((22*I)/3)*Pi*FF[x^(-1)] + (25*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] + (97*FF[x])/18 + ((40*I)/9)*Pi*FF[x] - 
        (55*Pi^2*FF[x])/6 + ((8*I)/3)*Pi^3*FF[x] - (97*FF[x^2])/18 + 
        7*Pi^2*FF[x^2] - ((8*I)/3)*Pi^3*FF[x^2] - 8*FF[(1 - x)^(-2)]*
         Zeta[3] + 8*FF[(1 - x)^(-1)]*Zeta[3] - (32*FF[x]*Zeta[3])/3 + 
        (32*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(-373/18 - ((49*I)/18)*Pi + 
        (10*Pi^2)/9 - ((29*I)/9)*Pi^3 - ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (2*Pi^4*FF[(1 - x)^(-2)])/45 + ((20*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        (2*Pi^4*FF[(1 - x)^(-1)])/45 + ((97*I)/18)*Pi*FF[x^(-2)] - 
        (13*Pi^2*FF[x^(-2)])/3 - ((73*I)/27)*Pi^3*FF[x^(-2)] - 
        (2*Pi^4*FF[x^(-2)])/9 + (373*FF[x^(-1)])/18 - 
        ((97*I)/18)*Pi*FF[x^(-1)] + Pi^2*FF[x^(-1)] + ((109*I)/27)*Pi^3*
         FF[x^(-1)] + (2*Pi^4*FF[x^(-1)])/9 + (373*FF[x])/18 + 
        (23*Pi^2*FF[x])/6 + ((67*I)/27)*Pi^3*FF[x] + (68*Pi^4*FF[x])/135 - 
        4*Pi^2*FF[x^2] - ((28*I)/27)*Pi^3*FF[x^2] - (68*Pi^4*FF[x^2])/135 + 
        (55*Zeta[3])/3 + 8*FF[(1 - x)^(-2)]*Zeta[3] - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 16*FF[(1 - x)^(-1)]*Zeta[3] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (8*I)*Pi*FF[x^(-2)]*Zeta[3] - 
        (26*FF[x^(-1)]*Zeta[3])/3 - (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 
        (17*FF[x]*Zeta[3])/9 + ((8*I)/3)*Pi*FF[x]*Zeta[3] - 
        (16*FF[x^2]*Zeta[3])/9 - ((8*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      G[{0}, x]*(((-49*I)/18)*Pi + (17*Pi^2)/18 + (I/2)*Pi^3 + 
        ((97*I)/18)*Pi*FF[(1 - x)^(-2)] - (13*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (I/3)*Pi^3*FF[(1 - x)^(-2)] - (4*Pi^4*FF[(1 - x)^(-2)])/135 + 
        (373*FF[(1 - x)^(-1)])/18 - ((97*I)/18)*Pi*FF[(1 - x)^(-1)] + 
        Pi^2*FF[(1 - x)^(-1)] + ((7*I)/18)*Pi^3*FF[(1 - x)^(-1)] + 
        (4*Pi^4*FF[(1 - x)^(-1)])/135 - ((4*I)/9)*Pi^3*FF[x^(-1)] - 
        (373*FF[x])/18 + (25*Pi^2*FF[x])/6 - ((55*I)/27)*Pi^3*FF[x] + 
        (4*Pi^4*FF[x])/135 - 4*Pi^2*FF[x^2] + ((28*I)/27)*Pi^3*FF[x^2] - 
        (4*Pi^4*FF[x^2])/135 + Zeta[3] - (128*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
        (119*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((32*I)/3)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] + (137*FF[x]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[x]*Zeta[3] - 
        (128*FF[x^2]*Zeta[3])/9 - ((40*I)/3)*Pi*FF[x^2]*Zeta[3]) - 
      (56*FF[(1 - x)^(-2)]*Zeta[5])/3 + (56*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (56*FF[x]*Zeta[5])/3 - (56*FF[x^2]*Zeta[5])/3) + 
    COLOR[CA*NfV2]*(((21389*I)/108)*Pi - (23995*Pi^2)/432 - 
      ((2003*I)/216)*Pi^3 - (5*Pi^4)/36 + ((2957*I)/324)*Pi^3*
       FF[(1 - x)^(-2)] - (943*Pi^4*FF[(1 - x)^(-2)])/540 + 
      ((83*I)/270)*Pi^5*FF[(1 - x)^(-2)] - ((41087*I)/216)*Pi*
       FF[(1 - x)^(-1)] + (15065*Pi^2*FF[(1 - x)^(-1)])/324 + 
      ((37*I)/81)*Pi^3*FF[(1 - x)^(-1)] + (613*Pi^4*FF[(1 - x)^(-1)])/720 - 
      ((83*I)/270)*Pi^5*FF[(1 - x)^(-1)] - ((41087*I)/216)*Pi*FF[x^(-1)] + 
      (15065*Pi^2*FF[x^(-1)])/324 + ((11*I)/108)*Pi^3*FF[x^(-1)] + 
      (257*Pi^4*FF[x^(-1)])/135 + (1717*Pi^2*FF[x])/24 - 
      ((41*I)/18)*Pi^3*FF[x] - (163*Pi^4*FF[x])/120 - 
      ((119*I)/270)*Pi^5*FF[x] - (1717*Pi^2*FF[x^2])/24 + 
      ((145*I)/54)*Pi^3*FF[x^2] + (22*Pi^4*FF[x^2])/15 + 
      ((119*I)/270)*Pi^5*FF[x^2] + (-97/12 - ((19*I)/2)*Pi + 
        (791*FF[(1 - x)^(-2)])/6 - ((313*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        6*Pi^2*FF[(1 - x)^(-2)] - (737*FF[(1 - x)^(-1)])/4 + 
        ((430*I)/9)*Pi*FF[(1 - x)^(-1)] + 6*Pi^2*FF[(1 - x)^(-1)] - 
        (1247*FF[x])/12 + ((173*I)/18)*Pi*FF[x] + 2*Pi^2*FF[x] + 
        (275*FF[x^2])/2 - ((55*I)/9)*Pi*FF[x^2] - 2*Pi^2*FF[x^2])*
       G[{0, 0, 0}, x] + (94/9 - ((77*I)/6)*Pi + (52*FF[(1 - x)^(-2)])/27 + 
        ((59*I)/9)*Pi*FF[(1 - x)^(-2)] - (58*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (2425*FF[(1 - x)^(-1)])/108 + ((683*I)/18)*Pi*FF[(1 - x)^(-1)] + 
        (58*Pi^2*FF[(1 - x)^(-1)])/3 - (22*I)*Pi*FF[x^(-2)] - 
        (4*FF[x^(-1)])/3 + ((44*I)/3)*Pi*FF[x^(-1)] + (2401*FF[x])/36 - 
        ((79*I)/6)*Pi*FF[x] + (4*Pi^2*FF[x])/3 - (407*FF[x^2])/6 + 
        ((25*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*G[{0, 0, 1}, x] + 
      (94/9 + ((113*I)/6)*Pi + (52*FF[(1 - x)^(-2)])/27 + 
        ((208*I)/9)*Pi*FF[(1 - x)^(-2)] - (4*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (2425*FF[(1 - x)^(-1)])/108 - ((166*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (4*Pi^2*FF[(1 - x)^(-1)])/3 + ((4*I)/9)*Pi*FF[x^(-2)] - 
        (16*Pi^2*FF[x^(-2)])/9 - (4*FF[x^(-1)])/3 - ((827*I)/18)*Pi*
         FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/9 + (2401*FF[x])/36 - 
        ((157*I)/18)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (407*FF[x^2])/6 + 
        ((23*I)/9)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (-317/12 + ((35*I)/6)*Pi - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (56*Pi^2*FF[(1 - x)^(-2)])/9 + (668*FF[(1 - x)^(-1)])/9 - 
        ((133*I)/6)*Pi*FF[(1 - x)^(-1)] - (56*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (317*FF[x^(-2)])/6 + (24*I)*Pi*FF[x^(-2)] + (14*Pi^2*FF[x^(-2)])/9 + 
        (1835*FF[x^(-1)])/36 - ((145*I)/6)*Pi*FF[x^(-1)] - 
        (14*Pi^2*FF[x^(-1)])/9 + (65*FF[x])/12 + ((173*I)/18)*Pi*FF[x] - 
        (26*Pi^2*FF[x])/9 - (11*FF[x^2])/6 - ((43*I)/9)*Pi*FF[x^2] + 
        (26*Pi^2*FF[x^2])/9)*G[{0, 1, 1}, x] + 
      (-137/6 + ((32*I)/3)*Pi - (317*FF[(1 - x)^(-2)])/6 + 
        (24*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (1835*FF[(1 - x)^(-1)])/36 - ((145*I)/6)*Pi*FF[(1 - x)^(-1)] - 
        (14*Pi^2*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] + 
        (56*Pi^2*FF[x^(-2)])/9 + (668*FF[x^(-1)])/9 - 
        ((133*I)/6)*Pi*FF[x^(-1)] - (56*Pi^2*FF[x^(-1)])/9 - (7*FF[x])/4 - 
        (I/18)*Pi*FF[x] - (26*Pi^2*FF[x])/9 - (11*FF[x^2])/6 - 
        ((43*I)/9)*Pi*FF[x^2] + (26*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (335/36 + ((38*I)/3)*Pi + ((4*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (16*Pi^2*FF[(1 - x)^(-2)])/9 - (4*FF[(1 - x)^(-1)])/3 - 
        ((827*I)/18)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (52*FF[x^(-2)])/27 + ((208*I)/9)*Pi*FF[x^(-2)] - 
        (4*Pi^2*FF[x^(-2)])/3 - (2425*FF[x^(-1)])/108 - 
        ((166*I)/9)*Pi*FF[x^(-1)] + (4*Pi^2*FF[x^(-1)])/3 + (2483*FF[x])/36 + 
        ((65*I)/18)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (407*FF[x^2])/6 + 
        ((23*I)/9)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (335/36 - ((53*I)/3)*Pi - (22*I)*Pi*FF[(1 - x)^(-2)] - 
        (4*FF[(1 - x)^(-1)])/3 + ((44*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (52*FF[x^(-2)])/27 + ((59*I)/9)*Pi*FF[x^(-2)] - 
        (58*Pi^2*FF[x^(-2)])/3 - (2425*FF[x^(-1)])/108 + 
        ((683*I)/18)*Pi*FF[x^(-1)] + (58*Pi^2*FF[x^(-1)])/3 + 
        (2483*FF[x])/36 - ((7*I)/2)*Pi*FF[x] + (4*Pi^2*FF[x])/3 - 
        (407*FF[x^2])/6 + ((25*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*
       G[{1, 1, 0}, x] + (51/2 - (6*I)*Pi + (791*FF[x^(-2)])/6 - 
        ((313*I)/9)*Pi*FF[x^(-2)] - 6*Pi^2*FF[x^(-2)] - (737*FF[x^(-1)])/4 + 
        ((430*I)/9)*Pi*FF[x^(-1)] + 6*Pi^2*FF[x^(-1)] - (2053*FF[x])/12 + 
        ((47*I)/18)*Pi*FF[x] + 2*Pi^2*FF[x] + (275*FF[x^2])/2 - 
        ((55*I)/9)*Pi*FF[x^2] - 2*Pi^2*FF[x^2])*G[{1, 1, 1}, x] + 
      (-25 - (784*FF[(1 - x)^(-2)])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (856*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (775*FF[x])/9 + ((4*I)/3)*Pi*FF[x] - (730*FF[x^2])/9 - 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-5/2 - (41*FF[(1 - x)^(-2)])/9 + ((136*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (158*FF[(1 - x)^(-1)])/9 - ((136*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (389*FF[x])/18 - ((16*I)/3)*Pi*FF[x] + (199*FF[x^2])/9 + 
        ((16*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (-5/2 - (41*FF[(1 - x)^(-2)])/9 + (158*FF[(1 - x)^(-1)])/9 - 
        (389*FF[x])/18 - ((8*I)/3)*Pi*FF[x] + (199*FF[x^2])/9 + 
        ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (-29/3 + (92*FF[(1 - x)^(-2)])/9 - (28*I)*Pi*FF[(1 - x)^(-2)] + 
        (533*FF[(1 - x)^(-1)])/18 + (28*I)*Pi*FF[(1 - x)^(-1)] - 
        22*FF[x^(-2)] + (44*FF[x^(-1)])/3 - (52*FF[x])/3 + (4*I)*Pi*FF[x] + 
        (38*FF[x^2])/3 - (4*I)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (21 + (212*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (343*FF[(1 - x)^(-1)])/18 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        48*FF[x^(-1)] - (55*FF[x])/9 - ((28*I)/3)*Pi*FF[x] + (10*FF[x^2])/9 + 
        ((28*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 0}, x] + 
      (-3/2 - (4*FF[(1 - x)^(-2)])/3 - (44*I)*Pi*FF[(1 - x)^(-2)] + 
        (59*FF[(1 - x)^(-1)])/6 + (44*I)*Pi*FF[(1 - x)^(-1)] + 
        (4*FF[x^(-2)])/9 + (37*FF[x^(-1)])/18 - (511*FF[x])/18 + 
        ((40*I)/3)*Pi*FF[x] + (251*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 0, 1}, x] + (-3/2 - (4*FF[(1 - x)^(-2)])/3 - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + (59*FF[(1 - x)^(-1)])/6 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*FF[x^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[x^(-2)] + (37*FF[x^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[x^(-1)] - (511*FF[x])/18 + (8*I)*Pi*FF[x] + 
        (251*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
      (58/3 - 64*FF[(1 - x)^(-1)] + 48*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-2)] - 
        (146*FF[x^(-1)])/3 + ((4*I)/3)*Pi*FF[x^(-1)] + 40*FF[x] - 
        ((28*I)/3)*Pi*FF[x] - (98*FF[x^2])/3 + ((28*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 1, 1}, x] + (80/3 + 48*FF[(1 - x)^(-2)] - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (146*FF[(1 - x)^(-1)])/3 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 64*FF[x^(-1)] + (76*FF[x])/3 - 
        ((28*I)/3)*Pi*FF[x] - (98*FF[x^2])/3 + ((28*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 0, 0}, x] + (-2 + (4*FF[(1 - x)^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[(1 - x)^(-2)] + (37*FF[(1 - x)^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - (4*FF[x^(-2)])/3 - 
        ((4*I)/3)*Pi*FF[x^(-2)] + (59*FF[x^(-1)])/6 + 
        ((4*I)/3)*Pi*FF[x^(-1)] - (493*FF[x])/18 + (8*I)*Pi*FF[x] + 
        (251*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{1, 0, 0, 1}, x] + 
      (-2 + (4*FF[(1 - x)^(-2)])/9 + (37*FF[(1 - x)^(-1)])/18 - 
        (4*FF[x^(-2)])/3 - (44*I)*Pi*FF[x^(-2)] + (59*FF[x^(-1)])/6 + 
        (44*I)*Pi*FF[x^(-1)] - (493*FF[x])/18 + ((40*I)/3)*Pi*FF[x] + 
        (251*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (16 - 48*FF[(1 - x)^(-1)] + (212*FF[x^(-2)])/9 - 
        ((4*I)/3)*Pi*FF[x^(-2)] - (343*FF[x^(-1)])/18 + 
        ((4*I)/3)*Pi*FF[x^(-1)] + (35*FF[x])/9 - ((28*I)/3)*Pi*FF[x] + 
        (10*FF[x^2])/9 + ((28*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 1}, x] + 
      (-43/3 - 22*FF[(1 - x)^(-2)] + (44*FF[(1 - x)^(-1)])/3 + 
        (92*FF[x^(-2)])/9 - (28*I)*Pi*FF[x^(-2)] + (533*FF[x^(-1)])/18 + 
        (28*I)*Pi*FF[x^(-1)] - 8*FF[x] + (4*I)*Pi*FF[x] + (38*FF[x^2])/3 - 
        (4*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      (-2 - (41*FF[x^(-2)])/9 + (158*FF[x^(-1)])/9 - (407*FF[x])/18 - 
        ((8*I)/3)*Pi*FF[x] + (199*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0, 1}, x] + (-2 - (41*FF[x^(-2)])/9 + 
        ((136*I)/3)*Pi*FF[x^(-2)] + (158*FF[x^(-1)])/9 - 
        ((136*I)/3)*Pi*FF[x^(-1)] - (407*FF[x])/18 - ((16*I)/3)*Pi*FF[x] + 
        (199*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (-20 - (784*FF[x^(-2)])/9 + ((16*I)/3)*Pi*FF[x^(-2)] + 
        (856*FF[x^(-1)])/9 - ((16*I)/3)*Pi*FF[x^(-1)] + (685*FF[x])/9 + 
        ((4*I)/3)*Pi*FF[x] - (730*FF[x^2])/9 - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + ((-32*FF[(1 - x)^(-2)])/3 + 
        (32*FF[(1 - x)^(-1)])/3 + (32*FF[x])/3 - (32*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + ((40*FF[(1 - x)^(-2)])/3 - 
        (40*FF[(1 - x)^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 0, 0, 0, 1}, x] + ((40*FF[(1 - x)^(-2)])/3 - 
        (40*FF[(1 - x)^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + ((112*FF[(1 - x)^(-2)])/3 - 
        (112*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 0, 0, 1, 1}, x] + ((4*FF[(1 - x)^(-2)])/3 - 
        (4*FF[(1 - x)^(-1)])/3 - 8*FF[x] + 8*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
      (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 0, 1, 0, 1}, x] + (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (8*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
      (-64*FF[(1 - x)^(-2)] + 64*FF[(1 - x)^(-1)] + (28*FF[x])/3 - 
        (28*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (44*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
      (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 0, 1}, x] + (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (8*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (-48*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + (40*FF[x])/3 - 
        (40*FF[x^2])/3)*G[{0, 1, 0, 1, 1}, x] + 
      ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + 16*FF[x^(-2)] - 
        16*FF[x^(-1)] + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{0, 1, 1, 0, 0}, x] + ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{0, 1, 1, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        (56*FF[x])/3 + (56*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 - (56*FF[x])/3 + 
        (56*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - (4*FF[x^(-2)])/3 + 
        (4*FF[x^(-1)])/3 + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 0, 0, 1, 1}, x] + (-48*FF[x^(-2)] + 48*FF[x^(-1)] + 
        (40*FF[x])/3 - (40*FF[x^2])/3)*G[{1, 0, 1, 0, 0}, x] + 
      (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 0, 1}, x] + (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (44*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (-64*FF[x^(-2)] + 64*FF[x^(-1)] + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 1, 0, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        8*FF[x] + 8*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
      ((112*FF[x^(-2)])/3 - (112*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{1, 1, 1, 0, 0}, x] + ((40*FF[x^(-2)])/3 - (40*FF[x^(-1)])/3 - 
        (20*FF[x])/3 + (20*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      ((40*FF[x^(-2)])/3 - (40*FF[x^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{1, 1, 1, 1, 0}, x] + ((-32*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3 + 
        (32*FF[x])/3 - (32*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
      (389*Zeta[3])/6 + ((163*I)/6)*Pi*Zeta[3] - 
      (2957*FF[(1 - x)^(-2)]*Zeta[3])/54 + ((77*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (224*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (1109*FF[(1 - x)^(-1)]*Zeta[3])/54 - ((463*I)/18)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] + (224*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
      (68*FF[x^(-1)]*Zeta[3])/3 + (8*I)*Pi*FF[x^(-1)]*Zeta[3] + 
      (572*FF[x]*Zeta[3])/9 + ((10*I)/9)*Pi*FF[x]*Zeta[3] - 
      6*Pi^2*FF[x]*Zeta[3] - 66*FF[x^2]*Zeta[3] + ((14*I)/9)*Pi*FF[x^2]*
       Zeta[3] + 6*Pi^2*FF[x^2]*Zeta[3] + G[{1, 0}, x]*
       (-329/24 - ((361*I)/36)*Pi + (37*Pi^2)/6 - ((317*I)/6)*Pi*
         FF[(1 - x)^(-2)] + (317*Pi^2*FF[(1 - x)^(-2)])/27 + 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + (100*FF[(1 - x)^(-1)])/27 + 
        ((1819*I)/36)*Pi*FF[(1 - x)^(-1)] - (1121*Pi^2*FF[(1 - x)^(-1)])/
         108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((52*I)/27)*Pi*FF[x^(-2)] - 
        (7*Pi^2*FF[x^(-2)])/27 + ((8*I)/3)*Pi^3*FF[x^(-2)] + 
        (100*FF[x^(-1)])/27 + ((5687*I)/108)*Pi*FF[x^(-1)] - 
        (1033*Pi^2*FF[x^(-1)])/54 - ((8*I)/3)*Pi^3*FF[x^(-1)] - 
        (1717*FF[x])/12 + ((79*I)/27)*Pi*FF[x] + (769*Pi^2*FF[x])/54 - 
        ((32*I)/9)*Pi^3*FF[x] + (1717*FF[x^2])/12 - ((145*I)/27)*Pi*FF[x^2] - 
        (416*Pi^2*FF[x^2])/27 + ((32*I)/9)*Pi^3*FF[x^2] - 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 + (8*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        8*FF[x^(-2)]*Zeta[3] + 8*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/3 - 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 1}, x]*(-329/24 - ((449*I)/36)*Pi + 
        5*Pi^2 + ((52*I)/27)*Pi*FF[(1 - x)^(-2)] - (7*Pi^2*FF[(1 - x)^(-2)])/
         27 - ((40*I)/9)*Pi^3*FF[(1 - x)^(-2)] + (100*FF[(1 - x)^(-1)])/27 + 
        ((5687*I)/108)*Pi*FF[(1 - x)^(-1)] - (1033*Pi^2*FF[(1 - x)^(-1)])/
         54 + ((40*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((317*I)/6)*Pi*FF[x^(-2)] + 
        (317*Pi^2*FF[x^(-2)])/27 - (2*I)*Pi^3*FF[x^(-2)] + 
        (100*FF[x^(-1)])/27 + ((1819*I)/36)*Pi*FF[x^(-1)] - 
        (1121*Pi^2*FF[x^(-1)])/108 + (2*I)*Pi^3*FF[x^(-1)] - 
        (1717*FF[x])/12 + ((211*I)/27)*Pi*FF[x] + (895*Pi^2*FF[x])/54 - 
        ((8*I)/3)*Pi^3*FF[x] + (1717*FF[x^2])/12 - ((145*I)/27)*Pi*FF[x^2] - 
        (416*Pi^2*FF[x^2])/27 + ((8*I)/3)*Pi^3*FF[x^2] + 
        (104*FF[(1 - x)^(-2)]*Zeta[3])/3 - (104*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        (32*FF[x^(-2)]*Zeta[3])/3 - (32*FF[x^(-1)]*Zeta[3])/3 - 
        (8*FF[x]*Zeta[3])/3 + (8*FF[x^2]*Zeta[3])/3) + 
      G[{0, 0}, x]*(341/8 + ((85*I)/12)*Pi - (127*Pi^2)/36 - 
        (8009*FF[(1 - x)^(-2)])/72 + ((1952*I)/27)*Pi*FF[(1 - x)^(-2)] - 
        (839*Pi^2*FF[(1 - x)^(-2)])/108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
        (8045*FF[(1 - x)^(-1)])/36 - ((2735*I)/27)*Pi*FF[(1 - x)^(-1)] + 
        (335*Pi^2*FF[(1 - x)^(-1)])/108 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi*FF[x^(-1)] + (56*Pi^2*FF[x^(-1)])/9 + (1043*FF[x])/36 - 
        ((127*I)/27)*Pi*FF[x] + (310*Pi^2*FF[x])/27 - ((4*I)/9)*Pi^3*FF[x] - 
        (1717*FF[x^2])/12 + ((145*I)/27)*Pi*FF[x^2] - (259*Pi^2*FF[x^2])/27 + 
        ((4*I)/9)*Pi^3*FF[x^2] + (16*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (16*FF[(1 - x)^(-1)]*Zeta[3])/3 - (16*FF[x]*Zeta[3])/3 + 
        (16*FF[x^2]*Zeta[3])/3) + G[{1, 1}, x]*(-5147/72 + ((31*I)/4)*Pi - 
        (59*Pi^2)/36 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (56*Pi^2*FF[(1 - x)^(-1)])/9 - (8009*FF[x^(-2)])/72 + 
        ((1952*I)/27)*Pi*FF[x^(-2)] - (839*Pi^2*FF[x^(-2)])/108 - 
        ((70*I)/9)*Pi^3*FF[x^(-2)] + (8045*FF[x^(-1)])/36 - 
        ((2735*I)/27)*Pi*FF[x^(-1)] + (335*Pi^2*FF[x^(-1)])/108 + 
        ((70*I)/9)*Pi^3*FF[x^(-1)] + (9259*FF[x])/36 - 
        ((163*I)/27)*Pi*FF[x] + (208*Pi^2*FF[x])/27 - (1717*FF[x^2])/12 + 
        ((145*I)/27)*Pi*FF[x^2] - (259*Pi^2*FF[x^2])/27 + 
        (152*FF[x^(-2)]*Zeta[3])/3 - (152*FF[x^(-1)]*Zeta[3])/3 - 
        8*FF[x]*Zeta[3] + 8*FF[x^2]*Zeta[3]) + 
      G[{1}, x]*(6367/36 - ((905*I)/108)*Pi - (73*Pi^2)/12 + 
        ((143*I)/36)*Pi^3 + ((101*I)/27)*Pi^3*FF[(1 - x)^(-2)] - 
        (38*Pi^4*FF[(1 - x)^(-2)])/135 + ((100*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (223*Pi^2*FF[(1 - x)^(-1)])/27 - ((803*I)/108)*Pi^3*
         FF[(1 - x)^(-1)] + (38*Pi^4*FF[(1 - x)^(-1)])/135 - 
        ((8009*I)/72)*Pi*FF[x^(-2)] + (8009*Pi^2*FF[x^(-2)])/324 + 
        ((515*I)/108)*Pi^3*FF[x^(-2)] + (257*Pi^4*FF[x^(-2)])/135 - 
        (41087*FF[x^(-1)])/216 + ((15161*I)/108)*Pi*FF[x^(-1)] - 
        (2233*Pi^2*FF[x^(-1)])/162 - ((571*I)/54)*Pi^3*FF[x^(-1)] - 
        (257*Pi^4*FF[x^(-1)])/135 - (6367*FF[x])/36 + ((919*I)/27)*Pi*FF[x] - 
        (2473*Pi^2*FF[x])/72 + ((235*I)/108)*Pi^3*FF[x] + 
        (61*Pi^4*FF[x])/270 + (407*Pi^2*FF[x^2])/12 - ((173*I)/54)*Pi^3*
         FF[x^2] - (61*Pi^4*FF[x^2])/270 - 27*Zeta[3] - 
        (202*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] + (947*FF[(1 - x)^(-1)]*Zeta[3])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 4*FF[x^(-2)]*Zeta[3] + 
        (8*I)*Pi*FF[x^(-2)]*Zeta[3] + (113*FF[x^(-1)]*Zeta[3])/3 - 
        (8*I)*Pi*FF[x^(-1)]*Zeta[3] - (41*FF[x]*Zeta[3])/2 + 
        ((28*I)/3)*Pi*FF[x]*Zeta[3] + 21*FF[x^2]*Zeta[3] - 
        ((28*I)/3)*Pi*FF[x^2]*Zeta[3]) + G[{0}, x]*(((2771*I)/108)*Pi - 
        (469*Pi^2)/72 - ((7*I)/3)*Pi^3 - ((8009*I)/72)*Pi*FF[(1 - x)^(-2)] + 
        (8009*Pi^2*FF[(1 - x)^(-2)])/324 + ((217*I)/108)*Pi^3*
         FF[(1 - x)^(-2)] - (137*Pi^4*FF[(1 - x)^(-2)])/270 - 
        (41087*FF[(1 - x)^(-1)])/216 + ((15161*I)/108)*Pi*FF[(1 - x)^(-1)] - 
        (2233*Pi^2*FF[(1 - x)^(-1)])/162 - ((127*I)/108)*Pi^3*
         FF[(1 - x)^(-1)] + (137*Pi^4*FF[(1 - x)^(-1)])/270 + 
        ((100*I)/27)*Pi*FF[x^(-1)] - (223*Pi^2*FF[x^(-1)])/27 + 
        ((8*I)/3)*Pi^3*FF[x^(-1)] + (6367*FF[x])/36 - ((919*I)/27)*Pi*FF[x] - 
        (2411*Pi^2*FF[x])/72 + ((377*I)/108)*Pi^3*FF[x] + 
        (77*Pi^4*FF[x])/270 + (407*Pi^2*FF[x^2])/12 - ((121*I)/54)*Pi^3*
         FF[x^2] - (77*Pi^4*FF[x^2])/270 + (31*Zeta[3])/6 + 
        (185*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (337*FF[(1 - x)^(-1)]*Zeta[3])/18 + 
        ((20*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 8*FF[x^(-1)]*Zeta[3] - 
        (307*FF[x]*Zeta[3])/18 + ((44*I)/3)*Pi*FF[x]*Zeta[3] + 
        (137*FF[x^2]*Zeta[3])/9 - ((44*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      (136*FF[(1 - x)^(-2)]*Zeta[5])/3 - (136*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (4*FF[x]*Zeta[5])/3 - (4*FF[x^2]*Zeta[5])/3)), 
 ((-2*I)/3)*Pi*COLOR[Nf*NfV2] + COLOR[CA*NfV2]*(((26*I)/3)*Pi - (3*Pi^2)/4 - 
    ((11*I)/2)*Pi*FF[(1 - x)^(-1)] - ((11*I)/2)*Pi*FF[x^(-1)] + 
    (5*Pi^2*FF[x])/2 - (5*Pi^2*FF[x^2])/2 + 
    ((-I)*Pi - ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - (11*FF[(1 - x)^(-1)])/2 + 
      (7*I)*Pi*FF[(1 - x)^(-1)] + 5*FF[x])*G[{0}, x] + 
    (5 - I*Pi - ((11*I)/2)*Pi*FF[x^(-2)] - (11*FF[x^(-1)])/2 + 
      (7*I)*Pi*FF[x^(-1)] - 5*FF[x])*G[{1}, x] + 
    (-5/2 - (11*FF[(1 - x)^(-2)])/2 + 7*FF[(1 - x)^(-1)] + 5*FF[x] - 
      5*FF[x^2])*G[{0, 0}, x] + (3/2 - 5*FF[x] + 5*FF[x^2])*G[{0, 1}, x] + 
    (3/2 - 5*FF[x] + 5*FF[x^2])*G[{1, 0}, x] + 
    (-5/2 - (11*FF[x^(-2)])/2 + 7*FF[x^(-1)] + 5*FF[x] - 5*FF[x^2])*
     G[{1, 1}, x]) + COLOR[CF*NfV2]*((-2*I)*Pi + Pi^2/2 + 
    (2*I)*Pi*FF[(1 - x)^(-1)] + (2*I)*Pi*FF[x^(-1)] - Pi^2*FF[x] + 
    Pi^2*FF[x^2] + (I*Pi + (2*I)*Pi*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)] - 
      (2*I)*Pi*FF[(1 - x)^(-1)] - 2*FF[x])*G[{0}, x] + 
    (-2 + I*Pi + (2*I)*Pi*FF[x^(-2)] + 2*FF[x^(-1)] - (2*I)*Pi*FF[x^(-1)] + 
      2*FF[x])*G[{1}, x] + (2 + 2*FF[(1 - x)^(-2)] - 2*FF[(1 - x)^(-1)] - 
      2*FF[x] + 2*FF[x^2])*G[{0, 0}, x] + (-1 + 2*FF[x] - 2*FF[x^2])*
     G[{0, 1}, x] + (-1 + 2*FF[x] - 2*FF[x^2])*G[{1, 0}, x] + 
    (2 + 2*FF[x^(-2)] - 2*FF[x^(-1)] - 2*FF[x] + 2*FF[x^2])*G[{1, 1}, x]) + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (19*Pi^2)/18 - 
      (4*Pi^2*FF[(1 - x)^(-1)])/9 - (4*Pi^2*FF[x^(-1)])/9 - 
      ((2*I)/9)*Pi^3*FF[x] + ((2*I)/9)*Pi^3*FF[x^2] + 
      (((2*I)/9)*Pi - (4*Pi^2*FF[(1 - x)^(-2)])/9 + 
        ((4*I)/9)*Pi*FF[(1 - x)^(-1)] + (4*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((4*I)/9)*Pi*FF[x])*G[{0}, x] + 
      (((-2*I)/9)*Pi - (4*Pi^2*FF[x^(-2)])/9 + ((4*I)/9)*Pi*FF[x^(-1)] + 
        (4*Pi^2*FF[x^(-1)])/9 + ((4*I)/9)*Pi*FF[x])*G[{1}, x] + 
      (((4*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 0}, x] + 
      (((4*I)/9)*Pi*FF[x] - ((4*I)/9)*Pi*FF[x^2])*G[{0, 1}, x] + 
      (((4*I)/9)*Pi*FF[x] - ((4*I)/9)*Pi*FF[x^2])*G[{1, 0}, x] + 
      (((4*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)] - 
        ((4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{1, 1}, x]) + 
    COLOR[CA*NfV2]*(((827*I)/18)*Pi - (985*Pi^2)/72 + ((10*I)/9)*Pi^3 + 
      ((103*I)/54)*Pi^3*FF[(1 - x)^(-2)] - (38*Pi^4*FF[(1 - x)^(-2)])/135 - 
      ((1423*I)/36)*Pi*FF[(1 - x)^(-1)] + (433*Pi^2*FF[(1 - x)^(-1)])/54 - 
      ((191*I)/108)*Pi^3*FF[(1 - x)^(-1)] + (38*Pi^4*FF[(1 - x)^(-1)])/135 - 
      ((1423*I)/36)*Pi*FF[x^(-1)] + (433*Pi^2*FF[x^(-1)])/54 - 
      (2*I)*Pi^3*FF[x^(-1)] + (59*Pi^2*FF[x])/4 - (23*Pi^4*FF[x])/90 - 
      (59*Pi^2*FF[x^2])/4 - ((2*I)/9)*Pi^3*FF[x^2] + (23*Pi^4*FF[x^2])/90 + 
      (7/4 + ((11*I)/3)*Pi - (337*FF[(1 - x)^(-2)])/12 + 
        (13*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (293*FF[(1 - x)^(-1)])/6 - ((109*I)/6)*Pi*FF[(1 - x)^(-1)] - 
        (14*Pi^2*FF[(1 - x)^(-1)])/9 + (89*FF[x])/6 - ((8*I)/9)*Pi*FF[x] - 
        (2*Pi^2*FF[x])/9 - (59*FF[x^2])/2 - ((4*I)/9)*Pi*FF[x^2] + 
        (2*Pi^2*FF[x^2])/9)*G[{0, 0}, x] + 
      (7/4 - ((10*I)/3)*Pi + ((4*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (16*Pi^2*FF[(1 - x)^(-2)])/9 + (4*FF[(1 - x)^(-1)])/9 + 
        ((205*I)/18)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (11*I)*Pi*FF[x^(-2)] + (4*FF[x^(-1)])/9 + (10*I)*Pi*FF[x^(-1)] - 
        (59*FF[x])/2 - ((16*I)/9)*Pi*FF[x] + (2*Pi^2*FF[x])/9 + 
        (59*FF[x^2])/2 + ((4*I)/9)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9)*
       G[{0, 1}, x] + (7/4 - ((14*I)/3)*Pi - (11*I)*Pi*FF[(1 - x)^(-2)] + 
        (4*FF[(1 - x)^(-1)])/9 + (10*I)*Pi*FF[(1 - x)^(-1)] + 
        ((4*I)/9)*Pi*FF[x^(-2)] - (16*Pi^2*FF[x^(-2)])/9 + (4*FF[x^(-1)])/9 + 
        ((205*I)/18)*Pi*FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/9 - (59*FF[x])/2 + 
        ((8*I)/9)*Pi*FF[x] + (2*Pi^2*FF[x])/9 + (59*FF[x^2])/2 + 
        ((4*I)/9)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9)*G[{1, 0}, x] + 
      (-155/12 + ((7*I)/3)*Pi - (337*FF[x^(-2)])/12 + (13*I)*Pi*FF[x^(-2)] + 
        (14*Pi^2*FF[x^(-2)])/9 + (293*FF[x^(-1)])/6 - 
        ((109*I)/6)*Pi*FF[x^(-1)] - (14*Pi^2*FF[x^(-1)])/9 + (265*FF[x])/6 + 
        ((16*I)/9)*Pi*FF[x] - (2*Pi^2*FF[x])/9 - (59*FF[x^2])/2 - 
        ((4*I)/9)*Pi*FF[x^2] + (2*Pi^2*FF[x^2])/9)*G[{1, 1}, x] + 
      (9 + 26*FF[(1 - x)^(-2)] - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        30*FF[(1 - x)^(-1)] + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 25*FF[x] + 
        24*FF[x^2])*G[{0, 0, 0}, x] + (-1/3 + (4*FF[(1 - x)^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - (83*FF[(1 - x)^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)] + (35*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        12*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (-1/3 + (4*FF[(1 - x)^(-2)])/9 - (83*FF[(1 - x)^(-1)])/18 + 
        (35*FF[x])/3 - 12*FF[x^2])*G[{0, 1, 0}, x] + 
      (-6 + 16*FF[(1 - x)^(-1)] - 11*FF[x^(-2)] + 10*FF[x^(-1)] - FF[x] + 
        ((8*I)/3)*Pi*FF[x] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
      (-7 - 11*FF[(1 - x)^(-2)] + 10*FF[(1 - x)^(-1)] + 16*FF[x^(-1)] + 
        FF[x] + ((8*I)/3)*Pi*FF[x] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (-2/3 + (4*FF[x^(-2)])/9 - (83*FF[x^(-1)])/18 + (37*FF[x])/3 - 
        12*FF[x^2])*G[{1, 0, 1}, x] + (-2/3 + (4*FF[x^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[x^(-2)] - (83*FF[x^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[x^(-1)] + (37*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        12*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (8 + 26*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-2)] - 30*FF[x^(-1)] + 
        ((4*I)/3)*Pi*FF[x^(-1)] - 23*FF[x] + 24*FF[x^2])*G[{1, 1, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 4*FF[x] + 4*FF[x^2])*
       G[{0, 0, 1, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + ((-4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + (4*FF[x] - 4*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (4*FF[x] - 4*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
      ((-4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
      ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1}, x] + 
      (16*FF[x^(-2)] - 16*FF[x^(-1)] - 4*FF[x] + 4*FF[x^2])*
       G[{1, 1, 0, 0}, x] + ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{1, 1, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        (4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + (19*Zeta[3])/3 - 
      (103*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (167*FF[(1 - x)^(-1)]*Zeta[3])/18 - 
      ((40*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (32*FF[x^(-1)]*Zeta[3])/3 + 
      (40*FF[x]*Zeta[3])/3 - 12*FF[x^2]*Zeta[3] + 
      G[{1}, x]*(217/6 + (I/18)*Pi + (13*Pi^2)/9 + ((4*I)/9)*Pi*
         FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((337*I)/12)*Pi*FF[x^(-2)] + (337*Pi^2*FF[x^(-2)])/54 - 
        (2*I)*Pi^3*FF[x^(-2)] - (1423*FF[x^(-1)])/36 + 
        ((215*I)/6)*Pi*FF[x^(-1)] - (485*Pi^2*FF[x^(-1)])/108 + 
        (2*I)*Pi^3*FF[x^(-1)] - (217*FF[x])/6 + ((20*I)/9)*Pi*FF[x] - 
        (109*Pi^2*FF[x])/18 + ((8*I)/9)*Pi^3*FF[x] + 6*Pi^2*FF[x^2] - 
        ((8*I)/9)*Pi^3*FF[x^2] + (32*FF[x^(-2)]*Zeta[3])/3 - 
        (32*FF[x^(-1)]*Zeta[3])/3) + G[{0}, x]*(((41*I)/18)*Pi + 
        (25*Pi^2)/18 - ((337*I)/12)*Pi*FF[(1 - x)^(-2)] + 
        (337*Pi^2*FF[(1 - x)^(-2)])/54 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        (1423*FF[(1 - x)^(-1)])/36 + ((215*I)/6)*Pi*FF[(1 - x)^(-1)] - 
        (485*Pi^2*FF[(1 - x)^(-1)])/108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((4*I)/9)*Pi*FF[x^(-1)] - (16*Pi^2*FF[x^(-1)])/9 + (217*FF[x])/6 - 
        ((20*I)/9)*Pi*FF[x] - (107*Pi^2*FF[x])/18 + ((4*I)/9)*Pi^3*FF[x] + 
        6*Pi^2*FF[x^2] - ((4*I)/9)*Pi^3*FF[x^2] - 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 + (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3)) + 
    COLOR[CF*NfV2]*(((-25*I)/3)*Pi + (5*Pi^2)/2 - ((13*I)/18)*Pi^3 - 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (2*Pi^4*FF[(1 - x)^(-2)])/45 + 
      ((25*I)/3)*Pi*FF[(1 - x)^(-1)] - 2*Pi^2*FF[(1 - x)^(-1)] + 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (2*Pi^4*FF[(1 - x)^(-1)])/45 + 
      ((25*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x^(-1)] + 
      ((4*I)/9)*Pi^3*FF[x^(-1)] - (13*Pi^2*FF[x])/6 + ((4*I)/9)*Pi^3*FF[x] - 
      (8*Pi^4*FF[x])/45 + (13*Pi^2*FF[x^2])/6 + (8*Pi^4*FF[x^2])/45 + 
      (-2/3 - ((10*I)/3)*Pi + (13*FF[(1 - x)^(-2)])/3 - 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (25*FF[(1 - x)^(-1)])/3 + 
        ((13*I)/3)*Pi*FF[(1 - x)^(-1)] - FF[x]/3 + ((8*I)/3)*Pi*FF[x] + 
        (13*FF[x^2])/3)*G[{0, 0}, x] + (1/3 + ((5*I)/3)*Pi - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*I)*Pi*FF[x^(-2)] - 
        (4*I)*Pi*FF[x^(-1)] + (13*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        (13*FF[x^2])/3)*G[{0, 1}, x] + (1/3 + ((13*I)/3)*Pi + 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-1)] - 
        ((8*I)/3)*Pi*FF[x^(-1)] + (13*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        (13*FF[x^2])/3)*G[{1, 0}, x] + (10/3 - ((2*I)/3)*Pi + 
        (13*FF[x^(-2)])/3 - (4*I)*Pi*FF[x^(-2)] - (25*FF[x^(-1)])/3 + 
        ((13*I)/3)*Pi*FF[x^(-1)] - (25*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        (13*FF[x^2])/3)*G[{1, 1}, x] + (-23/3 - 8*FF[(1 - x)^(-2)] - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (17*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (31*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        8*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (1/3 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (8*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (11*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (1/3 + (8*FF[(1 - x)^(-1)])/3 - (11*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (10/3 - (16*FF[(1 - x)^(-1)])/3 + 4*FF[x^(-2)] - 4*FF[x^(-1)] + 
        (7*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + ((8*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 1}, x] + (17/3 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] - 
        (16*FF[x^(-1)])/3 - (7*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (2/3 + (8*FF[x^(-1)])/3 - (13*FF[x])/3 - ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] + ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
      (2/3 - ((8*I)/3)*Pi*FF[x^(-2)] + (8*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (13*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        4*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (-16/3 - 8*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-2)] + (17*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] + (17*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 
        8*FF[x^2] - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{0, 0, 1, 1}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 1, 1}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{1, 0, 0, 0}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 0, 1}, x] + ((8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 0}, x] + ((-16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{1, 0, 1, 1}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + 
        (16*FF[x])/3 - (16*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
      ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
       G[{1, 1, 0, 1}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        (8*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (16*FF[x])/3 - 
        (16*FF[x^2])/3)*G[{1, 1, 1, 1}, x] - (26*Zeta[3])/3 + 
      4*FF[(1 - x)^(-2)]*Zeta[3] - ((8*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (4*FF[(1 - x)^(-1)]*Zeta[3])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (20*FF[x]*Zeta[3])/3 - ((16*I)/3)*Pi*FF[x]*Zeta[3] + 
      4*FF[x^2]*Zeta[3] + ((16*I)/3)*Pi*FF[x^2]*Zeta[3] + 
      G[{1}, x]*(-25/3 - (I/3)*Pi - (5*Pi^2)/3 + ((13*I)/3)*Pi*FF[x^(-2)] - 
        2*Pi^2*FF[x^(-2)] + ((4*I)/9)*Pi^3*FF[x^(-2)] + (25*FF[x^(-1)])/3 - 
        ((13*I)/3)*Pi*FF[x^(-1)] + Pi^2*FF[x^(-1)] - ((4*I)/9)*Pi^3*
         FF[x^(-1)] + (25*FF[x])/3 + (5*Pi^2*FF[x])/2 - 
        ((4*I)/9)*Pi^3*FF[x] - 2*Pi^2*FF[x^2] + ((4*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3) + 
      G[{0}, x]*((-I/3)*Pi - (7*Pi^2)/6 + ((13*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        2*Pi^2*FF[(1 - x)^(-2)] + (25*FF[(1 - x)^(-1)])/3 - 
        ((13*I)/3)*Pi*FF[(1 - x)^(-1)] + Pi^2*FF[(1 - x)^(-1)] - 
        (25*FF[x])/3 + (3*Pi^2*FF[x])/2 + ((4*I)/9)*Pi^3*FF[x] - 
        2*Pi^2*FF[x^2] - ((4*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        (8*FF[x]*Zeta[3])/3 + (8*FF[x^2]*Zeta[3])/3))) + 
  ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (82*Pi^2)/27 + ((17*I)/18)*Pi^3 + 
      (2*Pi^4*FF[(1 - x)^(-2)])/27 - (38*Pi^2*FF[(1 - x)^(-1)])/27 - 
      ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] - (2*Pi^4*FF[(1 - x)^(-1)])/27 - 
      (38*Pi^2*FF[x^(-1)])/27 - ((13*I)/27)*Pi^3*FF[x^(-1)] - 
      ((13*I)/27)*Pi^3*FF[x] + (7*Pi^4*FF[x])/54 + ((13*I)/27)*Pi^3*FF[x^2] - 
      (7*Pi^4*FF[x^2])/54 + (((16*I)/27)*Pi - (7*Pi^2)/54 - 
        (26*Pi^2*FF[(1 - x)^(-2)])/27 - ((13*I)/27)*Pi^3*FF[(1 - x)^(-2)] + 
        ((38*I)/27)*Pi*FF[(1 - x)^(-1)] + (19*Pi^2*FF[(1 - x)^(-1)])/27 + 
        ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] - ((38*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/27 + ((2*I)/9)*Pi^3*FF[x] - ((2*I)/9)*Pi^3*FF[x^2])*
       G[{0}, x] + (((-22*I)/27)*Pi + (7*Pi^2)/54 - (26*Pi^2*FF[x^(-2)])/27 - 
        ((13*I)/27)*Pi^3*FF[x^(-2)] + ((38*I)/27)*Pi*FF[x^(-1)] + 
        (19*Pi^2*FF[x^(-1)])/27 + ((13*I)/27)*Pi^3*FF[x^(-1)] + 
        ((38*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 + ((2*I)/9)*Pi^3*FF[x] - 
        ((2*I)/9)*Pi^3*FF[x^2])*G[{1}, x] + 
      (((-2*I)/9)*Pi + ((26*I)/27)*Pi*FF[(1 - x)^(-2)] + 
        (5*Pi^2*FF[(1 - x)^(-2)])/27 - ((38*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (5*Pi^2*FF[(1 - x)^(-1)])/27 - ((14*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/27 + ((26*I)/27)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/27)*
       G[{0, 0}, x] + ((-4*Pi^2*FF[x^(-2)])/9 + (4*Pi^2*FF[x^(-1)])/9 + 
        ((26*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 - ((26*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/27)*G[{0, 1}, x] + 
      ((-4*Pi^2*FF[(1 - x)^(-2)])/9 + (4*Pi^2*FF[(1 - x)^(-1)])/9 + 
        ((26*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/27 - ((26*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/27)*G[{1, 0}, x] + 
      (((2*I)/9)*Pi + ((26*I)/27)*Pi*FF[x^(-2)] + (5*Pi^2*FF[x^(-2)])/27 - 
        ((38*I)/27)*Pi*FF[x^(-1)] - (5*Pi^2*FF[x^(-1)])/27 - 
        ((38*I)/27)*Pi*FF[x] + (7*Pi^2*FF[x])/27 + ((26*I)/27)*Pi*FF[x^2] - 
        (7*Pi^2*FF[x^2])/27)*G[{1, 1}, x] + 
      (((-8*I)/9)*Pi*FF[(1 - x)^(-2)] + ((8*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        ((8*I)/9)*Pi*FF[x] - ((8*I)/9)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (((4*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
      (((4*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)])*
       G[{1, 0, 0}, x] + (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*
       G[{1, 0, 1}, x] + (((-4*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*
       G[{1, 1, 0}, x] + (((-8*I)/9)*Pi*FF[x^(-2)] + 
        ((8*I)/9)*Pi*FF[x^(-1)] + ((8*I)/9)*Pi*FF[x] - ((8*I)/9)*Pi*FF[x^2])*
       G[{1, 1, 1}, x] + (2*Zeta[3])/9 + ((4*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
      ((4*I)/9)*Pi*FF[x]*Zeta[3] + ((4*I)/9)*Pi*FF[x^2]*Zeta[3]) + 
    COLOR[CF*NfV2]*(((-373*I)/18)*Pi + (33*Pi^2)/4 + ((97*I)/54)*Pi^3 + 
      (149*Pi^4)/360 - ((11*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
      (19*Pi^4*FF[(1 - x)^(-2)])/27 - ((16*I)/135)*Pi^5*FF[(1 - x)^(-2)] + 
      ((373*I)/18)*Pi*FF[(1 - x)^(-1)] - (25*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (47*Pi^4*FF[(1 - x)^(-1)])/54 + 
      ((16*I)/135)*Pi^5*FF[(1 - x)^(-1)] + ((373*I)/18)*Pi*FF[x^(-1)] - 
      (25*Pi^2*FF[x^(-1)])/3 - ((49*I)/27)*Pi^3*FF[x^(-1)] - 
      (2*Pi^4*FF[x^(-1)])/9 - (97*Pi^2*FF[x])/36 + ((20*I)/27)*Pi^3*FF[x] + 
      (137*Pi^4*FF[x])/216 - ((47*I)/135)*Pi^5*FF[x] + (97*Pi^2*FF[x^2])/36 - 
      (53*Pi^4*FF[x^2])/54 + ((47*I)/135)*Pi^5*FF[x^2] + 
      (-7/9 + (6*I)*Pi - (50*FF[(1 - x)^(-2)])/3 - ((16*I)/9)*Pi*
         FF[(1 - x)^(-2)] + (28*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (199*FF[(1 - x)^(-1)])/9 + ((25*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (28*Pi^2*FF[(1 - x)^(-1)])/9 + (101*FF[x])/9 - ((110*I)/9)*Pi*FF[x] - 
        (28*Pi^2*FF[x])/9 - (50*FF[x^2])/3 + ((56*I)/9)*Pi*FF[x^2] + 
        (28*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
      (-19/9 + ((11*I)/3)*Pi + ((56*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (64*Pi^2*FF[(1 - x)^(-2)])/9 + (40*FF[(1 - x)^(-1)])/9 - 
        ((134*I)/9)*Pi*FF[(1 - x)^(-1)] - (64*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (8*I)*Pi*FF[x^(-2)] - (8*I)*Pi*FF[x^(-1)] - (55*FF[x])/9 + 
        ((22*I)/9)*Pi*FF[x] - (16*Pi^2*FF[x])/9 + 8*FF[x^2] + 
        ((56*I)/9)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/9)*G[{0, 0, 1}, x] + 
      (-19/9 - (10*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (16*Pi^2*FF[(1 - x)^(-2)])/3 + (40*FF[(1 - x)^(-1)])/9 + 
        (7*I)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/3 + 
        (8*I)*Pi*FF[x^(-1)] - (55*FF[x])/9 + ((110*I)/9)*Pi*FF[x] + 
        (16*Pi^2*FF[x])/9 + 8*FF[x^2] - ((56*I)/9)*Pi*FF[x^2] - 
        (16*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (38/9 - ((2*I)/3)*Pi - (80*FF[(1 - x)^(-1)])/9 + 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + (22*FF[x^(-2)])/3 - 
        (8*I)*Pi*FF[x^(-2)] - (22*FF[x^(-1)])/3 + ((17*I)/3)*Pi*FF[x^(-1)] + 
        (17*FF[x])/9 - ((22*I)/9)*Pi*FF[x] + (28*Pi^2*FF[x])/9 + 
        (2*FF[x^2])/3 - ((56*I)/9)*Pi*FF[x^2] - (28*Pi^2*FF[x^2])/9)*
       G[{0, 1, 1}, x] + (61/9 - ((28*I)/3)*Pi + (22*FF[(1 - x)^(-2)])/3 - 
        (8*I)*Pi*FF[(1 - x)^(-2)] - (22*FF[(1 - x)^(-1)])/3 + 
        ((17*I)/3)*Pi*FF[(1 - x)^(-1)] - (80*FF[x^(-1)])/9 + 
        ((16*I)/3)*Pi*FF[x^(-1)] - (29*FF[x])/9 + ((134*I)/9)*Pi*FF[x] + 
        (28*Pi^2*FF[x])/9 + (2*FF[x^2])/3 - ((56*I)/9)*Pi*FF[x^2] - 
        (28*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (-2/9 - (4*I)*Pi + (8*I)*Pi*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 
        (16*Pi^2*FF[x^(-2)])/3 + (40*FF[x^(-1)])/9 + (7*I)*Pi*FF[x^(-1)] - 
        (16*Pi^2*FF[x^(-1)])/3 - (89*FF[x])/9 + ((2*I)/9)*Pi*FF[x] + 
        (16*Pi^2*FF[x])/9 + 8*FF[x^2] - ((56*I)/9)*Pi*FF[x^2] - 
        (16*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (-2/9 + ((37*I)/3)*Pi + (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (8*I)*Pi*FF[(1 - x)^(-1)] + ((56*I)/9)*Pi*FF[x^(-2)] + 
        (64*Pi^2*FF[x^(-2)])/9 + (40*FF[x^(-1)])/9 - ((134*I)/9)*Pi*
         FF[x^(-1)] - (64*Pi^2*FF[x^(-1)])/9 - (89*FF[x])/9 - 
        ((134*I)/9)*Pi*FF[x] - (16*Pi^2*FF[x])/9 + 8*FF[x^2] + 
        ((56*I)/9)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/9)*G[{1, 1, 0}, x] + 
      (-56/9 - (50*FF[x^(-2)])/3 - ((16*I)/9)*Pi*FF[x^(-2)] + 
        (28*Pi^2*FF[x^(-2)])/9 + (199*FF[x^(-1)])/9 + 
        ((25*I)/9)*Pi*FF[x^(-1)] - (28*Pi^2*FF[x^(-1)])/9 + (199*FF[x])/9 - 
        ((2*I)/9)*Pi*FF[x] - (28*Pi^2*FF[x])/9 - (50*FF[x^2])/3 + 
        ((56*I)/9)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/9)*G[{1, 1, 1}, x] + 
      (67/3 + (184*FF[(1 - x)^(-2)])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (79*FF[(1 - x)^(-1)])/9 - ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (289*FF[x])/9 - ((40*I)/3)*Pi*FF[x] + (184*FF[x^2])/9 + 
        ((40*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-1 - (56*FF[(1 - x)^(-2)])/9 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (2*FF[(1 - x)^(-1)])/9 + (8*I)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/9 + 
        (8*I)*Pi*FF[x] + (16*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 1}, x] + (-1 - (56*FF[(1 - x)^(-2)])/9 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (2*FF[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (16*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (4 + (112*FF[(1 - x)^(-2)])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (184*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        8*FF[x^(-2)] - 8*FF[x^(-1)] + (95*FF[x])/9 - (8*I)*Pi*FF[x] - 
        (32*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (-14 - 8*FF[(1 - x)^(-2)] - ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        7*FF[(1 - x)^(-1)] + ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 16*FF[x^(-1)] + 
        (22*FF[x])/9 + (16*I)*Pi*FF[x] + (32*FF[x^2])/9 - (16*I)*Pi*FF[x^2])*
       G[{0, 1, 0, 0}, x] + (10/3 + (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (16*FF[(1 - x)^(-1)])/3 - (8*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + 
        (154*FF[x])/9 - ((16*I)/3)*Pi*FF[x] - (160*FF[x^2])/9 + 
        ((16*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (10/3 - (16*FF[(1 - x)^(-1)])/3 - ((8*I)/3)*Pi*FF[x^(-2)] - 
        8*FF[x^(-1)] + ((8*I)/3)*Pi*FF[x^(-1)] + (154*FF[x])/9 - 
        (16*I)*Pi*FF[x] - (160*FF[x^2])/9 + (16*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0}, x] + (-32/3 + (64*FF[(1 - x)^(-1)])/3 - 
        16*FF[x^(-2)] - ((8*I)/3)*Pi*FF[x^(-2)] + (65*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (218*FF[x])/9 + ((16*I)/3)*Pi*FF[x] + 
        (104*FF[x^2])/9 - ((16*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (-70/3 - 16*FF[(1 - x)^(-2)] - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (65*FF[(1 - x)^(-1)])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (64*FF[x^(-1)])/3 + (10*FF[x])/9 + ((16*I)/3)*Pi*FF[x] + 
        (104*FF[x^2])/9 - ((16*I)/3)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (8/3 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (16*FF[x^(-1)])/3 + (166*FF[x])/9 - 
        (16*I)*Pi*FF[x] - (160*FF[x^2])/9 + (16*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1}, x] + (8/3 - 8*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 
        (16*FF[x^(-1)])/3 - (8*I)*Pi*FF[x^(-1)] + (166*FF[x])/9 - 
        ((16*I)/3)*Pi*FF[x] - (160*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 1, 0}, x] + (-8 + 16*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] - 
        ((16*I)/3)*Pi*FF[x^(-2)] + 7*FF[x^(-1)] + ((16*I)/3)*Pi*FF[x^(-1)] - 
        (86*FF[x])/9 + (16*I)*Pi*FF[x] + (32*FF[x^2])/9 - (16*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 1}, x] + (11 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
        (112*FF[x^(-2)])/9 + ((16*I)/3)*Pi*FF[x^(-2)] - (184*FF[x^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[x^(-1)] - (31*FF[x])/9 - (8*I)*Pi*FF[x] - 
        (32*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      ((-56*FF[x^(-2)])/9 - ((8*I)/3)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (25*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (16*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{1, 1, 0, 1}, x] + 
      ((-56*FF[x^(-2)])/9 - (8*I)*Pi*FF[x^(-2)] + (2*FF[x^(-1)])/9 + 
        (8*I)*Pi*FF[x^(-1)] - (25*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (16*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (32/3 + (184*FF[x^(-2)])/9 + ((40*I)/3)*Pi*FF[x^(-2)] - 
        (79*FF[x^(-1)])/9 - ((40*I)/3)*Pi*FF[x^(-1)] - (79*FF[x])/9 - 
        ((40*I)/3)*Pi*FF[x] + (184*FF[x^2])/9 + ((40*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + ((112*FF[(1 - x)^(-2)])/3 - 
        (112*FF[(1 - x)^(-1)])/3 - (112*FF[x])/3 + (112*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + ((-40*FF[(1 - x)^(-2)])/3 + 
        (40*FF[(1 - x)^(-1)])/3 + (40*FF[x])/3 - (40*FF[x^2])/3)*
       G[{0, 0, 0, 0, 1}, x] + ((-40*FF[(1 - x)^(-2)])/3 + 
        (40*FF[(1 - x)^(-1)])/3 + (40*FF[x])/3 - (40*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + ((-8*FF[(1 - x)^(-2)])/3 + 
        (8*FF[(1 - x)^(-1)])/3 + 24*FF[x] - 24*FF[x^2])*
       G[{0, 0, 1, 0, 0}, x] + ((-16*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 0, 1, 0, 1}, x] + ((-16*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 0, 1, 1, 0}, x] + ((64*FF[(1 - x)^(-2)])/3 - 
        (64*FF[(1 - x)^(-1)])/3 - (40*FF[x])/3 + (40*FF[x^2])/3)*
       G[{0, 0, 1, 1, 1}, x] + ((8*FF[(1 - x)^(-2)])/3 - 
        (8*FF[(1 - x)^(-1)])/3 + (88*FF[x])/3 - (88*FF[x^2])/3)*
       G[{0, 1, 0, 0, 0}, x] + (-8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
        (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
      (-8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 8*FF[x] + 8*FF[x^2])*
       G[{0, 1, 0, 1, 1}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        16*FF[x] + 16*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
      ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (16*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 1, 1, 0, 1}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        (16*FF[x])/3 + (16*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (64*FF[x])/3 - 
        (64*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + (64*FF[x])/3 - 
        (64*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      ((8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - 16*FF[x] + 
        16*FF[x^2])*G[{1, 0, 0, 1, 1}, x] + 
      (16*FF[x^(-2)] - 16*FF[x^(-1)] - 8*FF[x] + 8*FF[x^2])*
       G[{1, 0, 1, 0, 0}, x] + (-8*FF[x^(-2)] + 8*FF[x^(-1)] - (8*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
      (-8*FF[x^(-2)] + 8*FF[x^(-1)] - (8*FF[x])/3 + (8*FF[x^2])/3)*
       G[{1, 0, 1, 1, 0}, x] + ((8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 + 
        (88*FF[x])/3 - (88*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      ((64*FF[x^(-2)])/3 - (64*FF[x^(-1)])/3 - (40*FF[x])/3 + (40*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        (16*FF[x])/3 + (16*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (16*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 24*FF[x] - 24*FF[x^2])*
       G[{1, 1, 0, 1, 1}, x] + ((-40*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 + 
        (40*FF[x])/3 - (40*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      ((-40*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 + (40*FF[x])/3 - 
        (40*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      ((112*FF[x^(-2)])/3 - (112*FF[x^(-1)])/3 - (112*FF[x])/3 + 
        (112*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] - (472*Zeta[3])/9 - 
      ((59*I)/3)*Pi*Zeta[3] + (22*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      ((56*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (32*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - (26*FF[(1 - x)^(-1)]*Zeta[3])/
       9 + ((31*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (32*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 
      (106*FF[x]*Zeta[3])/9 + ((160*I)/9)*Pi*FF[x]*Zeta[3] - 
      (4*Pi^2*FF[x]*Zeta[3])/9 + (22*FF[x^2]*Zeta[3])/3 - 
      ((112*I)/9)*Pi*FF[x^2]*Zeta[3] + (4*Pi^2*FF[x^2]*Zeta[3])/9 + 
      G[{1, 0}, x]*(49/18 + ((65*I)/9)*Pi - 6*Pi^2 + 
        ((22*I)/3)*Pi*FF[(1 - x)^(-2)] - 4*Pi^2*FF[(1 - x)^(-2)] - 
        ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + (25*Pi^2*FF[(1 - x)^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-2)] - ((40*I)/9)*Pi*FF[x^(-1)] + 
        6*Pi^2*FF[x^(-1)] + ((4*I)/9)*Pi^3*FF[x^(-1)] + (97*FF[x])/18 - 
        ((40*I)/9)*Pi*FF[x] - (29*Pi^2*FF[x])/6 + ((8*I)/9)*Pi^3*FF[x] - 
        (97*FF[x^2])/18 + 7*Pi^2*FF[x^2] - ((8*I)/9)*Pi^3*FF[x^2] + 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3) + 
      G[{0, 0}, x]*(-49/9 - ((38*I)/9)*Pi + (11*Pi^2)/3 + 
        (97*FF[(1 - x)^(-2)])/18 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        9*Pi^2*FF[(1 - x)^(-2)] + ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (397*FF[(1 - x)^(-1)])/18 + ((89*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (15*Pi^2*FF[(1 - x)^(-1)])/2 - ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
        (203*FF[x])/18 + ((40*I)/9)*Pi*FF[x] - 3*Pi^2*FF[x] - 
        ((20*I)/9)*Pi^3*FF[x] + (97*FF[x^2])/18 + Pi^2*FF[x^2] + 
        ((20*I)/9)*Pi^3*FF[x^2] - 8*FF[(1 - x)^(-2)]*Zeta[3] + 
        8*FF[(1 - x)^(-1)]*Zeta[3] + 8*FF[x]*Zeta[3] - 8*FF[x^2]*Zeta[3]) + 
      G[{1, 1}, x]*(101/9 + ((2*I)/9)*Pi + (5*Pi^2)/3 + (97*FF[x^(-2)])/18 - 
        (8*I)*Pi*FF[x^(-2)] + 9*Pi^2*FF[x^(-2)] + ((20*I)/9)*Pi^3*
         FF[x^(-2)] - (397*FF[x^(-1)])/18 + ((89*I)/9)*Pi*FF[x^(-1)] - 
        (15*Pi^2*FF[x^(-1)])/2 - ((20*I)/9)*Pi^3*FF[x^(-1)] - 
        (397*FF[x])/18 - ((40*I)/9)*Pi*FF[x] + Pi^2*FF[x] - 
        ((4*I)/3)*Pi^3*FF[x] + (97*FF[x^2])/18 + Pi^2*FF[x^2] + 
        ((4*I)/3)*Pi^3*FF[x^2] - (40*FF[x^(-2)]*Zeta[3])/3 + 
        (40*FF[x^(-1)]*Zeta[3])/3 + (8*FF[x]*Zeta[3])/3 - 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 1}, x]*(49/18 + ((25*I)/9)*Pi - 
        (23*Pi^2)/6 + ((8*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        ((40*I)/9)*Pi*FF[(1 - x)^(-1)] + 6*Pi^2*FF[(1 - x)^(-1)] - 
        ((8*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((22*I)/3)*Pi*FF[x^(-2)] - 
        4*Pi^2*FF[x^(-2)] + ((4*I)/9)*Pi^3*FF[x^(-2)] - 
        ((22*I)/3)*Pi*FF[x^(-1)] + (25*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] + (97*FF[x])/18 + ((40*I)/9)*Pi*FF[x] - 
        (55*Pi^2*FF[x])/6 + ((8*I)/3)*Pi^3*FF[x] - (97*FF[x^2])/18 + 
        7*Pi^2*FF[x^2] - ((8*I)/3)*Pi^3*FF[x^2] - 8*FF[(1 - x)^(-2)]*
         Zeta[3] + 8*FF[(1 - x)^(-1)]*Zeta[3] - (32*FF[x]*Zeta[3])/3 + 
        (32*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(-373/18 - ((49*I)/18)*Pi + 
        (10*Pi^2)/9 - ((29*I)/9)*Pi^3 - ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (2*Pi^4*FF[(1 - x)^(-2)])/45 + ((20*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        (2*Pi^4*FF[(1 - x)^(-1)])/45 + ((97*I)/18)*Pi*FF[x^(-2)] - 
        (13*Pi^2*FF[x^(-2)])/3 - ((73*I)/27)*Pi^3*FF[x^(-2)] - 
        (2*Pi^4*FF[x^(-2)])/9 + (373*FF[x^(-1)])/18 - 
        ((97*I)/18)*Pi*FF[x^(-1)] + Pi^2*FF[x^(-1)] + ((109*I)/27)*Pi^3*
         FF[x^(-1)] + (2*Pi^4*FF[x^(-1)])/9 + (373*FF[x])/18 + 
        (23*Pi^2*FF[x])/6 + ((67*I)/27)*Pi^3*FF[x] + (68*Pi^4*FF[x])/135 - 
        4*Pi^2*FF[x^2] - ((28*I)/27)*Pi^3*FF[x^2] - (68*Pi^4*FF[x^2])/135 + 
        (55*Zeta[3])/3 + 8*FF[(1 - x)^(-2)]*Zeta[3] - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 16*FF[(1 - x)^(-1)]*Zeta[3] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (8*I)*Pi*FF[x^(-2)]*Zeta[3] - 
        (26*FF[x^(-1)]*Zeta[3])/3 - (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 
        (17*FF[x]*Zeta[3])/9 + ((8*I)/3)*Pi*FF[x]*Zeta[3] - 
        (16*FF[x^2]*Zeta[3])/9 - ((8*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      G[{0}, x]*(((-49*I)/18)*Pi + (17*Pi^2)/18 + (I/2)*Pi^3 + 
        ((97*I)/18)*Pi*FF[(1 - x)^(-2)] - (13*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (I/3)*Pi^3*FF[(1 - x)^(-2)] - (4*Pi^4*FF[(1 - x)^(-2)])/135 + 
        (373*FF[(1 - x)^(-1)])/18 - ((97*I)/18)*Pi*FF[(1 - x)^(-1)] + 
        Pi^2*FF[(1 - x)^(-1)] + ((7*I)/18)*Pi^3*FF[(1 - x)^(-1)] + 
        (4*Pi^4*FF[(1 - x)^(-1)])/135 - ((4*I)/9)*Pi^3*FF[x^(-1)] - 
        (373*FF[x])/18 + (25*Pi^2*FF[x])/6 - ((55*I)/27)*Pi^3*FF[x] + 
        (4*Pi^4*FF[x])/135 - 4*Pi^2*FF[x^2] + ((28*I)/27)*Pi^3*FF[x^2] - 
        (4*Pi^4*FF[x^2])/135 + Zeta[3] - (128*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
        (119*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((32*I)/3)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] + (137*FF[x]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[x]*Zeta[3] - 
        (128*FF[x^2]*Zeta[3])/9 - ((40*I)/3)*Pi*FF[x^2]*Zeta[3]) - 
      (56*FF[(1 - x)^(-2)]*Zeta[5])/3 + (56*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (56*FF[x]*Zeta[5])/3 - (56*FF[x^2]*Zeta[5])/3) + 
    COLOR[CA*NfV2]*(((21389*I)/108)*Pi - (23995*Pi^2)/432 - 
      ((2003*I)/216)*Pi^3 - (5*Pi^4)/36 + ((2957*I)/324)*Pi^3*
       FF[(1 - x)^(-2)] - (943*Pi^4*FF[(1 - x)^(-2)])/540 + 
      ((83*I)/270)*Pi^5*FF[(1 - x)^(-2)] - ((41087*I)/216)*Pi*
       FF[(1 - x)^(-1)] + (15065*Pi^2*FF[(1 - x)^(-1)])/324 + 
      ((37*I)/81)*Pi^3*FF[(1 - x)^(-1)] + (613*Pi^4*FF[(1 - x)^(-1)])/720 - 
      ((83*I)/270)*Pi^5*FF[(1 - x)^(-1)] - ((41087*I)/216)*Pi*FF[x^(-1)] + 
      (15065*Pi^2*FF[x^(-1)])/324 + ((11*I)/108)*Pi^3*FF[x^(-1)] + 
      (257*Pi^4*FF[x^(-1)])/135 + (1717*Pi^2*FF[x])/24 - 
      ((41*I)/18)*Pi^3*FF[x] - (163*Pi^4*FF[x])/120 - 
      ((119*I)/270)*Pi^5*FF[x] - (1717*Pi^2*FF[x^2])/24 + 
      ((145*I)/54)*Pi^3*FF[x^2] + (22*Pi^4*FF[x^2])/15 + 
      ((119*I)/270)*Pi^5*FF[x^2] + (-97/12 - ((19*I)/2)*Pi + 
        (791*FF[(1 - x)^(-2)])/6 - ((313*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        6*Pi^2*FF[(1 - x)^(-2)] - (737*FF[(1 - x)^(-1)])/4 + 
        ((430*I)/9)*Pi*FF[(1 - x)^(-1)] + 6*Pi^2*FF[(1 - x)^(-1)] - 
        (1247*FF[x])/12 + ((173*I)/18)*Pi*FF[x] + 2*Pi^2*FF[x] + 
        (275*FF[x^2])/2 - ((55*I)/9)*Pi*FF[x^2] - 2*Pi^2*FF[x^2])*
       G[{0, 0, 0}, x] + (94/9 - ((77*I)/6)*Pi + (52*FF[(1 - x)^(-2)])/27 + 
        ((59*I)/9)*Pi*FF[(1 - x)^(-2)] - (58*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (2425*FF[(1 - x)^(-1)])/108 + ((683*I)/18)*Pi*FF[(1 - x)^(-1)] + 
        (58*Pi^2*FF[(1 - x)^(-1)])/3 - (22*I)*Pi*FF[x^(-2)] - 
        (4*FF[x^(-1)])/3 + ((44*I)/3)*Pi*FF[x^(-1)] + (2401*FF[x])/36 - 
        ((79*I)/6)*Pi*FF[x] + (4*Pi^2*FF[x])/3 - (407*FF[x^2])/6 + 
        ((25*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*G[{0, 0, 1}, x] + 
      (94/9 + ((113*I)/6)*Pi + (52*FF[(1 - x)^(-2)])/27 + 
        ((208*I)/9)*Pi*FF[(1 - x)^(-2)] - (4*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (2425*FF[(1 - x)^(-1)])/108 - ((166*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (4*Pi^2*FF[(1 - x)^(-1)])/3 + ((4*I)/9)*Pi*FF[x^(-2)] - 
        (16*Pi^2*FF[x^(-2)])/9 - (4*FF[x^(-1)])/3 - ((827*I)/18)*Pi*
         FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/9 + (2401*FF[x])/36 - 
        ((157*I)/18)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (407*FF[x^2])/6 + 
        ((23*I)/9)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (-317/12 + ((35*I)/6)*Pi - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (56*Pi^2*FF[(1 - x)^(-2)])/9 + (668*FF[(1 - x)^(-1)])/9 - 
        ((133*I)/6)*Pi*FF[(1 - x)^(-1)] - (56*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (317*FF[x^(-2)])/6 + (24*I)*Pi*FF[x^(-2)] + (14*Pi^2*FF[x^(-2)])/9 + 
        (1835*FF[x^(-1)])/36 - ((145*I)/6)*Pi*FF[x^(-1)] - 
        (14*Pi^2*FF[x^(-1)])/9 + (65*FF[x])/12 + ((173*I)/18)*Pi*FF[x] - 
        (26*Pi^2*FF[x])/9 - (11*FF[x^2])/6 - ((43*I)/9)*Pi*FF[x^2] + 
        (26*Pi^2*FF[x^2])/9)*G[{0, 1, 1}, x] + 
      (-137/6 + ((32*I)/3)*Pi - (317*FF[(1 - x)^(-2)])/6 + 
        (24*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (1835*FF[(1 - x)^(-1)])/36 - ((145*I)/6)*Pi*FF[(1 - x)^(-1)] - 
        (14*Pi^2*FF[(1 - x)^(-1)])/9 - ((4*I)/3)*Pi*FF[x^(-2)] + 
        (56*Pi^2*FF[x^(-2)])/9 + (668*FF[x^(-1)])/9 - 
        ((133*I)/6)*Pi*FF[x^(-1)] - (56*Pi^2*FF[x^(-1)])/9 - (7*FF[x])/4 - 
        (I/18)*Pi*FF[x] - (26*Pi^2*FF[x])/9 - (11*FF[x^2])/6 - 
        ((43*I)/9)*Pi*FF[x^2] + (26*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
      (335/36 + ((38*I)/3)*Pi + ((4*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (16*Pi^2*FF[(1 - x)^(-2)])/9 - (4*FF[(1 - x)^(-1)])/3 - 
        ((827*I)/18)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (52*FF[x^(-2)])/27 + ((208*I)/9)*Pi*FF[x^(-2)] - 
        (4*Pi^2*FF[x^(-2)])/3 - (2425*FF[x^(-1)])/108 - 
        ((166*I)/9)*Pi*FF[x^(-1)] + (4*Pi^2*FF[x^(-1)])/3 + (2483*FF[x])/36 + 
        ((65*I)/18)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (407*FF[x^2])/6 + 
        ((23*I)/9)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
      (335/36 - ((53*I)/3)*Pi - (22*I)*Pi*FF[(1 - x)^(-2)] - 
        (4*FF[(1 - x)^(-1)])/3 + ((44*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (52*FF[x^(-2)])/27 + ((59*I)/9)*Pi*FF[x^(-2)] - 
        (58*Pi^2*FF[x^(-2)])/3 - (2425*FF[x^(-1)])/108 + 
        ((683*I)/18)*Pi*FF[x^(-1)] + (58*Pi^2*FF[x^(-1)])/3 + 
        (2483*FF[x])/36 - ((7*I)/2)*Pi*FF[x] + (4*Pi^2*FF[x])/3 - 
        (407*FF[x^2])/6 + ((25*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*
       G[{1, 1, 0}, x] + (51/2 - (6*I)*Pi + (791*FF[x^(-2)])/6 - 
        ((313*I)/9)*Pi*FF[x^(-2)] - 6*Pi^2*FF[x^(-2)] - (737*FF[x^(-1)])/4 + 
        ((430*I)/9)*Pi*FF[x^(-1)] + 6*Pi^2*FF[x^(-1)] - (2053*FF[x])/12 + 
        ((47*I)/18)*Pi*FF[x] + 2*Pi^2*FF[x] + (275*FF[x^2])/2 - 
        ((55*I)/9)*Pi*FF[x^2] - 2*Pi^2*FF[x^2])*G[{1, 1, 1}, x] + 
      (-25 - (784*FF[(1 - x)^(-2)])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (856*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (775*FF[x])/9 + ((4*I)/3)*Pi*FF[x] - (730*FF[x^2])/9 - 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-5/2 - (41*FF[(1 - x)^(-2)])/9 + ((136*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (158*FF[(1 - x)^(-1)])/9 - ((136*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (389*FF[x])/18 - ((16*I)/3)*Pi*FF[x] + (199*FF[x^2])/9 + 
        ((16*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (-5/2 - (41*FF[(1 - x)^(-2)])/9 + (158*FF[(1 - x)^(-1)])/9 - 
        (389*FF[x])/18 - ((8*I)/3)*Pi*FF[x] + (199*FF[x^2])/9 + 
        ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (-29/3 + (92*FF[(1 - x)^(-2)])/9 - (28*I)*Pi*FF[(1 - x)^(-2)] + 
        (533*FF[(1 - x)^(-1)])/18 + (28*I)*Pi*FF[(1 - x)^(-1)] - 
        22*FF[x^(-2)] + (44*FF[x^(-1)])/3 - (52*FF[x])/3 + (4*I)*Pi*FF[x] + 
        (38*FF[x^2])/3 - (4*I)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (21 + (212*FF[(1 - x)^(-2)])/9 - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (343*FF[(1 - x)^(-1)])/18 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        48*FF[x^(-1)] - (55*FF[x])/9 - ((28*I)/3)*Pi*FF[x] + (10*FF[x^2])/9 + 
        ((28*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 0}, x] + 
      (-3/2 - (4*FF[(1 - x)^(-2)])/3 - (44*I)*Pi*FF[(1 - x)^(-2)] + 
        (59*FF[(1 - x)^(-1)])/6 + (44*I)*Pi*FF[(1 - x)^(-1)] + 
        (4*FF[x^(-2)])/9 + (37*FF[x^(-1)])/18 - (511*FF[x])/18 + 
        ((40*I)/3)*Pi*FF[x] + (251*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 0, 1}, x] + (-3/2 - (4*FF[(1 - x)^(-2)])/3 - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + (59*FF[(1 - x)^(-1)])/6 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*FF[x^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[x^(-2)] + (37*FF[x^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[x^(-1)] - (511*FF[x])/18 + (8*I)*Pi*FF[x] + 
        (251*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
      (58/3 - 64*FF[(1 - x)^(-1)] + 48*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-2)] - 
        (146*FF[x^(-1)])/3 + ((4*I)/3)*Pi*FF[x^(-1)] + 40*FF[x] - 
        ((28*I)/3)*Pi*FF[x] - (98*FF[x^2])/3 + ((28*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 1, 1}, x] + (80/3 + 48*FF[(1 - x)^(-2)] - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (146*FF[(1 - x)^(-1)])/3 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 64*FF[x^(-1)] + (76*FF[x])/3 - 
        ((28*I)/3)*Pi*FF[x] - (98*FF[x^2])/3 + ((28*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 0, 0}, x] + (-2 + (4*FF[(1 - x)^(-2)])/9 + 
        ((40*I)/3)*Pi*FF[(1 - x)^(-2)] + (37*FF[(1 - x)^(-1)])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - (4*FF[x^(-2)])/3 - 
        ((4*I)/3)*Pi*FF[x^(-2)] + (59*FF[x^(-1)])/6 + 
        ((4*I)/3)*Pi*FF[x^(-1)] - (493*FF[x])/18 + (8*I)*Pi*FF[x] + 
        (251*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{1, 0, 0, 1}, x] + 
      (-2 + (4*FF[(1 - x)^(-2)])/9 + (37*FF[(1 - x)^(-1)])/18 - 
        (4*FF[x^(-2)])/3 - (44*I)*Pi*FF[x^(-2)] + (59*FF[x^(-1)])/6 + 
        (44*I)*Pi*FF[x^(-1)] - (493*FF[x])/18 + ((40*I)/3)*Pi*FF[x] + 
        (251*FF[x^2])/9 - ((40*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (16 - 48*FF[(1 - x)^(-1)] + (212*FF[x^(-2)])/9 - 
        ((4*I)/3)*Pi*FF[x^(-2)] - (343*FF[x^(-1)])/18 + 
        ((4*I)/3)*Pi*FF[x^(-1)] + (35*FF[x])/9 - ((28*I)/3)*Pi*FF[x] + 
        (10*FF[x^2])/9 + ((28*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 1}, x] + 
      (-43/3 - 22*FF[(1 - x)^(-2)] + (44*FF[(1 - x)^(-1)])/3 + 
        (92*FF[x^(-2)])/9 - (28*I)*Pi*FF[x^(-2)] + (533*FF[x^(-1)])/18 + 
        (28*I)*Pi*FF[x^(-1)] - 8*FF[x] + (4*I)*Pi*FF[x] + (38*FF[x^2])/3 - 
        (4*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      (-2 - (41*FF[x^(-2)])/9 + (158*FF[x^(-1)])/9 - (407*FF[x])/18 - 
        ((8*I)/3)*Pi*FF[x] + (199*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0, 1}, x] + (-2 - (41*FF[x^(-2)])/9 + 
        ((136*I)/3)*Pi*FF[x^(-2)] + (158*FF[x^(-1)])/9 - 
        ((136*I)/3)*Pi*FF[x^(-1)] - (407*FF[x])/18 - ((16*I)/3)*Pi*FF[x] + 
        (199*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (-20 - (784*FF[x^(-2)])/9 + ((16*I)/3)*Pi*FF[x^(-2)] + 
        (856*FF[x^(-1)])/9 - ((16*I)/3)*Pi*FF[x^(-1)] + (685*FF[x])/9 + 
        ((4*I)/3)*Pi*FF[x] - (730*FF[x^2])/9 - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + ((-32*FF[(1 - x)^(-2)])/3 + 
        (32*FF[(1 - x)^(-1)])/3 + (32*FF[x])/3 - (32*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + ((40*FF[(1 - x)^(-2)])/3 - 
        (40*FF[(1 - x)^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 0, 0, 0, 1}, x] + ((40*FF[(1 - x)^(-2)])/3 - 
        (40*FF[(1 - x)^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + ((112*FF[(1 - x)^(-2)])/3 - 
        (112*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 0, 0, 1, 1}, x] + ((4*FF[(1 - x)^(-2)])/3 - 
        (4*FF[(1 - x)^(-1)])/3 - 8*FF[x] + 8*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
      (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 0, 1, 0, 1}, x] + (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (8*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
      (-64*FF[(1 - x)^(-2)] + 64*FF[(1 - x)^(-1)] + (28*FF[x])/3 - 
        (28*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
      ((-16*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (44*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
      (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 0, 1}, x] + (4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (8*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (-48*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + (40*FF[x])/3 - 
        (40*FF[x^2])/3)*G[{0, 1, 0, 1, 1}, x] + 
      ((-4*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + 16*FF[x^(-2)] - 
        16*FF[x^(-1)] + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{0, 1, 1, 0, 0}, x] + ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
      ((-8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
       G[{0, 1, 1, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        (56*FF[x])/3 + (56*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      ((4*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 - (56*FF[x])/3 + 
        (56*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      ((-8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      (16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - (4*FF[x^(-2)])/3 + 
        (4*FF[x^(-1)])/3 + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 0, 0, 1, 1}, x] + (-48*FF[x^(-2)] + 48*FF[x^(-1)] + 
        (40*FF[x])/3 - (40*FF[x^2])/3)*G[{1, 0, 1, 0, 0}, x] + 
      (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 0, 1}, x] + (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
      ((-16*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (44*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (-64*FF[x^(-2)] + 64*FF[x^(-1)] + (28*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      (4*FF[x^(-2)] - 4*FF[x^(-1)] + (8*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 1, 0, 1, 0}, x] + ((4*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        8*FF[x] + 8*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
      ((112*FF[x^(-2)])/3 - (112*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
       G[{1, 1, 1, 0, 0}, x] + ((40*FF[x^(-2)])/3 - (40*FF[x^(-1)])/3 - 
        (20*FF[x])/3 + (20*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      ((40*FF[x^(-2)])/3 - (40*FF[x^(-1)])/3 - (20*FF[x])/3 + (20*FF[x^2])/3)*
       G[{1, 1, 1, 1, 0}, x] + ((-32*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3 + 
        (32*FF[x])/3 - (32*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
      (389*Zeta[3])/6 + ((163*I)/6)*Pi*Zeta[3] - 
      (2957*FF[(1 - x)^(-2)]*Zeta[3])/54 + ((77*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (224*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (1109*FF[(1 - x)^(-1)]*Zeta[3])/54 - ((463*I)/18)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] + (224*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
      (68*FF[x^(-1)]*Zeta[3])/3 + (8*I)*Pi*FF[x^(-1)]*Zeta[3] + 
      (572*FF[x]*Zeta[3])/9 + ((10*I)/9)*Pi*FF[x]*Zeta[3] - 
      6*Pi^2*FF[x]*Zeta[3] - 66*FF[x^2]*Zeta[3] + ((14*I)/9)*Pi*FF[x^2]*
       Zeta[3] + 6*Pi^2*FF[x^2]*Zeta[3] + G[{1, 0}, x]*
       (-329/24 - ((361*I)/36)*Pi + (37*Pi^2)/6 - ((317*I)/6)*Pi*
         FF[(1 - x)^(-2)] + (317*Pi^2*FF[(1 - x)^(-2)])/27 + 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + (100*FF[(1 - x)^(-1)])/27 + 
        ((1819*I)/36)*Pi*FF[(1 - x)^(-1)] - (1121*Pi^2*FF[(1 - x)^(-1)])/
         108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((52*I)/27)*Pi*FF[x^(-2)] - 
        (7*Pi^2*FF[x^(-2)])/27 + ((8*I)/3)*Pi^3*FF[x^(-2)] + 
        (100*FF[x^(-1)])/27 + ((5687*I)/108)*Pi*FF[x^(-1)] - 
        (1033*Pi^2*FF[x^(-1)])/54 - ((8*I)/3)*Pi^3*FF[x^(-1)] - 
        (1717*FF[x])/12 + ((79*I)/27)*Pi*FF[x] + (769*Pi^2*FF[x])/54 - 
        ((32*I)/9)*Pi^3*FF[x] + (1717*FF[x^2])/12 - ((145*I)/27)*Pi*FF[x^2] - 
        (416*Pi^2*FF[x^2])/27 + ((32*I)/9)*Pi^3*FF[x^2] - 
        (8*FF[(1 - x)^(-2)]*Zeta[3])/3 + (8*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        8*FF[x^(-2)]*Zeta[3] + 8*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/3 - 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 1}, x]*(-329/24 - ((449*I)/36)*Pi + 
        5*Pi^2 + ((52*I)/27)*Pi*FF[(1 - x)^(-2)] - (7*Pi^2*FF[(1 - x)^(-2)])/
         27 - ((40*I)/9)*Pi^3*FF[(1 - x)^(-2)] + (100*FF[(1 - x)^(-1)])/27 + 
        ((5687*I)/108)*Pi*FF[(1 - x)^(-1)] - (1033*Pi^2*FF[(1 - x)^(-1)])/
         54 + ((40*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((317*I)/6)*Pi*FF[x^(-2)] + 
        (317*Pi^2*FF[x^(-2)])/27 - (2*I)*Pi^3*FF[x^(-2)] + 
        (100*FF[x^(-1)])/27 + ((1819*I)/36)*Pi*FF[x^(-1)] - 
        (1121*Pi^2*FF[x^(-1)])/108 + (2*I)*Pi^3*FF[x^(-1)] - 
        (1717*FF[x])/12 + ((211*I)/27)*Pi*FF[x] + (895*Pi^2*FF[x])/54 - 
        ((8*I)/3)*Pi^3*FF[x] + (1717*FF[x^2])/12 - ((145*I)/27)*Pi*FF[x^2] - 
        (416*Pi^2*FF[x^2])/27 + ((8*I)/3)*Pi^3*FF[x^2] + 
        (104*FF[(1 - x)^(-2)]*Zeta[3])/3 - (104*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        (32*FF[x^(-2)]*Zeta[3])/3 - (32*FF[x^(-1)]*Zeta[3])/3 - 
        (8*FF[x]*Zeta[3])/3 + (8*FF[x^2]*Zeta[3])/3) + 
      G[{0, 0}, x]*(341/8 + ((85*I)/12)*Pi - (127*Pi^2)/36 - 
        (8009*FF[(1 - x)^(-2)])/72 + ((1952*I)/27)*Pi*FF[(1 - x)^(-2)] - 
        (839*Pi^2*FF[(1 - x)^(-2)])/108 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
        (8045*FF[(1 - x)^(-1)])/36 - ((2735*I)/27)*Pi*FF[(1 - x)^(-1)] + 
        (335*Pi^2*FF[(1 - x)^(-1)])/108 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi*FF[x^(-1)] + (56*Pi^2*FF[x^(-1)])/9 + (1043*FF[x])/36 - 
        ((127*I)/27)*Pi*FF[x] + (310*Pi^2*FF[x])/27 - ((4*I)/9)*Pi^3*FF[x] - 
        (1717*FF[x^2])/12 + ((145*I)/27)*Pi*FF[x^2] - (259*Pi^2*FF[x^2])/27 + 
        ((4*I)/9)*Pi^3*FF[x^2] + (16*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (16*FF[(1 - x)^(-1)]*Zeta[3])/3 - (16*FF[x]*Zeta[3])/3 + 
        (16*FF[x^2]*Zeta[3])/3) + G[{1, 1}, x]*(-5147/72 + ((31*I)/4)*Pi - 
        (59*Pi^2)/36 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (56*Pi^2*FF[(1 - x)^(-1)])/9 - (8009*FF[x^(-2)])/72 + 
        ((1952*I)/27)*Pi*FF[x^(-2)] - (839*Pi^2*FF[x^(-2)])/108 - 
        ((70*I)/9)*Pi^3*FF[x^(-2)] + (8045*FF[x^(-1)])/36 - 
        ((2735*I)/27)*Pi*FF[x^(-1)] + (335*Pi^2*FF[x^(-1)])/108 + 
        ((70*I)/9)*Pi^3*FF[x^(-1)] + (9259*FF[x])/36 - 
        ((163*I)/27)*Pi*FF[x] + (208*Pi^2*FF[x])/27 - (1717*FF[x^2])/12 + 
        ((145*I)/27)*Pi*FF[x^2] - (259*Pi^2*FF[x^2])/27 + 
        (152*FF[x^(-2)]*Zeta[3])/3 - (152*FF[x^(-1)]*Zeta[3])/3 - 
        8*FF[x]*Zeta[3] + 8*FF[x^2]*Zeta[3]) + 
      G[{1}, x]*(6367/36 - ((905*I)/108)*Pi - (73*Pi^2)/12 + 
        ((143*I)/36)*Pi^3 + ((101*I)/27)*Pi^3*FF[(1 - x)^(-2)] - 
        (38*Pi^4*FF[(1 - x)^(-2)])/135 + ((100*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (223*Pi^2*FF[(1 - x)^(-1)])/27 - ((803*I)/108)*Pi^3*
         FF[(1 - x)^(-1)] + (38*Pi^4*FF[(1 - x)^(-1)])/135 - 
        ((8009*I)/72)*Pi*FF[x^(-2)] + (8009*Pi^2*FF[x^(-2)])/324 + 
        ((515*I)/108)*Pi^3*FF[x^(-2)] + (257*Pi^4*FF[x^(-2)])/135 - 
        (41087*FF[x^(-1)])/216 + ((15161*I)/108)*Pi*FF[x^(-1)] - 
        (2233*Pi^2*FF[x^(-1)])/162 - ((571*I)/54)*Pi^3*FF[x^(-1)] - 
        (257*Pi^4*FF[x^(-1)])/135 - (6367*FF[x])/36 + ((919*I)/27)*Pi*FF[x] - 
        (2473*Pi^2*FF[x])/72 + ((235*I)/108)*Pi^3*FF[x] + 
        (61*Pi^4*FF[x])/270 + (407*Pi^2*FF[x^2])/12 - ((173*I)/54)*Pi^3*
         FF[x^2] - (61*Pi^4*FF[x^2])/270 - 27*Zeta[3] - 
        (202*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] + (947*FF[(1 - x)^(-1)]*Zeta[3])/18 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 4*FF[x^(-2)]*Zeta[3] + 
        (8*I)*Pi*FF[x^(-2)]*Zeta[3] + (113*FF[x^(-1)]*Zeta[3])/3 - 
        (8*I)*Pi*FF[x^(-1)]*Zeta[3] - (41*FF[x]*Zeta[3])/2 + 
        ((28*I)/3)*Pi*FF[x]*Zeta[3] + 21*FF[x^2]*Zeta[3] - 
        ((28*I)/3)*Pi*FF[x^2]*Zeta[3]) + G[{0}, x]*(((2771*I)/108)*Pi - 
        (469*Pi^2)/72 - ((7*I)/3)*Pi^3 - ((8009*I)/72)*Pi*FF[(1 - x)^(-2)] + 
        (8009*Pi^2*FF[(1 - x)^(-2)])/324 + ((217*I)/108)*Pi^3*
         FF[(1 - x)^(-2)] - (137*Pi^4*FF[(1 - x)^(-2)])/270 - 
        (41087*FF[(1 - x)^(-1)])/216 + ((15161*I)/108)*Pi*FF[(1 - x)^(-1)] - 
        (2233*Pi^2*FF[(1 - x)^(-1)])/162 - ((127*I)/108)*Pi^3*
         FF[(1 - x)^(-1)] + (137*Pi^4*FF[(1 - x)^(-1)])/270 + 
        ((100*I)/27)*Pi*FF[x^(-1)] - (223*Pi^2*FF[x^(-1)])/27 + 
        ((8*I)/3)*Pi^3*FF[x^(-1)] + (6367*FF[x])/36 - ((919*I)/27)*Pi*FF[x] - 
        (2411*Pi^2*FF[x])/72 + ((377*I)/108)*Pi^3*FF[x] + 
        (77*Pi^4*FF[x])/270 + (407*Pi^2*FF[x^2])/12 - ((121*I)/54)*Pi^3*
         FF[x^2] - (77*Pi^4*FF[x^2])/270 + (31*Zeta[3])/6 + 
        (185*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (337*FF[(1 - x)^(-1)]*Zeta[3])/18 + 
        ((20*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 8*FF[x^(-1)]*Zeta[3] - 
        (307*FF[x]*Zeta[3])/18 + ((44*I)/3)*Pi*FF[x]*Zeta[3] + 
        (137*FF[x^2]*Zeta[3])/9 - ((44*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      (136*FF[(1 - x)^(-2)]*Zeta[5])/3 - (136*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (4*FF[x]*Zeta[5])/3 - (4*FF[x^2]*Zeta[5])/3)), 
 COLOR[Nf*NfV2]*(((2*I)/3)*Pi + (I/3)*Pi^3 - ((2*I)/3)*Pi^3*FF[x] + 
    ((2*I)/3)*Pi^3*FF[x^2] + (((2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x])*G[{0}, x] + 
    (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x])*G[{1}, x] + 
    (((2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x] + ((4*I)/3)*Pi*FF[x^2])*G[{0, 0}, x] + 
    (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*
     G[{0, 1}, x] + (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - 
      ((4*I)/3)*Pi*FF[x^2])*G[{1, 0}, x] + 
    (((2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x] + ((4*I)/3)*Pi*FF[x^2])*
     G[{1, 1}, x]) + COLOR[CA*NfV2]*(2 + ((22*I)/3)*Pi - (29*Pi^2)/12 - 
    ((2*I)/3)*Pi^3 + (43*Pi^4)/90 + ((11*I)/2)*Pi*FF[(1 - x)^(-1)] + 
    ((11*I)/2)*Pi*FF[x^(-1)] + (21*Pi^2*FF[x])/2 - (43*Pi^4*FF[x])/45 - 
    (21*Pi^2*FF[x^2])/2 - ((2*I)/3)*Pi^3*FF[x^2] + (23*Pi^4*FF[x^2])/30 + 
    (11/2 - ((8*I)/3)*Pi + (2*Pi^2)/3 + (11*FF[(1 - x)^(-2)])/2 + 7*FF[x] - 
      ((8*I)/3)*Pi*FF[x] - (4*Pi^2*FF[x])/3 - 21*FF[x^2] - 
      ((4*I)/3)*Pi*FF[x^2] + (2*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (7/2 + ((20*I)/3)*Pi - 21*FF[x] - ((16*I)/3)*Pi*FF[x] + 21*FF[x^2] + 
      ((4*I)/3)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (7/2 + ((8*I)/3)*Pi - (2*Pi^2)/3 - 21*FF[x] + ((8*I)/3)*Pi*FF[x] + 
      (4*Pi^2*FF[x])/3 + 21*FF[x^2] + ((4*I)/3)*Pi*FF[x^2] - 
      (2*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (-17/2 - ((20*I)/3)*Pi + (11*FF[x^(-2)])/2 + 35*FF[x] + 
      ((16*I)/3)*Pi*FF[x] - 21*FF[x^2] - ((4*I)/3)*Pi*FF[x^2] + 
      (2*Pi^2*FF[x^2])/3)*G[{1, 1}, x] + 
    (6 - (2*I)*Pi - 24*FF[x] + (4*I)*Pi*FF[x] + 12*FF[x^2])*G[{0, 0, 0}, x] + 
    (-5 + (6*I)*Pi + 14*FF[x] - (12*I)*Pi*FF[x] - 6*FF[x^2] + 
      (8*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (-5 + (2*I)*Pi + 14*FF[x] - (4*I)*Pi*FF[x] - 6*FF[x^2])*G[{0, 1, 0}, x] + 
    (8 - (6*I)*Pi - 12*FF[x] + (12*I)*Pi*FF[x] - (8*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-4 - (2*I)*Pi + 12*FF[x] + (4*I)*Pi*FF[x] - 
      (8*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (3 - (2*I)*Pi - 2*FF[x] + (4*I)*Pi*FF[x] - 6*FF[x^2])*G[{1, 0, 1}, x] + 
    (3 + (2*I)*Pi - 2*FF[x] - (4*I)*Pi*FF[x] - 6*FF[x^2] + (8*I)*Pi*FF[x^2])*
     G[{1, 1, 0}, x] + (-6 + (2*I)*Pi - (4*I)*Pi*FF[x] + 12*FF[x^2])*
     G[{1, 1, 1}, x] + 4*FF[x^2]*G[{0, 0, 0, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (8 - 16*FF[x] + 12*FF[x^2])*G[{0, 0, 1, 1}, x] - 
    4*FF[x^2]*G[{0, 1, 0, 0}, x] + (2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 0, 1}, x] + (2 - 4*FF[x] + 4*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (-8 + 16*FF[x] - 12*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (-4 + 8*FF[x] - 12*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 0, 0, 1}, x] + 
    (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (-4 + 8*FF[x] - 4*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (4 - 8*FF[x] + 12*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 0, 1}, x] + 
    (-2 + 4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (4 - 8*FF[x] + 4*FF[x^2])*G[{1, 1, 1, 1}, x] + 3*Zeta[3] + 
    10*FF[x]*Zeta[3] - 6*FF[x^2]*Zeta[3] + 
    G[{1}, x]*(11 - ((4*I)/3)*Pi + Pi^2/2 - I*Pi^3 + 
      ((11*I)/2)*Pi*FF[x^(-2)] + (11*FF[x^(-1)])/2 - 11*FF[x] + 
      ((20*I)/3)*Pi*FF[x] - (5*Pi^2*FF[x])/3 + (2*I)*Pi^3*FF[x] + 
      3*Pi^2*FF[x^2] - ((8*I)/3)*Pi^3*FF[x^2] - 2*Zeta[3] + 
      4*FF[x]*Zeta[3]) + G[{0}, x]*(((16*I)/3)*Pi + (11*Pi^2)/6 - I*Pi^3 + 
      ((11*I)/2)*Pi*FF[(1 - x)^(-2)] + (11*FF[(1 - x)^(-1)])/2 + 11*FF[x] - 
      ((20*I)/3)*Pi*FF[x] - (13*Pi^2*FF[x])/3 + (2*I)*Pi^3*FF[x] + 
      3*Pi^2*FF[x^2] - ((4*I)/3)*Pi^3*FF[x^2] - 2*Zeta[3] + 4*FF[x]*Zeta[3] - 
      8*FF[x^2]*Zeta[3])) + COLOR[CF*NfV2]*(-2 - (4*I)*Pi - (7*Pi^2)/3 + 
    ((2*I)/3)*Pi^3 + (7*Pi^4)/90 - (2*I)*Pi*FF[(1 - x)^(-1)] - 
    (2*I)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x] + ((4*I)/3)*Pi^3*FF[x] - 
    (7*Pi^4*FF[x])/45 + 2*Pi^2*FF[x^2] + (8*Pi^4*FF[x^2])/15 + 
    (-10 + (4*I)*Pi - (2*Pi^2)/3 - 2*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
      4*FF[x] + (8*I)*Pi*FF[x] + (4*Pi^2*FF[x])/3 + 4*FF[x^2])*G[{0, 0}, x] + 
    (6 - (12*I)*Pi - (2*Pi^2)/3 + 4*FF[x] + (8*I)*Pi*FF[x] + 
      (4*Pi^2*FF[x])/3 - 4*FF[x^2])*G[{0, 1}, x] + 
    (6 - (4*I)*Pi + (2*Pi^2)/3 + 4*FF[x] - (8*I)*Pi*FF[x] - 
      (4*Pi^2*FF[x])/3 - 4*FF[x^2])*G[{1, 0}, x] + 
    (-10 + (12*I)*Pi + (2*Pi^2)/3 - 2*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] - 
      (8*I)*Pi*FF[x] - (4*Pi^2*FF[x])/3 + 4*FF[x^2])*G[{1, 1}, x] + 
    (-2 + 20*FF[x] - (8*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (6 - (8*I)*Pi - 12*FF[x] + (16*I)*Pi*FF[x] - (8*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (6 - 12*FF[x] + (8*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-18 + (8*I)*Pi + 20*FF[x] - (16*I)*Pi*FF[x] + (8*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (2 - 20*FF[x] + (8*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-6 + (8*I)*Pi + 12*FF[x] - (16*I)*Pi*FF[x] + (8*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (-6 + 12*FF[x] - (8*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (18 - (8*I)*Pi - 20*FF[x] + (16*I)*Pi*FF[x] - (8*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-4 + 8*FF[x] - 16*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (4 - 8*FF[x] + 8*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (4 - 8*FF[x] + 8*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (-12 + 24*FF[x] - 16*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (4 - 8*FF[x] + 16*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-4 + 8*FF[x] - 8*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (-4 + 8*FF[x] - 8*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (12 - 24*FF[x] + 16*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (4 - 8*FF[x] + 16*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (-4 + 8*FF[x] - 8*FF[x^2])*G[{1, 0, 0, 1}, x] + 
    (-4 + 8*FF[x] - 8*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (12 - 24*FF[x] + 16*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-4 + 8*FF[x] - 16*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (4 - 8*FF[x] + 8*FF[x^2])*G[{1, 1, 0, 1}, x] + 
    (4 - 8*FF[x] + 8*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-12 + 24*FF[x] - 16*FF[x^2])*G[{1, 1, 1, 1}, x] - 4*Zeta[3] + 
    (8*I)*Pi*Zeta[3] - 8*FF[x]*Zeta[3] - (16*I)*Pi*FF[x]*Zeta[3] + 
    (16*I)*Pi*FF[x^2]*Zeta[3] + G[{1}, x]*(-4 - (4*I)*Pi - Pi^2 - 
      (2*I)*Pi*FF[x^(-2)] - 2*FF[x^(-1)] + (8*I)*Pi*FF[x^(-1)] + 4*FF[x] - 
      (2*Pi^2*FF[x])/3 + ((4*I)/3)*Pi^3*FF[x^2] - 8*FF[x^2]*Zeta[3]) + 
    G[{0}, x]*((-4*I)*Pi - (5*Pi^2)/3 - (2*I)*Pi*FF[(1 - x)^(-2)] - 
      2*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[(1 - x)^(-1)] - 4*FF[x] + 
      (2*Pi^2*FF[x])/3 - ((4*I)/3)*Pi^3*FF[x^2] + 8*FF[x^2]*Zeta[3])) + 
  ep*(COLOR[Nf*NfV2]*(((20*I)/9)*Pi - (7*Pi^2)/18 + (I/3)*Pi^3 - 
      (7*Pi^4)/36 + (2*Pi^2*FF[(1 - x)^(-1)])/9 + (2*Pi^2*FF[x^(-1)])/9 - 
      ((11*I)/9)*Pi^3*FF[x] + (7*Pi^4*FF[x])/18 + ((11*I)/9)*Pi^3*FF[x^2] - 
      (7*Pi^4*FF[x^2])/18 + (((14*I)/9)*Pi - (7*Pi^2)/18 - (I/3)*Pi^3 + 
        (2*Pi^2*FF[(1 - x)^(-2)])/9 - ((2*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (4*Pi^2*FF[(1 - x)^(-1)])/9 - ((34*I)/9)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/9 + ((2*I)/3)*Pi^3*FF[x] - ((2*I)/3)*Pi^3*FF[x^2])*
       G[{0}, x] + (((-20*I)/9)*Pi + (7*Pi^2)/18 - (I/3)*Pi^3 + 
        (2*Pi^2*FF[x^(-2)])/9 - ((2*I)/9)*Pi*FF[x^(-1)] + 
        (4*Pi^2*FF[x^(-1)])/9 + ((34*I)/9)*Pi*FF[x] - (7*Pi^2*FF[x])/9 + 
        ((2*I)/3)*Pi^3*FF[x] - ((2*I)/3)*Pi^3*FF[x^2])*G[{1}, x] + 
      ((-7*Pi^2)/18 - ((2*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        ((4*I)/9)*Pi*FF[(1 - x)^(-1)] - ((10*I)/9)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/9 + ((22*I)/9)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/9)*
       G[{0, 0}, x] + (((-2*I)/3)*Pi + (7*Pi^2)/18 + ((22*I)/9)*Pi*FF[x] - 
        (7*Pi^2*FF[x])/9 - ((22*I)/9)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/9)*
       G[{0, 1}, x] + (((-2*I)/3)*Pi + (7*Pi^2)/18 + ((22*I)/9)*Pi*FF[x] - 
        (7*Pi^2*FF[x])/9 - ((22*I)/9)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/9)*
       G[{1, 0}, x] + (((4*I)/3)*Pi - (7*Pi^2)/18 - ((2*I)/9)*Pi*FF[x^(-2)] - 
        ((4*I)/9)*Pi*FF[x^(-1)] - ((34*I)/9)*Pi*FF[x] + (7*Pi^2*FF[x])/9 + 
        ((22*I)/9)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/9)*G[{1, 1}, x] + 
      (((-4*I)/3)*Pi + ((8*I)/3)*Pi*FF[x] - ((8*I)/3)*Pi*FF[x^2])*
       G[{0, 0, 0}, x] + (((2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (((2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x] + ((4*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 0}, x] + (((2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
      (((2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x] + ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0}, x] + (((-4*I)/3)*Pi + ((8*I)/3)*Pi*FF[x] - 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 1}, x] + ((2*I)/3)*Pi*Zeta[3] - 
      ((4*I)/3)*Pi*FF[x]*Zeta[3] + ((4*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
    COLOR[CF*NfV2]*(-10 - ((64*I)/3)*Pi - (97*Pi^2)/6 + ((70*I)/9)*Pi^3 - 
      (77*Pi^4)/60 + ((2*I)/3)*Pi^5 + ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
      (Pi^4*FF[(1 - x)^(-2)])/45 - ((17*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      2*Pi^2*FF[(1 - x)^(-1)] - (4*I)*Pi^3*FF[(1 - x)^(-1)] + 
      (2*Pi^4*FF[(1 - x)^(-1)])/45 - ((17*I)/3)*Pi*FF[x^(-1)] + 
      2*Pi^2*FF[x^(-1)] - ((2*I)/9)*Pi^3*FF[x^(-1)] - (20*Pi^2*FF[x])/3 + 
      ((16*I)/9)*Pi^3*FF[x] + (173*Pi^4*FF[x])/45 - ((4*I)/3)*Pi^5*FF[x] + 
      (20*Pi^2*FF[x^2])/3 - (154*Pi^4*FF[x^2])/45 + 
      ((47*I)/45)*Pi^5*FF[x^2] + (130/3 - (4*I)*Pi + 4*Pi^2 + 
        8*FF[(1 - x)^(-2)] + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (100*FF[(1 - x)^(-1)])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (238*FF[x])/3 - ((160*I)/3)*Pi*FF[x] - 8*Pi^2*FF[x] - 14*FF[x^2] + 
        ((64*I)/3)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/3)*G[{0, 0, 0}, x] + 
      (70/3 - (48*I)*Pi + 6*Pi^2 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (4*FF[(1 - x)^(-1)])/3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (182*FF[x])/3 + ((56*I)/3)*Pi*FF[x] - 12*Pi^2*FF[x] + 6*FF[x^2] + 
        ((64*I)/3)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/3)*G[{0, 0, 1}, x] + 
      (70/3 + (4*I)*Pi - (4*Pi^2)/3 - (4*FF[(1 - x)^(-1)])/3 - 
        (182*FF[x])/3 + ((160*I)/3)*Pi*FF[x] + (8*Pi^2*FF[x])/3 + 6*FF[x^2] - 
        ((64*I)/3)*Pi*FF[x^2] - (16*Pi^2*FF[x^2])/3)*G[{0, 1, 0}, x] + 
      (-278/3 + (48*I)*Pi - (22*Pi^2)/3 + (8*FF[(1 - x)^(-1)])/3 - 
        4*FF[x^(-2)] + 24*FF[x^(-1)] + (190*FF[x])/3 - ((56*I)/3)*Pi*FF[x] + 
        (44*Pi^2*FF[x])/3 + 2*FF[x^2] - ((64*I)/3)*Pi*FF[x^2] - 
        (28*Pi^2*FF[x^2])/3)*G[{0, 1, 1}, x] + 
      (-82/3 + (8*I)*Pi - 2*Pi^2 - 4*FF[(1 - x)^(-2)] + 24*FF[(1 - x)^(-1)] + 
        (8*FF[x^(-1)])/3 - (202*FF[x])/3 + ((184*I)/3)*Pi*FF[x] + 
        4*Pi^2*FF[x] + 2*FF[x^2] - ((64*I)/3)*Pi*FF[x^2] - 
        (28*Pi^2*FF[x^2])/3)*G[{1, 0, 0}, x] + 
      (-94/3 + (36*I)*Pi - 4*Pi^2 - (4*FF[x^(-1)])/3 + (146*FF[x])/3 - 
        ((32*I)/3)*Pi*FF[x] + 8*Pi^2*FF[x] + 6*FF[x^2] - 
        ((64*I)/3)*Pi*FF[x^2] - (16*Pi^2*FF[x^2])/3)*G[{1, 0, 1}, x] + 
      (-94/3 - (8*I)*Pi - (2*Pi^2)/3 + ((4*I)/3)*Pi*FF[x^(-2)] - 
        (4*FF[x^(-1)])/3 + ((8*I)/3)*Pi*FF[x^(-1)] + (146*FF[x])/3 - 
        ((184*I)/3)*Pi*FF[x] + (4*Pi^2*FF[x])/3 + 6*FF[x^2] + 
        ((64*I)/3)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
      (326/3 - (36*I)*Pi + (16*Pi^2)/3 + 8*FF[x^(-2)] + 
        ((4*I)/3)*Pi*FF[x^(-2)] - (100*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (154*FF[x])/3 + ((32*I)/3)*Pi*FF[x] - 
        (32*Pi^2*FF[x])/3 - 14*FF[x^2] + ((64*I)/3)*Pi*FF[x^2] + 
        (28*Pi^2*FF[x^2])/3)*G[{1, 1, 1}, x] + 
      (6 + (8*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (296*FF[x])/3 - 
        (16*FF[x^2])/3 + (40*I)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-6 - (24*I)*Pi - (4*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 + 
        (16*FF[x])/3 + (48*I)*Pi*FF[x] + (80*FF[x^2])/3 - (24*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 1}, x] + (-6 - (4*FF[(1 - x)^(-2)])/3 - 
        (8*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 + (80*FF[x^2])/3 - 
        (40*I)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (-54 + (24*I)*Pi + (8*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + 
        (112*FF[x])/3 - (48*I)*Pi*FF[x] - (16*FF[x^2])/3 + (24*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 1}, x] + (-4 + (188*FF[x])/3 + (16*FF[x^2])/3 - 
        (48*I)*Pi*FF[x^2])*G[{0, 1, 0, 0}, x] + 
      (-4 + (16*I)*Pi + (44*FF[x])/3 - (32*I)*Pi*FF[x] - (80*FF[x^2])/3 + 
        (16*I)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (-4 + (44*FF[x])/3 - (80*FF[x^2])/3 + (48*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0}, x] + (88 - (16*I)*Pi - (220*FF[x])/3 + 
        (32*I)*Pi*FF[x] + (16*FF[x^2])/3 - (16*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 1}, x] + (20 + (188*FF[x])/3 + (16*FF[x^2])/3 - 
        (16*I)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (-16 + (48*I)*Pi + (116*FF[x])/3 - (96*I)*Pi*FF[x] - (80*FF[x^2])/3 + 
        (48*I)*Pi*FF[x^2])*G[{1, 0, 0, 1}, x] + 
      (-16 + (116*FF[x])/3 - (80*FF[x^2])/3 + (16*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 0}, x] + (64 - (48*I)*Pi - (220*FF[x])/3 + 
        (96*I)*Pi*FF[x] + (16*FF[x^2])/3 - (48*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 1}, x] + (-22 + (8*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        (80*FF[x])/3 - (16*FF[x^2])/3 + (24*I)*Pi*FF[x^2])*
       G[{1, 1, 0, 0}, x] + (26 - (40*I)*Pi - (4*FF[x^(-2)])/3 - 
        (8*FF[x^(-1)])/3 - (176*FF[x])/3 + (80*I)*Pi*FF[x] + (80*FF[x^2])/3 - 
        (40*I)*Pi*FF[x^2])*G[{1, 1, 0, 1}, x] + 
      (26 - (4*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (176*FF[x])/3 + 
        (80*FF[x^2])/3 - (24*I)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (-98 + (40*I)*Pi + (8*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + 
        (328*FF[x])/3 - (80*I)*Pi*FF[x] - (16*FF[x^2])/3 + (40*I)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + (28 - 56*FF[x] + 112*FF[x^2])*
       G[{0, 0, 0, 0, 0}, x] + (-20 + 40*FF[x] - 40*FF[x^2])*
       G[{0, 0, 0, 0, 1}, x] + (-20 + 40*FF[x] - 40*FF[x^2])*
       G[{0, 0, 0, 1, 0}, x] + (-12 + 24*FF[x])*G[{0, 0, 0, 1, 1}, x] + 
      (-16 + 32*FF[x] - 72*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
      (8 - 16*FF[x] + 16*FF[x^2])*G[{0, 0, 1, 0, 1}, x] + 
      (8 - 16*FF[x] + 16*FF[x^2])*G[{0, 0, 1, 1, 0}, x] + 
      (40 - 80*FF[x] + 40*FF[x^2])*G[{0, 0, 1, 1, 1}, x] + 
      (-12 + 24*FF[x] - 88*FF[x^2])*G[{0, 1, 0, 0, 0}, x] + 
      (4 - 8*FF[x] + 8*FF[x^2])*G[{0, 1, 0, 0, 1}, x] + 
      (4 - 8*FF[x] + 8*FF[x^2])*G[{0, 1, 0, 1, 0}, x] + 
      (20 - 40*FF[x] + 24*FF[x^2])*G[{0, 1, 0, 1, 1}, x] + 
      48*FF[x^2]*G[{0, 1, 1, 0, 0}, x] + (8 - 16*FF[x] + 16*FF[x^2])*
       G[{0, 1, 1, 0, 1}, x] + (8 - 16*FF[x] + 16*FF[x^2])*
       G[{0, 1, 1, 1, 0}, x] + (-48 + 96*FF[x] - 64*FF[x^2])*
       G[{0, 1, 1, 1, 1}, x] + (-16 + 32*FF[x] - 64*FF[x^2])*
       G[{1, 0, 0, 0, 0}, x] + (8 - 16*FF[x] + 16*FF[x^2])*
       G[{1, 0, 0, 0, 1}, x] + (8 - 16*FF[x] + 16*FF[x^2])*
       G[{1, 0, 0, 1, 0}, x] + (48 - 96*FF[x] + 48*FF[x^2])*
       G[{1, 0, 0, 1, 1}, x] + (4 - 8*FF[x] + 24*FF[x^2])*
       G[{1, 0, 1, 0, 0}, x] + (4 - 8*FF[x] + 8*FF[x^2])*
       G[{1, 0, 1, 0, 1}, x] + (4 - 8*FF[x] + 8*FF[x^2])*
       G[{1, 0, 1, 1, 0}, x] + (-76 + 152*FF[x] - 88*FF[x^2])*
       G[{1, 0, 1, 1, 1}, x] + 40*FF[x^2]*G[{1, 1, 0, 0, 0}, x] + 
      (8 - 16*FF[x] + 16*FF[x^2])*G[{1, 1, 0, 0, 1}, x] + 
      (8 - 16*FF[x] + 16*FF[x^2])*G[{1, 1, 0, 1, 0}, x] + 
      (-56 + 112*FF[x] - 72*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
      (12 - 24*FF[x])*G[{1, 1, 1, 0, 0}, x] + (-20 + 40*FF[x] - 40*FF[x^2])*
       G[{1, 1, 1, 0, 1}, x] + (-20 + 40*FF[x] - 40*FF[x^2])*
       G[{1, 1, 1, 1, 0}, x] + (84 - 168*FF[x] + 112*FF[x^2])*
       G[{1, 1, 1, 1, 1}, x] - (116*Zeta[3])/3 + (16*I)*Pi*Zeta[3] + 
      4*Pi^2*Zeta[3] - 4*FF[(1 - x)^(-2)]*Zeta[3] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (68*FF[(1 - x)^(-1)]*Zeta[3])/
       3 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (44*FF[x]*Zeta[3])/3 + 
      ((176*I)/3)*Pi*FF[x]*Zeta[3] - 8*Pi^2*FF[x]*Zeta[3] + 
      4*FF[x^2]*Zeta[3] - ((128*I)/3)*Pi*FF[x^2]*Zeta[3] + 
      (4*Pi^2*FF[x^2]*Zeta[3])/3 + G[{1, 0}, x]*(127/3 - ((140*I)/3)*Pi + 
        7*Pi^2 - (4*I)*Pi*FF[(1 - x)^(-2)] + (24*I)*Pi*FF[(1 - x)^(-1)] + 
        ((4*I)/3)*Pi*FF[x^(-1)] + (40*FF[x])/3 - ((32*I)/3)*Pi*FF[x] - 
        (20*Pi^2*FF[x])/3 - (40*FF[x^2])/3 + 8*Pi^2*FF[x^2] - 
        ((8*I)/3)*Pi^3*FF[x^2] - 16*Zeta[3] + 32*FF[x]*Zeta[3]) + 
      G[{0, 0}, x]*(-161/3 + ((140*I)/3)*Pi - (8*Pi^2)/3 - 
        (5*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
        (164*FF[(1 - x)^(-1)])/3 - ((56*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (16*FF[x])/3 + ((32*I)/3)*Pi*FF[x] + (2*Pi^2*FF[x])/3 + 
        (40*FF[x^2])/3 - 8*Pi^2*FF[x^2] + ((20*I)/3)*Pi^3*FF[x^2] + 
        16*Zeta[3] - 32*FF[x]*Zeta[3] - 24*FF[x^2]*Zeta[3]) + 
      G[{1, 1}, x]*(-137/3 + ((172*I)/3)*Pi - 10*Pi^2 - (5*FF[x^(-2)])/3 + 
        (4*I)*Pi*FF[x^(-2)] + (164*FF[x^(-1)])/3 - ((56*I)/3)*Pi*FF[x^(-1)] - 
        (64*FF[x])/3 - ((32*I)/3)*Pi*FF[x] + (46*Pi^2*FF[x])/3 + 
        (40*FF[x^2])/3 - 8*Pi^2*FF[x^2] + (4*I)*Pi^3*FF[x^2] - 
        8*FF[x^2]*Zeta[3]) + G[{0, 1}, x]*(127/3 - ((172*I)/3)*Pi + 
        (25*Pi^2)/3 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (4*I)*Pi*FF[x^(-2)] + 
        (24*I)*Pi*FF[x^(-1)] + (40*FF[x])/3 + ((32*I)/3)*Pi*FF[x] - 
        (28*Pi^2*FF[x])/3 - (40*FF[x^2])/3 + 8*Pi^2*FF[x^2] - 
        (8*I)*Pi^3*FF[x^2] + 32*FF[x^2]*Zeta[3]) + 
      G[{1}, x]*(-52/3 - ((34*I)/3)*Pi + 3*Pi^2 + ((4*I)/3)*Pi^3 - 
        (26*Pi^4)/45 - ((5*I)/3)*Pi*FF[x^(-2)] + 2*Pi^2*FF[x^(-2)] - 
        ((2*I)/9)*Pi^3*FF[x^(-2)] - (17*FF[x^(-1)])/3 + 
        ((152*I)/3)*Pi*FF[x^(-1)] - 8*Pi^2*FF[x^(-1)] - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] + (52*FF[x])/3 - 7*Pi^2*FF[x] + 
        ((92*I)/9)*Pi^3*FF[x] + (52*Pi^4*FF[x])/45 - 3*Pi^2*FF[x^2] - 
        ((32*I)/9)*Pi^3*FF[x^2] - (68*Pi^4*FF[x^2])/45 + 14*Zeta[3] - 
        (24*I)*Pi*Zeta[3] - (220*FF[x]*Zeta[3])/3 + (48*I)*Pi*FF[x]*Zeta[3] + 
        (64*FF[x^2]*Zeta[3])/3 - (8*I)*Pi*FF[x^2]*Zeta[3]) + 
      G[{0}, x]*(((-34*I)/3)*Pi - 7*Pi^2 - ((2*I)/3)*Pi^3 + (31*Pi^4)/90 - 
        ((5*I)/3)*Pi*FF[(1 - x)^(-2)] + 2*Pi^2*FF[(1 - x)^(-2)] - 
        (17*FF[(1 - x)^(-1)])/3 + ((152*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        8*Pi^2*FF[(1 - x)^(-1)] - (52*FF[x])/3 + 13*Pi^2*FF[x] - 
        ((80*I)/9)*Pi^3*FF[x] - (31*Pi^4*FF[x])/45 - 3*Pi^2*FF[x^2] + 
        ((32*I)/9)*Pi^3*FF[x^2] - (4*Pi^4*FF[x^2])/45 + 14*Zeta[3] - 
        (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        (196*FF[x]*Zeta[3])/3 - (64*FF[x^2]*Zeta[3])/3 - 
        (40*I)*Pi*FF[x^2]*Zeta[3]) - 12*Zeta[5] + 24*FF[x]*Zeta[5] - 
      56*FF[x^2]*Zeta[5]) + COLOR[CA*NfV2]*(10 + ((652*I)/9)*Pi - 
      (2081*Pi^2)/72 + ((37*I)/36)*Pi^3 + (88*Pi^4)/45 + ((53*I)/90)*Pi^5 - 
      ((101*I)/54)*Pi^3*FF[(1 - x)^(-2)] + (19*Pi^4*FF[(1 - x)^(-2)])/135 + 
      ((1157*I)/36)*Pi*FF[(1 - x)^(-1)] - (365*Pi^2*FF[(1 - x)^(-1)])/54 - 
      ((11*I)/27)*Pi^3*FF[(1 - x)^(-1)] - (23*Pi^4*FF[(1 - x)^(-1)])/270 + 
      ((1157*I)/36)*Pi*FF[x^(-1)] - (365*Pi^2*FF[x^(-1)])/54 + 
      I*Pi^3*FF[x^(-1)] + (171*Pi^2*FF[x])/2 - ((41*I)/6)*Pi^3*FF[x] - 
      (212*Pi^4*FF[x])/45 - ((53*I)/45)*Pi^5*FF[x] - (171*Pi^2*FF[x^2])/2 + 
      ((149*I)/18)*Pi^3*FF[x^2] + (881*Pi^4*FF[x^2])/180 + 
      ((119*I)/90)*Pi^5*FF[x^2] + (1 - ((5*I)/3)*Pi - (8*Pi^2)/3 - 
        24*FF[(1 - x)^(-2)] + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        2*FF[(1 - x)^(-1)] + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 134*FF[x] + 
        ((100*I)/3)*Pi*FF[x] + (16*Pi^2*FF[x])/3 + (277*FF[x^2])/2 - 
        ((55*I)/3)*Pi*FF[x^2] - 6*Pi^2*FF[x^2])*G[{0, 0, 0}, x] + 
      (-149/6 + ((73*I)/3)*Pi - (11*Pi^2)/3 - (2*FF[(1 - x)^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[(1 - x)^(-2)] - (4*FF[(1 - x)^(-1)])/9 - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (302*FF[x])/3 - 
        ((124*I)/3)*Pi*FF[x] + (22*Pi^2*FF[x])/3 - (133*FF[x^2])/2 + 
        ((67*I)/3)*Pi*FF[x^2] - 4*Pi^2*FF[x^2])*G[{0, 0, 1}, x] + 
      (-149/6 + ((25*I)/3)*Pi - (2*FF[(1 - x)^(-2)])/9 - 
        (4*FF[(1 - x)^(-1)])/9 + (302*FF[x])/3 - ((92*I)/3)*Pi*FF[x] - 
        (133*FF[x^2])/2 + ((23*I)/3)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/3)*
       G[{0, 1, 0}, x] + (23 - (27*I)*Pi + (17*Pi^2)/3 - 8*FF[(1 - x)^(-1)] + 
        11*FF[x^(-2)] - 20*FF[x] + ((92*I)/3)*Pi*FF[x] - (34*Pi^2*FF[x])/3 - 
        (11*FF[x^2])/2 - ((35*I)/3)*Pi*FF[x^2] + (26*Pi^2*FF[x^2])/3)*
       G[{0, 1, 1}, x] + (-5/2 - (8*I)*Pi + 3*Pi^2 + 11*FF[(1 - x)^(-2)] - 
        8*FF[x^(-1)] + 31*FF[x] - ((22*I)/3)*Pi*FF[x] - 6*Pi^2*FF[x] - 
        (11*FF[x^2])/2 - ((35*I)/3)*Pi*FF[x^2] + (26*Pi^2*FF[x^2])/3)*
       G[{1, 0, 0}, x] + (28/3 - ((44*I)/3)*Pi + (4*Pi^2)/3 - 
        (2*FF[x^(-2)])/9 - (4*FF[x^(-1)])/9 + (97*FF[x])/3 + 
        ((46*I)/3)*Pi*FF[x] - (8*Pi^2*FF[x])/3 - (133*FF[x^2])/2 + 
        ((23*I)/3)*Pi*FF[x^2] + (4*Pi^2*FF[x^2])/3)*G[{1, 0, 1}, x] + 
      (28/3 + ((16*I)/3)*Pi - Pi^2/3 - (2*FF[x^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[x^(-2)] - (4*FF[x^(-1)])/9 - 
        ((4*I)/3)*Pi*FF[x^(-1)] + (97*FF[x])/3 - ((10*I)/3)*Pi*FF[x] + 
        (2*Pi^2*FF[x])/3 - (133*FF[x^2])/2 + ((67*I)/3)*Pi*FF[x^2] - 
        4*Pi^2*FF[x^2])*G[{1, 1, 0}, x] + 
      (11/2 + ((40*I)/3)*Pi - (10*Pi^2)/3 - 24*FF[x^(-2)] + 
        ((2*I)/3)*Pi*FF[x^(-2)] - 2*FF[x^(-1)] + ((4*I)/3)*Pi*FF[x^(-1)] - 
        143*FF[x] + ((10*I)/3)*Pi*FF[x] + (20*Pi^2*FF[x])/3 + 
        (277*FF[x^2])/2 - ((55*I)/3)*Pi*FF[x^2] - 6*Pi^2*FF[x^2])*
       G[{1, 1, 1}, x] + (-30 + (8*I)*Pi - (2*FF[(1 - x)^(-2)])/3 - 
        (4*FF[(1 - x)^(-1)])/3 + (380*FF[x])/3 - (16*I)*Pi*FF[x] - 
        (194*FF[x^2])/3 - (4*I)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (9 + (14*I)*Pi + (4*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 - 
        (92*FF[x])/3 - (28*I)*Pi*FF[x] + (23*FF[x^2])/3 + (16*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 1}, x] + (9 - (6*I)*Pi + (4*FF[(1 - x)^(-2)])/3 + 
        (8*FF[(1 - x)^(-1)])/3 - (92*FF[x])/3 + (12*I)*Pi*FF[x] + 
        (23*FF[x^2])/3 + (8*I)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (29 - (12*I)*Pi - 8*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] - 46*FF[x] + 
        (24*I)*Pi*FF[x] + 34*FF[x^2] - (12*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 1}, x] + (15 + (2*I)*Pi - (134*FF[x])/3 - (4*I)*Pi*FF[x] + 
        (14*FF[x^2])/3 + (28*I)*Pi*FF[x^2])*G[{0, 1, 0, 0}, x] + 
      (7 - (24*I)*Pi - (64*FF[x])/3 + (48*I)*Pi*FF[x] + (67*FF[x^2])/3 - 
        (40*I)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (7 - (64*FF[x])/3 + (67*FF[x^2])/3 - (24*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0}, x] + (-50 + (18*I)*Pi + 76*FF[x] - (36*I)*Pi*FF[x] - 
        34*FF[x^2] + (28*I)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (-8 + (10*I)*Pi - 8*FF[x] - (20*I)*Pi*FF[x] - 34*FF[x^2] + 
        (28*I)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (8 - (24*I)*Pi - (70*FF[x])/3 + (48*I)*Pi*FF[x] + (67*FF[x^2])/3 - 
        (24*I)*Pi*FF[x^2])*G[{1, 0, 0, 1}, x] + 
      (8 - (16*I)*Pi - (70*FF[x])/3 + (32*I)*Pi*FF[x] + (67*FF[x^2])/3 - 
        (40*I)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (-25 + (26*I)*Pi + (106*FF[x])/3 - (52*I)*Pi*FF[x] + (14*FF[x^2])/3 + 
        (28*I)*Pi*FF[x^2])*G[{1, 0, 1, 1}, x] + 
      (17 - 8*FF[x^(-2)] - 4*FF[x^(-1)] - 22*FF[x] + 34*FF[x^2] - 
        (12*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      (-14 + (14*I)*Pi + (4*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (46*FF[x])/3 - 
        (28*I)*Pi*FF[x] + (23*FF[x^2])/3 + (8*I)*Pi*FF[x^2])*
       G[{1, 1, 0, 1}, x] + (-14 + (2*I)*Pi + (4*FF[x^(-2)])/3 + 
        (8*FF[x^(-1)])/3 + (46*FF[x])/3 - (4*I)*Pi*FF[x] + (23*FF[x^2])/3 + 
        (16*I)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (32 - (12*I)*Pi - (2*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 + (8*FF[x])/3 + 
        (24*I)*Pi*FF[x] - (194*FF[x^2])/3 - (4*I)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + (-2 + 4*FF[x] - 32*FF[x^2])*
       G[{0, 0, 0, 0, 0}, x] + (10 - 20*FF[x] + 20*FF[x^2])*
       G[{0, 0, 0, 0, 1}, x] + (10 - 20*FF[x] + 20*FF[x^2])*
       G[{0, 0, 0, 1, 0}, x] + (8 - 16*FF[x] + 4*FF[x^2])*
       G[{0, 0, 0, 1, 1}, x] + (2 - 4*FF[x] + 24*FF[x^2])*
       G[{0, 0, 1, 0, 0}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{0, 0, 1, 0, 1}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{0, 0, 1, 1, 0}, x] + (-24 + 48*FF[x] - 28*FF[x^2])*
       G[{0, 0, 1, 1, 1}, x] + (6 - 12*FF[x] + 44*FF[x^2])*
       G[{0, 1, 0, 0, 0}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{0, 1, 0, 0, 1}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{0, 1, 0, 1, 0}, x] + (-24 + 48*FF[x] - 40*FF[x^2])*
       G[{0, 1, 0, 1, 1}, x] + (-2 + 4*FF[x] - 28*FF[x^2])*
       G[{0, 1, 1, 0, 0}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
       G[{0, 1, 1, 0, 1}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
       G[{0, 1, 1, 1, 0}, x] + (36 - 72*FF[x] + 56*FF[x^2])*
       G[{0, 1, 1, 1, 1}, x] + (20 - 40*FF[x] + 56*FF[x^2])*
       G[{1, 0, 0, 0, 0}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
       G[{1, 0, 0, 0, 1}, x] + (-2 + 4*FF[x] - 4*FF[x^2])*
       G[{1, 0, 0, 1, 0}, x] + (-26 + 52*FF[x] - 28*FF[x^2])*
       G[{1, 0, 0, 1, 1}, x] + (-16 + 32*FF[x] - 40*FF[x^2])*
       G[{1, 0, 1, 0, 0}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{1, 0, 1, 0, 1}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{1, 0, 1, 1, 0}, x] + (38 - 76*FF[x] + 44*FF[x^2])*
       G[{1, 0, 1, 1, 1}, x] + (-4 + 8*FF[x] - 28*FF[x^2])*
       G[{1, 1, 0, 0, 0}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{1, 1, 0, 0, 1}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{1, 1, 0, 1, 0}, x] + (22 - 44*FF[x] + 24*FF[x^2])*
       G[{1, 1, 0, 1, 1}, x] + (-4 + 8*FF[x] + 4*FF[x^2])*
       G[{1, 1, 1, 0, 0}, x] + (10 - 20*FF[x] + 20*FF[x^2])*
       G[{1, 1, 1, 0, 1}, x] + (10 - 20*FF[x] + 20*FF[x^2])*
       G[{1, 1, 1, 1, 0}, x] + (-30 + 60*FF[x] - 32*FF[x^2])*
       G[{1, 1, 1, 1, 1}, x] + (37*Zeta[3])/3 + (I/3)*Pi*Zeta[3] + 
      (22*Pi^2*Zeta[3])/3 + (101*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (28*FF[(1 - x)^(-1)]*Zeta[3])/
       9 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (16*FF[x^(-1)]*Zeta[3])/
       3 + (157*FF[x]*Zeta[3])/3 + ((10*I)/3)*Pi*FF[x]*Zeta[3] - 
      (44*Pi^2*FF[x]*Zeta[3])/3 - 61*FF[x^2]*Zeta[3] + 
      ((14*I)/3)*Pi*FF[x^2]*Zeta[3] + 18*Pi^2*FF[x^2]*Zeta[3] + 
      G[{1, 0}, x]*(153/4 + ((35*I)/2)*Pi - (161*Pi^2)/36 + ((14*I)/3)*Pi^3 + 
        (11*I)*Pi*FF[(1 - x)^(-2)] - (2*FF[(1 - x)^(-1)])/9 - 
        ((2*I)/9)*Pi*FF[x^(-2)] + (8*Pi^2*FF[x^(-2)])/9 - (2*FF[x^(-1)])/9 - 
        ((76*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/9 - 171*FF[x] + 
        ((71*I)/9)*Pi*FF[x] + (21*Pi^2*FF[x])/2 - ((28*I)/3)*Pi^3*FF[x] + 
        171*FF[x^2] - ((149*I)/9)*Pi*FF[x^2] - (27*Pi^2*FF[x^2])/2 + 
        ((32*I)/3)*Pi^3*FF[x^2] + 4*Zeta[3] - 8*FF[x]*Zeta[3] - 
        8*FF[x^2]*Zeta[3]) + G[{0, 1}, x]*(153/4 + ((53*I)/6)*Pi - 
        (269*Pi^2)/36 + (2*I)*Pi^3 - ((2*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (8*Pi^2*FF[(1 - x)^(-2)])/9 - (2*FF[(1 - x)^(-1)])/9 - 
        ((76*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (11*I)*Pi*FF[x^(-2)] - (2*FF[x^(-1)])/9 - 171*FF[x] + 
        ((227*I)/9)*Pi*FF[x] + (33*Pi^2*FF[x])/2 - (4*I)*Pi^3*FF[x] + 
        171*FF[x^2] - ((149*I)/9)*Pi*FF[x^2] - (27*Pi^2*FF[x^2])/2 + 
        (8*I)*Pi^3*FF[x^2] + 12*Zeta[3] - 24*FF[x]*Zeta[3] + 
        8*FF[x^2]*Zeta[3]) + G[{0, 0}, x]*(65/4 - ((77*I)/6)*Pi - 
        (73*Pi^2)/36 + ((7*I)/3)*Pi^3 + (251*FF[(1 - x)^(-2)])/12 - 
        (12*I)*Pi*FF[(1 - x)^(-2)] - (7*Pi^2*FF[(1 - x)^(-2)])/9 - 
        (8*FF[(1 - x)^(-1)])/3 - (14*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (85*FF[x])/3 - ((119*I)/9)*Pi*FF[x] + (67*Pi^2*FF[x])/6 - 
        ((14*I)/3)*Pi^3*FF[x] - 171*FF[x^2] + ((149*I)/9)*Pi*FF[x^2] - 
        (3*Pi^2*FF[x^2])/2 + ((4*I)/3)*Pi^3*FF[x^2] - 6*Zeta[3] + 
        12*FF[x]*Zeta[3] + 16*FF[x^2]*Zeta[3]) + 
      G[{1, 1}, x]*(-1517/12 - ((19*I)/2)*Pi + (275*Pi^2)/36 + I*Pi^3 + 
        (251*FF[x^(-2)])/12 - (12*I)*Pi*FF[x^(-2)] - (7*Pi^2*FF[x^(-2)])/9 - 
        (8*FF[x^(-1)])/3 - (14*Pi^2*FF[x^(-1)])/9 + (941*FF[x])/3 - 
        ((179*I)/9)*Pi*FF[x] - (49*Pi^2*FF[x])/6 - (2*I)*Pi^3*FF[x] - 
        171*FF[x^2] + ((149*I)/9)*Pi*FF[x^2] - (3*Pi^2*FF[x^2])/2 + 
        10*Zeta[3] - 20*FF[x]*Zeta[3] + 24*FF[x^2]*Zeta[3]) + 
      G[{1}, x]*(242/3 - ((971*I)/18)*Pi + (149*Pi^2)/36 - ((11*I)/6)*Pi^3 - 
        (77*Pi^4)/180 - ((2*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (8*Pi^2*FF[(1 - x)^(-1)])/9 + ((251*I)/12)*Pi*FF[x^(-2)] - 
        (317*Pi^2*FF[x^(-2)])/54 + I*Pi^3*FF[x^(-2)] + (1157*FF[x^(-1)])/36 + 
        ((28*I)/3)*Pi*FF[x^(-1)] - (35*Pi^2*FF[x^(-1)])/27 - (242*FF[x])/3 + 
        ((899*I)/9)*Pi*FF[x] - (277*Pi^2*FF[x])/9 + ((44*I)/9)*Pi^3*FF[x] + 
        (77*Pi^4*FF[x])/90 + (133*Pi^2*FF[x^2])/4 - ((157*I)/18)*Pi^3*
         FF[x^2] - (61*Pi^4*FF[x^2])/90 - 5*Zeta[3] - (4*I)*Pi*Zeta[3] - 
        (16*FF[x^(-2)]*Zeta[3])/3 + (4*FF[x^(-1)]*Zeta[3])/3 + 
        4*FF[x]*Zeta[3] + (8*I)*Pi*FF[x]*Zeta[3] + 3*FF[x^2]*Zeta[3] - 
        (28*I)*Pi*FF[x^2]*Zeta[3]) + G[{0}, x]*(((827*I)/18)*Pi + 
        (119*Pi^2)/18 - (3*I)*Pi^3 - (28*Pi^4)/45 + ((251*I)/12)*Pi*
         FF[(1 - x)^(-2)] - (317*Pi^2*FF[(1 - x)^(-2)])/54 - 
        (I/9)*Pi^3*FF[(1 - x)^(-2)] + (1157*FF[(1 - x)^(-1)])/36 + 
        ((28*I)/3)*Pi*FF[(1 - x)^(-1)] - (35*Pi^2*FF[(1 - x)^(-1)])/27 - 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((2*I)/9)*Pi*FF[x^(-1)] + 
        (8*Pi^2*FF[x^(-1)])/9 + (242*FF[x])/3 - ((899*I)/9)*Pi*FF[x] - 
        (643*Pi^2*FF[x])/18 + ((97*I)/9)*Pi^3*FF[x] + (56*Pi^4*FF[x])/45 + 
        (133*Pi^2*FF[x^2])/4 - ((113*I)/18)*Pi^3*FF[x^2] - 
        (77*Pi^4*FF[x^2])/90 - 14*Zeta[3] - (32*I)*Pi*Zeta[3] + 
        (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        (2*FF[x]*Zeta[3])/3 + (64*I)*Pi*FF[x]*Zeta[3] - 
        (35*FF[x^2]*Zeta[3])/3 - (44*I)*Pi*FF[x^2]*Zeta[3]) - 10*Zeta[5] + 
      20*FF[x]*Zeta[5] - 4*FF[x^2]*Zeta[5])) + 
  ep^2*(COLOR[Nf*NfV2]*(((148*I)/27)*Pi - (35*Pi^2)/27 + ((4*I)/9)*Pi^3 - 
      (7*Pi^4)/36 - ((4*I)/45)*Pi^5 - (Pi^4*FF[(1 - x)^(-2)])/27 + 
      (16*Pi^2*FF[(1 - x)^(-1)])/27 + ((13*I)/54)*Pi^3*FF[(1 - x)^(-1)] - 
      (2*Pi^4*FF[(1 - x)^(-1)])/27 + (16*Pi^2*FF[x^(-1)])/27 + 
      ((13*I)/54)*Pi^3*FF[x^(-1)] - ((67*I)/27)*Pi^3*FF[x] + 
      (77*Pi^4*FF[x])/108 + ((8*I)/45)*Pi^5*FF[x] + 
      ((67*I)/27)*Pi^3*FF[x^2] - (77*Pi^4*FF[x^2])/108 - 
      ((8*I)/45)*Pi^5*FF[x^2] + (((-2*I)/3)*Pi + (7*Pi^2)/9 + 
        ((4*I)/9)*Pi*FF[(1 - x)^(-2)] + ((8*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        ((32*I)/9)*Pi*FF[x] - (14*Pi^2*FF[x])/9 - ((44*I)/9)*Pi*FF[x^2] + 
        (14*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
      (((2*I)/3)*Pi - (7*Pi^2)/18 - ((22*I)/9)*Pi*FF[x] + (7*Pi^2*FF[x])/9 + 
        ((22*I)/9)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/9)*G[{0, 0, 1}, x] + 
      (((2*I)/3)*Pi - (7*Pi^2)/18 - ((22*I)/9)*Pi*FF[x] + (7*Pi^2*FF[x])/9 + 
        ((22*I)/9)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
      (((-2*I)/9)*Pi*FF[x^(-2)] - ((4*I)/9)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
      (((-2*I)/9)*Pi*FF[(1 - x)^(-2)] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)])*
       G[{1, 0, 0}, x] + (((2*I)/3)*Pi - (7*Pi^2)/18 - ((22*I)/9)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/9 + ((22*I)/9)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/9)*
       G[{1, 0, 1}, x] + (((2*I)/3)*Pi - (7*Pi^2)/18 - ((22*I)/9)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/9 + ((22*I)/9)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/9)*
       G[{1, 1, 0}, x] + ((-2*I)*Pi + (7*Pi^2)/9 + ((4*I)/9)*Pi*FF[x^(-2)] + 
        ((8*I)/9)*Pi*FF[x^(-1)] + ((56*I)/9)*Pi*FF[x] - (14*Pi^2*FF[x])/9 - 
        ((44*I)/9)*Pi*FF[x^2] + (14*Pi^2*FF[x^2])/9)*G[{1, 1, 1}, x] + 
      ((2*I)*Pi - (4*I)*Pi*FF[x] + (4*I)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*
       G[{0, 0, 0, 1}, x] + (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 0, 1}, x] + (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
      (((2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x] + ((4*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 1, 1}, x] + (((2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 0, 1}, x] + (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0, 1}, x] + (((-2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x] - 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      ((2*I)*Pi - (4*I)*Pi*FF[x] + (4*I)*Pi*FF[x^2])*G[{1, 1, 1, 1}, x] - 
      (2*Zeta[3])/9 + ((2*I)/3)*Pi*Zeta[3] - (Pi^2*Zeta[3])/2 - 
      ((2*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - ((4*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - ((22*I)/9)*Pi*FF[x]*Zeta[3] + Pi^2*FF[x]*Zeta[3] + 
      ((22*I)/9)*Pi*FF[x^2]*Zeta[3] - Pi^2*FF[x^2]*Zeta[3] + 
      G[{0, 0}, x]*(((-2*I)/9)*Pi + (I/9)*Pi^3 - ((10*I)/27)*Pi*
         FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/54 - 
        ((20*I)/27)*Pi*FF[(1 - x)^(-1)] - (5*Pi^2*FF[(1 - x)^(-1)])/27 - 
        ((32*I)/27)*Pi*FF[x] + (35*Pi^2*FF[x])/54 - ((2*I)/9)*Pi^3*FF[x] + 
        ((134*I)/27)*Pi*FF[x^2] - (77*Pi^2*FF[x^2])/54 + 
        ((2*I)/9)*Pi^3*FF[x^2] - (2*Zeta[3])/9 + (4*FF[x]*Zeta[3])/9 - 
        (4*FF[x^2]*Zeta[3])/9) + G[{1, 1}, x]*(((32*I)/9)*Pi - (7*Pi^2)/9 + 
        (I/9)*Pi^3 - ((10*I)/27)*Pi*FF[x^(-2)] - (5*Pi^2*FF[x^(-2)])/54 - 
        ((20*I)/27)*Pi*FF[x^(-1)] - (5*Pi^2*FF[x^(-1)])/27 - 
        ((236*I)/27)*Pi*FF[x] + (119*Pi^2*FF[x])/54 - ((2*I)/9)*Pi^3*FF[x] + 
        ((134*I)/27)*Pi*FF[x^2] - (77*Pi^2*FF[x^2])/54 + 
        ((2*I)/9)*Pi^3*FF[x^2] - (2*Zeta[3])/9 + (4*FF[x]*Zeta[3])/9 - 
        (4*FF[x^2]*Zeta[3])/9) + G[{1, 0}, x]*(((-4*I)/3)*Pi + (7*Pi^2)/18 + 
        ((5*I)/9)*Pi^3 + (2*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (4*Pi^2*FF[(1 - x)^(-1)])/9 + ((134*I)/27)*Pi*FF[x] - 
        (77*Pi^2*FF[x])/54 - ((10*I)/9)*Pi^3*FF[x] - ((134*I)/27)*Pi*
         FF[x^2] + (77*Pi^2*FF[x^2])/54 + ((10*I)/9)*Pi^3*FF[x^2] + 
        (2*Zeta[3])/9 - (4*FF[x]*Zeta[3])/9 + (4*FF[x^2]*Zeta[3])/9) + 
      G[{0, 1}, x]*(((-4*I)/3)*Pi + (7*Pi^2)/18 + ((5*I)/9)*Pi^3 + 
        (2*Pi^2*FF[x^(-2)])/9 + (4*Pi^2*FF[x^(-1)])/9 + 
        ((134*I)/27)*Pi*FF[x] - (77*Pi^2*FF[x])/54 - ((10*I)/9)*Pi^3*FF[x] - 
        ((134*I)/27)*Pi*FF[x^2] + (77*Pi^2*FF[x^2])/54 + 
        ((10*I)/9)*Pi^3*FF[x^2] + (2*Zeta[3])/9 - (4*FF[x]*Zeta[3])/9 + 
        (4*FF[x^2]*Zeta[3])/9) + G[{1}, x]*(((-148*I)/27)*Pi + (35*Pi^2)/27 - 
        (I/9)*Pi^3 + (7*Pi^4)/36 + (10*Pi^2*FF[x^(-2)])/27 + 
        ((13*I)/54)*Pi^3*FF[x^(-2)] - ((16*I)/27)*Pi*FF[x^(-1)] + 
        (59*Pi^2*FF[x^(-1)])/54 + ((13*I)/27)*Pi^3*FF[x^(-1)] + 
        ((236*I)/27)*Pi*FF[x] - (119*Pi^2*FF[x])/54 + ((7*I)/9)*Pi^3*FF[x] - 
        (7*Pi^4*FF[x])/18 - ((11*I)/9)*Pi^3*FF[x^2] + (7*Pi^4*FF[x^2])/18 + 
        (2*Zeta[3])/9 - ((2*I)/3)*Pi*Zeta[3] - (4*FF[x]*Zeta[3])/9 + 
        ((4*I)/3)*Pi*FF[x]*Zeta[3] - ((4*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
      G[{0}, x]*(((88*I)/27)*Pi - (49*Pi^2)/54 - ((5*I)/9)*Pi^3 + 
        (7*Pi^4)/36 + (10*Pi^2*FF[(1 - x)^(-2)])/27 + ((13*I)/54)*Pi^3*
         FF[(1 - x)^(-2)] - ((16*I)/27)*Pi*FF[(1 - x)^(-1)] + 
        (59*Pi^2*FF[(1 - x)^(-1)])/54 + ((13*I)/27)*Pi^3*FF[(1 - x)^(-1)] - 
        ((236*I)/27)*Pi*FF[x] + (119*Pi^2*FF[x])/54 + ((5*I)/3)*Pi^3*FF[x] - 
        (7*Pi^4*FF[x])/18 - ((11*I)/9)*Pi^3*FF[x^2] + (7*Pi^4*FF[x^2])/18 - 
        (2*Zeta[3])/9 - ((2*I)/3)*Pi*Zeta[3] + (4*FF[x]*Zeta[3])/9 + 
        ((4*I)/3)*Pi*FF[x]*Zeta[3] - ((4*I)/3)*Pi*FF[x^2]*Zeta[3])) + 
    COLOR[CA*NfV2]*(34 + ((20653*I)/54)*Pi - (85411*Pi^2)/432 - 
      ((139*I)/27)*Pi^3 + (449*Pi^4)/80 + ((773*I)/360)*Pi^5 + 
      (1471*Pi^6)/22680 - ((2215*I)/324)*Pi^3*FF[(1 - x)^(-2)] + 
      (293*Pi^4*FF[(1 - x)^(-2)])/180 - ((83*I)/540)*Pi^5*FF[(1 - x)^(-2)] + 
      ((28885*I)/216)*Pi*FF[(1 - x)^(-1)] - (5669*Pi^2*FF[(1 - x)^(-1)])/
       162 - ((3599*I)/324)*Pi^3*FF[(1 - x)^(-1)] - 
      (91*Pi^4*FF[(1 - x)^(-1)])/540 - ((11*I)/270)*Pi^5*FF[(1 - x)^(-1)] + 
      ((28885*I)/216)*Pi*FF[x^(-1)] - (5669*Pi^2*FF[x^(-1)])/162 - 
      ((307*I)/108)*Pi^3*FF[x^(-1)] - (257*Pi^4*FF[x^(-1)])/270 + 
      (1478*Pi^2*FF[x])/3 - ((571*I)/36)*Pi^3*FF[x] - (887*Pi^4*FF[x])/120 - 
      ((3289*I)/540)*Pi^5*FF[x] - (1471*Pi^6*FF[x])/11340 - 
      (1478*Pi^2*FF[x^2])/3 + ((4745*I)/108)*Pi^3*FF[x^2] + 
      (463*Pi^4*FF[x^2])/80 + ((1399*I)/216)*Pi^5*FF[x^2] - 
      (457*Pi^6*FF[x^2])/11340 + (-45 + (24*I)*Pi + 9*Pi^2 + 
        (692*FF[(1 - x)^(-2)])/9 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (46*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (5428*FF[x])/9 - ((392*I)/3)*Pi*FF[x] - 18*Pi^2*FF[x] - 
        (9281*FF[x^2])/18 + ((263*I)/3)*Pi*FF[x^2] + 26*Pi^2*FF[x^2])*
       G[{0, 0, 0, 0}, x] + (46 + ((233*I)/3)*Pi - (32*Pi^2)/3 + 
        (29*FF[(1 - x)^(-2)])/18 - ((68*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (107*FF[(1 - x)^(-1)])/9 - ((28*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (2116*FF[x])/9 - ((284*I)/3)*Pi*FF[x] + (64*Pi^2*FF[x])/3 + 
        (2477*FF[x^2])/18 + ((29*I)/3)*Pi*FF[x^2] - 10*Pi^2*FF[x^2])*
       G[{0, 0, 0, 1}, x] + (46 - ((130*I)/3)*Pi + (11*Pi^2)/3 + 
        (29*FF[(1 - x)^(-2)])/18 + (107*FF[(1 - x)^(-1)])/9 - 
        (2116*FF[x])/9 + (130*I)*Pi*FF[x] - (22*Pi^2*FF[x])/3 + 
        (2477*FF[x^2])/18 - (50*I)*Pi*FF[x^2] - (16*Pi^2*FF[x^2])/3)*
       G[{0, 0, 1, 0}, x] + (307/3 - (62*I)*Pi + (19*Pi^2)/3 - 
        (10*FF[(1 - x)^(-2)])/9 + (14*I)*Pi*FF[(1 - x)^(-2)] - 
        (428*FF[(1 - x)^(-1)])/9 + (4*I)*Pi*FF[(1 - x)^(-1)] + 
        22*FF[x^(-2)] + (2*FF[x^(-1)])/3 - (421*FF[x])/3 + (72*I)*Pi*FF[x] - 
        (38*Pi^2*FF[x])/3 + (1165*FF[x^2])/6 - (4*I)*Pi*FF[x^2] + 
        (8*Pi^2*FF[x^2])/3)*G[{0, 0, 1, 1}, x] + 
      (61/2 - (22*I)*Pi - (13*Pi^2)/3 - (205*FF[(1 - x)^(-2)])/9 + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - (20*FF[(1 - x)^(-1)])/9 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 24*FF[x^(-1)] - (874*FF[x])/9 + 
        ((254*I)/3)*Pi*FF[x] + (26*Pi^2*FF[x])/3 - (71*FF[x^2])/9 + 
        (I/3)*Pi*FF[x^2] - (80*Pi^2*FF[x^2])/3)*G[{0, 1, 0, 0}, x] + 
      (26 - ((277*I)/3)*Pi + (46*Pi^2)/3 + (2*FF[(1 - x)^(-2)])/3 + 
        (22*I)*Pi*FF[(1 - x)^(-2)] + (10*FF[(1 - x)^(-1)])/3 + 
        (8*I)*Pi*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/9 - (34*FF[x^(-1)])/9 - 
        (1268*FF[x])/9 + (186*I)*Pi*FF[x] - (92*Pi^2*FF[x])/3 + 
        (1187*FF[x^2])/9 - (123*I)*Pi*FF[x^2] + 22*Pi^2*FF[x^2])*
       G[{0, 1, 0, 1}, x] + (26 + ((131*I)/3)*Pi - (16*Pi^2)/3 + 
        (2*FF[(1 - x)^(-2)])/3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (10*FF[(1 - x)^(-1)])/3 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (2*FF[x^(-2)])/9 - ((20*I)/3)*Pi*FF[x^(-2)] - (34*FF[x^(-1)])/9 - 
        ((4*I)/3)*Pi*FF[x^(-1)] - (1268*FF[x])/9 - ((358*I)/3)*Pi*FF[x] + 
        (32*Pi^2*FF[x])/3 + (1187*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2] + 
        (32*Pi^2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
      (-991/6 + ((211*I)/3)*Pi - (38*Pi^2)/3 + 32*FF[(1 - x)^(-1)] - 
        46*FF[x^(-2)] + ((2*I)/3)*Pi*FF[x^(-2)] + (4*FF[x^(-1)])/3 + 
        ((4*I)/3)*Pi*FF[x^(-1)] + 257*FF[x] - (120*I)*Pi*FF[x] + 
        (76*Pi^2*FF[x])/3 - (629*FF[x^2])/3 + (74*I)*Pi*FF[x^2] - 
        (58*Pi^2*FF[x^2])/3)*G[{0, 1, 1, 1}, x] + 
      (-707/6 + ((73*I)/3)*Pi - (20*Pi^2)/3 - 46*FF[(1 - x)^(-2)] + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + (4*FF[(1 - x)^(-1)])/3 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 32*FF[x^(-1)] + (487*FF[x])/3 - 
        (28*I)*Pi*FF[x] + (40*Pi^2*FF[x])/3 - (629*FF[x^2])/3 + 
        (74*I)*Pi*FF[x^2] - (58*Pi^2*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
      (17 - ((211*I)/3)*Pi + 16*Pi^2 - (2*FF[(1 - x)^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[(1 - x)^(-2)] - (34*FF[(1 - x)^(-1)])/9 - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (2*FF[x^(-2)])/3 + 
        ((2*I)/3)*Pi*FF[x^(-2)] + (10*FF[x^(-1)])/3 + 
        ((4*I)/3)*Pi*FF[x^(-1)] - (1106*FF[x])/9 + ((326*I)/3)*Pi*FF[x] - 
        32*Pi^2*FF[x] + (1187*FF[x^2])/9 + ((16*I)/3)*Pi*FF[x^2] + 
        (32*Pi^2*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
      (17 - ((88*I)/3)*Pi + (20*Pi^2)/3 - (2*FF[(1 - x)^(-2)])/9 - 
        (34*FF[(1 - x)^(-1)])/9 + (2*FF[x^(-2)])/3 + (22*I)*Pi*FF[x^(-2)] + 
        (10*FF[x^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - (1106*FF[x])/9 + 
        (60*I)*Pi*FF[x] - (40*Pi^2*FF[x])/3 + (1187*FF[x^2])/9 - 
        (123*I)*Pi*FF[x^2] + 22*Pi^2*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (-149/2 + (63*I)*Pi - (67*Pi^2)/3 + 24*FF[(1 - x)^(-1)] - 
        (205*FF[x^(-2)])/9 + ((2*I)/3)*Pi*FF[x^(-2)] - (20*FF[x^(-1)])/9 + 
        ((4*I)/3)*Pi*FF[x^(-1)] + (1016*FF[x])/9 - ((256*I)/3)*Pi*FF[x] + 
        (134*Pi^2*FF[x])/3 - (71*FF[x^2])/9 + (I/3)*Pi*FF[x^2] - 
        (80*Pi^2*FF[x^2])/3)*G[{1, 0, 1, 1}, x] + 
      (937/6 + (6*I)*Pi - (11*Pi^2)/3 + 22*FF[(1 - x)^(-2)] + 
        (2*FF[(1 - x)^(-1)])/3 - (10*FF[x^(-2)])/9 + (14*I)*Pi*FF[x^(-2)] - 
        (428*FF[x^(-1)])/9 + (4*I)*Pi*FF[x^(-1)] - 248*FF[x] - 
        (64*I)*Pi*FF[x] + (22*Pi^2*FF[x])/3 + (1165*FF[x^2])/6 - 
        (4*I)*Pi*FF[x^2] + (8*Pi^2*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
      (-103/2 + ((110*I)/3)*Pi - 9*Pi^2 + (29*FF[x^(-2)])/18 + 
        (107*FF[x^(-1)])/9 - (361*FF[x])/9 - (30*I)*Pi*FF[x] + 
        18*Pi^2*FF[x] + (2477*FF[x^2])/18 - (50*I)*Pi*FF[x^2] - 
        (16*Pi^2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      (-103/2 - ((22*I)/3)*Pi + (2*Pi^2)/3 + (29*FF[x^(-2)])/18 - 
        ((68*I)/3)*Pi*FF[x^(-2)] + (107*FF[x^(-1)])/9 - 
        ((28*I)/3)*Pi*FF[x^(-1)] - (361*FF[x])/9 + ((226*I)/3)*Pi*FF[x] - 
        (4*Pi^2*FF[x])/3 + (2477*FF[x^2])/18 + ((29*I)/3)*Pi*FF[x^2] - 
        10*Pi^2*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (85/2 - (19*I)*Pi + 17*Pi^2 + (692*FF[x^(-2)])/9 - 
        ((8*I)/3)*Pi*FF[x^(-2)] + (46*FF[x^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[x^(-1)] + (3853*FF[x])/9 - ((134*I)/3)*Pi*FF[x] - 
        34*Pi^2*FF[x] - (9281*FF[x^2])/18 + ((263*I)/3)*Pi*FF[x^2] + 
        26*Pi^2*FF[x^2])*G[{1, 1, 1, 1}, x] + 
      (100 - (22*I)*Pi + (16*FF[(1 - x)^(-2)])/3 + (32*FF[(1 - x)^(-1)])/3 - 
        (1342*FF[x])/3 + (44*I)*Pi*FF[x] + (688*FF[x^2])/3 + 
        (24*I)*Pi*FF[x^2])*G[{0, 0, 0, 0, 0}, x] + 
      (-5 + (50*I)*Pi - (20*FF[(1 - x)^(-2)])/3 - (40*FF[(1 - x)^(-1)])/3 + 
        (124*FF[x])/3 - (100*I)*Pi*FF[x] + (29*FF[x^2])/3 + 
        (72*I)*Pi*FF[x^2])*G[{0, 0, 0, 0, 1}, x] + 
      (-5 + (6*I)*Pi - (20*FF[(1 - x)^(-2)])/3 - (40*FF[(1 - x)^(-1)])/3 + 
        (124*FF[x])/3 - (12*I)*Pi*FF[x] + (29*FF[x^2])/3 - (56*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 1, 0}, x] + (61 - (48*I)*Pi - (56*FF[(1 - x)^(-2)])/3 - 
        (4*FF[(1 - x)^(-1)])/3 - (202*FF[x])/3 + (96*I)*Pi*FF[x] - 
        (68*FF[x^2])/3 - (68*I)*Pi*FF[x^2])*G[{0, 0, 0, 1, 1}, x] + 
      (-43 - (4*I)*Pi - (2*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 + 
        120*FF[x] + (8*I)*Pi*FF[x] - 13*FF[x^2] - (92*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 0, 0}, x] + (-22 - (16*I)*Pi - 2*FF[(1 - x)^(-2)] - 
        4*FF[(1 - x)^(-1)] + (236*FF[x])/3 + (32*I)*Pi*FF[x] - 
        (179*FF[x^2])/3 - (8*I)*Pi*FF[x^2])*G[{0, 0, 1, 0, 1}, x] + 
      (-22 + (12*I)*Pi - 2*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (236*FF[x])/3 - (24*I)*Pi*FF[x] - (179*FF[x^2])/3 + 
        (108*I)*Pi*FF[x^2])*G[{0, 0, 1, 1, 0}, x] + 
      (-98 + (18*I)*Pi + 32*FF[(1 - x)^(-2)] + 16*FF[(1 - x)^(-1)] + 
        (256*FF[x])/3 - (36*I)*Pi*FF[x] - (37*FF[x^2])/3 + (12*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 1, 1}, x] + (-21 - (18*I)*Pi + (8*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 + (316*FF[x])/3 + (36*I)*Pi*FF[x] + 
        (89*FF[x^2])/3 - (84*I)*Pi*FF[x^2])*G[{0, 1, 0, 0, 0}, x] + 
      (-31 - (60*I)*Pi - 2*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (206*FF[x])/3 + (120*I)*Pi*FF[x] - (116*FF[x^2])/3 - 
        (108*I)*Pi*FF[x^2])*G[{0, 1, 0, 0, 1}, x] + 
      (-31 + (34*I)*Pi - 2*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (206*FF[x])/3 - (68*I)*Pi*FF[x] - (116*FF[x^2])/3 + 
        (116*I)*Pi*FF[x^2])*G[{0, 1, 0, 1, 0}, x] + 
      (-79 + (42*I)*Pi + 24*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)] + 
        (502*FF[x])/3 - (84*I)*Pi*FF[x] - (409*FF[x^2])/3 + 
        (72*I)*Pi*FF[x^2])*G[{0, 1, 0, 1, 1}, x] + 
      (28 - (4*I)*Pi + (2*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 - 
        8*FF[x^(-2)] - 4*FF[x^(-1)] - (230*FF[x])/3 + (8*I)*Pi*FF[x] - 
        (64*FF[x^2])/3 + (56*I)*Pi*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
      (-2 + (58*I)*Pi + (4*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (22*FF[x])/3 - 
        (116*I)*Pi*FF[x] - (76*FF[x^2])/3 + (108*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0, 1}, x] + (-2 - (8*I)*Pi + (4*FF[x^(-2)])/3 + 
        (8*FF[x^(-1)])/3 + (22*FF[x])/3 + (16*I)*Pi*FF[x] - (76*FF[x^2])/3 - 
        (80*I)*Pi*FF[x^2])*G[{0, 1, 1, 1, 0}, x] + 
      (176 - (40*I)*Pi - (2*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 - 
        (860*FF[x])/3 + (80*I)*Pi*FF[x] + (524*FF[x^2])/3 - 
        (72*I)*Pi*FF[x^2])*G[{0, 1, 1, 1, 1}, x] + 
      (64 - (32*I)*Pi - (2*FF[(1 - x)^(-2)])/3 - (4*FF[(1 - x)^(-1)])/3 - 
        (188*FF[x])/3 + (64*I)*Pi*FF[x] + (524*FF[x^2])/3 - 
        (72*I)*Pi*FF[x^2])*G[{1, 0, 0, 0, 0}, x] + 
      (-20 - (72*I)*Pi + (4*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + 
        (130*FF[x])/3 + (144*I)*Pi*FF[x] - (76*FF[x^2])/3 - 
        (80*I)*Pi*FF[x^2])*G[{1, 0, 0, 0, 1}, x] + 
      (-20 + (50*I)*Pi + (4*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + 
        (130*FF[x])/3 - (100*I)*Pi*FF[x] - (76*FF[x^2])/3 + 
        (108*I)*Pi*FF[x^2])*G[{1, 0, 0, 1, 0}, x] + 
      (-70 + (60*I)*Pi - 8*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 
        (2*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 + (358*FF[x])/3 - 
        (120*I)*Pi*FF[x] - (64*FF[x^2])/3 + (56*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1, 1}, x] + (-48 + (30*I)*Pi + 24*FF[x^(-2)] + 
        12*FF[x^(-1)] + (316*FF[x])/3 - (60*I)*Pi*FF[x] - (409*FF[x^2])/3 + 
        (72*I)*Pi*FF[x^2])*G[{1, 0, 1, 0, 0}, x] + 
      (-1 + (82*I)*Pi - 2*FF[x^(-2)] - 4*FF[x^(-1)] + (26*FF[x])/3 - 
        (164*I)*Pi*FF[x] - (116*FF[x^2])/3 + (116*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 0, 1}, x] + (-1 - (48*I)*Pi - 2*FF[x^(-2)] - 
        4*FF[x^(-1)] + (26*FF[x])/3 + (96*I)*Pi*FF[x] - (116*FF[x^2])/3 - 
        (108*I)*Pi*FF[x^2])*G[{1, 0, 1, 1, 0}, x] + 
      (114 - (66*I)*Pi + (8*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        (494*FF[x])/3 + (132*I)*Pi*FF[x] + (89*FF[x^2])/3 - 
        (84*I)*Pi*FF[x^2])*G[{1, 0, 1, 1, 1}, x] + 
      (-25 - (6*I)*Pi + 32*FF[x^(-2)] + 16*FF[x^(-1)] - (182*FF[x])/3 + 
        (12*I)*Pi*FF[x] - (37*FF[x^2])/3 + (12*I)*Pi*FF[x^2])*
       G[{1, 1, 0, 0, 0}, x] + (-3 + (96*I)*Pi - 2*FF[x^(-2)] - 
        4*FF[x^(-1)] + (122*FF[x])/3 - (192*I)*Pi*FF[x] - (179*FF[x^2])/3 + 
        (108*I)*Pi*FF[x^2])*G[{1, 1, 0, 0, 1}, x] + 
      (-3 + (8*I)*Pi - 2*FF[x^(-2)] - 4*FF[x^(-1)] + (122*FF[x])/3 - 
        (16*I)*Pi*FF[x] - (179*FF[x^2])/3 - (8*I)*Pi*FF[x^2])*
       G[{1, 1, 0, 1, 0}, x] + (64 - (88*I)*Pi - (2*FF[x^(-2)])/3 - 
        (4*FF[x^(-1)])/3 - 94*FF[x] + (176*I)*Pi*FF[x] - 13*FF[x^2] - 
        (92*I)*Pi*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
      (-29 - (20*I)*Pi - (56*FF[x^(-2)])/3 - (4*FF[x^(-1)])/3 + 
        (338*FF[x])/3 + (40*I)*Pi*FF[x] - (68*FF[x^2])/3 - (68*I)*Pi*FF[x^2])*
       G[{1, 1, 1, 0, 0}, x] + (46 - (62*I)*Pi - (20*FF[x^(-2)])/3 - 
        (40*FF[x^(-1)])/3 - (182*FF[x])/3 + (124*I)*Pi*FF[x] + 
        (29*FF[x^2])/3 - (56*I)*Pi*FF[x^2])*G[{1, 1, 1, 0, 1}, x] + 
      (46 + (22*I)*Pi - (20*FF[x^(-2)])/3 - (40*FF[x^(-1)])/3 - 
        (182*FF[x])/3 - (44*I)*Pi*FF[x] + (29*FF[x^2])/3 + (72*I)*Pi*FF[x^2])*
       G[{1, 1, 1, 1, 0}, x] + (-118 + (46*I)*Pi + (16*FF[x^(-2)])/3 + 
        (32*FF[x^(-1)])/3 - (34*FF[x])/3 - (92*I)*Pi*FF[x] + 
        (688*FF[x^2])/3 + (24*I)*Pi*FF[x^2])*G[{1, 1, 1, 1, 1}, x] + 
      (16 - 32*FF[x] + 156*FF[x^2])*G[{0, 0, 0, 0, 0, 0}, x] + 
      (-34 + 68*FF[x] - 68*FF[x^2])*G[{0, 0, 0, 0, 0, 1}, x] + 
      (-34 + 68*FF[x] - 68*FF[x^2])*G[{0, 0, 0, 0, 1, 0}, x] + 
      (64 - 128*FF[x] + 100*FF[x^2])*G[{0, 0, 0, 0, 1, 1}, x] + 
      (-10 + 20*FF[x] - 88*FF[x^2])*G[{0, 0, 0, 1, 0, 0}, x] + 
      (-4 + 8*FF[x] - 8*FF[x^2])*G[{0, 0, 0, 1, 0, 1}, x] + 
      (-4 + 8*FF[x] - 8*FF[x^2])*G[{0, 0, 0, 1, 1, 0}, x] + 
      (-60 + 120*FF[x] - 68*FF[x^2])*G[{0, 0, 0, 1, 1, 1}, x] + 
      (-8 + 16*FF[x] - 140*FF[x^2])*G[{0, 0, 1, 0, 0, 0}, x] + 
      (-8 + 16*FF[x] + 8*FF[x^2])*G[{0, 0, 1, 0, 1, 1}, x] + 
      (10 - 20*FF[x] + 104*FF[x^2])*G[{0, 0, 1, 1, 0, 0}, x] + 
      (10 - 20*FF[x] + 20*FF[x^2])*G[{0, 0, 1, 1, 0, 1}, x] + 
      (10 - 20*FF[x] + 20*FF[x^2])*G[{0, 0, 1, 1, 1, 0}, x] + 
      (56 - 112*FF[x] + 48*FF[x^2])*G[{0, 0, 1, 1, 1, 1}, x] + 
      (-32 + 64*FF[x] - 176*FF[x^2])*G[{0, 1, 0, 0, 0, 0}, x] + 
      (2 - 4*FF[x] + 4*FF[x^2])*G[{0, 1, 0, 0, 0, 1}, x] + 
      (2 - 4*FF[x] + 4*FF[x^2])*G[{0, 1, 0, 0, 1, 0}, x] + 
      (-54 + 108*FF[x] - 96*FF[x^2])*G[{0, 1, 0, 0, 1, 1}, x] + 
      (20 - 40*FF[x] + 88*FF[x^2])*G[{0, 1, 0, 1, 0, 0}, x] + 
      (22 - 44*FF[x] + 44*FF[x^2])*G[{0, 1, 0, 1, 0, 1}, x] + 
      (22 - 44*FF[x] + 44*FF[x^2])*G[{0, 1, 0, 1, 1, 0}, x] + 
      (68 - 136*FF[x] + 108*FF[x^2])*G[{0, 1, 0, 1, 1, 1}, x] + 
      (-10 + 20*FF[x] + 92*FF[x^2])*G[{0, 1, 1, 0, 0, 0}, x] + 
      (10 - 20*FF[x] + 20*FF[x^2])*G[{0, 1, 1, 0, 0, 1}, x] + 
      (10 - 20*FF[x] + 20*FF[x^2])*G[{0, 1, 1, 0, 1, 0}, x] + 
      (52 - 104*FF[x] + 96*FF[x^2])*G[{0, 1, 1, 0, 1, 1}, x] + 
      (2 - 4*FF[x] - 60*FF[x^2])*G[{0, 1, 1, 1, 0, 0}, x] + 
      (-6 + 12*FF[x] - 12*FF[x^2])*G[{0, 1, 1, 1, 0, 1}, x] + 
      (-6 + 12*FF[x] - 12*FF[x^2])*G[{0, 1, 1, 1, 1, 0}, x] + 
      (-106 + 212*FF[x] - 172*FF[x^2])*G[{0, 1, 1, 1, 1, 1}, x] + 
      (-66 + 132*FF[x] - 172*FF[x^2])*G[{1, 0, 0, 0, 0, 0}, x] + 
      (-6 + 12*FF[x] - 12*FF[x^2])*G[{1, 0, 0, 0, 0, 1}, x] + 
      (-6 + 12*FF[x] - 12*FF[x^2])*G[{1, 0, 0, 0, 1, 0}, x] + 
      (-62 + 124*FF[x] - 60*FF[x^2])*G[{1, 0, 0, 0, 1, 1}, x] + 
      (44 - 88*FF[x] + 96*FF[x^2])*G[{1, 0, 0, 1, 0, 0}, x] + 
      (10 - 20*FF[x] + 20*FF[x^2])*G[{1, 0, 0, 1, 0, 1}, x] + 
      (10 - 20*FF[x] + 20*FF[x^2])*G[{1, 0, 0, 1, 1, 0}, x] + 
      (102 - 204*FF[x] + 92*FF[x^2])*G[{1, 0, 0, 1, 1, 1}, x] + 
      (40 - 80*FF[x] + 108*FF[x^2])*G[{1, 0, 1, 0, 0, 0}, x] + 
      (22 - 44*FF[x] + 44*FF[x^2])*G[{1, 0, 1, 0, 0, 1}, x] + 
      (22 - 44*FF[x] + 44*FF[x^2])*G[{1, 0, 1, 0, 1, 0}, x] + 
      (68 - 136*FF[x] + 88*FF[x^2])*G[{1, 0, 1, 0, 1, 1}, x] + 
      (-42 + 84*FF[x] - 96*FF[x^2])*G[{1, 0, 1, 1, 0, 0}, x] + 
      (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 0, 1, 1, 0, 1}, x] + 
      (2 - 4*FF[x] + 4*FF[x^2])*G[{1, 0, 1, 1, 1, 0}, x] + 
      (-144 + 288*FF[x] - 176*FF[x^2])*G[{1, 0, 1, 1, 1, 1}, x] + 
      (-8 + 16*FF[x] + 48*FF[x^2])*G[{1, 1, 0, 0, 0, 0}, x] + 
      (10 - 20*FF[x] + 20*FF[x^2])*G[{1, 1, 0, 0, 0, 1}, x] + 
      (10 - 20*FF[x] + 20*FF[x^2])*G[{1, 1, 0, 0, 1, 0}, x] + 
      (94 - 188*FF[x] + 104*FF[x^2])*G[{1, 1, 0, 0, 1, 1}, x] + 
      (16 - 32*FF[x] + 8*FF[x^2])*G[{1, 1, 0, 1, 0, 0}, x] + 
      (-132 + 264*FF[x] - 140*FF[x^2])*G[{1, 1, 0, 1, 1, 1}, x] + 
      (-8 + 16*FF[x] - 68*FF[x^2])*G[{1, 1, 1, 0, 0, 0}, x] + 
      (-4 + 8*FF[x] - 8*FF[x^2])*G[{1, 1, 1, 0, 0, 1}, x] + 
      (-4 + 8*FF[x] - 8*FF[x^2])*G[{1, 1, 1, 0, 1, 0}, x] + 
      (-78 + 156*FF[x] - 88*FF[x^2])*G[{1, 1, 1, 0, 1, 1}, x] + 
      (36 - 72*FF[x] + 100*FF[x^2])*G[{1, 1, 1, 1, 0, 0}, x] + 
      (-34 + 68*FF[x] - 68*FF[x^2])*G[{1, 1, 1, 1, 0, 1}, x] + 
      (-34 + 68*FF[x] - 68*FF[x^2])*G[{1, 1, 1, 1, 1, 0}, x] + 
      (140 - 280*FF[x] + 156*FF[x^2])*G[{1, 1, 1, 1, 1, 1}, x] + 
      (419*Zeta[3])/18 - ((51*I)/2)*Pi*Zeta[3] + (121*Pi^2*Zeta[3])/4 + 
      ((20*I)/3)*Pi^3*Zeta[3] + (2215*FF[(1 - x)^(-2)]*Zeta[3])/54 - 
      ((17*I)/18)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
      (112*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + (1105*FF[(1 - x)^(-1)]*Zeta[3])/
       27 - ((185*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (8*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 - (26*FF[x^(-1)]*Zeta[3])/3 - 
      (4*I)*Pi*FF[x^(-1)]*Zeta[3] + (3817*FF[x]*Zeta[3])/18 + 
      ((2431*I)/9)*Pi*FF[x]*Zeta[3] - (671*Pi^2*FF[x]*Zeta[3])/6 - 
      ((40*I)/3)*Pi^3*FF[x]*Zeta[3] - (761*FF[x^2]*Zeta[3])/2 - 
      ((1273*I)/9)*Pi*FF[x^2]*Zeta[3] + (219*Pi^2*FF[x^2]*Zeta[3])/2 + 
      ((8*I)/3)*Pi^3*FF[x^2]*Zeta[3] - 36*Zeta[3]^2 + 72*FF[x]*Zeta[3]^2 - 
      54*FF[x^2]*Zeta[3]^2 + G[{1, 0, 1}, x]*(-115/36 - ((85*I)/2)*Pi + 
        (521*Pi^2)/36 + ((22*I)/3)*Pi^3 - ((2*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (8*Pi^2*FF[(1 - x)^(-2)])/9 + (2*FF[(1 - x)^(-1)])/3 + 
        ((182*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (23*FF[x^(-2)])/27 - ((203*I)/9)*Pi*FF[x^(-2)] + 
        (2*Pi^2*FF[x^(-2)])/3 - (187*FF[x^(-1)])/27 + 
        ((2*I)/9)*Pi*FF[x^(-1)] + (4*Pi^2*FF[x^(-1)])/3 + (2621*FF[x])/9 + 
        ((613*I)/9)*Pi*FF[x] - (529*Pi^2*FF[x])/18 - ((44*I)/3)*Pi^3*FF[x] - 
        (2513*FF[x^2])/6 - ((202*I)/9)*Pi*FF[x^2] + (182*Pi^2*FF[x^2])/9 + 
        ((40*I)/3)*Pi^3*FF[x^2] - 52*Zeta[3] + 104*FF[x]*Zeta[3] - 
        148*FF[x^2]*Zeta[3]) + G[{0, 0, 0}, x]*(185/12 + ((20*I)/3)*Pi + 
        (26*Pi^2)/9 - ((13*I)/3)*Pi^3 - (1109*FF[(1 - x)^(-2)])/12 + 
        ((505*I)/18)*Pi*FF[(1 - x)^(-2)] + 3*Pi^2*FF[(1 - x)^(-2)] - 
        (35*FF[(1 - x)^(-1)])/2 + ((73*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        6*Pi^2*FF[(1 - x)^(-1)] - (3307*FF[x])/6 + ((724*I)/9)*Pi*FF[x] - 
        (226*Pi^2*FF[x])/9 + ((26*I)/3)*Pi^3*FF[x] + 876*FF[x^2] - 
        ((667*I)/9)*Pi*FF[x^2] - (19*Pi^2*FF[x^2])/18 - 
        ((2*I)/3)*Pi^3*FF[x^2] - 10*Zeta[3] + 20*FF[x]*Zeta[3] - 
        140*FF[x^2]*Zeta[3]) + G[{0, 1, 1}, x]*(-251/12 - ((559*I)/6)*Pi + 
        (155*Pi^2)/6 + ((13*I)/3)*Pi^3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (28*Pi^2*FF[(1 - x)^(-2)])/9 - (298*FF[(1 - x)^(-1)])/9 + 
        ((58*I)/3)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (241*FF[x^(-2)])/6 - (23*I)*Pi*FF[x^(-2)] - (7*Pi^2*FF[x^(-2)])/9 + 
        (80*FF[x^(-1)])/9 - (14*Pi^2*FF[x^(-1)])/9 + (475*FF[x])/6 + 
        ((685*I)/9)*Pi*FF[x] - (374*Pi^2*FF[x])/9 - ((26*I)/3)*Pi^3*FF[x] - 
        (115*FF[x^2])/3 - ((799*I)/9)*Pi*FF[x^2] + (547*Pi^2*FF[x^2])/18 + 
        (16*I)*Pi^3*FF[x^2] + 6*Zeta[3] - 12*FF[x]*Zeta[3] - 
        80*FF[x^2]*Zeta[3]) + G[{1, 1, 0}, x]*(-115/36 + ((359*I)/3)*Pi - 
        (241*Pi^2)/36 - ((19*I)/3)*Pi^3 + (22*I)*Pi*FF[(1 - x)^(-2)] + 
        (2*FF[(1 - x)^(-1)])/3 + ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (23*FF[x^(-2)])/27 + (I/18)*Pi*FF[x^(-2)] + (29*Pi^2*FF[x^(-2)])/3 - 
        (187*FF[x^(-1)])/27 - ((329*I)/9)*Pi*FF[x^(-1)] + 
        (16*Pi^2*FF[x^(-1)])/3 + (2621*FF[x])/9 - (210*I)*Pi*FF[x] - 
        (221*Pi^2*FF[x])/18 + ((38*I)/3)*Pi^3*FF[x] - (2513*FF[x^2])/6 + 
        ((556*I)/3)*Pi*FF[x^2] + (67*Pi^2*FF[x^2])/9 - (12*I)*Pi^3*FF[x^2] - 
        2*Zeta[3] + 4*FF[x]*Zeta[3] - 36*FF[x^2]*Zeta[3]) + 
      G[{1, 1, 1}, x]*(1361/4 + (13*I)*Pi - (419*Pi^2)/18 - ((31*I)/3)*Pi^3 - 
        (1109*FF[x^(-2)])/12 + ((505*I)/18)*Pi*FF[x^(-2)] + 
        3*Pi^2*FF[x^(-2)] - (35*FF[x^(-1)])/2 + ((73*I)/9)*Pi*FF[x^(-1)] + 
        6*Pi^2*FF[x^(-1)] - (7205*FF[x])/6 + ((610*I)/9)*Pi*FF[x] + 
        (245*Pi^2*FF[x])/9 + ((62*I)/3)*Pi^3*FF[x] + 876*FF[x^2] - 
        ((667*I)/9)*Pi*FF[x^2] - (19*Pi^2*FF[x^2])/18 - (22*I)*Pi^3*FF[x^2] - 
        46*Zeta[3] + 92*FF[x]*Zeta[3] - 12*FF[x^2]*Zeta[3]) + 
      G[{1, 1}, x]*(-64925/72 + ((194*I)/3)*Pi + (209*Pi^2)/9 + 
        ((98*I)/9)*Pi^3 + (83*Pi^4)/180 + ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (28*Pi^2*FF[(1 - x)^(-1)])/9 + (5011*FF[x^(-2)])/72 - 
        ((5335*I)/108)*Pi*FF[x^(-2)] + (503*Pi^2*FF[x^(-2)])/54 + 
        ((35*I)/9)*Pi^3*FF[x^(-2)] + (463*FF[x^(-1)])/18 - 
        ((1387*I)/54)*Pi*FF[x^(-1)] - (281*Pi^2*FF[x^(-1)])/54 + 
        ((16*I)/9)*Pi^3*FF[x^(-1)] + (33929*FF[x])/18 - 
        ((12647*I)/54)*Pi*FF[x] + (3313*Pi^2*FF[x])/108 - 
        ((277*I)/9)*Pi^3*FF[x] - (83*Pi^4*FF[x])/90 - (2956*FF[x^2])/3 + 
        ((4745*I)/54)*Pi*FF[x^2] - (7183*Pi^2*FF[x^2])/108 + 
        ((88*I)/9)*Pi^3*FF[x^2] + (53*Pi^4*FF[x^2])/15 + (614*Zeta[3])/9 - 
        (12*I)*Pi*Zeta[3] - (76*FF[x^(-2)]*Zeta[3])/3 - 
        (44*FF[x^(-1)]*Zeta[3])/3 - (22*FF[x]*Zeta[3])/9 + 
        (24*I)*Pi*FF[x]*Zeta[3] + (310*FF[x^2]*Zeta[3])/9) + 
      G[{0, 1, 0}, x]*(-4709/36 + ((19*I)/6)*Pi + (191*Pi^2)/36 - 
        ((29*I)/3)*Pi^3 - (23*FF[(1 - x)^(-2)])/27 - ((203*I)/9)*Pi*
         FF[(1 - x)^(-2)] + (2*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (187*FF[(1 - x)^(-1)])/27 + ((2*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (4*Pi^2*FF[(1 - x)^(-1)])/3 - ((2*I)/9)*Pi*FF[x^(-2)] + 
        (8*Pi^2*FF[x^(-2)])/9 + (2*FF[x^(-1)])/3 + ((182*I)/9)*Pi*
         FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/9 + (4918*FF[x])/9 - 
        ((209*I)/9)*Pi*FF[x] - (199*Pi^2*FF[x])/18 + ((58*I)/3)*Pi^3*FF[x] - 
        (2513*FF[x^2])/6 - ((202*I)/9)*Pi*FF[x^2] + (182*Pi^2*FF[x^2])/9 - 
        (24*I)*Pi^3*FF[x^2] - 2*Zeta[3] + 4*FF[x]*Zeta[3] + 
        76*FF[x^2]*Zeta[3]) + G[{0, 0, 1}, x]*(-4709/36 + (95*I)*Pi - 
        (415*Pi^2)/36 - ((31*I)/3)*Pi^3 - (23*FF[(1 - x)^(-2)])/27 + 
        (I/18)*Pi*FF[(1 - x)^(-2)] + (29*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (187*FF[(1 - x)^(-1)])/27 - ((329*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (16*Pi^2*FF[(1 - x)^(-1)])/3 + (22*I)*Pi*FF[x^(-2)] + 
        (2*FF[x^(-1)])/3 + ((2*I)/3)*Pi*FF[x^(-1)] + (4918*FF[x])/9 - 
        ((482*I)/3)*Pi*FF[x] - (47*Pi^2*FF[x])/18 + ((62*I)/3)*Pi^3*FF[x] - 
        (2513*FF[x^2])/6 + ((556*I)/3)*Pi*FF[x^2] + (67*Pi^2*FF[x^2])/9 - 
        ((94*I)/3)*Pi^3*FF[x^2] - 6*Zeta[3] + 12*FF[x]*Zeta[3] + 
        80*FF[x^2]*Zeta[3]) + G[{1, 0, 0}, x]*(239/12 - ((635*I)/6)*Pi + 
        (44*Pi^2)/3 - ((26*I)/3)*Pi^3 + (241*FF[(1 - x)^(-2)])/6 - 
        (23*I)*Pi*FF[(1 - x)^(-2)] - (7*Pi^2*FF[(1 - x)^(-2)])/9 + 
        (80*FF[(1 - x)^(-1)])/9 - (14*Pi^2*FF[(1 - x)^(-1)])/9 + 
        ((2*I)/3)*Pi*FF[x^(-2)] - (28*Pi^2*FF[x^(-2)])/9 - 
        (298*FF[x^(-1)])/9 + ((58*I)/3)*Pi*FF[x^(-1)] - 
        (2*Pi^2*FF[x^(-1)])/9 - (5*FF[x])/2 + ((913*I)/9)*Pi*FF[x] - 
        (173*Pi^2*FF[x])/9 + ((52*I)/3)*Pi^3*FF[x] - (115*FF[x^2])/3 - 
        ((799*I)/9)*Pi*FF[x^2] + (547*Pi^2*FF[x^2])/18 - 
        ((46*I)/3)*Pi^3*FF[x^2] + 36*Zeta[3] - 72*FF[x]*Zeta[3] + 
        108*FF[x^2]*Zeta[3]) + G[{0, 0}, x]*(-17/8 - ((245*I)/3)*Pi - 
        (227*Pi^2)/18 + ((181*I)/18)*Pi^3 + (38*Pi^4)/45 + 
        (5011*FF[(1 - x)^(-2)])/72 - ((5335*I)/108)*Pi*FF[(1 - x)^(-2)] + 
        (503*Pi^2*FF[(1 - x)^(-2)])/54 + (I/9)*Pi^3*FF[(1 - x)^(-2)] + 
        (463*FF[(1 - x)^(-1)])/18 - ((1387*I)/54)*Pi*FF[(1 - x)^(-1)] - 
        (281*Pi^2*FF[(1 - x)^(-1)])/54 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((2*I)/3)*Pi*FF[x^(-1)] - (28*Pi^2*FF[x^(-1)])/9 + (1543*FF[x])/18 + 
        ((3157*I)/54)*Pi*FF[x] + (11053*Pi^2*FF[x])/108 - 
        ((236*I)/9)*Pi^3*FF[x] - (76*Pi^4*FF[x])/45 - (2956*FF[x^2])/3 + 
        ((4745*I)/54)*Pi*FF[x^2] - (7183*Pi^2*FF[x^2])/108 + 
        ((355*I)/18)*Pi^3*FF[x^2] + (41*Pi^4*FF[x^2])/18 - (187*Zeta[3])/9 + 
        (50*I)*Pi*Zeta[3] - (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (16*FF[(1 - x)^(-1)]*Zeta[3])/3 + (1424*FF[x]*Zeta[3])/9 - 
        (100*I)*Pi*FF[x]*Zeta[3] - (227*FF[x^2]*Zeta[3])/9 + 
        (36*I)*Pi*FF[x^2]*Zeta[3]) + G[{0, 1}, x]*(5791/24 - ((611*I)/9)*Pi - 
        (337*Pi^2)/18 - ((80*I)/9)*Pi^3 + (47*Pi^4)/36 - 
        ((23*I)/27)*Pi*FF[(1 - x)^(-2)] - (17*Pi^2*FF[(1 - x)^(-2)])/54 + 
        ((20*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (47*FF[(1 - x)^(-1)])/27 - 
        ((1093*I)/27)*Pi*FF[(1 - x)^(-1)] + (232*Pi^2*FF[(1 - x)^(-1)])/27 + 
        ((4*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((241*I)/6)*Pi*FF[x^(-2)] - 
        (307*Pi^2*FF[x^(-2)])/27 + I*Pi^3*FF[x^(-2)] - (47*FF[x^(-1)])/27 + 
        ((82*I)/9)*Pi*FF[x^(-1)] + (4*Pi^2*FF[x^(-1)])/27 - (2956*FF[x])/3 + 
        ((13841*I)/54)*Pi*FF[x] + (6983*Pi^2*FF[x])/108 + 
        ((88*I)/9)*Pi^3*FF[x] - (47*Pi^4*FF[x])/18 + (2956*FF[x^2])/3 - 
        ((4745*I)/54)*Pi*FF[x^2] - (3685*Pi^2*FF[x^2])/54 + 
        ((253*I)/18)*Pi^3*FF[x^2] - (8*Pi^4*FF[x^2])/15 + (475*Zeta[3])/9 + 
        (48*I)*Pi*Zeta[3] - (52*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (32*FF[(1 - x)^(-1)]*Zeta[3])/3 - (16*FF[x^(-2)]*Zeta[3])/3 + 
        (4*FF[x^(-1)]*Zeta[3])/3 - (1874*FF[x]*Zeta[3])/9 - 
        (96*I)*Pi*FF[x]*Zeta[3] + (893*FF[x^2]*Zeta[3])/9 + 
        (132*I)*Pi*FF[x^2]*Zeta[3]) + G[{1, 0}, x]*
       (5791/24 + ((905*I)/9)*Pi - (803*Pi^2)/36 + ((73*I)/9)*Pi^3 - 
        (41*Pi^4)/180 + ((241*I)/6)*Pi*FF[(1 - x)^(-2)] - 
        (307*Pi^2*FF[(1 - x)^(-2)])/27 - (I/9)*Pi^3*FF[(1 - x)^(-2)] - 
        (47*FF[(1 - x)^(-1)])/27 + ((82*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (4*Pi^2*FF[(1 - x)^(-1)])/27 - ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
        ((23*I)/27)*Pi*FF[x^(-2)] - (17*Pi^2*FF[x^(-2)])/54 - 
        ((4*I)/3)*Pi^3*FF[x^(-2)] - (47*FF[x^(-1)])/27 - 
        ((1093*I)/27)*Pi*FF[x^(-1)] + (232*Pi^2*FF[x^(-1)])/27 - 
        ((2*I)/3)*Pi^3*FF[x^(-1)] - (2956*FF[x])/3 - ((4351*I)/54)*Pi*FF[x] + 
        (7757*Pi^2*FF[x])/108 - ((268*I)/9)*Pi^3*FF[x] + (41*Pi^4*FF[x])/90 + 
        (2956*FF[x^2])/3 - ((4745*I)/54)*Pi*FF[x^2] - (3685*Pi^2*FF[x^2])/
         54 + ((319*I)/9)*Pi^3*FF[x^2] - (199*Pi^4*FF[x^2])/90 - 
        (137*Zeta[3])/9 + (94*I)*Pi*Zeta[3] + (4*FF[(1 - x)^(-2)]*Zeta[3])/
         3 + (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 4*FF[x^(-2)]*Zeta[3] - 
        4*FF[x^(-1)]*Zeta[3] - (350*FF[x]*Zeta[3])/9 - 
        (188*I)*Pi*FF[x]*Zeta[3] - (262*FF[x^2]*Zeta[3])/9 + 
        (192*I)*Pi*FF[x^2]*Zeta[3]) - 32*Zeta[5] + (202*I)*Pi*Zeta[5] - 
      (68*FF[(1 - x)^(-2)]*Zeta[5])/3 - (64*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (988*FF[x]*Zeta[5])/3 - (404*I)*Pi*FF[x]*Zeta[5] - 
      (1619*FF[x^2]*Zeta[5])/6 + (502*I)*Pi*FF[x^2]*Zeta[5] + 
      G[{0}, x]*(((11947*I)/54)*Pi + (1627*Pi^2)/72 - ((643*I)/36)*Pi^3 - 
        (31*Pi^4)/15 - ((353*I)/180)*Pi^5 + ((5011*I)/72)*Pi*
         FF[(1 - x)^(-2)] - (1543*Pi^2*FF[(1 - x)^(-2)])/81 - 
        ((38*I)/27)*Pi^3*FF[(1 - x)^(-2)] + (137*Pi^4*FF[(1 - x)^(-2)])/540 + 
        (28885*FF[(1 - x)^(-1)])/216 + ((2471*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (2093*Pi^2*FF[(1 - x)^(-1)])/324 - ((35*I)/54)*Pi^3*
         FF[(1 - x)^(-1)] + (137*Pi^4*FF[(1 - x)^(-1)])/270 - 
        ((47*I)/27)*Pi*FF[x^(-1)] + (199*Pi^2*FF[x^(-1)])/54 - 
        ((4*I)/3)*Pi^3*FF[x^(-1)] + (7067*FF[x])/18 - ((37271*I)/54)*Pi*
         FF[x] - (5603*Pi^2*FF[x])/36 + ((2167*I)/54)*Pi^3*FF[x] + 
        (1037*Pi^4*FF[x])/270 + ((353*I)/90)*Pi^5*FF[x] + 
        (2513*Pi^2*FF[x^2])/12 - ((632*I)/27)*Pi^3*FF[x^2] - 
        (319*Pi^4*FF[x^2])/54 - ((151*I)/45)*Pi^5*FF[x^2] - 
        (1937*Zeta[3])/18 - ((337*I)/3)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/3 - 
        (395*FF[(1 - x)^(-2)]*Zeta[3])/18 + ((10*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] + (79*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
        ((20*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 4*FF[x^(-1)]*Zeta[3] + 
        96*FF[x]*Zeta[3] + ((1006*I)/3)*Pi*FF[x]*Zeta[3] + 
        (10*Pi^2*FF[x]*Zeta[3])/3 - (1121*FF[x^2]*Zeta[3])/18 - 
        ((742*I)/3)*Pi*FF[x^2]*Zeta[3] - (52*Pi^2*FF[x^2]*Zeta[3])/3 + 
        11*Zeta[5] - 22*FF[x]*Zeta[5] - 72*FF[x^2]*Zeta[5]) + 
      G[{1}, x]*(7067/18 - ((12662*I)/27)*Pi + (611*Pi^2)/8 - 
        ((169*I)/6)*Pi^3 - (433*Pi^4)/360 - ((46*I)/45)*Pi^5 - 
        ((100*I)/27)*Pi^3*FF[(1 - x)^(-2)] + (19*Pi^4*FF[(1 - x)^(-2)])/135 - 
        ((47*I)/27)*Pi*FF[(1 - x)^(-1)] + (199*Pi^2*FF[(1 - x)^(-1)])/54 + 
        ((52*I)/27)*Pi^3*FF[(1 - x)^(-1)] - (23*Pi^4*FF[(1 - x)^(-1)])/270 + 
        ((5011*I)/72)*Pi*FF[x^(-2)] - (1543*Pi^2*FF[x^(-2)])/81 - 
        ((559*I)/108)*Pi^3*FF[x^(-2)] - (257*Pi^4*FF[x^(-2)])/270 + 
        (28885*FF[x^(-1)])/216 + ((2471*I)/27)*Pi*FF[x^(-1)] - 
        (2093*Pi^2*FF[x^(-1)])/324 + ((148*I)/27)*Pi^3*FF[x^(-1)] - 
        (37*Pi^4*FF[x^(-1)])/270 - (7067*FF[x])/18 + ((37271*I)/54)*Pi*
         FF[x] - (9475*Pi^2*FF[x])/36 + ((1432*I)/27)*Pi^3*FF[x] + 
        (1094*Pi^4*FF[x])/135 + ((92*I)/45)*Pi^5*FF[x] + 
        (2513*Pi^2*FF[x^2])/12 - ((1567*I)/27)*Pi^3*FF[x^2] - 
        (3527*Pi^4*FF[x^2])/540 - ((137*I)/45)*Pi^5*FF[x^2] + 
        (1589*Zeta[3])/18 - ((37*I)/3)*Pi*Zeta[3] - 13*Pi^2*Zeta[3] + 
        (200*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (140*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (2*FF[x^(-2)]*Zeta[3])/3 - 
        (4*I)*Pi*FF[x^(-2)]*Zeta[3] - 28*FF[x^(-1)]*Zeta[3] + 
        (4*I)*Pi*FF[x^(-1)]*Zeta[3] - (2246*FF[x]*Zeta[3])/9 + 
        (34*I)*Pi*FF[x]*Zeta[3] + 26*Pi^2*FF[x]*Zeta[3] + 
        (291*FF[x^2]*Zeta[3])/2 - (110*I)*Pi*FF[x^2]*Zeta[3] - 
        22*Pi^2*FF[x^2]*Zeta[3] + 4*Zeta[5] - 8*FF[x]*Zeta[5] + 
        54*FF[x^2]*Zeta[5])) + COLOR[CF*NfV2]*(-34 - ((578*I)/9)*Pi - 
      (983*Pi^2)/12 + ((1007*I)/27)*Pi^3 - (133*Pi^4)/20 + ((73*I)/90)*Pi^5 - 
      (89*Pi^6)/567 + ((4*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
      (179*Pi^4*FF[(1 - x)^(-2)])/270 + ((8*I)/135)*Pi^5*FF[(1 - x)^(-2)] - 
      ((149*I)/18)*Pi*FF[(1 - x)^(-1)] + (17*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (23*I)*Pi^3*FF[(1 - x)^(-1)] + (523*Pi^4*FF[(1 - x)^(-1)])/135 + 
      ((16*I)/135)*Pi^5*FF[(1 - x)^(-1)] - ((149*I)/18)*Pi*FF[x^(-1)] + 
      (17*Pi^2*FF[x^(-1)])/3 + ((50*I)/27)*Pi^3*FF[x^(-1)] + 
      (Pi^4*FF[x^(-1)])/9 - (121*Pi^2*FF[x])/9 + ((11*I)/27)*Pi^3*FF[x] + 
      (4781*Pi^4*FF[x])/540 + ((298*I)/135)*Pi^5*FF[x] + 
      (178*Pi^6*FF[x])/567 + (121*Pi^2*FF[x^2])/9 - (3653*Pi^4*FF[x^2])/540 - 
      ((376*I)/135)*Pi^5*FF[x^2] + (74*Pi^6*FF[x^2])/2835 + 
      (-458/3 - (12*I)*Pi - 14*Pi^2 - (212*FF[(1 - x)^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[(1 - x)^(-2)] + (1064*FF[(1 - x)^(-1)])/9 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - (2818*FF[x])/9 + 
        ((608*I)/3)*Pi*FF[x] + 28*Pi^2*FF[x] - (86*FF[x^2])/9 - 
        ((320*I)/3)*Pi*FF[x^2] - 44*Pi^2*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-44 - (120*I)*Pi + (56*Pi^2)/3 + (34*FF[(1 - x)^(-2)])/9 + 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (52*FF[(1 - x)^(-1)])/9 + 
        (8*I)*Pi*FF[(1 - x)^(-1)] + (722*FF[x])/9 + (40*I)*Pi*FF[x] - 
        (112*Pi^2*FF[x])/3 + (628*FF[x^2])/9 + (64*I)*Pi*FF[x^2] + 
        (44*Pi^2*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      (-44 + (12*I)*Pi - 4*Pi^2 + (34*FF[(1 - x)^(-2)])/9 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (52*FF[(1 - x)^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (722*FF[x])/9 - 
        ((608*I)/3)*Pi*FF[x] + 8*Pi^2*FF[x] + (628*FF[x^2])/9 + 
        ((320*I)/3)*Pi*FF[x^2] + (52*Pi^2*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      (-194 + (120*I)*Pi - (50*Pi^2)/3 - (68*FF[(1 - x)^(-2)])/9 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (176*FF[(1 - x)^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] + 56*FF[x^(-1)] + 
        (482*FF[x])/9 - (40*I)*Pi*FF[x] + (100*Pi^2*FF[x])/3 - 
        (446*FF[x^2])/9 - (64*I)*Pi*FF[x^2] - (40*Pi^2*FF[x^2])/3)*
       G[{0, 0, 1, 1}, x] + (80 + (12*I)*Pi + (8*Pi^2)/3 + 
        8*FF[(1 - x)^(-2)] + ((8*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        52*FF[(1 - x)^(-1)] + ((16*I)/3)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + 
        (1408*FF[x])/9 - (248*I)*Pi*FF[x] - (16*Pi^2*FF[x])/3 + 
        (392*FF[x^2])/9 + (128*I)*Pi*FF[x^2] + (124*Pi^2*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + (-50/3 + (96*I)*Pi - (28*Pi^2)/3 - 
        (4*I)*Pi*FF[(1 - x)^(-2)] + (8*FF[(1 - x)^(-1)])/3 - 
        (8*I)*Pi*FF[(1 - x)^(-1)] + 4*FF[x^(-1)] + (352*FF[x])/9 - 
        ((112*I)/3)*Pi*FF[x] + (56*Pi^2*FF[x])/3 - (790*FF[x^2])/9 - 
        ((128*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
      (-50/3 - (12*I)*Pi + 6*Pi^2 + (8*FF[(1 - x)^(-1)])/3 + 
        ((4*I)/3)*Pi*FF[x^(-2)] + 4*FF[x^(-1)] + ((8*I)/3)*Pi*FF[x^(-1)] + 
        (352*FF[x])/9 + (248*I)*Pi*FF[x] - 12*Pi^2*FF[x] - (790*FF[x^2])/9 - 
        (128*I)*Pi*FF[x^2] - (92*Pi^2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
      (1180/3 - (96*I)*Pi + 14*Pi^2 - (32*FF[(1 - x)^(-1)])/3 + 
        16*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-2)] - (304*FF[x^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (1604*FF[x])/9 + ((112*I)/3)*Pi*FF[x] - 
        28*Pi^2*FF[x] + (464*FF[x^2])/9 + ((128*I)/3)*Pi*FF[x^2] + 
        16*Pi^2*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (800/3 - (16*I)*Pi + 2*Pi^2 + 16*FF[(1 - x)^(-2)] + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (304*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (32*FF[x^(-1)])/3 + (676*FF[x])/9 - 
        ((368*I)/3)*Pi*FF[x] - 4*Pi^2*FF[x] + (464*FF[x^2])/9 + 
        ((128*I)/3)*Pi*FF[x^2] + 16*Pi^2*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (-196/3 + (108*I)*Pi - (110*Pi^2)/3 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        4*FF[(1 - x)^(-1)] + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (8*FF[x^(-1)])/3 + (1228*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (220*Pi^2*FF[x])/3 - (790*FF[x^2])/9 - (128*I)*Pi*FF[x^2] - 
        (92*Pi^2*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
      (-196/3 + (16*I)*Pi + 8*Pi^2 + 4*FF[(1 - x)^(-1)] - 
        (4*I)*Pi*FF[x^(-2)] + (8*FF[x^(-1)])/3 - (8*I)*Pi*FF[x^(-1)] + 
        (1228*FF[x])/9 + ((368*I)/3)*Pi*FF[x] - 16*Pi^2*FF[x] - 
        (790*FF[x^2])/9 - ((128*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*
       G[{1, 0, 1, 0}, x] + (280 - (108*I)*Pi + (116*Pi^2)/3 - 
        8*FF[(1 - x)^(-1)] + 8*FF[x^(-2)] + ((8*I)/3)*Pi*FF[x^(-2)] - 
        52*FF[x^(-1)] + ((16*I)/3)*Pi*FF[x^(-1)] - (2192*FF[x])/9 - 
        (8*I)*Pi*FF[x] - (232*Pi^2*FF[x])/3 + (392*FF[x^2])/9 + 
        (128*I)*Pi*FF[x^2] + (124*Pi^2*FF[x^2])/3)*G[{1, 0, 1, 1}, x] + 
      (-190 + (16*I)*Pi + (10*Pi^2)/3 - 8*FF[(1 - x)^(-2)] + 
        56*FF[(1 - x)^(-1)] - (68*FF[x^(-2)])/9 - ((8*I)/3)*Pi*FF[x^(-2)] + 
        (176*FF[x^(-1)])/9 - ((16*I)/3)*Pi*FF[x^(-1)] + (410*FF[x])/9 + 
        (168*I)*Pi*FF[x] - (20*Pi^2*FF[x])/3 - (446*FF[x^2])/9 - 
        (64*I)*Pi*FF[x^2] - (40*Pi^2*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
      (106 - (84*I)*Pi + (64*Pi^2)/3 + (34*FF[x^(-2)])/9 + 
        ((4*I)/3)*Pi*FF[x^(-2)] - (52*FF[x^(-1)])/9 + 
        ((8*I)/3)*Pi*FF[x^(-1)] - (1978*FF[x])/9 - ((32*I)/3)*Pi*FF[x] - 
        (128*Pi^2*FF[x])/3 + (628*FF[x^2])/9 + ((320*I)/3)*Pi*FF[x^2] + 
        (52*Pi^2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      (106 - (16*I)*Pi - 4*Pi^2 + (34*FF[x^(-2)])/9 + (4*I)*Pi*FF[x^(-2)] - 
        (52*FF[x^(-1)])/9 + (8*I)*Pi*FF[x^(-1)] - (1978*FF[x])/9 - 
        (168*I)*Pi*FF[x] + 8*Pi^2*FF[x] + (628*FF[x^2])/9 + 
        (64*I)*Pi*FF[x^2] + (44*Pi^2*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      (-1426/3 + (84*I)*Pi - 30*Pi^2 - (212*FF[x^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[x^(-2)] + (1064*FF[x^(-1)])/9 - 
        ((40*I)/3)*Pi*FF[x^(-1)] + (2990*FF[x])/9 + ((32*I)/3)*Pi*FF[x] + 
        60*Pi^2*FF[x] - (86*FF[x^2])/9 - ((320*I)/3)*Pi*FF[x^2] - 
        44*Pi^2*FF[x^2])*G[{1, 1, 1, 1}, x] + 
      (-6 - (56*FF[(1 - x)^(-2)])/3 - (112*FF[(1 - x)^(-1)])/3 + 
        (992*FF[x])/3 + (112*FF[x^2])/3 - (136*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 0, 0}, x] + (-18 - (56*I)*Pi + (20*FF[(1 - x)^(-2)])/3 + 
        (40*FF[(1 - x)^(-1)])/3 + (208*FF[x])/3 + (112*I)*Pi*FF[x] - 
        (400*FF[x^2])/3 - (56*I)*Pi*FF[x^2])*G[{0, 0, 0, 0, 1}, x] + 
      (-18 + (20*FF[(1 - x)^(-2)])/3 + (40*FF[(1 - x)^(-1)])/3 + 
        (208*FF[x])/3 - (400*FF[x^2])/3 + (136*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 1, 0}, x] + (-90 + (56*I)*Pi - 40*FF[x] - 
        (112*I)*Pi*FF[x] + 144*FF[x^2] + (56*I)*Pi*FF[x^2])*
       G[{0, 0, 0, 1, 1}, x] + (20 + (4*FF[(1 - x)^(-2)])/3 + 
        (8*FF[(1 - x)^(-1)])/3 - 192*FF[x] + (168*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 0, 0}, x] + (4 + (48*I)*Pi + (8*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - (64*FF[x])/3 - (96*I)*Pi*FF[x] + 
        (160*FF[x^2])/3 + (48*I)*Pi*FF[x^2])*G[{0, 0, 1, 0, 1}, x] + 
      (4 + (8*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (64*FF[x])/3 + 
        (160*FF[x^2])/3 - (168*I)*Pi*FF[x^2])*G[{0, 0, 1, 1, 0}, x] + 
      (224 - (48*I)*Pi - (32*FF[(1 - x)^(-2)])/3 - (64*FF[(1 - x)^(-1)])/3 - 
        (280*FF[x])/3 + (96*I)*Pi*FF[x] - (320*FF[x^2])/3 - 
        (48*I)*Pi*FF[x^2])*G[{0, 0, 1, 1, 1}, x] + 
      (4 - (4*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (1004*FF[x])/3 + 
        (272*FF[x^2])/3 + (96*I)*Pi*FF[x^2])*G[{0, 1, 0, 0, 0}, x] + 
      (16 + (24*I)*Pi + 4*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
        (116*FF[x])/3 - (48*I)*Pi*FF[x] + (80*FF[x^2])/3 + (24*I)*Pi*FF[x^2])*
       G[{0, 1, 0, 0, 1}, x] + (16 + 4*FF[(1 - x)^(-2)] + 
        8*FF[(1 - x)^(-1)] - (116*FF[x])/3 + (80*FF[x^2])/3 - 
        (96*I)*Pi*FF[x^2])*G[{0, 1, 0, 1, 0}, x] + 
      (88 - (24*I)*Pi - 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 28*FF[x] + 
        (48*I)*Pi*FF[x] - 16*FF[x^2] - (24*I)*Pi*FF[x^2])*
       G[{0, 1, 0, 1, 1}, x] + (-4 + (8*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + 
        232*FF[x] - 128*FF[x^2] - (128*I)*Pi*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
      ((-16*I)*Pi - (4*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (40*FF[x])/3 + 
        (32*I)*Pi*FF[x] + (160*FF[x^2])/3 - (16*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0, 1}, x] + ((-4*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        (40*FF[x])/3 + (160*FF[x^2])/3 + (128*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 1, 0}, x] + (-272 + (16*I)*Pi + (8*FF[x^(-2)])/3 + 
        (16*FF[x^(-1)])/3 + (592*FF[x])/3 - (32*I)*Pi*FF[x] - 
        (64*FF[x^2])/3 + (16*I)*Pi*FF[x^2])*G[{0, 1, 1, 1, 1}, x] + 
      (-96 + (8*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - 
        (464*FF[x])/3 - (64*FF[x^2])/3 + (16*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 0, 0}, x] + (40 + (128*I)*Pi - (4*FF[(1 - x)^(-2)])/3 - 
        (8*FF[(1 - x)^(-1)])/3 - (280*FF[x])/3 - (256*I)*Pi*FF[x] + 
        (160*FF[x^2])/3 + (128*I)*Pi*FF[x^2])*G[{1, 0, 0, 0, 1}, x] + 
      (40 - (4*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (280*FF[x])/3 + 
        (160*FF[x^2])/3 - (16*I)*Pi*FF[x^2])*G[{1, 0, 0, 1, 0}, x] + 
      (100 - (128*I)*Pi + (8*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 + 
        24*FF[x] + (256*I)*Pi*FF[x] - 128*FF[x^2] - (128*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1, 1}, x] + (44 - 8*FF[x^(-2)] - 16*FF[x^(-1)] + 
        60*FF[x] - 16*FF[x^2] - (24*I)*Pi*FF[x^2])*G[{1, 0, 1, 0, 0}, x] + 
      (4 - (96*I)*Pi + 4*FF[x^(-2)] + 8*FF[x^(-1)] - (44*FF[x])/3 + 
        (192*I)*Pi*FF[x] + (80*FF[x^2])/3 - (96*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 0, 1}, x] + (4 + 4*FF[x^(-2)] + 8*FF[x^(-1)] - 
        (44*FF[x])/3 + (80*FF[x^2])/3 + (24*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 1, 0}, x] + (-240 + (96*I)*Pi - (4*FF[x^(-2)])/3 - 
        (8*FF[x^(-1)])/3 + (460*FF[x])/3 - (192*I)*Pi*FF[x] + 
        (272*FF[x^2])/3 + (96*I)*Pi*FF[x^2])*G[{1, 0, 1, 1, 1}, x] + 
      (24 - (32*FF[x^(-2)])/3 - (64*FF[x^(-1)])/3 + (920*FF[x])/3 - 
        (320*FF[x^2])/3 - (48*I)*Pi*FF[x^2])*G[{1, 1, 0, 0, 0}, x] + 
      (36 - (168*I)*Pi + (8*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        (256*FF[x])/3 + (336*I)*Pi*FF[x] + (160*FF[x^2])/3 - 
        (168*I)*Pi*FF[x^2])*G[{1, 1, 0, 0, 1}, x] + 
      (36 + (8*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - (256*FF[x])/3 + 
        (160*FF[x^2])/3 + (48*I)*Pi*FF[x^2])*G[{1, 1, 0, 1, 0}, x] + 
      (-172 + (168*I)*Pi + (4*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 192*FF[x] - 
        (336*I)*Pi*FF[x] + (168*I)*Pi*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
      (14 - 248*FF[x] + 144*FF[x^2] + (56*I)*Pi*FF[x^2])*
       G[{1, 1, 1, 0, 0}, x] + (-82 + (136*I)*Pi + (20*FF[x^(-2)])/3 + 
        (40*FF[x^(-1)])/3 + (592*FF[x])/3 - (272*I)*Pi*FF[x] - 
        (400*FF[x^2])/3 + (136*I)*Pi*FF[x^2])*G[{1, 1, 1, 0, 1}, x] + 
      (-82 + (20*FF[x^(-2)])/3 + (40*FF[x^(-1)])/3 + (592*FF[x])/3 - 
        (400*FF[x^2])/3 - (56*I)*Pi*FF[x^2])*G[{1, 1, 1, 1, 0}, x] + 
      (362 - (136*I)*Pi - (56*FF[x^(-2)])/3 - (112*FF[x^(-1)])/3 - 
        (1216*FF[x])/3 + (272*I)*Pi*FF[x] + (112*FF[x^2])/3 - 
        (136*I)*Pi*FF[x^2])*G[{1, 1, 1, 1, 1}, x] + 
      (-124 + 248*FF[x] - 496*FF[x^2])*G[{0, 0, 0, 0, 0, 0}, x] + 
      (68 - 136*FF[x] + 136*FF[x^2])*G[{0, 0, 0, 0, 0, 1}, x] + 
      (68 - 136*FF[x] + 136*FF[x^2])*G[{0, 0, 0, 0, 1, 0}, x] + 
      (-84 + 168*FF[x] - 112*FF[x^2])*G[{0, 0, 0, 0, 1, 1}, x] + 
      (48 - 96*FF[x] + 232*FF[x^2])*G[{0, 0, 0, 1, 0, 0}, x] + 
      (-8 + 16*FF[x] - 16*FF[x^2])*G[{0, 0, 0, 1, 0, 1}, x] + 
      (-8 + 16*FF[x] - 16*FF[x^2])*G[{0, 0, 0, 1, 1, 0}, x] + 
      (88 - 176*FF[x] + 72*FF[x^2])*G[{0, 0, 0, 1, 1, 1}, x] + 
      (24 - 48*FF[x] + 296*FF[x^2])*G[{0, 0, 1, 0, 0, 0}, x] + 
      (8 - 16*FF[x] + 16*FF[x^2])*G[{0, 0, 1, 0, 0, 1}, x] + 
      (8 - 16*FF[x] + 16*FF[x^2])*G[{0, 0, 1, 0, 1, 0}, x] + 
      (24 - 48*FF[x])*G[{0, 0, 1, 0, 1, 1}, x] + (4 - 8*FF[x] - 160*FF[x^2])*
       G[{0, 0, 1, 1, 0, 0}, x] + (-20 + 40*FF[x] - 40*FF[x^2])*
       G[{0, 0, 1, 1, 0, 1}, x] + (-20 + 40*FF[x] - 40*FF[x^2])*
       G[{0, 0, 1, 1, 1, 0}, x] + (-108 + 216*FF[x] - 88*FF[x^2])*
       G[{0, 0, 1, 1, 1, 1}, x] + (28 - 56*FF[x] + 280*FF[x^2])*
       G[{0, 1, 0, 0, 0, 0}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{0, 1, 0, 0, 0, 1}, x] + (-4 + 8*FF[x] - 8*FF[x^2])*
       G[{0, 1, 0, 0, 1, 0}, x] + (20 - 40*FF[x] + 16*FF[x^2])*
       G[{0, 1, 0, 0, 1, 1}, x] + (12 - 24*FF[x] - 72*FF[x^2])*
       G[{0, 1, 0, 1, 0, 0}, x] + (-20 + 40*FF[x] - 40*FF[x^2])*
       G[{0, 1, 0, 1, 0, 1}, x] + (-20 + 40*FF[x] - 40*FF[x^2])*
       G[{0, 1, 0, 1, 1, 0}, x] + (-44 + 88*FF[x] - 32*FF[x^2])*
       G[{0, 1, 0, 1, 1, 1}, x] + (16 - 32*FF[x] - 192*FF[x^2])*
       G[{0, 1, 1, 0, 0, 0}, x] + (-16 + 32*FF[x] - 32*FF[x^2])*
       G[{0, 1, 1, 0, 0, 1}, x] + (-16 + 32*FF[x] - 32*FF[x^2])*
       G[{0, 1, 1, 0, 1, 0}, x] + (-16 + 32*FF[x] - 16*FF[x^2])*
       G[{0, 1, 1, 0, 1, 1}, x] + (-8 + 16*FF[x] + 112*FF[x^2])*
       G[{0, 1, 1, 1, 0, 0}, x] + (-8 + 16*FF[x] - 16*FF[x^2])*
       G[{0, 1, 1, 1, 0, 1}, x] + (-8 + 16*FF[x] - 16*FF[x^2])*
       G[{0, 1, 1, 1, 1, 0}, x] + (120 - 240*FF[x] + 160*FF[x^2])*
       G[{0, 1, 1, 1, 1, 1}, x] + (40 - 80*FF[x] + 160*FF[x^2])*
       G[{1, 0, 0, 0, 0, 0}, x] + (-8 + 16*FF[x] - 16*FF[x^2])*
       G[{1, 0, 0, 0, 0, 1}, x] + (-8 + 16*FF[x] - 16*FF[x^2])*
       G[{1, 0, 0, 0, 1, 0}, x] + (120 - 240*FF[x] + 112*FF[x^2])*
       G[{1, 0, 0, 0, 1, 1}, x] - 16*FF[x^2]*G[{1, 0, 0, 1, 0, 0}, x] + 
      (-16 + 32*FF[x] - 32*FF[x^2])*G[{1, 0, 0, 1, 0, 1}, x] + 
      (-16 + 32*FF[x] - 32*FF[x^2])*G[{1, 0, 0, 1, 1, 0}, x] + 
      (-208 + 416*FF[x] - 192*FF[x^2])*G[{1, 0, 0, 1, 1, 1}, x] + 
      (12 - 24*FF[x] - 32*FF[x^2])*G[{1, 0, 1, 0, 0, 0}, x] + 
      (-20 + 40*FF[x] - 40*FF[x^2])*G[{1, 0, 1, 0, 0, 1}, x] + 
      (-20 + 40*FF[x] - 40*FF[x^2])*G[{1, 0, 1, 0, 1, 0}, x] + 
      (-84 + 168*FF[x] - 72*FF[x^2])*G[{1, 0, 1, 0, 1, 1}, x] + 
      (-4 + 8*FF[x] + 16*FF[x^2])*G[{1, 0, 1, 1, 0, 0}, x] + 
      (-4 + 8*FF[x] - 8*FF[x^2])*G[{1, 0, 1, 1, 0, 1}, x] + 
      (-4 + 8*FF[x] - 8*FF[x^2])*G[{1, 0, 1, 1, 1, 0}, x] + 
      (252 - 504*FF[x] + 280*FF[x^2])*G[{1, 0, 1, 1, 1, 1}, x] + 
      (20 - 40*FF[x] - 88*FF[x^2])*G[{1, 1, 0, 0, 0, 0}, x] + 
      (-20 + 40*FF[x] - 40*FF[x^2])*G[{1, 1, 0, 0, 0, 1}, x] + 
      (-20 + 40*FF[x] - 40*FF[x^2])*G[{1, 1, 0, 0, 1, 0}, x] + 
      (-164 + 328*FF[x] - 160*FF[x^2])*G[{1, 1, 0, 0, 1, 1}, x] + 
      (-24 + 48*FF[x])*G[{1, 1, 0, 1, 0, 0}, x] + (8 - 16*FF[x] + 16*FF[x^2])*
       G[{1, 1, 0, 1, 0, 1}, x] + (8 - 16*FF[x] + 16*FF[x^2])*
       G[{1, 1, 0, 1, 1, 0}, x] + (272 - 544*FF[x] + 296*FF[x^2])*
       G[{1, 1, 0, 1, 1, 1}, x] + (-16 + 32*FF[x] + 72*FF[x^2])*
       G[{1, 1, 1, 0, 0, 0}, x] + (-8 + 16*FF[x] - 16*FF[x^2])*
       G[{1, 1, 1, 0, 0, 1}, x] + (-8 + 16*FF[x] - 16*FF[x^2])*
       G[{1, 1, 1, 0, 1, 0}, x] + (184 - 368*FF[x] + 232*FF[x^2])*
       G[{1, 1, 1, 0, 1, 1}, x] + (-28 + 56*FF[x] - 112*FF[x^2])*
       G[{1, 1, 1, 1, 0, 0}, x] + (68 - 136*FF[x] + 136*FF[x^2])*
       G[{1, 1, 1, 1, 0, 1}, x] + (68 - 136*FF[x] + 136*FF[x^2])*
       G[{1, 1, 1, 1, 1, 0}, x] + (-372 + 744*FF[x] - 496*FF[x^2])*
       G[{1, 1, 1, 1, 1, 1}, x] - (1228*Zeta[3])/9 + ((346*I)/3)*Pi*Zeta[3] + 
      (35*Pi^2*Zeta[3])/3 - ((20*I)/3)*Pi^3*Zeta[3] - 
      (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - ((34*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (16*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (1342*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((4*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] + (32*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      (4*I)*Pi*FF[x^(-1)]*Zeta[3] - (142*FF[x]*Zeta[3])/9 + 
      ((628*I)/9)*Pi*FF[x]*Zeta[3] - (634*Pi^2*FF[x]*Zeta[3])/9 + 
      ((40*I)/3)*Pi^3*FF[x]*Zeta[3] + (40*FF[x^2]*Zeta[3])/3 - 
      ((580*I)/9)*Pi*FF[x^2]*Zeta[3] + (400*Pi^2*FF[x^2]*Zeta[3])/9 + 
      (8*I)*Pi^3*FF[x^2]*Zeta[3] - 16*Zeta[3]^2 + 32*FF[x]*Zeta[3]^2 - 
      68*FF[x^2]*Zeta[3]^2 + G[{0, 1, 0}, x]*(647/9 + (110*I)*Pi - 
        (35*Pi^2)/3 + (8*I)*Pi*FF[(1 - x)^(-2)] - (8*Pi^2*FF[(1 - x)^(-2)])/
         3 - (14*FF[(1 - x)^(-1)])/9 - (52*I)*Pi*FF[(1 - x)^(-1)] - 
        (16*Pi^2*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] - (2098*FF[x])/9 + 
        ((668*I)/9)*Pi*FF[x] - (170*Pi^2*FF[x])/9 + 20*FF[x^2] - 
        ((290*I)/9)*Pi*FF[x^2] - (16*Pi^2*FF[x^2])/9 + 
        ((28*I)/3)*Pi^3*FF[x^2] + 24*Zeta[3] - 48*FF[x]*Zeta[3] - 
        112*FF[x^2]*Zeta[3]) + G[{0, 0, 1}, x]*(647/9 - ((574*I)/3)*Pi + 
        (142*Pi^2)/3 + ((20*I)/3)*Pi^3 - ((34*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (32*Pi^2*FF[(1 - x)^(-2)])/9 - (14*FF[(1 - x)^(-1)])/9 + 
        ((100*I)/9)*Pi*FF[(1 - x)^(-1)] - (64*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (8*I)*Pi*FF[x^(-2)] + (56*I)*Pi*FF[x^(-1)] - (2098*FF[x])/9 + 
        ((112*I)/9)*Pi*FF[x] - (214*Pi^2*FF[x])/9 - ((40*I)/3)*Pi^3*FF[x] + 
        20*FF[x^2] + ((290*I)/9)*Pi*FF[x^2] - (200*Pi^2*FF[x^2])/9 + 
        ((104*I)/3)*Pi^3*FF[x^2] + 40*Zeta[3] - 80*FF[x]*Zeta[3] - 
        104*FF[x^2]*Zeta[3]) + G[{1, 0, 0}, x]*(-1325/9 + ((440*I)/3)*Pi - 
        17*Pi^2 - (8*FF[(1 - x)^(-2)])/3 + (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (452*FF[(1 - x)^(-1)])/3 - ((148*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (28*FF[x^(-1)])/9 - ((8*I)/3)*Pi*FF[x^(-1)] - (2000*FF[x])/9 + 
        ((692*I)/9)*Pi*FF[x] - (200*Pi^2*FF[x])/9 + (20*FF[x^2])/3 - 
        ((290*I)/9)*Pi*FF[x^2] + (8*Pi^2*FF[x^2])/9 - (4*I)*Pi^3*FF[x^2] - 
        8*Zeta[3] + 16*FF[x]*Zeta[3] - 88*FF[x^2]*Zeta[3]) + 
      G[{1, 1, 1}, x]*(3949/9 - (152*I)*Pi + (95*Pi^2)/3 + ((20*I)/3)*Pi^3 + 
        (19*FF[x^(-2)])/3 - ((34*I)/9)*Pi*FF[x^(-2)] - (14*Pi^2*FF[x^(-2)])/
         9 - (2060*FF[x^(-1)])/9 + ((412*I)/9)*Pi*FF[x^(-1)] - 
        (28*Pi^2*FF[x^(-1)])/9 - (1376*FF[x])/9 + ((88*I)/9)*Pi*FF[x] - 
        (370*Pi^2*FF[x])/9 - ((40*I)/3)*Pi^3*FF[x] - (140*FF[x^2])/3 + 
        ((290*I)/9)*Pi*FF[x^2] + (208*Pi^2*FF[x^2])/9 + (16*I)*Pi^3*FF[x^2] + 
        64*Zeta[3] - 128*FF[x]*Zeta[3] - 32*FF[x^2]*Zeta[3]) + 
      G[{1, 0, 1}, x]*(-1271/9 + (152*I)*Pi - (97*Pi^2)/3 - ((20*I)/3)*Pi^3 - 
        (4*I)*Pi*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 
        (8*Pi^2*FF[x^(-2)])/3 - (14*FF[x^(-1)])/9 - (52*I)*Pi*FF[x^(-1)] - 
        (16*Pi^2*FF[x^(-1)])/3 + (1738*FF[x])/9 - ((88*I)/9)*Pi*FF[x] + 
        (202*Pi^2*FF[x])/9 + ((40*I)/3)*Pi^3*FF[x] + 20*FF[x^2] - 
        ((290*I)/9)*Pi*FF[x^2] - (16*Pi^2*FF[x^2])/9 - 
        ((32*I)/3)*Pi^3*FF[x^2] - 40*Zeta[3] + 80*FF[x]*Zeta[3] + 
        8*FF[x^2]*Zeta[3]) + G[{0, 1, 1}, x]*(-3265/9 + ((574*I)/3)*Pi - 
        (115*Pi^2)/3 - ((20*I)/3)*Pi^3 + (28*FF[(1 - x)^(-1)])/9 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (8*FF[x^(-2)])/3 + 
        (8*I)*Pi*FF[x^(-2)] + (452*FF[x^(-1)])/3 - ((148*I)/3)*Pi*
         FF[x^(-1)] + (1880*FF[x])/9 - ((112*I)/9)*Pi*FF[x] + 
        (184*Pi^2*FF[x])/9 + ((40*I)/3)*Pi^3*FF[x] + (20*FF[x^2])/3 - 
        ((290*I)/9)*Pi*FF[x^2] + (8*Pi^2*FF[x^2])/9 - (28*I)*Pi^3*FF[x^2] - 
        64*Zeta[3] + 128*FF[x]*Zeta[3] + 56*FF[x^2]*Zeta[3]) + 
      G[{1, 1, 0}, x]*(-1271/9 - ((440*I)/3)*Pi + (4*Pi^2)/3 - 
        (8*I)*Pi*FF[(1 - x)^(-2)] + (56*I)*Pi*FF[(1 - x)^(-1)] - 
        ((34*I)/9)*Pi*FF[x^(-2)] - (32*Pi^2*FF[x^(-2)])/9 - 
        (14*FF[x^(-1)])/9 + ((100*I)/9)*Pi*FF[x^(-1)] - 
        (64*Pi^2*FF[x^(-1)])/9 + (1738*FF[x])/9 - ((692*I)/9)*Pi*FF[x] + 
        (614*Pi^2*FF[x])/9 + 20*FF[x^2] + ((290*I)/9)*Pi*FF[x^2] - 
        (200*Pi^2*FF[x^2])/9 - ((4*I)/3)*Pi^3*FF[x^2] + 24*Zeta[3] - 
        48*FF[x]*Zeta[3] + 112*FF[x^2]*Zeta[3]) + G[{0, 0, 0}, x]*
       (2153/9 - (110*I)*Pi + (41*Pi^2)/3 + (19*FF[(1 - x)^(-2)])/3 - 
        ((34*I)/9)*Pi*FF[(1 - x)^(-2)] - (14*Pi^2*FF[(1 - x)^(-2)])/9 - 
        (2060*FF[(1 - x)^(-1)])/9 + ((412*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (28*Pi^2*FF[(1 - x)^(-1)])/9 + (2216*FF[x])/9 - 
        ((668*I)/9)*Pi*FF[x] - (46*Pi^2*FF[x])/9 - (140*FF[x^2])/3 + 
        ((290*I)/9)*Pi*FF[x^2] + (208*Pi^2*FF[x^2])/9 - (16*I)*Pi^3*FF[x^2] - 
        40*Zeta[3] + 80*FF[x]*Zeta[3] + 160*FF[x^2]*Zeta[3]) + 
      G[{1, 0}, x]*(3793/18 - ((1834*I)/9)*Pi + (158*Pi^2)/3 + 
        ((2*I)/3)*Pi^3 - (67*Pi^4)/90 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        4*Pi^2*FF[(1 - x)^(-2)] + ((452*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (80*Pi^2*FF[(1 - x)^(-1)])/3 + ((2*I)/9)*Pi^3*FF[x^(-2)] + 
        ((14*I)/9)*Pi*FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/3 + 
        ((4*I)/9)*Pi^3*FF[x^(-1)] + (242*FF[x])/9 - ((22*I)/9)*Pi*FF[x] - 
        (77*Pi^2*FF[x])/3 - ((124*I)/9)*Pi^3*FF[x] + (67*Pi^4*FF[x])/45 - 
        (242*FF[x^2])/9 + 23*Pi^2*FF[x^2] + ((64*I)/9)*Pi^3*FF[x^2] + 
        (91*Pi^4*FF[x^2])/45 - 2*Zeta[3] - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (8*FF[(1 - x)^(-1)]*Zeta[3])/3 + 276*FF[x]*Zeta[3] - 
        192*FF[x^2]*Zeta[3] - (8*I)*Pi*FF[x^2]*Zeta[3]) + 
      G[{0, 1}, x]*(3793/18 - ((1856*I)/9)*Pi + 50*Pi^2 + (12*I)*Pi^3 + 
        (13*Pi^4)/45 - ((4*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
        ((14*I)/9)*Pi*FF[(1 - x)^(-1)] - (8*Pi^2*FF[(1 - x)^(-1)])/3 - 
        ((8*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((8*I)/3)*Pi*FF[x^(-2)] + 
        4*Pi^2*FF[x^(-2)] - ((2*I)/9)*Pi^3*FF[x^(-2)] + 
        ((452*I)/3)*Pi*FF[x^(-1)] - (80*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] + (242*FF[x])/9 + ((22*I)/9)*Pi*FF[x] - 
        (61*Pi^2*FF[x])/3 - (48*I)*Pi^3*FF[x] - (26*Pi^4*FF[x])/45 - 
        (242*FF[x^2])/9 + 23*Pi^2*FF[x^2] + ((64*I)/3)*Pi^3*FF[x^2] + 
        (103*Pi^4*FF[x^2])/15 - 26*Zeta[3] + (8*I)*Pi*Zeta[3] + 
        4*FF[(1 - x)^(-2)]*Zeta[3] + 8*FF[(1 - x)^(-1)]*Zeta[3] + 
        (1180*FF[x]*Zeta[3])/3 - (16*I)*Pi*FF[x]*Zeta[3] - 
        (832*FF[x^2]*Zeta[3])/3 - (56*I)*Pi*FF[x^2]*Zeta[3]) + 
      G[{1, 1}, x]*(-3497/18 + ((1856*I)/9)*Pi - (157*Pi^2)/3 - 
        ((22*I)/3)*Pi^3 + (13*Pi^4)/9 + (43*FF[x^(-2)])/18 + 
        (3*I)*Pi*FF[x^(-2)] - (19*Pi^2*FF[x^(-2)])/3 - 
        ((10*I)/9)*Pi^3*FF[x^(-2)] + (2164*FF[x^(-1)])/9 - 
        ((1090*I)/9)*Pi*FF[x^(-1)] + 18*Pi^2*FF[x^(-1)] - 
        ((20*I)/9)*Pi^3*FF[x^(-1)] - (554*FF[x])/9 - ((22*I)/9)*Pi*FF[x] + 
        (140*Pi^2*FF[x])/3 + ((104*I)/3)*Pi^3*FF[x] - (26*Pi^4*FF[x])/9 + 
        (242*FF[x^2])/9 - 14*Pi^2*FF[x^2] - ((32*I)/3)*Pi^3*FF[x^2] - 
        (7*Pi^4*FF[x^2])/3 - 88*Zeta[3] + (64*I)*Pi*Zeta[3] + 
        (20*FF[x^(-2)]*Zeta[3])/3 + (40*FF[x^(-1)]*Zeta[3])/3 - 
        (664*FF[x]*Zeta[3])/3 - (128*I)*Pi*FF[x]*Zeta[3] + 
        (640*FF[x^2]*Zeta[3])/3 + (80*I)*Pi*FF[x^2]*Zeta[3]) + 
      G[{0, 0}, x]*(-4121/18 + ((1834*I)/9)*Pi - (59*Pi^2)/3 - 
        ((16*I)/3)*Pi^3 - (13*Pi^4)/45 + (43*FF[(1 - x)^(-2)])/18 + 
        (3*I)*Pi*FF[(1 - x)^(-2)] - (19*Pi^2*FF[(1 - x)^(-2)])/3 - 
        ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + (2164*FF[(1 - x)^(-1)])/9 - 
        ((1090*I)/9)*Pi*FF[(1 - x)^(-1)] + 18*Pi^2*FF[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (70*FF[x])/9 + 
        ((22*I)/9)*Pi*FF[x] - (56*Pi^2*FF[x])/3 + ((244*I)/9)*Pi^3*FF[x] + 
        (26*Pi^4*FF[x])/45 + (242*FF[x^2])/9 - 14*Pi^2*FF[x^2] - 
        ((160*I)/9)*Pi^3*FF[x^2] - (79*Pi^4*FF[x^2])/45 + 36*Zeta[3] + 
        4*FF[(1 - x)^(-2)]*Zeta[3] + 8*FF[(1 - x)^(-1)]*Zeta[3] - 
        448*FF[x]*Zeta[3] + 256*FF[x^2]*Zeta[3] + (128*I)*Pi*FF[x^2]*
         Zeta[3]) + 6*Zeta[5] + (288*I)*Pi*Zeta[5] + 
      (28*FF[(1 - x)^(-2)]*Zeta[5])/3 + (56*FF[(1 - x)^(-1)]*Zeta[5])/3 - 
      (1024*FF[x]*Zeta[5])/3 - (576*I)*Pi*FF[x]*Zeta[5] + 
      (592*FF[x^2]*Zeta[5])/3 + (380*I)*Pi*FF[x^2]*Zeta[5] + 
      G[{1}, x]*(-398/9 - ((164*I)/9)*Pi + (329*Pi^2)/18 + ((250*I)/9)*Pi^3 - 
        (31*Pi^4)/60 - (2*I)*Pi^5 + ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
        (Pi^4*FF[(1 - x)^(-2)])/45 - ((88*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        (2*Pi^4*FF[(1 - x)^(-1)])/45 + ((43*I)/18)*Pi*FF[x^(-2)] + 
        (5*Pi^2*FF[x^(-2)])/3 + ((62*I)/27)*Pi^3*FF[x^(-2)] + 
        (Pi^4*FF[x^(-2)])/9 - (149*FF[x^(-1)])/18 + ((2062*I)/9)*Pi*
         FF[x^(-1)] - 51*Pi^2*FF[x^(-1)] - ((278*I)/27)*Pi^3*FF[x^(-1)] + 
        (2*Pi^4*FF[x^(-1)])/9 + (398*FF[x])/9 - (94*Pi^2*FF[x])/3 + 
        ((346*I)/27)*Pi^3*FF[x] - (3227*Pi^4*FF[x])/270 + (4*I)*Pi^5*FF[x] - 
        10*Pi^2*FF[x^2] - ((145*I)/27)*Pi^3*FF[x^2] + (796*Pi^4*FF[x^2])/
         135 - (2*I)*Pi^5*FF[x^2] - (398*Zeta[3])/3 - (24*I)*Pi*Zeta[3] - 
        (38*Pi^2*Zeta[3])/3 - 8*FF[(1 - x)^(-2)]*Zeta[3] + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 60*FF[(1 - x)^(-1)]*Zeta[3] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (4*I)*Pi*FF[x^(-2)]*Zeta[3] + 
        (16*FF[x^(-1)]*Zeta[3])/3 - (8*I)*Pi*FF[x^(-1)]*Zeta[3] - 
        (26*FF[x]*Zeta[3])/9 + ((200*I)/3)*Pi*FF[x]*Zeta[3] + 
        (76*Pi^2*FF[x]*Zeta[3])/3 + (236*FF[x^2]*Zeta[3])/9 + 
        ((64*I)/3)*Pi*FF[x^2]*Zeta[3] - (100*Pi^2*FF[x^2]*Zeta[3])/3 + 
        22*Zeta[5] - 44*FF[x]*Zeta[5] - 48*FF[x^2]*Zeta[5]) + 
      G[{0}, x]*(((-164*I)/9)*Pi - (415*Pi^2)/18 - (15*I)*Pi^3 + 
        (361*Pi^4)/90 + ((43*I)/18)*Pi*FF[(1 - x)^(-2)] + 
        (5*Pi^2*FF[(1 - x)^(-2)])/3 + (I/3)*Pi^3*FF[(1 - x)^(-2)] + 
        (2*Pi^4*FF[(1 - x)^(-2)])/135 - (149*FF[(1 - x)^(-1)])/18 + 
        ((2062*I)/9)*Pi*FF[(1 - x)^(-1)] - 51*Pi^2*FF[(1 - x)^(-1)] + 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (4*Pi^4*FF[(1 - x)^(-1)])/135 + 
        ((2*I)/9)*Pi^3*FF[x^(-1)] - (398*FF[x])/9 + (154*Pi^2*FF[x])/3 - 
        ((334*I)/27)*Pi^3*FF[x] - (239*Pi^4*FF[x])/54 - 10*Pi^2*FF[x^2] + 
        ((145*I)/27)*Pi^3*FF[x^2] + (118*Pi^4*FF[x^2])/27 - 
        ((17*I)/15)*Pi^5*FF[x^2] + 192*Zeta[3] + (16*I)*Pi*Zeta[3] + 
        (2*Pi^2*Zeta[3])/3 + (106*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
        (520*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((32*I)/3)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] + (110*FF[x]*Zeta[3])/9 - ((584*I)/3)*Pi*FF[x]*Zeta[3] - 
        (4*Pi^2*FF[x]*Zeta[3])/3 - (344*FF[x^2]*Zeta[3])/9 + 
        ((320*I)/3)*Pi*FF[x^2]*Zeta[3] + (88*Pi^2*FF[x^2]*Zeta[3])/3 + 
        14*Zeta[5] - 28*FF[x]*Zeta[5] + 216*FF[x^2]*Zeta[5]))), 
 COLOR[Nf*NfV2]*(((2*I)/3)*Pi + (2*Pi^2)/3 - (4*Pi^2*FF[x^(-1)])/3 + 
    (((-2*I)/3)*Pi - (2*Pi^2)/3 - (4*Pi^2*FF[x^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[x^(-1)] + (4*Pi^2*FF[x^(-1)])/3)*G[{1}, x] + 
    (((2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)])*
     G[{1, 1}, x]) + COLOR[CA*NfV2]*(1 - ((53*I)/6)*Pi + (16*Pi^2)/9 + 
    ((11*I)/3)*Pi^3 + ((11*I)/2)*Pi*FF[(1 - x)^(-1)] - 
    ((34*I)/3)*Pi*FF[x^(-1)] + (68*Pi^2*FF[x^(-1)])/9 - 
    (6*I)*Pi^3*FF[x^(-1)] - 2*Pi^2*FF[x] + ((2*I)/9)*Pi^3*FF[x] + 
    (5*Pi^2*FF[x^2])/4 + (-101/6 + ((97*I)/6)*Pi + (8*Pi^2)/3 + 
      ((11*I)/2)*Pi*FF[(1 - x)^(-2)] + (11*FF[(1 - x)^(-1)])/2 - 
      (11*I)*Pi*FF[(1 - x)^(-1)] + ((4*I)/3)*Pi*FF[x^(-1)] - 
      (16*Pi^2*FF[x^(-1)])/3 - (31*FF[x])/6 - (10*Pi^2*FF[x])/9)*G[{0}, x] + 
    (59/2 + (11*FF[(1 - x)^(-2)])/2 - 11*FF[(1 - x)^(-1)] - 4*FF[x] + 
      ((4*I)/3)*Pi*FF[x] + (5*FF[x^2])/2)*G[{0, 0}, x] + 
    (-40/3 + (4*FF[x^(-1)])/3 + 4*FF[x] + ((4*I)/3)*Pi*FF[x] - (5*FF[x^2])/2)*
     G[{0, 1}, x] + (-40/3 - (17*I)*Pi - (2*Pi^2)/3 + 
      ((4*I)/3)*Pi*FF[x^(-2)] - (16*Pi^2*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3 + 
      (30*I)*Pi*FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/3 + 4*FF[x] - 
      ((4*I)/3)*Pi*FF[x] - (5*FF[x^2])/2)*G[{1, 0}, x] + 
    (23/2 + ((16*I)/3)*Pi + 3*Pi^2 - 10*FF[x^(-2)] + (6*I)*Pi*FF[x^(-2)] + 
      (14*Pi^2*FF[x^(-2)])/3 + 11*FF[x^(-1)] - ((32*I)/3)*Pi*FF[x^(-1)] - 
      6*Pi^2*FF[x^(-1)] - 4*FF[x] - ((4*I)/3)*Pi*FF[x] + (5*FF[x^2])/2)*
     G[{1, 1}, x] + (4*FF[x]*G[{0, 0, 1}, x])/3 + (4*FF[x]*G[{0, 1, 0}, x])/
     3 + (-32 + 48*FF[x^(-1)])*G[{1, 0, 0}, x] + 
    (15 + (4*FF[x^(-2)])/3 - 18*FF[x^(-1)] - (4*FF[x])/3)*G[{1, 0, 1}, x] + 
    (15 + (10*I)*Pi + (4*FF[x^(-2)])/3 + (40*I)*Pi*FF[x^(-2)] - 
      18*FF[x^(-1)] - (44*I)*Pi*FF[x^(-1)] - (4*FF[x])/3)*G[{1, 1, 0}, x] + 
    (-6 - (2*I)*Pi + 12*FF[x^(-2)] - (4*I)*Pi*FF[x^(-2)] + 
      (4*I)*Pi*FF[x^(-1)])*G[{1, 1, 1}, x] + 
    (16 + 48*FF[x^(-2)] - 56*FF[x^(-1)])*G[{1, 1, 0, 0}, x] + 
    (-6 - 8*FF[x^(-2)] + 12*FF[x^(-1)])*G[{1, 1, 0, 1}, x] + 
    (-6 - 8*FF[x^(-2)] + 12*FF[x^(-1)])*G[{1, 1, 1, 0}, x] + 
    (4 + 4*FF[x^(-2)] - 8*FF[x^(-1)])*G[{1, 1, 1, 1}, x] - 16*Zeta[3] + 
    32*FF[x^(-1)]*Zeta[3] - (4*FF[x]*Zeta[3])/3 + 
    G[{1}, x]*(35/3 + ((11*I)/6)*Pi - (35*Pi^2)/6 - ((4*I)/3)*Pi^3 - 
      (10*I)*Pi*FF[x^(-2)] + (20*Pi^2*FF[x^(-2)])/9 - (6*I)*Pi^3*FF[x^(-2)] - 
      (34*FF[x^(-1)])/3 + (5*I)*Pi*FF[x^(-1)] + 7*Pi^2*FF[x^(-1)] + 
      ((20*I)/3)*Pi^3*FF[x^(-1)] + (31*FF[x])/6 + (10*Pi^2*FF[x])/9 + 
      4*Zeta[3] + 32*FF[x^(-2)]*Zeta[3] - 32*FF[x^(-1)]*Zeta[3])) + 
  COLOR[CF*NfV2]*(-2 + (2*I)*Pi - (4*Pi^2)/3 + ((2*I)/3)*Pi^3 - 
    (2*I)*Pi*FF[(1 - x)^(-1)] + (4*I)*Pi*FF[x^(-1)] + 
    ((4*I)/3)*Pi^3*FF[x^(-1)] + 4*Pi^2*FF[x] - Pi^2*FF[x^2] + 
    (6 + (2*I)*Pi + (8*Pi^2)/3 - (2*I)*Pi*FF[(1 - x)^(-2)] - 
      2*FF[(1 - x)^(-1)] - (4*I)*Pi*FF[(1 - x)^(-1)] + 2*FF[x])*G[{0}, x] + 
    (-2 - 2*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] + 8*FF[x] - 2*FF[x^2])*
     G[{0, 0}, x] + (4 - 8*FF[x] + 2*FF[x^2])*G[{0, 1}, x] + 
    (4 - (4*I)*Pi - (4*Pi^2)/3 - (8*I)*Pi*FF[x^(-1)] + 
      (8*Pi^2*FF[x^(-1)])/3 - 8*FF[x] + 2*FF[x^2])*G[{1, 0}, x] + 
    (-10 + (6*I)*Pi - (4*Pi^2)/3 + 4*FF[x^(-2)] - 4*FF[x^(-1)] - 
      (12*I)*Pi*FF[x^(-1)] + (8*Pi^2*FF[x^(-1)])/3 + 8*FF[x] - 2*FF[x^2])*
     G[{1, 1}, x] + (8 - 16*FF[x^(-1)])*G[{1, 0, 0}, x] + 
    (-12 + 8*FF[x^(-1)])*G[{1, 0, 1}, x] + 
    (-12 - (8*I)*Pi*FF[x^(-2)] + 8*FF[x^(-1)])*G[{1, 1, 0}, x] + 
    (18 - (4*I)*Pi - (8*I)*Pi*FF[x^(-2)] - 20*FF[x^(-1)] + 
      (8*I)*Pi*FF[x^(-1)])*G[{1, 1, 1}, x] + 
    (-8 - 16*FF[x^(-2)] + 16*FF[x^(-1)])*G[{1, 1, 0, 0}, x] + 
    (8 + 8*FF[x^(-2)] - 16*FF[x^(-1)])*G[{1, 1, 0, 1}, x] + 
    (8 + 8*FF[x^(-2)] - 16*FF[x^(-1)])*G[{1, 1, 1, 0}, x] + 
    (-12 - 16*FF[x^(-2)] + 24*FF[x^(-1)])*G[{1, 1, 1, 1}, x] - 16*Zeta[3] + 
    G[{1}, x]*(-4 - (6*I)*Pi + 2*Pi^2 + (4*I)*Pi*FF[x^(-2)] + 
      ((4*I)/3)*Pi^3*FF[x^(-2)] + 4*FF[x^(-1)] - (4*I)*Pi*FF[x^(-1)] + 
      (4*Pi^2*FF[x^(-1)])/3 - 2*FF[x] + 8*Zeta[3] - 16*FF[x^(-1)]*Zeta[3])) + 
  ep*(COLOR[Nf*NfV2]*(((20*I)/9)*Pi + (17*Pi^2)/18 + ((13*I)/18)*Pi^3 + 
      (2*Pi^2*FF[(1 - x)^(-1)])/9 - (34*Pi^2*FF[x^(-1)])/9 - 
      ((13*I)/9)*Pi^3*FF[x^(-1)] - ((2*I)/9)*Pi^3*FF[x] - 
      (I/9)*Pi^3*FF[x^2] + (((2*I)/9)*Pi + (2*Pi^2)/3 + 
        (2*Pi^2*FF[(1 - x)^(-2)])/9 - ((2*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (8*Pi^2*FF[(1 - x)^(-1)])/9 + ((2*I)/9)*Pi*FF[x])*G[{0}, x] + 
      (((-20*I)/9)*Pi - (5*Pi^2)/18 - ((13*I)/18)*Pi^3 - 
        (22*Pi^2*FF[x^(-2)])/9 - ((13*I)/9)*Pi^3*FF[x^(-2)] + 
        ((34*I)/9)*Pi*FF[x^(-1)] + (5*Pi^2*FF[x^(-1)])/3 + 
        ((13*I)/9)*Pi^3*FF[x^(-1)] - ((2*I)/9)*Pi*FF[x])*G[{1}, x] + 
      (((-2*I)/3)*Pi - ((2*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        ((8*I)/9)*Pi*FF[(1 - x)^(-1)] - ((4*I)/9)*Pi*FF[x] - 
        ((2*I)/9)*Pi*FF[x^2])*G[{0, 0}, x] + 
      ((-2*Pi^2)/3 - (4*Pi^2*FF[x^(-2)])/3 + (4*Pi^2*FF[x^(-1)])/3 + 
        ((4*I)/9)*Pi*FF[x] + ((2*I)/9)*Pi*FF[x^2])*G[{0, 1}, x] + 
      (((4*I)/9)*Pi*FF[x] + ((2*I)/9)*Pi*FF[x^2])*G[{1, 0}, x] + 
      (((4*I)/3)*Pi + (5*Pi^2)/18 + ((22*I)/9)*Pi*FF[x^(-2)] + 
        (5*Pi^2*FF[x^(-2)])/9 - ((34*I)/9)*Pi*FF[x^(-1)] - 
        (5*Pi^2*FF[x^(-1)])/9 - ((4*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*
       G[{1, 1}, x] + (((2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x^(-2)] - 
        ((4*I)/3)*Pi*FF[x^(-1)])*G[{0, 1, 1}, x] + 
      (((-4*I)/3)*Pi - ((8*I)/3)*Pi*FF[x^(-2)] + ((8*I)/3)*Pi*FF[x^(-1)])*
       G[{1, 1, 1}, x]) + COLOR[CF*NfV2]*(-10 + ((17*I)/3)*Pi - (20*Pi^2)/3 + 
      ((58*I)/9)*Pi^3 - (58*Pi^4)/45 + ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
      (Pi^4*FF[(1 - x)^(-2)])/45 - ((17*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      2*Pi^2*FF[(1 - x)^(-1)] + ((8*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 
      (4*Pi^4*FF[(1 - x)^(-1)])/45 + ((52*I)/3)*Pi*FF[x^(-1)] - 
      4*Pi^2*FF[x^(-1)] - ((8*I)/9)*Pi^3*FF[x^(-1)] - (2*Pi^4*FF[x^(-1)])/3 + 
      (76*Pi^2*FF[x])/3 - ((2*I)/9)*Pi^3*FF[x] - (8*Pi^4*FF[x])/45 - 
      (5*Pi^2*FF[x^2])/6 - (4*Pi^4*FF[x^2])/45 + 
      (43/3 - ((28*I)/3)*Pi - 8*Pi^2 - (5*FF[(1 - x)^(-2)])/3 + 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (130*FF[(1 - x)^(-1)])/3 + 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)] + (140*FF[x])/3 - ((4*I)/3)*Pi*FF[x] - 
        (5*FF[x^2])/3)*G[{0, 0}, x] + (4/3 + (4*I)*Pi + 8*FF[(1 - x)^(-2)] + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + (68*FF[(1 - x)^(-1)])/3 - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] - (116*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        8*FF[x^2] + ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (-20/3 + (4*I)*Pi + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (4*FF[(1 - x)^(-1)])/3 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (64*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 4*FF[x^2] + ((4*I)/3)*Pi*FF[x^2])*
       G[{0, 0, 1}, x] + (-20/3 + (12*I)*Pi - (4*Pi^2)/3 - 
        (4*FF[(1 - x)^(-1)])/3 + (24*I)*Pi*FF[x^(-1)] + 
        (8*Pi^2*FF[x^(-1)])/3 + (64*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        4*FF[x^2] - ((4*I)/3)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (4/3 + (10*I)*Pi - (4*Pi^2)/3 + (8*FF[(1 - x)^(-1)])/3 + 4*FF[x^(-2)] - 
        4*FF[x^(-1)] - (20*I)*Pi*FF[x^(-1)] + (8*Pi^2*FF[x^(-1)])/3 - 
        (20*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 1}, x] + (68/3 + (8*I)*Pi + 4*Pi^2 - 4*FF[(1 - x)^(-2)] - 
        16*FF[(1 - x)^(-1)] - (64*FF[x^(-1)])/3 + (16*I)*Pi*FF[x^(-1)] - 
        8*Pi^2*FF[x^(-1)] - (4*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (-172/3 - (2*I)*Pi + (40*Pi^2)/3 + 16*Pi^2*FF[x^(-2)] + 
        (32*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)] - (80*Pi^2*FF[x^(-1)])/3 + 
        (56*FF[x])/3 - ((8*I)/3)*Pi*FF[x] - 4*FF[x^2] - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 1}, x] + (-172/3 - (8*I)*Pi + 12*Pi^2 + 
        ((64*I)/3)*Pi*FF[x^(-2)] + (64*Pi^2*FF[x^(-2)])/3 + 
        (32*FF[x^(-1)])/3 - ((184*I)/3)*Pi*FF[x^(-1)] - 24*Pi^2*FF[x^(-1)] + 
        (56*FF[x])/3 + ((8*I)/3)*Pi*FF[x] - 4*FF[x^2] + ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0}, x] + (326/3 - (26*I)*Pi + (34*Pi^2)/3 - 14*FF[x^(-2)] - 
        ((80*I)/3)*Pi*FF[x^(-2)] + (28*Pi^2*FF[x^(-2)])/3 - 
        (154*FF[x^(-1)])/3 + ((176*I)/3)*Pi*FF[x^(-1)] - 
        (68*Pi^2*FF[x^(-1)])/3 - (100*FF[x])/3 + ((8*I)/3)*Pi*FF[x] + 
        8*FF[x^2] + ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      (8 + (8*FF[(1 - x)^(-2)])/3 - (32*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      (-4 - (4*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      (-4 - (4*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      (8 + (8*FF[(1 - x)^(-2)])/3 - (32*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{0, 0, 1, 1}, x] + 
      (-24 + 48*FF[x^(-1)] - (16*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + (36 - 24*FF[x^(-1)] + (8*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
      (36 - (8*I)*Pi*FF[x^(-2)] - 24*FF[x^(-1)] + (8*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
      (-26 - (4*I)*Pi - (8*I)*Pi*FF[x^(-2)] + 4*FF[x^(-1)] + 
        (8*I)*Pi*FF[x^(-1)] - (16*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 1, 1}, x] + (-32 + 64*FF[x^(-1)] - (16*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
      (24 - 16*FF[x^(-1)] + (8*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
      (24 + (24*I)*Pi*FF[x^(-2)] - 16*FF[x^(-1)] + (8*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
      (-2 - (8*I)*Pi - (16*I)*Pi*FF[x^(-2)] + 4*FF[x^(-1)] + 
        (16*I)*Pi*FF[x^(-1)] - (16*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 1}, x] + (-20 + (128*FF[x^(-2)])/3 + 
        (16*I)*Pi*FF[x^(-2)] - (200*FF[x^(-1)])/3 + (16*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
      (36 - (4*I)*Pi - (64*FF[x^(-2)])/3 - (8*I)*Pi*FF[x^(-2)] - 
        (32*FF[x^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - (8*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      (36 - (64*FF[x^(-2)])/3 - (24*I)*Pi*FF[x^(-2)] - (32*FF[x^(-1)])/3 - 
        (8*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      (-98 + (20*I)*Pi - (16*FF[x^(-2)])/3 + (40*I)*Pi*FF[x^(-2)] + 
        (328*FF[x^(-1)])/3 - (40*I)*Pi*FF[x^(-1)] + (16*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
      (-8 - 16*FF[x^(-2)] + 16*FF[x^(-1)])*G[{0, 1, 1, 0, 0}, x] + 
      (8 + 8*FF[x^(-2)] - 16*FF[x^(-1)])*G[{0, 1, 1, 0, 1}, x] + 
      (8 + 8*FF[x^(-2)] - 16*FF[x^(-1)])*G[{0, 1, 1, 1, 0}, x] + 
      (-12 - 16*FF[x^(-2)] + 24*FF[x^(-1)])*G[{0, 1, 1, 1, 1}, x] + 
      (24 + 48*FF[x^(-2)] - 48*FF[x^(-1)])*G[{1, 0, 1, 0, 0}, x] + 
      (-24 - 24*FF[x^(-2)] + 48*FF[x^(-1)])*G[{1, 0, 1, 0, 1}, x] + 
      (-24 - 24*FF[x^(-2)] + 48*FF[x^(-1)])*G[{1, 0, 1, 1, 0}, x] + 
      (16 + 8*FF[x^(-2)] - 32*FF[x^(-1)])*G[{1, 0, 1, 1, 1}, x] + 
      (32 + 64*FF[x^(-2)] - 64*FF[x^(-1)])*G[{1, 1, 0, 0, 0}, x] + 
      (-16 - 16*FF[x^(-2)] + 32*FF[x^(-1)])*G[{1, 1, 0, 0, 1}, x] + 
      (-16 - 16*FF[x^(-2)] + 32*FF[x^(-1)])*G[{1, 1, 0, 1, 0}, x] + 
      (-4 - 8*FF[x^(-2)] + 8*FF[x^(-1)])*G[{1, 1, 0, 1, 1}, x] + 
      (24 - 48*FF[x^(-1)])*G[{1, 1, 1, 0, 0}, x] + 
      (-40 - 40*FF[x^(-2)] + 80*FF[x^(-1)])*G[{1, 1, 1, 0, 1}, x] + 
      (-40 - 40*FF[x^(-2)] + 80*FF[x^(-1)])*G[{1, 1, 1, 1, 0}, x] + 
      (84 + 112*FF[x^(-2)] - 168*FF[x^(-1)])*G[{1, 1, 1, 1, 1}, x] - 
      (236*Zeta[3])/3 - (16*I)*Pi*Zeta[3] - 4*FF[(1 - x)^(-2)]*Zeta[3] + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - (52*FF[(1 - x)^(-1)]*Zeta[3])/
       3 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (24*I)*Pi*FF[x^(-1)]*
       Zeta[3] + (76*FF[x]*Zeta[3])/3 - ((16*I)/3)*Pi*FF[x]*Zeta[3] - 
      4*FF[x^2]*Zeta[3] - ((8*I)/3)*Pi*FF[x^2]*Zeta[3] + 
      G[{0, 1}, x]*(34/3 + ((8*I)/3)*Pi - (58*Pi^2)/3 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*I)*Pi*FF[x^(-2)] + 
        ((4*I)/3)*Pi^3*FF[x^(-2)] - (4*I)*Pi*FF[x^(-1)] + 
        (52*Pi^2*FF[x^(-1)])/3 - (152*FF[x])/3 - ((4*I)/3)*Pi*FF[x] + 
        (5*FF[x^2])/3 + 8*Zeta[3] - 16*FF[x^(-1)]*Zeta[3]) + 
      G[{1, 0}, x]*(34/3 - ((80*I)/3)*Pi - 10*Pi^2 - 
        (4*I)*Pi*FF[(1 - x)^(-2)] - (16*I)*Pi*FF[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi^3*FF[x^(-2)] - ((32*I)/3)*Pi*FF[x^(-1)] + 
        (68*Pi^2*FF[x^(-1)])/3 - (152*FF[x])/3 + ((4*I)/3)*Pi*FF[x] + 
        (5*FF[x^2])/3 - 8*Zeta[3] + 16*FF[x^(-1)]*Zeta[3]) + 
      G[{1, 1}, x]*(-137/3 + ((94*I)/3)*Pi - 9*Pi^2 + ((4*I)/3)*Pi^3 + 
        (40*FF[x^(-2)])/3 - (6*I)*Pi*FF[x^(-2)] + 16*Pi^2*FF[x^(-2)] + 
        ((20*I)/3)*Pi^3*FF[x^(-2)] - (64*FF[x^(-1)])/3 - 
        ((146*I)/3)*Pi*FF[x^(-1)] - (14*Pi^2*FF[x^(-1)])/3 - 
        ((8*I)/3)*Pi^3*FF[x^(-1)] + (164*FF[x])/3 + ((4*I)/3)*Pi*FF[x] - 
        (5*FF[x^2])/3 - 36*Zeta[3] - 40*FF[x^(-2)]*Zeta[3] + 
        72*FF[x^(-1)]*Zeta[3]) + G[{0}, x]*(27 + ((113*I)/3)*Pi + 
        (50*Pi^2)/3 - ((2*I)/3)*Pi^3 - ((5*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        2*Pi^2*FF[(1 - x)^(-2)] - (17*FF[(1 - x)^(-1)])/3 - 
        ((142*I)/3)*Pi*FF[(1 - x)^(-1)] + 4*Pi^2*FF[(1 - x)^(-1)] - 
        ((4*I)/3)*Pi^3*FF[x^(-1)] + (17*FF[x])/3 - 10*Pi^2*FF[x] + 
        ((4*I)/9)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] + ((2*I)/9)*Pi^3*FF[x^2] + 
        12*Zeta[3] - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (16*FF[(1 - x)^(-1)]*Zeta[3])/3 - (8*FF[x]*Zeta[3])/3 - 
        (4*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(-52/3 - ((127*I)/3)*Pi + 
        18*Pi^2 - ((2*I)/3)*Pi^3 + (23*Pi^4)/45 + ((40*I)/3)*Pi*FF[x^(-2)] - 
        4*Pi^2*FF[x^(-2)] - ((32*I)/9)*Pi^3*FF[x^(-2)] - 
        (2*Pi^4*FF[x^(-2)])/3 + (52*FF[x^(-1)])/3 - ((40*I)/3)*Pi*
         FF[x^(-1)] + 16*Pi^2*FF[x^(-1)] + ((128*I)/9)*Pi^3*FF[x^(-1)] - 
        (46*Pi^4*FF[x^(-1)])/45 - (17*FF[x])/3 - 10*Pi^2*FF[x] - 
        ((4*I)/9)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] - ((2*I)/9)*Pi^3*FF[x^2] + 
        52*Zeta[3] + (16*I)*Pi*Zeta[3] + (24*I)*Pi*FF[x^(-2)]*Zeta[3] - 
        88*FF[x^(-1)]*Zeta[3] - (32*I)*Pi*FF[x^(-1)]*Zeta[3] + 
        (8*FF[x]*Zeta[3])/3 + (4*FF[x^2]*Zeta[3])/3)) + 
    COLOR[CA*NfV2]*(5 - ((173*I)/4)*Pi + (5657*Pi^2)/108 + ((47*I)/9)*Pi^3 - 
      (47*Pi^4)/15 - ((101*I)/54)*Pi^3*FF[(1 - x)^(-2)] + 
      (19*Pi^4*FF[(1 - x)^(-2)])/135 + ((1157*I)/36)*Pi*FF[(1 - x)^(-1)] - 
      (365*Pi^2*FF[(1 - x)^(-1)])/54 + ((112*I)/27)*Pi^3*FF[(1 - x)^(-1)] - 
      (53*Pi^4*FF[(1 - x)^(-1)])/270 - (82*I)*Pi*FF[x^(-1)] + 
      (535*Pi^2*FF[x^(-1)])/18 - ((103*I)/9)*Pi^3*FF[x^(-1)] + 
      (257*Pi^4*FF[x^(-1)])/45 - (41*Pi^2*FF[x])/2 + ((19*I)/27)*Pi^3*FF[x] + 
      (37*Pi^4*FF[x])/135 + (29*Pi^2*FF[x^2])/8 + (I/9)*Pi^3*FF[x^2] - 
      (23*Pi^4*FF[x^2])/180 + (2371/12 - (26*I)*Pi - (35*Pi^2)/3 + 
        (251*FF[(1 - x)^(-2)])/12 - (12*I)*Pi*FF[(1 - x)^(-2)] - 
        (7*Pi^2*FF[(1 - x)^(-2)])/9 - (331*FF[(1 - x)^(-1)])/6 + 
        (24*I)*Pi*FF[(1 - x)^(-1)] + (28*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (4*I)*Pi*FF[x^(-1)] + (56*Pi^2*FF[x^(-1)])/3 - (101*FF[x])/3 + 
        ((10*I)/3)*Pi*FF[x] + (8*Pi^2*FF[x])/3 + (29*FF[x^2])/4 + 
        ((2*I)/9)*Pi*FF[x^2] - (Pi^2*FF[x^2])/9)*G[{0, 0}, x] + 
      (-118 + (2*I)*Pi - 24*FF[(1 - x)^(-2)] + ((2*I)/3)*Pi*
         FF[(1 - x)^(-2)] + 46*FF[(1 - x)^(-1)] - ((8*I)/3)*Pi*
         FF[(1 - x)^(-1)] + 18*FF[x] - ((16*I)/3)*Pi*FF[x] - 12*FF[x^2])*
       G[{0, 0, 0}, x] + (88/3 - (6*I)*Pi - (2*FF[(1 - x)^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[(1 - x)^(-2)] + (44*FF[(1 - x)^(-1)])/9 + 
        ((44*I)/3)*Pi*FF[(1 - x)^(-1)] - 4*FF[x^(-1)] - (4*I)*Pi*FF[x^(-1)] - 
        (82*FF[x])/9 - ((20*I)/3)*Pi*FF[x] + 6*FF[x^2] - 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (88/3 + (85*I)*Pi - (2*Pi^2)/3 - (2*FF[(1 - x)^(-2)])/9 + 
        (44*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] - 
        (16*Pi^2*FF[x^(-2)])/3 - 4*FF[x^(-1)] - (142*I)*Pi*FF[x^(-1)] + 
        (16*Pi^2*FF[x^(-1)])/3 - (82*FF[x])/9 - (4*I)*Pi*FF[x] + 6*FF[x^2])*
       G[{0, 1, 0}, x] + (65/6 + ((16*I)/3)*Pi + 3*Pi^2 - 
        8*FF[(1 - x)^(-1)] - 10*FF[x^(-2)] + (6*I)*Pi*FF[x^(-2)] + 
        (14*Pi^2*FF[x^(-2)])/3 + (23*FF[x^(-1)])/3 - 
        ((32*I)/3)*Pi*FF[x^(-1)] - 6*Pi^2*FF[x^(-1)] + 6*FF[x] - 
        ((8*I)/3)*Pi*FF[x] + ((4*I)/3)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
      (-371/3 + (29*I)*Pi + (10*Pi^2)/3 + 11*FF[(1 - x)^(-2)] - 
        22*FF[(1 - x)^(-1)] - (4*I)*Pi*FF[x^(-2)] + (56*Pi^2*FF[x^(-2)])/3 + 
        (620*FF[x^(-1)])/3 - (54*I)*Pi*FF[x^(-1)] - (56*Pi^2*FF[x^(-1)])/3 + 
        2*FF[x] + (8*I)*Pi*FF[x] + ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (599/6 - (4*I)*Pi - (14*Pi^2)/3 + (16*FF[x^(-2)])/3 + 
        ((10*I)/3)*Pi*FF[x^(-2)] - 4*Pi^2*FF[x^(-2)] - (754*FF[x^(-1)])/9 + 
        (28*Pi^2*FF[x^(-1)])/3 - (98*FF[x])/9 + (4*I)*Pi*FF[x] + 6*FF[x^2])*
       G[{1, 0, 1}, x] + (599/6 - (87*I)*Pi - (61*Pi^2)/3 + 
        (16*FF[x^(-2)])/3 + ((19*I)/3)*Pi*FF[x^(-2)] - 58*Pi^2*FF[x^(-2)] - 
        (754*FF[x^(-1)])/9 + ((380*I)/3)*Pi*FF[x^(-1)] + 
        (206*Pi^2*FF[x^(-1)])/3 - (98*FF[x])/9 + ((4*I)/3)*Pi*FF[x] + 
        6*FF[x^2] - ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (-149/2 - ((86*I)/3)*Pi - (37*Pi^2)/3 + (189*FF[x^(-2)])/2 - 
        (37*I)*Pi*FF[x^(-2)] - 18*Pi^2*FF[x^(-2)] - 47*FF[x^(-1)] + 
        ((182*I)/3)*Pi*FF[x^(-1)] + (74*Pi^2*FF[x^(-1)])/3 + 14*FF[x] + 
        ((16*I)/3)*Pi*FF[x] - 12*FF[x^2])*G[{1, 1, 1}, x] + 
      (-2 - (2*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 - 
        (2*FF[x^2])/3)*G[{0, 0, 0, 0}, x] + 
      (4 + (4*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - 4*FF[x] + 
        (2*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      (4 + (4*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - 4*FF[x] + 
        (2*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      (-10 - 8*FF[(1 - x)^(-2)] + 20*FF[(1 - x)^(-1)] - 4*FF[x^(-1)] - 
        (16*FF[x])/3 - 2*FF[x^2])*G[{0, 0, 1, 1}, x] + 
      (96 - 144*FF[x^(-1)] + (2*FF[x^2])/3)*G[{0, 1, 0, 0}, x] + 
      (-11 + (4*FF[x^(-2)])/3 + 2*FF[x^(-1)] - (20*FF[x])/3 - (2*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + (-11 + (10*I)*Pi + (4*FF[x^(-2)])/3 + 
        (40*I)*Pi*FF[x^(-2)] + 2*FF[x^(-1)] - (44*I)*Pi*FF[x^(-1)] - 
        (20*FF[x])/3 - (2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
      (20 - (2*I)*Pi + 12*FF[x^(-2)] - (4*I)*Pi*FF[x^(-2)] - 20*FF[x^(-1)] + 
        (4*I)*Pi*FF[x^(-1)] + 4*FF[x] + 2*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (128 - 192*FF[x^(-1)] + 4*FF[x] + 2*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (-35 - (2*I)*Pi - 4*FF[x^(-2)] - (4*I)*Pi*FF[x^(-2)] + 42*FF[x^(-1)] + 
        (4*I)*Pi*FF[x^(-1)] + 4*FF[x] - (2*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
      (-35 - (36*I)*Pi - 4*FF[x^(-2)] - (132*I)*Pi*FF[x^(-2)] + 
        42*FF[x^(-1)] + (144*I)*Pi*FF[x^(-1)] + 4*FF[x] - (2*FF[x^2])/3)*
       G[{1, 0, 1, 0}, x] + (1 - (2*I)*Pi + (14*FF[x^(-2)])/3 - 
        (4*I)*Pi*FF[x^(-2)] - 6*FF[x^(-1)] + (4*I)*Pi*FF[x^(-1)] + 
        (8*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0, 1, 1}, x] + 
      (-61 - (22*I)*Pi + (44*FF[x^(-2)])/3 - (84*I)*Pi*FF[x^(-2)] + 
        90*FF[x^(-1)] + (92*I)*Pi*FF[x^(-1)] - (8*FF[x])/3 - 2*FF[x^2])*
       G[{1, 1, 0, 0}, x] + (-56 - 11*FF[x^(-2)] + (218*FF[x^(-1)])/3 + 
        (20*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      (-56 + (38*I)*Pi - 11*FF[x^(-2)] + (136*I)*Pi*FF[x^(-2)] + 
        (218*FF[x^(-1)])/3 - (148*I)*Pi*FF[x^(-1)] + (20*FF[x])/3 + 
        (2*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      (32 + (8*I)*Pi - (194*FF[x^(-2)])/3 + (16*I)*Pi*FF[x^(-2)] + 
        (8*FF[x^(-1)])/3 - (16*I)*Pi*FF[x^(-1)] - (4*FF[x])/3 - 
        (2*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
      (16 + 48*FF[x^(-2)] - 56*FF[x^(-1)])*G[{0, 1, 1, 0, 0}, x] + 
      (-6 - 8*FF[x^(-2)] + 12*FF[x^(-1)])*G[{0, 1, 1, 0, 1}, x] + 
      (-6 - 8*FF[x^(-2)] + 12*FF[x^(-1)])*G[{0, 1, 1, 1, 0}, x] + 
      (4 + 4*FF[x^(-2)] - 8*FF[x^(-1)])*G[{0, 1, 1, 1, 1}, x] + 
      (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{1, 0, 0, 1, 1}, x] + 
      (-48 - 144*FF[x^(-2)] + 168*FF[x^(-1)])*G[{1, 0, 1, 0, 0}, x] + 
      (12 + 12*FF[x^(-2)] - 24*FF[x^(-1)])*G[{1, 0, 1, 0, 1}, x] + 
      (12 + 12*FF[x^(-2)] - 24*FF[x^(-1)])*G[{1, 0, 1, 1, 0}, x] + 
      (-14 - 16*FF[x^(-2)] + 28*FF[x^(-1)])*G[{1, 0, 1, 1, 1}, x] + 
      (-64 - 192*FF[x^(-2)] + 224*FF[x^(-1)])*G[{1, 1, 0, 0, 0}, x] + 
      (10 + 12*FF[x^(-2)] - 20*FF[x^(-1)])*G[{1, 1, 0, 0, 1}, x] + 
      (10 + 12*FF[x^(-2)] - 20*FF[x^(-1)])*G[{1, 1, 0, 1, 0}, x] + 
      (2 + 4*FF[x^(-2)] - 4*FF[x^(-1)])*G[{1, 1, 0, 1, 1}, x] + 
      (20 + 112*FF[x^(-2)] - 112*FF[x^(-1)])*G[{1, 1, 1, 0, 0}, x] + 
      (30 + 40*FF[x^(-2)] - 60*FF[x^(-1)])*G[{1, 1, 1, 0, 1}, x] + 
      (30 + 40*FF[x^(-2)] - 60*FF[x^(-1)])*G[{1, 1, 1, 1, 0}, x] + 
      (-30 - 32*FF[x^(-2)] + 60*FF[x^(-1)])*G[{1, 1, 1, 1, 1}, x] + 
      37*Zeta[3] - (24*I)*Pi*Zeta[3] + (101*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - (218*FF[(1 - x)^(-1)]*Zeta[3])/
       9 + ((44*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (172*FF[x^(-1)]*Zeta[3])/
       3 + (24*I)*Pi*FF[x^(-1)]*Zeta[3] - (152*FF[x]*Zeta[3])/9 + 
      ((28*I)/3)*Pi*FF[x]*Zeta[3] + 6*FF[x^2]*Zeta[3] + 
      G[{1, 1}, x]*(1019/12 + (41*I)*Pi + (851*Pi^2)/36 - ((20*I)/3)*Pi^3 - 
        60*FF[x^(-2)] + ((1195*I)/18)*Pi*FF[x^(-2)] + (97*Pi^2*FF[x^(-2)])/
         18 - ((70*I)/3)*Pi^3*FF[x^(-2)] + (152*FF[x^(-1)])/3 - 
        (88*I)*Pi*FF[x^(-1)] - (203*Pi^2*FF[x^(-1)])/6 + 
        ((76*I)/3)*Pi^3*FF[x^(-1)] - (145*FF[x])/3 - ((22*I)/9)*Pi*FF[x] - 
        (28*Pi^2*FF[x])/9 + (29*FF[x^2])/4 + ((2*I)/9)*Pi*FF[x^2] - 
        (Pi^2*FF[x^2])/9 + 60*Zeta[3] + 152*FF[x^(-2)]*Zeta[3] - 
        192*FF[x^(-1)]*Zeta[3]) + G[{0, 1}, x]*(-1963/18 + ((27*I)/2)*Pi + 
        (35*Pi^2)/6 - ((4*I)/3)*Pi^3 - ((2*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (8*Pi^2*FF[(1 - x)^(-2)])/9 - (2*FF[(1 - x)^(-1)])/9 - 
        ((28*I)/9)*Pi*FF[(1 - x)^(-1)] - (14*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (10*I)*Pi*FF[x^(-2)] + (20*Pi^2*FF[x^(-2)])/9 - 
        (6*I)*Pi^3*FF[x^(-2)] + (32*FF[x^(-1)])/3 + ((19*I)/3)*Pi*
         FF[x^(-1)] - (5*Pi^2*FF[x^(-1)])/3 + ((20*I)/3)*Pi^3*FF[x^(-1)] + 
        41*FF[x] + ((22*I)/9)*Pi*FF[x] + (28*Pi^2*FF[x])/9 - (29*FF[x^2])/4 - 
        ((2*I)/9)*Pi*FF[x^2] + (Pi^2*FF[x^2])/9 + 4*Zeta[3] + 
        32*FF[x^(-2)]*Zeta[3] - 32*FF[x^(-1)]*Zeta[3]) + 
      G[{1, 0}, x]*(-1963/18 - ((101*I)/2)*Pi + (134*Pi^2)/3 + 
        ((7*I)/3)*Pi^3 + (11*I)*Pi*FF[(1 - x)^(-2)] - (2*FF[(1 - x)^(-1)])/
         9 - (22*I)*Pi*FF[(1 - x)^(-1)] + ((16*I)/3)*Pi*FF[x^(-2)] + 
        Pi^2*FF[x^(-2)] + (8*I)*Pi^3*FF[x^(-2)] + (32*FF[x^(-1)])/3 + 
        ((1130*I)/9)*Pi*FF[x^(-1)] - (572*Pi^2*FF[x^(-1)])/9 - 
        ((26*I)/3)*Pi^3*FF[x^(-1)] + 41*FF[x] - ((10*I)/3)*Pi*FF[x] - 
        (8*Pi^2*FF[x])/3 - (29*FF[x^2])/4 - ((2*I)/9)*Pi*FF[x^2] + 
        (Pi^2*FF[x^2])/9 - 24*FF[x^(-2)]*Zeta[3] + 24*FF[x^(-1)]*Zeta[3]) + 
      G[{1}, x]*(748/9 + ((137*I)/12)*Pi - (551*Pi^2)/9 + ((383*I)/36)*Pi^3 + 
        (113*Pi^4)/90 - ((2*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (8*Pi^2*FF[(1 - x)^(-1)])/9 - (60*I)*Pi*FF[x^(-2)] - 
        (5*Pi^2*FF[x^(-2)])/6 + ((23*I)/9)*Pi^3*FF[x^(-2)] + 
        (257*Pi^4*FF[x^(-2)])/45 - 82*FF[x^(-1)] + ((161*I)/9)*Pi*
         FF[x^(-1)] + (2963*Pi^2*FF[x^(-1)])/54 - ((311*I)/18)*Pi^3*
         FF[x^(-1)] - (272*Pi^4*FF[x^(-1)])/45 + (1117*FF[x])/36 + 
        ((38*I)/9)*Pi*FF[x] + (179*Pi^2*FF[x])/27 + (2*I)*Pi^3*FF[x] - 
        3*Pi^2*FF[x^2] + ((4*I)/9)*Pi^3*FF[x^2] - 106*Zeta[3] + 
        (2*I)*Pi*Zeta[3] + (4*FF[x^(-2)]*Zeta[3])/3 + (24*I)*Pi*FF[x^(-2)]*
         Zeta[3] + (424*FF[x^(-1)]*Zeta[3])/3 - (28*I)*Pi*FF[x^(-1)]*
         Zeta[3] - 4*FF[x]*Zeta[3]) + G[{0}, x]*(-4181/36 + 
        ((1931*I)/36)*Pi - (193*Pi^2)/9 - (5*I)*Pi^3 + 
        ((251*I)/12)*Pi*FF[(1 - x)^(-2)] - (317*Pi^2*FF[(1 - x)^(-2)])/54 - 
        (I/9)*Pi^3*FF[(1 - x)^(-2)] + (1157*FF[(1 - x)^(-1)])/36 - 
        ((259*I)/6)*Pi*FF[(1 - x)^(-1)] + (304*Pi^2*FF[(1 - x)^(-1)])/27 + 
        ((4*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((32*I)/3)*Pi*FF[x^(-1)] - 
        23*Pi^2*FF[x^(-1)] + (8*I)*Pi^3*FF[x^(-1)] - (1117*FF[x])/36 - 
        ((38*I)/9)*Pi*FF[x] + (91*Pi^2*FF[x])/27 - ((2*I)/3)*Pi^3*FF[x] - 
        3*Pi^2*FF[x^2] + ((2*I)/9)*Pi^3*FF[x^2] + 16*Zeta[3] + 
        (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - (16*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        24*FF[x^(-1)]*Zeta[3] + (20*FF[x]*Zeta[3])/3 + (4*FF[x^2]*Zeta[3])/
         3))) + ep^2*(COLOR[Nf*NfV2]*(((148*I)/27)*Pi + (37*Pi^2)/27 + 
      ((11*I)/9)*Pi^3 - (23*Pi^4)/36 - (Pi^4*FF[(1 - x)^(-2)])/27 + 
      (16*Pi^2*FF[(1 - x)^(-1)])/27 + ((13*I)/54)*Pi^3*FF[(1 - x)^(-1)] + 
      (4*Pi^4*FF[(1 - x)^(-1)])/27 - (236*Pi^2*FF[x^(-1)])/27 - 
      ((221*I)/54)*Pi^3*FF[x^(-1)] + (19*Pi^4*FF[x^(-1)])/18 - 
      ((13*I)/27)*Pi^3*FF[x] + (7*Pi^4*FF[x])/54 - ((5*I)/27)*Pi^3*FF[x^2] + 
      (7*Pi^4*FF[x^2])/108 + (((16*I)/27)*Pi + (65*Pi^2)/54 + 
        ((13*I)/18)*Pi^3 + (10*Pi^2*FF[(1 - x)^(-2)])/27 + 
        ((13*I)/54)*Pi^3*FF[(1 - x)^(-2)] - ((16*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (85*Pi^2*FF[(1 - x)^(-1)])/54 - ((26*I)/27)*Pi^3*FF[(1 - x)^(-1)] + 
        ((16*I)/27)*Pi*FF[x] - (7*Pi^2*FF[x])/54 + ((2*I)/9)*Pi^3*FF[x] + 
        (I/9)*Pi^3*FF[x^2])*G[{0}, x] + (((-14*I)/9)*Pi - (5*Pi^2)/18 - 
        ((10*I)/27)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/54 + 
        ((52*I)/27)*Pi*FF[(1 - x)^(-1)] + (10*Pi^2*FF[(1 - x)^(-1)])/27 - 
        ((32*I)/27)*Pi*FF[x] + (7*Pi^2*FF[x])/27 - ((10*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/54)*G[{0, 0}, x] + 
      ((-2*Pi^2)/3 - ((13*I)/18)*Pi^3 - (22*Pi^2*FF[x^(-2)])/9 - 
        ((13*I)/9)*Pi^3*FF[x^(-2)] + (22*Pi^2*FF[x^(-1)])/9 + 
        ((13*I)/9)*Pi^3*FF[x^(-1)] + ((26*I)/27)*Pi*FF[x] - 
        (7*Pi^2*FF[x])/27 + ((10*I)/27)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/54)*
       G[{0, 1}, x] + ((2*Pi^2)/3 + (2*Pi^2*FF[(1 - x)^(-2)])/9 - 
        (8*Pi^2*FF[(1 - x)^(-1)])/9 + ((26*I)/27)*Pi*FF[x] - 
        (7*Pi^2*FF[x])/27 + ((10*I)/27)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/54)*
       G[{1, 0}, x] + (((4*I)/3)*Pi + ((4*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        ((16*I)/9)*Pi*FF[(1 - x)^(-1)] + ((8*I)/9)*Pi*FF[x] + 
        ((4*I)/9)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      ((-2*Pi^2)/3 - (4*Pi^2*FF[x^(-2)])/3 + (4*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (((-4*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (((2*I)/3)*Pi + (5*Pi^2)/18 + ((22*I)/9)*Pi*FF[x^(-2)] + 
        (5*Pi^2*FF[x^(-2)])/9 - ((22*I)/9)*Pi*FF[x^(-1)] - 
        (5*Pi^2*FF[x^(-1)])/9)*G[{0, 1, 1}, x] + 
      (((-2*I)/3)*Pi - ((2*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        ((8*I)/9)*Pi*FF[(1 - x)^(-1)])*G[{1, 0, 0}, x] + 
      ((2*Pi^2)/3 + (4*Pi^2*FF[x^(-2)])/3 - (4*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
      (((-4*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      ((-2*I)*Pi + Pi^2/9 - ((44*I)/9)*Pi*FF[x^(-2)] + (2*Pi^2*FF[x^(-2)])/
         9 + ((56*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/9 + 
        ((8*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      (((2*I)/3)*Pi + ((4*I)/3)*Pi*FF[x^(-2)] - ((4*I)/3)*Pi*FF[x^(-1)])*
       G[{0, 0, 1, 1}, x] + (((-4*I)/3)*Pi - ((8*I)/3)*Pi*FF[x^(-2)] + 
        ((8*I)/3)*Pi*FF[x^(-1)])*G[{0, 1, 1, 1}, x] + 
      (((-2*I)/3)*Pi - ((4*I)/3)*Pi*FF[x^(-2)] + ((4*I)/3)*Pi*FF[x^(-1)])*
       G[{1, 0, 1, 1}, x] + ((2*I)*Pi + (4*I)*Pi*FF[x^(-2)] - 
        (4*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 1}, x] - (2*Zeta[3])/9 - 
      ((4*I)/9)*Pi*Zeta[3] - ((2*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
      ((8*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - ((4*I)/9)*Pi*FF[x^(-1)]*
       Zeta[3] - ((4*I)/9)*Pi*FF[x]*Zeta[3] - ((2*I)/9)*Pi*FF[x^2]*Zeta[3] + 
      G[{1, 1}, x]*(((32*I)/9)*Pi - Pi^2/9 + (I/2)*Pi^3 + 
        ((134*I)/27)*Pi*FF[x^(-2)] + (55*Pi^2*FF[x^(-2)])/54 + 
        I*Pi^3*FF[x^(-2)] - ((236*I)/27)*Pi*FF[x^(-1)] - 
        (13*Pi^2*FF[x^(-1)])/54 - I*Pi^3*FF[x^(-1)] - ((20*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/27 - ((10*I)/27)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/54 - 
        (2*Zeta[3])/9 - (4*FF[x^(-2)]*Zeta[3])/9 + (4*FF[x^(-1)]*Zeta[3])/
         9) + G[{1}, x]*(((-148*I)/27)*Pi - Pi^2/27 - (I/2)*Pi^3 + 
        (19*Pi^4)/36 - (134*Pi^2*FF[x^(-2)])/27 - ((143*I)/54)*Pi^3*
         FF[x^(-2)] + (19*Pi^4*FF[x^(-2)])/18 + ((236*I)/27)*Pi*FF[x^(-1)] + 
        (149*Pi^2*FF[x^(-1)])/54 + ((119*I)/54)*Pi^3*FF[x^(-1)] - 
        (19*Pi^4*FF[x^(-1)])/18 - ((16*I)/27)*Pi*FF[x] + (7*Pi^2*FF[x])/54 + 
        ((2*I)/9)*Pi^3*FF[x] + (I/9)*Pi^3*FF[x^2] + (2*Zeta[3])/9 - 
        ((2*I)/9)*Pi*Zeta[3] - ((4*I)/9)*Pi*FF[x^(-2)]*Zeta[3] - 
        (4*FF[x^(-1)]*Zeta[3])/9 + ((4*I)/9)*Pi*FF[x^(-1)]*Zeta[3])) + 
    COLOR[CA*NfV2]*(17 - ((3881*I)/24)*Pi + (112495*Pi^2)/324 + 
      ((5609*I)/108)*Pi^3 - (1159*Pi^4)/540 - ((29*I)/18)*Pi^5 - 
      ((2215*I)/324)*Pi^3*FF[(1 - x)^(-2)] + (293*Pi^4*FF[(1 - x)^(-2)])/
       180 - ((83*I)/540)*Pi^5*FF[(1 - x)^(-2)] + ((28885*I)/216)*Pi*
       FF[(1 - x)^(-1)] - (5669*Pi^2*FF[(1 - x)^(-1)])/162 + 
      ((2641*I)/324)*Pi^3*FF[(1 - x)^(-1)] - (91*Pi^4*FF[(1 - x)^(-1)])/45 + 
      ((47*I)/135)*Pi^5*FF[(1 - x)^(-1)] - ((10685*I)/27)*Pi*FF[x^(-1)] + 
      (8590*Pi^2*FF[x^(-1)])/81 - ((3761*I)/108)*Pi^3*FF[x^(-1)] + 
      (3313*Pi^4*FF[x^(-1)])/270 + ((41*I)/18)*Pi^5*FF[x^(-1)] - 
      (1657*Pi^2*FF[x])/12 - ((223*I)/81)*Pi^3*FF[x] - (331*Pi^4*FF[x])/405 + 
      ((4*I)/15)*Pi^5*FF[x] + (445*Pi^2*FF[x^2])/48 - 
      ((43*I)/108)*Pi^3*FF[x^2] - (241*Pi^4*FF[x^2])/360 - 
      ((119*I)/540)*Pi^5*FF[x^2] + (-8647/12 + ((305*I)/6)*Pi + 
        (107*Pi^2)/3 - (1109*FF[(1 - x)^(-2)])/12 + ((505*I)/18)*Pi*
         FF[(1 - x)^(-2)] + 3*Pi^2*FF[(1 - x)^(-2)] + 205*FF[(1 - x)^(-1)] - 
        ((590*I)/9)*Pi*FF[(1 - x)^(-1)] - 12*Pi^2*FF[(1 - x)^(-1)] + 
        ((32*I)/3)*Pi*FF[x^(-1)] - (160*Pi^2*FF[x^(-1)])/3 + (333*FF[x])/2 - 
        ((79*I)/9)*Pi*FF[x] - (46*Pi^2*FF[x])/9 - (151*FF[x^2])/4 + 
        ((55*I)/18)*Pi*FF[x^2] + Pi^2*FF[x^2])*G[{0, 0, 0}, x] + 
      (352 - (8*I)*Pi + (692*FF[(1 - x)^(-2)])/9 - ((8*I)/3)*Pi*
         FF[(1 - x)^(-2)] - (1268*FF[(1 - x)^(-1)])/9 + 
        ((32*I)/3)*Pi*FF[(1 - x)^(-1)] - (548*FF[x])/9 + 
        ((52*I)/3)*Pi*FF[x] + (368*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*
       G[{0, 0, 0, 0}, x] + (-347/6 - (10*I)*Pi + (29*FF[(1 - x)^(-2)])/18 - 
        ((68*I)/3)*Pi*FF[(1 - x)^(-2)] - (238*FF[(1 - x)^(-1)])/9 + 
        ((164*I)/3)*Pi*FF[(1 - x)^(-1)] + (32*FF[x^(-1)])/3 - 
        (44*I)*Pi*FF[x^(-1)] + 21*FF[x] - ((44*I)/3)*Pi*FF[x] - 
        (205*FF[x^2])/18 - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (-347/6 - (203*I)*Pi - (2*Pi^2)/3 + (29*FF[(1 - x)^(-2)])/18 - 
        (238*FF[(1 - x)^(-1)])/9 + ((4*I)/3)*Pi*FF[x^(-2)] - 
        (16*Pi^2*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3 + (346*I)*Pi*FF[x^(-1)] + 
        (16*Pi^2*FF[x^(-1)])/3 + 21*FF[x] + ((8*I)/3)*Pi*FF[x] - 
        (205*FF[x^2])/18 - ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (307/6 + ((34*I)/3)*Pi + 3*Pi^2 - (10*FF[(1 - x)^(-2)])/9 + 
        (14*I)*Pi*FF[(1 - x)^(-2)] - (98*FF[(1 - x)^(-1)])/9 - 
        (32*I)*Pi*FF[(1 - x)^(-1)] - 10*FF[x^(-2)] + (6*I)*Pi*FF[x^(-2)] + 
        (14*Pi^2*FF[x^(-2)])/3 + (65*FF[x^(-1)])/3 + 
        ((40*I)/3)*Pi*FF[x^(-1)] - 6*Pi^2*FF[x^(-1)] - (104*FF[x])/9 + 
        (12*I)*Pi*FF[x] - (16*FF[x^2])/3 + (2*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 1}, x] + (1117/3 - (181*I)*Pi + (10*Pi^2)/3 - 
        (205*FF[(1 - x)^(-2)])/9 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (418*FF[(1 - x)^(-1)])/9 - ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (4*I)*Pi*FF[x^(-2)] + (56*Pi^2*FF[x^(-2)])/3 - 572*FF[x^(-1)] + 
        (306*I)*Pi*FF[x^(-1)] - (56*Pi^2*FF[x^(-1)])/3 - (16*FF[x])/3 - 
        ((4*I)/3)*Pi*FF[x] - (8*FF[x^2])/9 - ((14*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 0, 0}, x] + (-189/2 + (12*I)*Pi - (14*Pi^2)/3 + 
        (2*FF[(1 - x)^(-2)])/3 + (22*I)*Pi*FF[(1 - x)^(-2)] - 
        (38*FF[(1 - x)^(-1)])/3 - (52*I)*Pi*FF[(1 - x)^(-1)] + 
        (16*FF[x^(-2)])/3 + ((10*I)/3)*Pi*FF[x^(-2)] - 4*Pi^2*FF[x^(-2)] - 
        (343*FF[x^(-1)])/9 + (28*I)*Pi*FF[x^(-1)] + (28*Pi^2*FF[x^(-1)])/3 + 
        (101*FF[x])/9 + ((56*I)/3)*Pi*FF[x] - (245*FF[x^2])/18 + 
        ((20*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (-189/2 + (259*I)*Pi - (61*Pi^2)/3 + (2*FF[(1 - x)^(-2)])/3 + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - (38*FF[(1 - x)^(-1)])/3 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (16*FF[x^(-2)])/3 + 
        ((19*I)/3)*Pi*FF[x^(-2)] - 58*Pi^2*FF[x^(-2)] - (343*FF[x^(-1)])/9 - 
        ((1372*I)/3)*Pi*FF[x^(-1)] + (206*Pi^2*FF[x^(-1)])/3 + 
        (101*FF[x])/9 - ((4*I)/3)*Pi*FF[x] - (245*FF[x^2])/18 + 
        (4*I)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
      (283/3 - ((92*I)/3)*Pi - (37*Pi^2)/3 + 32*FF[(1 - x)^(-1)] + 
        (189*FF[x^(-2)])/2 - (37*I)*Pi*FF[x^(-2)] - 18*Pi^2*FF[x^(-2)] - 
        (302*FF[x^(-1)])/3 + ((194*I)/3)*Pi*FF[x^(-1)] + 
        (74*Pi^2*FF[x^(-1)])/3 - 28*FF[x] + ((20*I)/3)*Pi*FF[x] + 
        (46*FF[x^2])/3 - ((14*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (1634/3 - (46*I)*Pi - (32*Pi^2)/3 - 46*FF[(1 - x)^(-2)] + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + (280*FF[(1 - x)^(-1)])/3 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + ((32*I)/3)*Pi*FF[x^(-2)] - 
        (160*Pi^2*FF[x^(-2)])/3 - 832*FF[x^(-1)] + (96*I)*Pi*FF[x^(-1)] + 
        (160*Pi^2*FF[x^(-1)])/3 - (50*FF[x])/3 - ((76*I)/3)*Pi*FF[x] + 
        (46*FF[x^2])/3 - ((14*I)/3)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (-1331/6 - (50*I)*Pi + (52*Pi^2)/3 - (2*FF[(1 - x)^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[(1 - x)^(-2)] + (14*FF[(1 - x)^(-1)])/9 + 
        ((44*I)/3)*Pi*FF[(1 - x)^(-1)] - 16*FF[x^(-2)] - 
        ((44*I)/3)*Pi*FF[x^(-2)] + 20*Pi^2*FF[x^(-2)] + (568*FF[x^(-1)])/3 + 
        ((154*I)/3)*Pi*FF[x^(-1)] - (104*Pi^2*FF[x^(-1)])/3 + 29*FF[x] + 
        ((52*I)/3)*Pi*FF[x] - (245*FF[x^2])/18 + (4*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1}, x] + (-1331/6 + (154*I)*Pi + 52*Pi^2 - 
        (2*FF[(1 - x)^(-2)])/9 + (14*FF[(1 - x)^(-1)])/9 - 16*FF[x^(-2)] - 
        ((232*I)/3)*Pi*FF[x^(-2)] + 166*Pi^2*FF[x^(-2)] + 
        (568*FF[x^(-1)])/3 - (188*I)*Pi*FF[x^(-1)] - 192*Pi^2*FF[x^(-1)] + 
        29*FF[x] + (8*I)*Pi*FF[x] - (245*FF[x^2])/18 + ((20*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 1, 0}, x] + (8 + ((8*I)/3)*Pi + (19*Pi^2)/3 + 
        24*FF[(1 - x)^(-1)] + (391*FF[x^(-2)])/6 - (35*I)*Pi*FF[x^(-2)] + 
        (10*Pi^2*FF[x^(-2)])/3 - (881*FF[x^(-1)])/9 + (26*I)*Pi*FF[x^(-1)] - 
        (38*Pi^2*FF[x^(-1)])/3 - (98*FF[x])/9 - ((52*I)/3)*Pi*FF[x] - 
        (8*FF[x^2])/9 - ((14*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 1}, x] + 
      (-673/3 + (179*I)*Pi + (125*Pi^2)/3 + 22*FF[(1 - x)^(-2)] - 
        (130*FF[(1 - x)^(-1)])/3 - (20*FF[x^(-2)])/3 - 
        ((83*I)/3)*Pi*FF[x^(-2)] + 116*Pi^2*FF[x^(-2)] + 
        (4129*FF[x^(-1)])/9 - (252*I)*Pi*FF[x^(-1)] - (418*Pi^2*FF[x^(-1)])/
         3 - (70*FF[x])/9 - (4*I)*Pi*FF[x] - (16*FF[x^2])/3 + 
        (2*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      (-962/3 + (3*I)*Pi + 28*Pi^2 - (631*FF[x^(-2)])/9 - 
        ((52*I)/3)*Pi*FF[x^(-2)] + 30*Pi^2*FF[x^(-2)] + (3176*FF[x^(-1)])/9 + 
        (18*I)*Pi*FF[x^(-1)] - 56*Pi^2*FF[x^(-1)] + (277*FF[x])/9 - 
        (8*I)*Pi*FF[x] - (205*FF[x^2])/18 - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0, 1}, x] + (-962/3 - (183*I)*Pi - 2*Pi^2 - 
        (631*FF[x^(-2)])/9 + (87*I)*Pi*FF[x^(-2)] - (278*Pi^2*FF[x^(-2)])/3 + 
        (3176*FF[x^(-1)])/9 + ((656*I)/3)*Pi*FF[x^(-1)] + 
        80*Pi^2*FF[x^(-1)] + (277*FF[x])/9 + (4*I)*Pi*FF[x] - 
        (205*FF[x^2])/18 - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (565/2 + (95*I)*Pi + 38*Pi^2 - (6905*FF[x^(-2)])/18 + 
        ((367*I)/3)*Pi*FF[x^(-2)] + 54*Pi^2*FF[x^(-2)] + 
        (1261*FF[x^(-1)])/9 - ((610*I)/3)*Pi*FF[x^(-1)] - 
        76*Pi^2*FF[x^(-1)] - (386*FF[x])/9 - ((44*I)/3)*Pi*FF[x] + 
        (368*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 1}, x] + 
      (16 + (16*FF[(1 - x)^(-2)])/3 - (64*FF[(1 - x)^(-1)])/3 + 
        (32*FF[x])/3 + (16*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + 
      (-20 - (20*FF[(1 - x)^(-2)])/3 + (80*FF[(1 - x)^(-1)])/3 + 
        (28*FF[x])/3 - (10*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
      (-20 - (20*FF[(1 - x)^(-2)])/3 + (80*FF[(1 - x)^(-1)])/3 + 
        (28*FF[x])/3 - (10*FF[x^2])/3)*G[{0, 0, 0, 1, 0}, x] + 
      (2 - (56*FF[(1 - x)^(-2)])/3 + (116*FF[(1 - x)^(-1)])/3 - 
        44*FF[x^(-1)] - 16*FF[x] - (2*FF[x^2])/3)*G[{0, 0, 0, 1, 1}, x] + 
      (-258 - (2*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + 
        384*FF[x^(-1)] - (8*FF[x])/3 - 4*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
      (47 - 2*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] + (4*FF[x^(-2)])/3 - 
        38*FF[x^(-1)] + (40*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
      (47 + (10*I)*Pi - 2*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] + 
        (4*FF[x^(-2)])/3 + (40*I)*Pi*FF[x^(-2)] - 38*FF[x^(-1)] - 
        (44*I)*Pi*FF[x^(-1)] + (40*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 0, 1, 1, 0}, x] + (-12 - (2*I)*Pi + 32*FF[(1 - x)^(-2)] - 
        80*FF[(1 - x)^(-1)] + 12*FF[x^(-2)] - (4*I)*Pi*FF[x^(-2)] + 
        52*FF[x^(-1)] + (4*I)*Pi*FF[x^(-1)] + (28*FF[x])/3 + (14*FF[x^2])/3)*
       G[{0, 0, 1, 1, 1}, x] + (-376 + (8*FF[(1 - x)^(-2)])/3 - 
        (32*FF[(1 - x)^(-1)])/3 + 576*FF[x^(-1)] - (44*FF[x])/3 - 
        (22*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
      (3 - (2*I)*Pi - 2*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
        4*FF[x^(-2)] - (4*I)*Pi*FF[x^(-2)] + 18*FF[x^(-1)] + 
        (4*I)*Pi*FF[x^(-1)] + (40*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 0, 0, 1}, x] + (3 - (36*I)*Pi - 2*FF[(1 - x)^(-2)] + 
        8*FF[(1 - x)^(-1)] - 4*FF[x^(-2)] - (132*I)*Pi*FF[x^(-2)] + 
        18*FF[x^(-1)] + (144*I)*Pi*FF[x^(-1)] + (40*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 0, 1, 0}, x] + (31 - (2*I)*Pi + 24*FF[(1 - x)^(-2)] - 
        60*FF[(1 - x)^(-1)] + (14*FF[x^(-2)])/3 - (4*I)*Pi*FF[x^(-2)] + 
        6*FF[x^(-1)] + (4*I)*Pi*FF[x^(-1)] + (56*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 1, 0, 1, 1}, x] + (269 - (22*I)*Pi + (2*FF[(1 - x)^(-2)])/3 - 
        (8*FF[(1 - x)^(-1)])/3 + (44*FF[x^(-2)])/3 - (84*I)*Pi*FF[x^(-2)] - 
        478*FF[x^(-1)] + (92*I)*Pi*FF[x^(-1)] - (16*FF[x])/3 + 
        (14*FF[x^2])/3)*G[{0, 1, 1, 0, 0}, x] + 
      (12 - 11*FF[x^(-2)] + (50*FF[x^(-1)])/3 + (52*FF[x])/3 + (2*FF[x^2])/3)*
       G[{0, 1, 1, 0, 1}, x] + (12 + (38*I)*Pi - 11*FF[x^(-2)] + 
        (136*I)*Pi*FF[x^(-2)] + (50*FF[x^(-1)])/3 - (148*I)*Pi*FF[x^(-1)] + 
        (52*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
      (-90 + (8*I)*Pi - (194*FF[x^(-2)])/3 + (16*I)*Pi*FF[x^(-2)] + 
        (308*FF[x^(-1)])/3 - (16*I)*Pi*FF[x^(-1)] - (56*FF[x])/3 - 
        (28*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      (-386 - (2*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 + 
        576*FF[x^(-1)] - (56*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 0, 0, 0, 0}, x] + (84 - (22*I)*Pi + (4*FF[(1 - x)^(-2)])/3 - 
        (16*FF[(1 - x)^(-1)])/3 + (32*FF[x^(-2)])/3 - (44*I)*Pi*FF[x^(-2)] - 
        96*FF[x^(-1)] + (44*I)*Pi*FF[x^(-1)] - (44*FF[x])/3 + (2*FF[x^2])/3)*
       G[{1, 0, 0, 0, 1}, x] + (84 + (98*I)*Pi + (4*FF[(1 - x)^(-2)])/3 - 
        (16*FF[(1 - x)^(-1)])/3 + (32*FF[x^(-2)])/3 + (356*I)*Pi*FF[x^(-2)] - 
        96*FF[x^(-1)] - (388*I)*Pi*FF[x^(-1)] - (44*FF[x])/3 + (2*FF[x^2])/3)*
       G[{1, 0, 0, 1, 0}, x] + (-64 + (10*I)*Pi - 8*FF[(1 - x)^(-2)] + 
        20*FF[(1 - x)^(-1)] - (52*FF[x^(-2)])/3 + (20*I)*Pi*FF[x^(-2)] + 
        (190*FF[x^(-1)])/3 - (20*I)*Pi*FF[x^(-1)] + 24*FF[x] + 
        (14*FF[x^2])/3)*G[{1, 0, 0, 1, 1}, x] + 
      (135 + (78*I)*Pi - 44*FF[x^(-2)] + (276*I)*Pi*FF[x^(-2)] - 
        198*FF[x^(-1)] - (300*I)*Pi*FF[x^(-1)] + 8*FF[x] + (20*FF[x^2])/3)*
       G[{1, 0, 1, 0, 0}, x] + (89 + (14*I)*Pi - (76*FF[x^(-2)])/3 + 
        (28*I)*Pi*FF[x^(-2)] - 74*FF[x^(-1)] - (28*I)*Pi*FF[x^(-1)] - 
        8*FF[x] + (4*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
      (89 - (124*I)*Pi - (76*FF[x^(-2)])/3 - (448*I)*Pi*FF[x^(-2)] - 
        74*FF[x^(-1)] + (488*I)*Pi*FF[x^(-1)] - 8*FF[x] + (4*FF[x^2])/3)*
       G[{1, 0, 1, 1, 0}, x] + (-92 + (10*I)*Pi - (79*FF[x^(-2)])/3 + 
        (20*I)*Pi*FF[x^(-2)] + (358*FF[x^(-1)])/3 - (20*I)*Pi*FF[x^(-1)] - 
        (44*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (184 + (48*I)*Pi - 64*FF[x^(-2)] + (176*I)*Pi*FF[x^(-2)] - 
        288*FF[x^(-1)] - (192*I)*Pi*FF[x^(-1)] + (28*FF[x])/3 + 
        (14*FF[x^2])/3)*G[{1, 1, 0, 0, 0}, x] + 
      (117 + (12*I)*Pi + 7*FF[x^(-2)] + (24*I)*Pi*FF[x^(-2)] - 
        144*FF[x^(-1)] - (24*I)*Pi*FF[x^(-1)] - 8*FF[x] + (4*FF[x^2])/3)*
       G[{1, 1, 0, 0, 1}, x] + (117 - (84*I)*Pi + 7*FF[x^(-2)] - 
        (308*I)*Pi*FF[x^(-2)] - 144*FF[x^(-1)] + (336*I)*Pi*FF[x^(-1)] - 
        8*FF[x] + (4*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
      (-2 + (2*I)*Pi - (7*FF[x^(-2)])/3 + (4*I)*Pi*FF[x^(-2)] + 
        (50*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] - (40*FF[x])/3 - 4*FF[x^2])*
       G[{1, 1, 0, 1, 1}, x] + (-231 - (74*I)*Pi + (194*FF[x^(-2)])/3 - 
        (268*I)*Pi*FF[x^(-2)] + (878*FF[x^(-1)])/3 + (292*I)*Pi*FF[x^(-1)] + 
        (40*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 1, 1, 0, 0}, x] + 
      (160 - (8*I)*Pi + (133*FF[x^(-2)])/3 - (16*I)*Pi*FF[x^(-2)] - 
        (658*FF[x^(-1)])/3 + (16*I)*Pi*FF[x^(-1)] - (68*FF[x])/3 - 
        (10*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      (160 + (78*I)*Pi + (133*FF[x^(-2)])/3 + (296*I)*Pi*FF[x^(-2)] - 
        (658*FF[x^(-1)])/3 - (324*I)*Pi*FF[x^(-1)] - (68*FF[x])/3 - 
        (10*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      (-118 - (22*I)*Pi + (688*FF[x^(-2)])/3 - (44*I)*Pi*FF[x^(-2)] - 
        (34*FF[x^(-1)])/3 + (44*I)*Pi*FF[x^(-1)] + (32*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
      (16 + 48*FF[x^(-2)] - 56*FF[x^(-1)])*G[{0, 0, 1, 1, 0, 0}, x] + 
      (-6 - 8*FF[x^(-2)] + 12*FF[x^(-1)])*G[{0, 0, 1, 1, 0, 1}, x] + 
      (-6 - 8*FF[x^(-2)] + 12*FF[x^(-1)])*G[{0, 0, 1, 1, 1, 0}, x] + 
      (4 + 4*FF[x^(-2)] - 8*FF[x^(-1)])*G[{0, 0, 1, 1, 1, 1}, x] + 
      (-2 - 4*FF[x^(-2)] + 4*FF[x^(-1)])*G[{0, 1, 0, 0, 1, 1}, x] + 
      (-48 - 144*FF[x^(-2)] + 168*FF[x^(-1)])*G[{0, 1, 0, 1, 0, 0}, x] + 
      (12 + 12*FF[x^(-2)] - 24*FF[x^(-1)])*G[{0, 1, 0, 1, 0, 1}, x] + 
      (12 + 12*FF[x^(-2)] - 24*FF[x^(-1)])*G[{0, 1, 0, 1, 1, 0}, x] + 
      (-14 - 16*FF[x^(-2)] + 28*FF[x^(-1)])*G[{0, 1, 0, 1, 1, 1}, x] + 
      (-64 - 192*FF[x^(-2)] + 224*FF[x^(-1)])*G[{0, 1, 1, 0, 0, 0}, x] + 
      (10 + 12*FF[x^(-2)] - 20*FF[x^(-1)])*G[{0, 1, 1, 0, 0, 1}, x] + 
      (10 + 12*FF[x^(-2)] - 20*FF[x^(-1)])*G[{0, 1, 1, 0, 1, 0}, x] + 
      (2 + 4*FF[x^(-2)] - 4*FF[x^(-1)])*G[{0, 1, 1, 0, 1, 1}, x] + 
      (20 + 112*FF[x^(-2)] - 112*FF[x^(-1)])*G[{0, 1, 1, 1, 0, 0}, x] + 
      (30 + 40*FF[x^(-2)] - 60*FF[x^(-1)])*G[{0, 1, 1, 1, 0, 1}, x] + 
      (30 + 40*FF[x^(-2)] - 60*FF[x^(-1)])*G[{0, 1, 1, 1, 1, 0}, x] + 
      (-30 - 32*FF[x^(-2)] + 60*FF[x^(-1)])*G[{0, 1, 1, 1, 1, 1}, x] + 
      (-22 - 44*FF[x^(-2)] + 44*FF[x^(-1)])*G[{1, 0, 0, 0, 1, 1}, x] + 
      (128 + 384*FF[x^(-2)] - 448*FF[x^(-1)])*G[{1, 0, 0, 1, 0, 0}, x] + 
      (-30 - 28*FF[x^(-2)] + 60*FF[x^(-1)])*G[{1, 0, 0, 1, 0, 1}, x] + 
      (-30 - 28*FF[x^(-2)] + 60*FF[x^(-1)])*G[{1, 0, 0, 1, 1, 0}, x] + 
      (44 + 56*FF[x^(-2)] - 88*FF[x^(-1)])*G[{1, 0, 0, 1, 1, 1}, x] + 
      (192 + 576*FF[x^(-2)] - 672*FF[x^(-1)])*G[{1, 0, 1, 0, 0, 0}, x] + 
      (-18 - 12*FF[x^(-2)] + 36*FF[x^(-1)])*G[{1, 0, 1, 0, 0, 1}, x] + 
      (-18 - 12*FF[x^(-2)] + 36*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 0}, x] + 
      (8 + 16*FF[x^(-2)] - 16*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 1}, x] + 
      (-130 - 456*FF[x^(-2)] + 500*FF[x^(-1)])*G[{1, 0, 1, 1, 0, 0}, x] + 
      (-18 - 16*FF[x^(-2)] + 36*FF[x^(-1)])*G[{1, 0, 1, 1, 0, 1}, x] + 
      (-18 - 16*FF[x^(-2)] + 36*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 0}, x] + 
      (56 + 68*FF[x^(-2)] - 112*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 1}, x] + 
      (192 + 576*FF[x^(-2)] - 672*FF[x^(-1)])*G[{1, 1, 0, 0, 0, 0}, x] + 
      (-16 - 16*FF[x^(-2)] + 32*FF[x^(-1)])*G[{1, 1, 0, 0, 0, 1}, x] + 
      (-16 - 16*FF[x^(-2)] + 32*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 0}, x] + 
      (8 + 16*FF[x^(-2)] - 16*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 1}, x] + 
      (-42 - 264*FF[x^(-2)] + 252*FF[x^(-1)])*G[{1, 1, 0, 1, 0, 0}, x] + 
      (-62 - 68*FF[x^(-2)] + 124*FF[x^(-1)])*G[{1, 1, 0, 1, 0, 1}, x] + 
      (-62 - 68*FF[x^(-2)] + 124*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 0}, x] + 
      (60 + 64*FF[x^(-2)] - 120*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 1}, x] + 
      (-56 - 416*FF[x^(-2)] + 400*FF[x^(-1)])*G[{1, 1, 1, 0, 0, 0}, x] + 
      (-58 - 76*FF[x^(-2)] + 116*FF[x^(-1)])*G[{1, 1, 1, 0, 0, 1}, x] + 
      (-58 - 76*FF[x^(-2)] + 116*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 0}, x] + 
      (-10 - 20*FF[x^(-2)] + 20*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 1}, x] + 
      (120 + 352*FF[x^(-2)] - 408*FF[x^(-1)])*G[{1, 1, 1, 1, 0, 0}, x] + 
      (-102 - 136*FF[x^(-2)] + 204*FF[x^(-1)])*G[{1, 1, 1, 1, 0, 1}, x] + 
      (-102 - 136*FF[x^(-2)] + 204*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 0}, x] + 
      (140 + 156*FF[x^(-2)] - 280*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 1}, x] + 
      (2777*Zeta[3])/9 + ((2891*I)/18)*Pi*Zeta[3] + (118*Pi^2*Zeta[3])/3 + 
      (2215*FF[(1 - x)^(-2)]*Zeta[3])/54 - ((17*I)/18)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (112*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      (2015*FF[(1 - x)^(-1)]*Zeta[3])/27 + ((166*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (232*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
      (379*FF[x^(-1)]*Zeta[3])/9 - ((1034*I)/9)*Pi*FF[x^(-1)]*Zeta[3] - 
      32*Pi^2*FF[x^(-1)]*Zeta[3] - (4012*FF[x]*Zeta[3])/27 - 
      ((4*I)/3)*Pi*FF[x]*Zeta[3] + (14*Pi^2*FF[x]*Zeta[3])/9 + 
      (47*FF[x^2]*Zeta[3])/2 - ((7*I)/9)*Pi*FF[x^2]*Zeta[3] - 
      3*Pi^2*FF[x^2]*Zeta[3] + G[{0, 1, 1}, x]*(197/9 + ((107*I)/6)*Pi - 
        (229*Pi^2)/36 - ((20*I)/3)*Pi^3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (28*Pi^2*FF[(1 - x)^(-2)])/9 - (298*FF[(1 - x)^(-1)])/9 + 
        ((10*I)/3)*Pi*FF[(1 - x)^(-1)] + (58*Pi^2*FF[(1 - x)^(-1)])/9 - 
        60*FF[x^(-2)] + ((1195*I)/18)*Pi*FF[x^(-2)] + (97*Pi^2*FF[x^(-2)])/
         18 - ((70*I)/3)*Pi^3*FF[x^(-2)] + 4*FF[x^(-1)] - 
        (110*I)*Pi*FF[x^(-1)] - (25*Pi^2*FF[x^(-1)])/2 + 
        ((76*I)/3)*Pi^3*FF[x^(-1)] + (293*FF[x])/6 - ((43*I)/9)*Pi*FF[x] - 
        10*Pi^2*FF[x] - (37*FF[x^2])/12 + ((31*I)/18)*Pi*FF[x^2] - 
        (13*Pi^2*FF[x^2])/9 + 60*Zeta[3] + 152*FF[x^(-2)]*Zeta[3] - 
        192*FF[x^(-1)]*Zeta[3]) + G[{1, 0, 0}, x]*
       (-9869/18 + ((475*I)/6)*Pi - (557*Pi^2)/6 - ((14*I)/3)*Pi^3 + 
        (241*FF[(1 - x)^(-2)])/6 - (23*I)*Pi*FF[(1 - x)^(-2)] - 
        (7*Pi^2*FF[(1 - x)^(-2)])/9 - (739*FF[(1 - x)^(-1)])/9 + 
        (46*I)*Pi*FF[(1 - x)^(-1)] + (28*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (16*I)*Pi*FF[x^(-2)] + 9*Pi^2*FF[x^(-2)] - (16*I)*Pi^3*FF[x^(-2)] + 
        772*FF[x^(-1)] - ((688*I)/3)*Pi*FF[x^(-1)] + (1075*Pi^2*FF[x^(-1)])/
         9 + ((52*I)/3)*Pi^3*FF[x^(-1)] + (113*FF[x])/6 + 
        ((49*I)/3)*Pi*FF[x] + (38*Pi^2*FF[x])/9 - (37*FF[x^2])/12 + 
        ((31*I)/18)*Pi*FF[x^2] - (13*Pi^2*FF[x^2])/9 + 36*Zeta[3] + 
        192*FF[x^(-2)]*Zeta[3] - 192*FF[x^(-1)]*Zeta[3]) + 
      G[{1, 1, 1}, x]*(-2031/4 - ((1057*I)/6)*Pi - (1085*Pi^2)/18 - 
        ((40*I)/3)*Pi^3 + 432*FF[x^(-2)] - ((1427*I)/6)*Pi*FF[x^(-2)] - 
        (119*Pi^2*FF[x^(-2)])/6 - (50*I)*Pi^3*FF[x^(-2)] - 
        (295*FF[x^(-1)])/2 + ((3283*I)/9)*Pi*FF[x^(-1)] + 
        (788*Pi^2*FF[x^(-1)])/9 + ((164*I)/3)*Pi^3*FF[x^(-1)] + 
        (333*FF[x])/2 + (11*I)*Pi*FF[x] + (82*Pi^2*FF[x])/9 - 
        (151*FF[x^2])/4 + ((55*I)/18)*Pi*FF[x^2] + Pi^2*FF[x^2] - 
        44*Zeta[3] + 172*FF[x^(-2)]*Zeta[3] - 80*FF[x^(-1)]*Zeta[3]) + 
      G[{0, 0, 1}, x]*(4723/18 + (52*I)*Pi - (71*Pi^2)/6 - ((4*I)/3)*Pi^3 - 
        (23*FF[(1 - x)^(-2)])/27 + (I/18)*Pi*FF[(1 - x)^(-2)] + 
        (29*Pi^2*FF[(1 - x)^(-2)])/3 + (476*FF[(1 - x)^(-1)])/27 - 
        ((248*I)/9)*Pi*FF[(1 - x)^(-1)] - (74*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (10*I)*Pi*FF[x^(-2)] + (20*Pi^2*FF[x^(-2)])/9 - 
        (6*I)*Pi^3*FF[x^(-2)] - (92*FF[x^(-1)])/3 + ((73*I)/3)*Pi*
         FF[x^(-1)] + (67*Pi^2*FF[x^(-1)])/3 + ((20*I)/3)*Pi^3*FF[x^(-1)] - 
        (5431*FF[x])/54 - ((19*I)/3)*Pi*FF[x] + (8*Pi^2*FF[x])/9 + 
        (245*FF[x^2])/12 - ((7*I)/2)*Pi*FF[x^2] + (2*Pi^2*FF[x^2])/3 + 
        4*Zeta[3] + 32*FF[x^(-2)]*Zeta[3] - 32*FF[x^(-1)]*Zeta[3]) + 
      G[{0, 1, 0}, x]*(4723/18 + ((673*I)/2)*Pi - 102*Pi^2 + ((7*I)/3)*Pi^3 - 
        (23*FF[(1 - x)^(-2)])/27 - ((203*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (2*Pi^2*FF[(1 - x)^(-2)])/3 + (476*FF[(1 - x)^(-1)])/27 + 
        ((392*I)/9)*Pi*FF[(1 - x)^(-1)] - (8*Pi^2*FF[(1 - x)^(-1)])/3 + 
        ((16*I)/3)*Pi*FF[x^(-2)] + Pi^2*FF[x^(-2)] + (8*I)*Pi^3*FF[x^(-2)] - 
        (92*FF[x^(-1)])/3 - ((5563*I)/9)*Pi*FF[x^(-1)] + 
        (1444*Pi^2*FF[x^(-1)])/9 - ((26*I)/3)*Pi^3*FF[x^(-1)] - 
        (5431*FF[x])/54 - ((89*I)/9)*Pi*FF[x] - (8*Pi^2*FF[x])/9 + 
        (245*FF[x^2])/12 - ((23*I)/18)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9 - 
        24*FF[x^(-2)]*Zeta[3] + 24*FF[x^(-1)]*Zeta[3]) + 
      G[{1, 1, 0}, x]*(4694/9 - ((1036*I)/3)*Pi + (163*Pi^2)/6 + 
        ((8*I)/3)*Pi^3 + (22*I)*Pi*FF[(1 - x)^(-2)] + (2*FF[(1 - x)^(-1)])/
         3 - ((130*I)/3)*Pi*FF[(1 - x)^(-1)] + (563*FF[x^(-2)])/27 - 
        ((595*I)/9)*Pi*FF[x^(-2)] - (349*Pi^2*FF[x^(-2)])/18 + 
        ((16*I)/3)*Pi^3*FF[x^(-2)] - (18665*FF[x^(-1)])/54 + 
        ((5797*I)/9)*Pi*FF[x^(-1)] - (142*Pi^2*FF[x^(-1)])/3 - 
        ((16*I)/3)*Pi^3*FF[x^(-1)] - (5387*FF[x])/54 + ((11*I)/3)*Pi*FF[x] + 
        (16*Pi^2*FF[x])/9 + (245*FF[x^2])/12 - ((7*I)/2)*Pi*FF[x^2] + 
        (2*Pi^2*FF[x^2])/3 - 98*Zeta[3] - 276*FF[x^(-2)]*Zeta[3] + 
        316*FF[x^(-1)]*Zeta[3]) + G[{1, 0, 1}, x]*(4694/9 - ((85*I)/6)*Pi - 
        (103*Pi^2)/3 + (24*I)*Pi^3 - ((2*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (8*Pi^2*FF[(1 - x)^(-2)])/9 + (2*FF[(1 - x)^(-1)])/3 + 
        ((230*I)/9)*Pi*FF[(1 - x)^(-1)] - (14*Pi^2*FF[(1 - x)^(-1)])/9 + 
        (563*FF[x^(-2)])/27 + ((359*I)/6)*Pi*FF[x^(-2)] + 
        (79*Pi^2*FF[x^(-2)])/6 + ((244*I)/3)*Pi^3*FF[x^(-2)] - 
        (18665*FF[x^(-1)])/54 - ((685*I)/9)*Pi*FF[x^(-1)] + 
        28*Pi^2*FF[x^(-1)] - (88*I)*Pi^3*FF[x^(-1)] - (5387*FF[x])/54 - 
        ((11*I)/9)*Pi*FF[x] + (245*FF[x^2])/12 - ((23*I)/18)*Pi*FF[x^2] - 
        (2*Pi^2*FF[x^2])/9 - 142*Zeta[3] - 468*FF[x^(-2)]*Zeta[3] + 
        524*FF[x^(-1)]*Zeta[3]) + G[{1, 1}, x]*(40943/72 + ((1969*I)/12)*Pi + 
        (5305*Pi^2)/36 + ((493*I)/12)*Pi^3 + (317*Pi^4)/60 + 
        ((2*I)/3)*Pi*FF[(1 - x)^(-1)] - (28*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (2264*FF[x^(-2)])/9 + ((2750*I)/9)*Pi*FF[x^(-2)] + 
        (787*Pi^2*FF[x^(-2)])/54 - ((335*I)/18)*Pi^3*FF[x^(-2)] + 
        (547*Pi^4*FF[x^(-2)])/30 + (1307*FF[x^(-1)])/18 - 
        ((9281*I)/27)*Pi*FF[x^(-1)] - (16993*Pi^2*FF[x^(-1)])/108 - 
        ((883*I)/18)*Pi^3*FF[x^(-1)] - (213*Pi^4*FF[x^(-1)])/10 - 
        (5671*FF[x])/18 - ((698*I)/27)*Pi*FF[x] - (245*Pi^2*FF[x])/18 - 
        ((40*I)/9)*Pi^3*FF[x] + (445*FF[x^2])/24 - ((43*I)/54)*Pi*FF[x^2] + 
        (131*Pi^2*FF[x^2])/27 - (430*Zeta[3])/9 - (12*I)*Pi*Zeta[3] + 
        (478*FF[x^(-2)]*Zeta[3])/9 - (4*I)*Pi*FF[x^(-2)]*Zeta[3] + 
        (872*FF[x^(-1)]*Zeta[3])/9 + (8*FF[x]*Zeta[3])/3 - 
        4*FF[x^2]*Zeta[3]) + G[{0, 0}, x]*(69391/72 - ((1961*I)/36)*Pi + 
        (21*Pi^2)/2 + ((29*I)/3)*Pi^3 + (5011*FF[(1 - x)^(-2)])/72 - 
        ((5335*I)/108)*Pi*FF[(1 - x)^(-2)] + (503*Pi^2*FF[(1 - x)^(-2)])/54 + 
        (I/9)*Pi^3*FF[(1 - x)^(-2)] - (9277*FF[(1 - x)^(-1)])/36 + 
        ((2746*I)/27)*Pi*FF[(1 - x)^(-1)] - (425*Pi^2*FF[(1 - x)^(-1)])/54 - 
        ((4*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((92*I)/3)*Pi*FF[x^(-1)] + 
        81*Pi^2*FF[x^(-1)] - (16*I)*Pi^3*FF[x^(-1)] - (4271*FF[x])/18 + 
        ((46*I)/9)*Pi*FF[x] - (425*Pi^2*FF[x])/54 + ((14*I)/9)*Pi^3*FF[x] + 
        (445*FF[x^2])/24 - ((43*I)/54)*Pi*FF[x^2] + (131*Pi^2*FF[x^2])/27 - 
        ((2*I)/9)*Pi^3*FF[x^2] - 104*Zeta[3] - (8*FF[(1 - x)^(-2)]*Zeta[3])/
         3 + (32*FF[(1 - x)^(-1)]*Zeta[3])/3 + 192*FF[x^(-1)]*Zeta[3] - 
        (4*FF[x]*Zeta[3])/3 - (8*FF[x^2]*Zeta[3])/3) + 
      G[{0, 1}, x]*(-17560/27 + ((397*I)/6)*Pi + (61*Pi^2)/4 - 
        ((1717*I)/36)*Pi^3 + (113*Pi^4)/90 - ((23*I)/27)*Pi*
         FF[(1 - x)^(-2)] - (17*Pi^2*FF[(1 - x)^(-2)])/54 + 
        ((20*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (47*FF[(1 - x)^(-1)])/27 - 
        ((430*I)/27)*Pi*FF[(1 - x)^(-1)] + (388*Pi^2*FF[(1 - x)^(-1)])/27 - 
        ((44*I)/9)*Pi^3*FF[(1 - x)^(-1)] - (60*I)*Pi*FF[x^(-2)] - 
        (5*Pi^2*FF[x^(-2)])/6 + ((23*I)/9)*Pi^3*FF[x^(-2)] + 
        (257*Pi^4*FF[x^(-2)])/45 + (1679*FF[x^(-1)])/27 - 
        ((16*I)/3)*Pi*FF[x^(-1)] + (1619*Pi^2*FF[x^(-1)])/54 + 
        ((1573*I)/18)*Pi^3*FF[x^(-1)] - (272*Pi^4*FF[x^(-1)])/45 + 
        (1657*FF[x])/6 + ((674*I)/27)*Pi*FF[x] - (149*Pi^2*FF[x])/18 + 
        ((16*I)/9)*Pi^3*FF[x] - (445*FF[x^2])/24 + ((43*I)/54)*Pi*FF[x^2] + 
        (413*Pi^2*FF[x^2])/54 - ((4*I)/3)*Pi^3*FF[x^2] + 272*Zeta[3] + 
        (2*I)*Pi*Zeta[3] - (52*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (136*FF[(1 - x)^(-1)]*Zeta[3])/3 + (4*FF[x^(-2)]*Zeta[3])/3 + 
        (24*I)*Pi*FF[x^(-2)]*Zeta[3] - (1436*FF[x^(-1)]*Zeta[3])/3 - 
        (28*I)*Pi*FF[x^(-1)]*Zeta[3] - (40*FF[x]*Zeta[3])/3 - 
        (4*FF[x^2]*Zeta[3])/3) + G[{1, 0}, x]*(-17560/27 - ((1469*I)/6)*Pi + 
        (1838*Pi^2)/9 + (4*I)*Pi^3 - (23*Pi^4)/18 + ((241*I)/6)*Pi*
         FF[(1 - x)^(-2)] - (307*Pi^2*FF[(1 - x)^(-2)])/27 - 
        (I/9)*Pi^3*FF[(1 - x)^(-2)] - (47*FF[(1 - x)^(-1)])/27 - 
        ((737*I)/9)*Pi*FF[(1 - x)^(-1)] + (640*Pi^2*FF[(1 - x)^(-1)])/27 + 
        ((4*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((563*I)/27)*Pi*FF[x^(-2)] + 
        (637*Pi^2*FF[x^(-2)])/27 + ((145*I)/18)*Pi^3*FF[x^(-2)] - 
        (238*Pi^4*FF[x^(-2)])/45 + (1679*FF[x^(-1)])/27 + 
        ((24175*I)/54)*Pi*FF[x^(-1)] - (15649*Pi^2*FF[x^(-1)])/54 - 
        ((31*I)/3)*Pi^3*FF[x^(-1)] + (238*Pi^4*FF[x^(-1)])/45 + 
        (1657*FF[x])/6 - ((38*I)/9)*Pi*FF[x] - (877*Pi^2*FF[x])/54 - 
        ((50*I)/9)*Pi^3*FF[x] - (445*FF[x^2])/24 + ((43*I)/54)*Pi*FF[x^2] + 
        (413*Pi^2*FF[x^2])/54 - ((16*I)/9)*Pi^3*FF[x^2] + 198*Zeta[3] + 
        (42*I)*Pi*Zeta[3] + (4*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (16*FF[(1 - x)^(-1)]*Zeta[3])/3 + 36*FF[x^(-2)]*Zeta[3] + 
        (144*I)*Pi*FF[x^(-2)]*Zeta[3] - 304*FF[x^(-1)]*Zeta[3] - 
        (156*I)*Pi*FF[x^(-1)]*Zeta[3] - (4*FF[x]*Zeta[3])/3 + 
        (4*FF[x^2]*Zeta[3])/3) + G[{0}, x]*(-116525/216 + 
        ((16817*I)/216)*Pi - (283*Pi^2)/2 - ((367*I)/12)*Pi^3 + 
        (613*Pi^4)/180 + ((5011*I)/72)*Pi*FF[(1 - x)^(-2)] - 
        (1543*Pi^2*FF[(1 - x)^(-2)])/81 - ((38*I)/27)*Pi^3*FF[(1 - x)^(-2)] + 
        (137*Pi^4*FF[(1 - x)^(-2)])/540 + (28885*FF[(1 - x)^(-1)])/216 - 
        ((20725*I)/108)*Pi*FF[(1 - x)^(-1)] + (10933*Pi^2*FF[(1 - x)^(-1)])/
         324 + ((163*I)/54)*Pi^3*FF[(1 - x)^(-1)] - 
        (137*Pi^4*FF[(1 - x)^(-1)])/135 + ((1679*I)/27)*Pi*FF[x^(-1)] - 
        (2171*Pi^2*FF[x^(-1)])/27 + ((577*I)/18)*Pi^3*FF[x^(-1)] - 
        (238*Pi^4*FF[x^(-1)])/45 - (28417*FF[x])/216 - 
        ((1427*I)/54)*Pi*FF[x] + (8449*Pi^2*FF[x])/162 - 
        ((5*I)/18)*Pi^3*FF[x] + (Pi^4*FF[x])/9 - (245*Pi^2*FF[x^2])/24 + 
        ((109*I)/108)*Pi^3*FF[x^2] + (77*Pi^4*FF[x^2])/540 + Zeta[3]/6 - 
        (74*I)*Pi*Zeta[3] - (395*FF[(1 - x)^(-2)]*Zeta[3])/18 + 
        ((10*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
        (322*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((40*I)/3)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] - 180*FF[x^(-1)]*Zeta[3] + (144*I)*Pi*FF[x^(-1)]*Zeta[3] + 
        (325*FF[x]*Zeta[3])/9 - (149*FF[x^2]*Zeta[3])/18 + 
        ((22*I)/3)*Pi*FF[x^2]*Zeta[3]) - 188*Zeta[5] - 
      (68*FF[(1 - x)^(-2)]*Zeta[5])/3 + (200*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      288*FF[x^(-1)]*Zeta[5] - (10*FF[x]*Zeta[5])/3 + (2*FF[x^2]*Zeta[5])/3 + 
      G[{1}, x]*(21487/54 + ((8255*I)/72)*Pi - (8660*Pi^2)/27 + 
        ((140*I)/9)*Pi^3 - (1337*Pi^4)/120 + ((4*I)/9)*Pi^5 - 
        ((100*I)/27)*Pi^3*FF[(1 - x)^(-2)] + (19*Pi^4*FF[(1 - x)^(-2)])/135 - 
        ((47*I)/27)*Pi*FF[(1 - x)^(-1)] + (199*Pi^2*FF[(1 - x)^(-1)])/54 + 
        ((274*I)/27)*Pi^3*FF[(1 - x)^(-1)] - (53*Pi^4*FF[(1 - x)^(-1)])/270 - 
        ((2264*I)/9)*Pi*FF[x^(-2)] - (661*Pi^2*FF[x^(-2)])/162 + 
        ((937*I)/108)*Pi^3*FF[x^(-2)] + (343*Pi^4*FF[x^(-2)])/270 + 
        ((41*I)/18)*Pi^5*FF[x^(-2)] - (10685*FF[x^(-1)])/27 - 
        ((1391*I)/18)*Pi*FF[x^(-1)] + (41885*Pi^2*FF[x^(-1)])/162 - 
        ((6749*I)/108)*Pi^3*FF[x^(-1)] + (7843*Pi^4*FF[x^(-1)])/540 - 
        ((23*I)/9)*Pi^5*FF[x^(-1)] + (28417*FF[x])/216 + 
        ((1427*I)/54)*Pi*FF[x] + (3889*Pi^2*FF[x])/81 + 
        ((65*I)/18)*Pi^3*FF[x] + (2*Pi^4*FF[x])/5 - (245*Pi^2*FF[x^2])/24 + 
        ((149*I)/108)*Pi^3*FF[x^2] + (61*Pi^4*FF[x^2])/540 - 
        (9163*Zeta[3])/18 - ((655*I)/9)*Pi*Zeta[3] + Pi^2*Zeta[3] + 
        (200*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((20*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (584*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
        ((44*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (1757*FF[x^(-2)]*Zeta[3])/
         9 + ((46*I)/9)*Pi*FF[x^(-2)]*Zeta[3] - 32*Pi^2*FF[x^(-2)]*Zeta[3] + 
        (7483*FF[x^(-1)]*Zeta[3])/9 + ((680*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + 
        42*Pi^2*FF[x^(-1)]*Zeta[3] + (85*FF[x]*Zeta[3])/3 + 
        (24*I)*Pi*FF[x]*Zeta[3] - (21*FF[x^2]*Zeta[3])/2 + 
        ((14*I)/3)*Pi*FF[x^2]*Zeta[3] + 66*Zeta[5] + 288*FF[x^(-2)]*Zeta[5] - 
        288*FF[x^(-1)]*Zeta[5])) + COLOR[CF*NfV2]*(-34 + ((149*I)/18)*Pi - 
      (38*Pi^2)/3 + ((296*I)/27)*Pi^3 - (163*Pi^4)/18 - ((7*I)/90)*Pi^5 + 
      ((4*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (179*Pi^4*FF[(1 - x)^(-2)])/270 + 
      ((8*I)/135)*Pi^5*FF[(1 - x)^(-2)] - ((149*I)/18)*Pi*FF[(1 - x)^(-1)] + 
      (17*Pi^2*FF[(1 - x)^(-1)])/3 + ((79*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 
      (287*Pi^4*FF[(1 - x)^(-1)])/135 - ((32*I)/135)*Pi^5*FF[(1 - x)^(-1)] + 
      ((398*I)/9)*Pi*FF[x^(-1)] - (52*Pi^2*FF[x^(-1)])/3 - 
      ((229*I)/27)*Pi^3*FF[x^(-1)] + (10*Pi^4*FF[x^(-1)])/9 - 
      ((3*I)/5)*Pi^5*FF[x^(-1)] + (1031*Pi^2*FF[x])/9 - 
      ((7*I)/27)*Pi^3*FF[x] + (67*Pi^4*FF[x])/270 - ((47*I)/135)*Pi^5*FF[x] + 
      (43*Pi^2*FF[x^2])/36 + (131*Pi^4*FF[x^2])/270 - 
      ((47*I)/270)*Pi^5*FF[x^2] + (-1015/9 + (34*I)*Pi + (50*Pi^2)/3 + 
        (19*FF[(1 - x)^(-2)])/3 - ((34*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (14*Pi^2*FF[(1 - x)^(-2)])/9 + (1918*FF[(1 - x)^(-1)])/9 - 
        ((416*I)/9)*Pi*FF[(1 - x)^(-1)] + (56*Pi^2*FF[(1 - x)^(-1)])/9 - 
        (2032*FF[x])/9 + ((88*I)/9)*Pi*FF[x] - (28*Pi^2*FF[x])/9 + 
        (19*FF[x^2])/3 - ((34*I)/9)*Pi*FF[x^2] - (14*Pi^2*FF[x^2])/9)*
       G[{0, 0, 0}, x] + (64/3 - (20*I)*Pi - (212*FF[(1 - x)^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[(1 - x)^(-2)] - (844*FF[(1 - x)^(-1)])/9 + 
        ((80*I)/3)*Pi*FF[(1 - x)^(-1)] + (1268*FF[x])/9 - 
        ((40*I)/3)*Pi*FF[x] - (212*FF[x^2])/9 - ((20*I)/3)*Pi*FF[x^2])*
       G[{0, 0, 0, 0}, x] + (10 + (12*I)*Pi + (34*FF[(1 - x)^(-2)])/9 + 
        (4*I)*Pi*FF[(1 - x)^(-2)] + (20*FF[(1 - x)^(-1)])/9 - 
        (16*I)*Pi*FF[(1 - x)^(-1)] - (484*FF[x])/9 + (8*I)*Pi*FF[x] + 
        (34*FF[x^2])/9 + (4*I)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (10 - (28*I)*Pi - (4*Pi^2)/3 + (34*FF[(1 - x)^(-2)])/9 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + (20*FF[(1 - x)^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] - (64*I)*Pi*FF[x^(-1)] + 
        (8*Pi^2*FF[x^(-1)])/3 - (484*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + 
        (34*FF[x^2])/9 + ((20*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (32 + (2*I)*Pi - (4*Pi^2)/3 - (68*FF[(1 - x)^(-2)])/9 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + (32*FF[(1 - x)^(-1)])/9 + 
        ((32*I)/3)*Pi*FF[(1 - x)^(-1)] + 4*FF[x^(-2)] - 4*FF[x^(-1)] - 
        (20*I)*Pi*FF[x^(-1)] + (8*Pi^2*FF[x^(-1)])/3 + (140*FF[x])/9 - 
        (8*I)*Pi*FF[x] + (4*FF[x^2])/9 - (4*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 1}, x] + (-52 - (16*I)*Pi + 4*Pi^2 + 8*FF[(1 - x)^(-2)] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] - 
        ((32*I)/3)*Pi*FF[(1 - x)^(-1)] + 48*FF[x^(-1)] - 
        (48*I)*Pi*FF[x^(-1)] - 8*Pi^2*FF[x^(-1)] - (104*FF[x])/9 + 
        (16*I)*Pi*FF[x] - (4*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*
       G[{0, 1, 0, 0}, x] + (454/3 - (22*I)*Pi + (40*Pi^2)/3 - 
        (4*I)*Pi*FF[(1 - x)^(-2)] + (8*FF[(1 - x)^(-1)])/3 + 
        (16*I)*Pi*FF[(1 - x)^(-1)] + 16*Pi^2*FF[x^(-2)] - 24*FF[x^(-1)] + 
        (20*I)*Pi*FF[x^(-1)] - (80*Pi^2*FF[x^(-1)])/3 - (368*FF[x])/9 - 
        ((16*I)/3)*Pi*FF[x] + (110*FF[x^2])/9 - ((8*I)/3)*Pi*FF[x^2])*
       G[{0, 1, 0, 1}, x] + (454/3 + (44*I)*Pi + 12*Pi^2 + 
        (8*FF[(1 - x)^(-1)])/3 + ((64*I)/3)*Pi*FF[x^(-2)] + 
        (64*Pi^2*FF[x^(-2)])/3 - 24*FF[x^(-1)] + ((128*I)/3)*Pi*FF[x^(-1)] - 
        24*Pi^2*FF[x^(-1)] - (368*FF[x])/9 - (16*I)*Pi*FF[x] + 
        (110*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
      (-374/3 - (30*I)*Pi + (34*Pi^2)/3 - (32*FF[(1 - x)^(-1)])/3 - 
        14*FF[x^(-2)] - ((80*I)/3)*Pi*FF[x^(-2)] + (28*Pi^2*FF[x^(-2)])/3 - 
        (154*FF[x^(-1)])/3 + ((200*I)/3)*Pi*FF[x^(-1)] - 
        (68*Pi^2*FF[x^(-1)])/3 + (448*FF[x])/9 + ((16*I)/3)*Pi*FF[x] - 
        (76*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (-328/3 - (12*I)*Pi - (32*Pi^2)/3 + 16*FF[(1 - x)^(-2)] + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + (200*FF[(1 - x)^(-1)])/3 - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + (256*FF[x^(-1)])/3 - 
        (32*I)*Pi*FF[x^(-1)] + (64*Pi^2*FF[x^(-1)])/3 + (316*FF[x])/9 + 
        ((16*I)/3)*Pi*FF[x] - (76*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 0, 0}, x] + (332/3 - (10*I)*Pi - (80*Pi^2)/3 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)] - 24*Pi^2*FF[x^(-2)] - 
        (64*FF[x^(-1)])/3 + (28*I)*Pi*FF[x^(-1)] + (160*Pi^2*FF[x^(-1)])/3 - 
        (392*FF[x])/9 - (16*I)*Pi*FF[x] + (110*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1}, x] + (332/3 + (16*I)*Pi - (68*Pi^2)/3 + 
        4*FF[(1 - x)^(-1)] - (64*I)*Pi*FF[x^(-2)] - 52*Pi^2*FF[x^(-2)] - 
        (64*FF[x^(-1)])/3 + (168*I)*Pi*FF[x^(-1)] + (136*Pi^2*FF[x^(-1)])/3 - 
        (392*FF[x])/9 - ((16*I)/3)*Pi*FF[x] + (110*FF[x^2])/9 - 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (-14 - (26*I)*Pi - (58*Pi^2)/3 - 8*FF[(1 - x)^(-1)] - 6*FF[x^(-2)] - 
        ((160*I)/3)*Pi*FF[x^(-2)] - 20*Pi^2*FF[x^(-2)] + 14*FF[x^(-1)] + 
        ((196*I)/3)*Pi*FF[x^(-1)] + (116*Pi^2*FF[x^(-1)])/3 + (4*FF[x])/9 + 
        (16*I)*Pi*FF[x] - (4*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 1}, x] + (-136 + (16*I)*Pi - 28*Pi^2 - 
        8*FF[(1 - x)^(-2)] - 40*FF[(1 - x)^(-1)] + (580*FF[x^(-2)])/9 - 
        ((128*I)/3)*Pi*FF[x^(-2)] - (140*Pi^2*FF[x^(-2)])/3 - 
        (796*FF[x^(-1)])/9 + ((368*I)/3)*Pi*FF[x^(-1)] + 56*Pi^2*FF[x^(-1)] + 
        (176*FF[x])/9 - (8*I)*Pi*FF[x] + (4*FF[x^2])/9 - (4*I)*Pi*FF[x^2])*
       G[{1, 1, 0, 0}, x] + (152 + (6*I)*Pi - 56*Pi^2 - (290*FF[x^(-2)])/9 - 
        ((80*I)/3)*Pi*FF[x^(-2)] - 60*Pi^2*FF[x^(-2)] - (88*FF[x^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[x^(-1)] + 112*Pi^2*FF[x^(-1)] - (412*FF[x])/9 + 
        ((40*I)/3)*Pi*FF[x] + (34*FF[x^2])/9 + ((20*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0, 1}, x] + (152 - (16*I)*Pi - (152*Pi^2)/3 - 
        (290*FF[x^(-2)])/9 + (64*I)*Pi*FF[x^(-2)] - (76*Pi^2*FF[x^(-2)])/3 - 
        (88*FF[x^(-1)])/9 - (168*I)*Pi*FF[x^(-1)] + (304*Pi^2*FF[x^(-1)])/3 - 
        (412*FF[x])/9 + (8*I)*Pi*FF[x] + (34*FF[x^2])/9 + (4*I)*Pi*FF[x^2])*
       G[{1, 1, 1, 0}, x] + (-1426/3 + (82*I)*Pi - 44*Pi^2 - 
        (86*FF[x^(-2)])/9 + ((400*I)/3)*Pi*FF[x^(-2)] - 44*Pi^2*FF[x^(-2)] + 
        (2990*FF[x^(-1)])/9 - ((592*I)/3)*Pi*FF[x^(-1)] + 
        88*Pi^2*FF[x^(-1)] + (1064*FF[x])/9 - ((40*I)/3)*Pi*FF[x] - 
        (212*FF[x^2])/9 - ((20*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 1}, x] + 
      (-56 - (56*FF[(1 - x)^(-2)])/3 + (224*FF[(1 - x)^(-1)])/3 - 
        (112*FF[x])/3 - (56*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + 
      (20 + (20*FF[(1 - x)^(-2)])/3 - (80*FF[(1 - x)^(-1)])/3 + 
        (40*FF[x])/3 + (20*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
      (20 + (20*FF[(1 - x)^(-2)])/3 - (80*FF[(1 - x)^(-1)])/3 + 
        (40*FF[x])/3 + (20*FF[x^2])/3)*G[{0, 0, 0, 1, 0}, x] + 
      (68 + (4*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - 
        128*FF[x^(-1)] + 24*FF[x] + 12*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
      (-88 + (8*FF[(1 - x)^(-2)])/3 - (32*FF[(1 - x)^(-1)])/3 + 
        64*FF[x^(-1)] - (16*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
      (-88 + (8*FF[(1 - x)^(-2)])/3 - (32*FF[(1 - x)^(-1)])/3 - 
        (8*I)*Pi*FF[x^(-2)] + 64*FF[x^(-1)] - (16*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 0, 1, 1, 0}, x] + (74 - (4*I)*Pi - (32*FF[(1 - x)^(-2)])/3 + 
        (128*FF[(1 - x)^(-1)])/3 - (8*I)*Pi*FF[x^(-2)] - 84*FF[x^(-1)] + 
        (8*I)*Pi*FF[x^(-1)] - (40*FF[x])/3 - (20*FF[x^2])/3)*
       G[{0, 0, 1, 1, 1}, x] + (92 - (4*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 - 192*FF[x^(-1)] + (88*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
      (-60 + 4*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] + 48*FF[x^(-1)] - 
        (8*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
      (-60 + 4*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] + 
        (24*I)*Pi*FF[x^(-2)] + 48*FF[x^(-1)] - (8*FF[x])/3 - (4*FF[x^2])/3)*
       G[{0, 1, 0, 1, 0}, x] + (-34 - (8*I)*Pi - 8*FF[(1 - x)^(-2)] + 
        32*FF[(1 - x)^(-1)] - (16*I)*Pi*FF[x^(-2)] + 20*FF[x^(-1)] + 
        (16*I)*Pi*FF[x^(-1)] - 8*FF[x] - 4*FF[x^2])*G[{0, 1, 0, 1, 1}, x] + 
      (56 + (128*FF[x^(-2)])/3 + (16*I)*Pi*FF[x^(-2)] + (64*FF[x^(-1)])/3 - 
        16*FF[x] - 8*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
      (-84 - (4*I)*Pi - (64*FF[x^(-2)])/3 - (8*I)*Pi*FF[x^(-2)] + 
        (208*FF[x^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - (16*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
      (-84 - (64*FF[x^(-2)])/3 - (24*I)*Pi*FF[x^(-2)] + (208*FF[x^(-1)])/3 - 
        (16*FF[x])/3 - (8*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
      (106 + (20*I)*Pi - (16*FF[x^(-2)])/3 + (40*I)*Pi*FF[x^(-2)] - 
        (32*FF[x^(-1)])/3 - (40*I)*Pi*FF[x^(-1)] + (64*FF[x])/3 + 
        (32*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      (104 + (8*FF[(1 - x)^(-2)])/3 - (32*FF[(1 - x)^(-1)])/3 - 
        192*FF[x^(-1)] + (64*FF[x])/3 + (32*FF[x^2])/3)*
       G[{1, 0, 0, 0, 0}, x] + (-52 - (4*FF[(1 - x)^(-2)])/3 + 
        (16*FF[(1 - x)^(-1)])/3 + 32*FF[x^(-1)] - (16*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      (-52 - (4*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - 
        (64*I)*Pi*FF[x^(-2)] + 32*FF[x^(-1)] - (16*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 0, 1, 0}, x] + (-6 - (8*I)*Pi + (8*FF[(1 - x)^(-2)])/3 - 
        (32*FF[(1 - x)^(-1)])/3 - (16*I)*Pi*FF[x^(-2)] + 28*FF[x^(-1)] + 
        (16*I)*Pi*FF[x^(-1)] - 16*FF[x] - 8*FF[x^2])*G[{1, 0, 0, 1, 1}, x] + 
      (64 - 128*FF[x^(-2)] - (48*I)*Pi*FF[x^(-2)] + 176*FF[x^(-1)] - 
        8*FF[x] - 4*FF[x^2])*G[{1, 0, 1, 0, 0}, x] + 
      (-96 + (4*I)*Pi + 64*FF[x^(-2)] + (8*I)*Pi*FF[x^(-2)] + 24*FF[x^(-1)] - 
        (8*I)*Pi*FF[x^(-1)] - (8*FF[x])/3 - (4*FF[x^2])/3)*
       G[{1, 0, 1, 0, 1}, x] + (-96 + 64*FF[x^(-2)] + (80*I)*Pi*FF[x^(-2)] + 
        24*FF[x^(-1)] - (8*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
      (74 + (24*I)*Pi - (352*FF[x^(-2)])/3 + (48*I)*Pi*FF[x^(-2)] + 
        (100*FF[x^(-1)])/3 - (48*I)*Pi*FF[x^(-1)] + (88*FF[x])/3 + 
        (44*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (128 - (512*FF[x^(-2)])/3 - (32*I)*Pi*FF[x^(-2)] + (704*FF[x^(-1)])/3 - 
        (40*FF[x])/3 - (20*FF[x^2])/3)*G[{1, 1, 0, 0, 0}, x] + 
      (-72 - (16*I)*Pi + (128*FF[x^(-2)])/3 - (32*I)*Pi*FF[x^(-2)] + 
        (64*FF[x^(-1)])/3 + (32*I)*Pi*FF[x^(-1)] - (16*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      (-72 + (128*FF[x^(-2)])/3 + (56*I)*Pi*FF[x^(-2)] + (64*FF[x^(-1)])/3 - 
        (16*FF[x])/3 - (8*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
      (6 + (36*I)*Pi - (80*FF[x^(-2)])/3 + (72*I)*Pi*FF[x^(-2)] - 
        (16*FF[x^(-1)])/3 - (72*I)*Pi*FF[x^(-1)] + 24*FF[x] + 12*FF[x^2])*
       G[{1, 1, 0, 1, 1}, x] + (-4 + (48*I)*Pi*FF[x^(-2)] - 136*FF[x^(-1)])*
       G[{1, 1, 1, 0, 0}, x] + (-84 + (20*I)*Pi + (320*FF[x^(-2)])/3 + 
        (40*I)*Pi*FF[x^(-2)] - (32*FF[x^(-1)])/3 - (40*I)*Pi*FF[x^(-1)] + 
        (40*FF[x])/3 + (20*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      (-84 + (320*FF[x^(-2)])/3 - (56*I)*Pi*FF[x^(-2)] - (32*FF[x^(-1)])/3 + 
        (40*FF[x])/3 + (20*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      (362 - (68*I)*Pi + (112*FF[x^(-2)])/3 - (136*I)*Pi*FF[x^(-2)] - 
        (1216*FF[x^(-1)])/3 + (136*I)*Pi*FF[x^(-1)] - (112*FF[x])/3 - 
        (56*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
      (-8 - 16*FF[x^(-2)] + 16*FF[x^(-1)])*G[{0, 0, 1, 1, 0, 0}, x] + 
      (8 + 8*FF[x^(-2)] - 16*FF[x^(-1)])*G[{0, 0, 1, 1, 0, 1}, x] + 
      (8 + 8*FF[x^(-2)] - 16*FF[x^(-1)])*G[{0, 0, 1, 1, 1, 0}, x] + 
      (-12 - 16*FF[x^(-2)] + 24*FF[x^(-1)])*G[{0, 0, 1, 1, 1, 1}, x] + 
      (24 + 48*FF[x^(-2)] - 48*FF[x^(-1)])*G[{0, 1, 0, 1, 0, 0}, x] + 
      (-24 - 24*FF[x^(-2)] + 48*FF[x^(-1)])*G[{0, 1, 0, 1, 0, 1}, x] + 
      (-24 - 24*FF[x^(-2)] + 48*FF[x^(-1)])*G[{0, 1, 0, 1, 1, 0}, x] + 
      (16 + 8*FF[x^(-2)] - 32*FF[x^(-1)])*G[{0, 1, 0, 1, 1, 1}, x] + 
      (32 + 64*FF[x^(-2)] - 64*FF[x^(-1)])*G[{0, 1, 1, 0, 0, 0}, x] + 
      (-16 - 16*FF[x^(-2)] + 32*FF[x^(-1)])*G[{0, 1, 1, 0, 0, 1}, x] + 
      (-16 - 16*FF[x^(-2)] + 32*FF[x^(-1)])*G[{0, 1, 1, 0, 1, 0}, x] + 
      (-4 - 8*FF[x^(-2)] + 8*FF[x^(-1)])*G[{0, 1, 1, 0, 1, 1}, x] + 
      (24 - 48*FF[x^(-1)])*G[{0, 1, 1, 1, 0, 0}, x] + 
      (-40 - 40*FF[x^(-2)] + 80*FF[x^(-1)])*G[{0, 1, 1, 1, 0, 1}, x] + 
      (-40 - 40*FF[x^(-2)] + 80*FF[x^(-1)])*G[{0, 1, 1, 1, 1, 0}, x] + 
      (84 + 112*FF[x^(-2)] - 168*FF[x^(-1)])*G[{0, 1, 1, 1, 1, 1}, x] + 
      (-64 - 128*FF[x^(-2)] + 128*FF[x^(-1)])*G[{1, 0, 0, 1, 0, 0}, x] + 
      (64 + 64*FF[x^(-2)] - 128*FF[x^(-1)])*G[{1, 0, 0, 1, 0, 1}, x] + 
      (64 + 64*FF[x^(-2)] - 128*FF[x^(-1)])*G[{1, 0, 0, 1, 1, 0}, x] + 
      (-72 - 80*FF[x^(-2)] + 144*FF[x^(-1)])*G[{1, 0, 0, 1, 1, 1}, x] + 
      (-96 - 192*FF[x^(-2)] + 192*FF[x^(-1)])*G[{1, 0, 1, 0, 0, 0}, x] + 
      (48 + 48*FF[x^(-2)] - 96*FF[x^(-1)])*G[{1, 0, 1, 0, 0, 1}, x] + 
      (48 + 48*FF[x^(-2)] - 96*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 0}, x] + 
      (4 + 8*FF[x^(-2)] - 8*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 1}, x] + 
      (8 + 88*FF[x^(-2)] - 16*FF[x^(-1)])*G[{1, 0, 1, 1, 0, 0}, x] + 
      (40 + 40*FF[x^(-2)] - 80*FF[x^(-1)])*G[{1, 0, 1, 1, 0, 1}, x] + 
      (40 + 40*FF[x^(-2)] - 80*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 0}, x] + 
      (-48 - 8*FF[x^(-2)] + 96*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 1}, x] + 
      (-96 - 192*FF[x^(-2)] + 192*FF[x^(-1)])*G[{1, 1, 0, 0, 0, 0}, x] + 
      (32 + 32*FF[x^(-2)] - 64*FF[x^(-1)])*G[{1, 1, 0, 0, 0, 1}, x] + 
      (32 + 32*FF[x^(-2)] - 64*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 0}, x] + 
      (-16 - 32*FF[x^(-2)] + 32*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 1}, x] + 
      (-80 - 24*FF[x^(-2)] + 160*FF[x^(-1)])*G[{1, 1, 0, 1, 0, 0}, x] + 
      (112 + 112*FF[x^(-2)] - 224*FF[x^(-1)])*G[{1, 1, 0, 1, 0, 1}, x] + 
      (112 + 112*FF[x^(-2)] - 224*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 0}, x] + 
      (-68 - 24*FF[x^(-2)] + 136*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 1}, x] + 
      (-128 - 32*FF[x^(-2)] + 256*FF[x^(-1)])*G[{1, 1, 1, 0, 0, 0}, x] + 
      (80 + 80*FF[x^(-2)] - 160*FF[x^(-1)])*G[{1, 1, 1, 0, 0, 1}, x] + 
      (80 + 80*FF[x^(-2)] - 160*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 0}, x] + 
      (20 + 40*FF[x^(-2)] - 40*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 1}, x] + 
      (-56 - 112*FF[x^(-2)] + 112*FF[x^(-1)])*G[{1, 1, 1, 1, 0, 0}, x] + 
      (136 + 136*FF[x^(-2)] - 272*FF[x^(-1)])*G[{1, 1, 1, 1, 0, 1}, x] + 
      (136 + 136*FF[x^(-2)] - 272*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 0}, x] + 
      (-372 - 496*FF[x^(-2)] + 744*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 1}, x] - 
      (1876*Zeta[3])/9 - ((338*I)/3)*Pi*Zeta[3] + (62*Pi^2*Zeta[3])/3 - 
      (8*FF[(1 - x)^(-2)]*Zeta[3])/3 - ((34*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (16*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
      (1322*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((4*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (64*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
      (176*I)*Pi*FF[x^(-1)]*Zeta[3] - 12*Pi^2*FF[x^(-1)]*Zeta[3] + 
      (1370*FF[x]*Zeta[3])/9 - ((164*I)/9)*Pi*FF[x]*Zeta[3] - 
      (4*Pi^2*FF[x]*Zeta[3])/9 - (8*FF[x^2]*Zeta[3])/3 + 
      ((68*I)/9)*Pi*FF[x^2]*Zeta[3] - (2*Pi^2*FF[x^2]*Zeta[3])/9 + 
      G[{1, 1, 1}, x]*(3949/9 - (106*I)*Pi + (68*Pi^2)/3 - (2*I)*Pi^3 - 
        (140*FF[x^(-2)])/3 - ((628*I)/9)*Pi*FF[x^(-2)] - 
        (440*Pi^2*FF[x^(-2)])/9 + ((16*I)/3)*Pi^3*FF[x^(-2)] - 
        (1376*FF[x^(-1)])/9 + ((1978*I)/9)*Pi*FF[x^(-1)] + 
        (134*Pi^2*FF[x^(-1)])/9 + (4*I)*Pi^3*FF[x^(-1)] - (2060*FF[x])/9 + 
        ((52*I)/9)*Pi*FF[x] - (28*Pi^2*FF[x])/9 + (19*FF[x^2])/3 - 
        ((34*I)/9)*Pi*FF[x^2] - (14*Pi^2*FF[x^2])/9 + 180*Zeta[3] + 
        64*FF[x^(-2)]*Zeta[3] - 360*FF[x^(-1)]*Zeta[3]) + 
      G[{1, 0, 0}, x]*(1150/9 + ((140*I)/3)*Pi + (68*Pi^2)/3 - 
        (8*FF[(1 - x)^(-2)])/3 + (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (436*FF[(1 - x)^(-1)])/3 + ((116*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        ((8*I)/3)*Pi^3*FF[x^(-2)] - (44*FF[x^(-1)])/9 + 
        ((64*I)/3)*Pi*FF[x^(-1)] - (152*Pi^2*FF[x^(-1)])/3 - (164*FF[x])/9 - 
        ((100*I)/9)*Pi*FF[x] + (28*Pi^2*FF[x])/9 - FF[x^2]/3 + 
        ((34*I)/9)*Pi*FF[x^2] + (14*Pi^2*FF[x^2])/9 + 40*Zeta[3] - 
        80*FF[x^(-1)]*Zeta[3]) + G[{1, 1, 0}, x]*(-1856/9 - ((296*I)/3)*Pi + 
        48*Pi^2 - (8*I)*Pi*FF[(1 - x)^(-2)] - (40*I)*Pi*FF[(1 - x)^(-1)] + 
        ((290*I)/9)*Pi*FF[x^(-2)] - (512*Pi^2*FF[x^(-2)])/9 + 
        (22*FF[x^(-1)])/9 - ((692*I)/9)*Pi*FF[x^(-1)] + 
        (560*Pi^2*FF[x^(-1)])/9 + (1090*FF[x])/9 + ((100*I)/9)*Pi*FF[x] - 
        (16*Pi^2*FF[x])/9 - 3*FF[x^2] - ((34*I)/9)*Pi*FF[x^2] - 
        (8*Pi^2*FF[x^2])/9 + 40*Zeta[3] + 80*FF[x^(-2)]*Zeta[3] - 
        80*FF[x^(-1)]*Zeta[3]) + G[{1, 0, 1}, x]*(-1856/9 - (18*I)*Pi + 
        (179*Pi^2)/3 + ((8*I)/3)*Pi^3 - (4*I)*Pi*FF[(1 - x)^(-1)] - 
        (6*I)*Pi*FF[x^(-2)] - (32*Pi^2*FF[x^(-2)])/3 - 
        (8*I)*Pi^3*FF[x^(-2)] + (22*FF[x^(-1)])/9 + (14*I)*Pi*FF[x^(-1)] - 
        (134*Pi^2*FF[x^(-1)])/3 - ((16*I)/3)*Pi^3*FF[x^(-1)] + 
        (1090*FF[x])/9 - ((52*I)/9)*Pi*FF[x] + (16*Pi^2*FF[x])/9 - 
        3*FF[x^2] + ((34*I)/9)*Pi*FF[x^2] + (8*Pi^2*FF[x^2])/9 + 12*Zeta[3] + 
        72*FF[x^(-2)]*Zeta[3] - 24*FF[x^(-1)]*Zeta[3]) + 
      G[{0, 0, 1}, x]*(-190/9 + ((86*I)/3)*Pi + 30*Pi^2 - 
        ((34*I)/9)*Pi*FF[(1 - x)^(-2)] - (32*Pi^2*FF[(1 - x)^(-2)])/9 - 
        (14*FF[(1 - x)^(-1)])/9 + ((28*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (128*Pi^2*FF[(1 - x)^(-1)])/9 + (4*I)*Pi*FF[x^(-2)] + 
        ((4*I)/3)*Pi^3*FF[x^(-2)] - (4*I)*Pi*FF[x^(-1)] - 
        (68*Pi^2*FF[x^(-1)])/3 + (1178*FF[x])/9 + ((40*I)/9)*Pi*FF[x] - 
        (16*Pi^2*FF[x])/9 - 3*FF[x^2] - ((34*I)/9)*Pi*FF[x^2] - 
        (8*Pi^2*FF[x^2])/9 + 8*Zeta[3] - 16*FF[x^(-1)]*Zeta[3]) + 
      G[{0, 1, 0}, x]*(-190/9 + (86*I)*Pi + (44*Pi^2)/3 + 
        (8*I)*Pi*FF[(1 - x)^(-2)] - (8*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (14*FF[(1 - x)^(-1)])/9 + (36*I)*Pi*FF[(1 - x)^(-1)] + 
        (32*Pi^2*FF[(1 - x)^(-1)])/3 - ((4*I)/3)*Pi^3*FF[x^(-2)] + 
        (24*I)*Pi*FF[x^(-1)] - (152*Pi^2*FF[x^(-1)])/3 + (1178*FF[x])/9 - 
        ((88*I)/9)*Pi*FF[x] + (16*Pi^2*FF[x])/9 - 3*FF[x^2] + 
        ((34*I)/9)*Pi*FF[x^2] + (8*Pi^2*FF[x^2])/9 - 8*Zeta[3] + 
        16*FF[x^(-1)]*Zeta[3]) + G[{0, 1, 1}, x]*(110/9 + ((88*I)/3)*Pi + 
        (113*Pi^2)/3 + ((4*I)/3)*Pi^3 + (28*FF[(1 - x)^(-1)])/9 - 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + (40*FF[x^(-2)])/3 - 
        (6*I)*Pi*FF[x^(-2)] + 16*Pi^2*FF[x^(-2)] + ((20*I)/3)*Pi^3*
         FF[x^(-2)] - (40*FF[x^(-1)])/3 - ((250*I)/3)*Pi*FF[x^(-1)] - 
        34*Pi^2*FF[x^(-1)] - ((8*I)/3)*Pi^3*FF[x^(-1)] - (280*FF[x])/9 - 
        ((40*I)/9)*Pi*FF[x] + (28*Pi^2*FF[x])/9 - FF[x^2]/3 + 
        ((34*I)/9)*Pi*FF[x^2] + (14*Pi^2*FF[x^2])/9 - 36*Zeta[3] - 
        40*FF[x^(-2)]*Zeta[3] + 72*FF[x^(-1)]*Zeta[3]) + 
      G[{1, 0}, x]*(164/9 - ((502*I)/9)*Pi - 26*Pi^2 + ((2*I)/3)*Pi^3 - 
        (41*Pi^4)/45 - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        4*Pi^2*FF[(1 - x)^(-2)] - ((436*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (40*Pi^2*FF[(1 - x)^(-1)])/3 + ((32*I)/9)*Pi^3*FF[x^(-2)] - 
        ((22*I)/9)*Pi*FF[x^(-1)] + (86*Pi^2*FF[x^(-1)])/3 - 
        ((56*I)/9)*Pi^3*FF[x^(-1)] + (82*Pi^4*FF[x^(-1)])/45 - 
        (2062*FF[x])/9 + ((14*I)/9)*Pi*FF[x] + (76*Pi^2*FF[x])/3 + 
        ((8*I)/9)*Pi^3*FF[x] - (43*FF[x^2])/18 - (17*Pi^2*FF[x^2])/3 + 
        ((4*I)/9)*Pi^3*FF[x^2] - 24*Zeta[3] - (4*FF[(1 - x)^(-2)]*Zeta[3])/
         3 + (16*FF[(1 - x)^(-1)]*Zeta[3])/3 - (24*I)*Pi*FF[x^(-2)]*Zeta[3] + 
        88*FF[x^(-1)]*Zeta[3]) + G[{0, 1}, x]*(164/9 + ((124*I)/9)*Pi - 
        (262*Pi^2)/3 - (12*I)*Pi^3 + (23*Pi^4)/45 - ((4*I)/9)*Pi^3*
         FF[(1 - x)^(-2)] + ((14*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (8*Pi^2*FF[(1 - x)^(-1)])/3 + ((16*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
        ((40*I)/3)*Pi*FF[x^(-2)] - 4*Pi^2*FF[x^(-2)] - 
        ((32*I)/9)*Pi^3*FF[x^(-2)] - (2*Pi^4*FF[x^(-2)])/3 - 
        ((40*I)/3)*Pi*FF[x^(-1)] + (136*Pi^2*FF[x^(-1)])/3 - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] - (46*Pi^4*FF[x^(-1)])/45 - 
        (2062*FF[x])/9 - ((14*I)/9)*Pi*FF[x] + (82*Pi^2*FF[x])/3 + 
        ((8*I)/3)*Pi^3*FF[x] - (43*FF[x^2])/18 - (17*Pi^2*FF[x^2])/3 + 
        ((4*I)/3)*Pi^3*FF[x^2] + 24*Zeta[3] + (16*I)*Pi*Zeta[3] + 
        4*FF[(1 - x)^(-2)]*Zeta[3] - 16*FF[(1 - x)^(-1)]*Zeta[3] + 
        (24*I)*Pi*FF[x^(-2)]*Zeta[3] + 24*FF[x^(-1)]*Zeta[3] - 
        (32*I)*Pi*FF[x^(-1)]*Zeta[3] - (32*FF[x]*Zeta[3])/3 - 
        (16*FF[x^2]*Zeta[3])/3) + G[{1, 1}, x]*(-3497/18 + ((1271*I)/9)*Pi - 
        (148*Pi^2)/3 + (7*I)*Pi^3 - (283*Pi^4)/90 + (242*FF[x^(-2)])/9 - 
        (20*I)*Pi*FF[x^(-2)] + 43*Pi^2*FF[x^(-2)] - ((16*I)/9)*Pi^3*
         FF[x^(-2)] - (329*Pi^4*FF[x^(-2)])/45 - (554*FF[x^(-1)])/9 - 
        ((1738*I)/9)*Pi*FF[x^(-1)] - (61*Pi^2*FF[x^(-1)])/3 + 
        ((154*I)/9)*Pi^3*FF[x^(-1)] + (283*Pi^4*FF[x^(-1)])/45 + 
        (2164*FF[x])/9 + ((14*I)/9)*Pi*FF[x] + 18*Pi^2*FF[x] - 
        ((4*I)/3)*Pi^3*FF[x] + (43*FF[x^2])/18 - (7*Pi^2*FF[x^2])/3 - 
        ((2*I)/3)*Pi^3*FF[x^2] - 178*Zeta[3] - (20*I)*Pi*Zeta[3] + 
        (1040*FF[x^(-2)]*Zeta[3])/3 - (48*I)*Pi*FF[x^(-2)]*Zeta[3] - 
        (680*FF[x^(-1)]*Zeta[3])/3 + (40*I)*Pi*FF[x^(-1)]*Zeta[3] + 
        (8*FF[x]*Zeta[3])/3 + (4*FF[x^2]*Zeta[3])/3) + 
      G[{0, 0}, x]*(2539/18 - ((947*I)/9)*Pi - (131*Pi^2)/3 - 
        ((2*I)/3)*Pi^3 + (43*FF[(1 - x)^(-2)])/18 + 
        (3*I)*Pi*FF[(1 - x)^(-2)] - (19*Pi^2*FF[(1 - x)^(-2)])/3 - 
        ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (2003*FF[(1 - x)^(-1)])/9 + 
        ((1124*I)/9)*Pi*FF[(1 - x)^(-1)] - (20*Pi^2*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/3)*Pi^3*FF[(1 - x)^(-1)] + ((8*I)/3)*Pi^3*FF[x^(-1)] + 
        (1960*FF[x])/9 - ((14*I)/9)*Pi*FF[x] + (64*Pi^2*FF[x])/3 - 
        ((20*I)/9)*Pi^3*FF[x] + (43*FF[x^2])/18 - (7*Pi^2*FF[x^2])/3 - 
        ((10*I)/9)*Pi^3*FF[x^2] - 68*Zeta[3] + 4*FF[(1 - x)^(-2)]*Zeta[3] - 
        16*FF[(1 - x)^(-1)]*Zeta[3] + 8*FF[x]*Zeta[3] + 4*FF[x^2]*Zeta[3]) + 
      G[{0}, x]*(145/2 + ((3839*I)/18)*Pi + (307*Pi^2)/9 - (4*I)*Pi^3 + 
        (28*Pi^4)/15 + ((43*I)/18)*Pi*FF[(1 - x)^(-2)] + 
        (5*Pi^2*FF[(1 - x)^(-2)])/3 + (I/3)*Pi^3*FF[(1 - x)^(-2)] + 
        (2*Pi^4*FF[(1 - x)^(-2)])/135 - (149*FF[(1 - x)^(-1)])/18 - 
        ((2105*I)/9)*Pi*FF[(1 - x)^(-1)] + 47*Pi^2*FF[(1 - x)^(-1)] - 
        ((16*I)/9)*Pi^3*FF[(1 - x)^(-1)] - (8*Pi^4*FF[(1 - x)^(-1)])/135 - 
        ((4*I)/9)*Pi^3*FF[x^(-1)] + (149*FF[x])/18 - (193*Pi^2*FF[x])/3 + 
        ((44*I)/27)*Pi^3*FF[x] + (4*Pi^4*FF[x])/135 + (3*Pi^2*FF[x^2])/2 - 
        ((17*I)/27)*Pi^3*FF[x^2] + (2*Pi^4*FF[x^2])/135 + 94*Zeta[3] - 
        (28*I)*Pi*Zeta[3] + (106*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
        (344*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((64*I)/3)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] - (24*I)*Pi*FF[x^(-1)]*Zeta[3] - (556*FF[x]*Zeta[3])/9 + 
        ((40*I)/3)*Pi*FF[x]*Zeta[3] + (106*FF[x^2]*Zeta[3])/9 + 
        ((20*I)/3)*Pi*FF[x^2]*Zeta[3]) - 76*Zeta[5] + 
      (28*FF[(1 - x)^(-2)]*Zeta[5])/3 - (112*FF[(1 - x)^(-1)]*Zeta[5])/3 + 
      (56*FF[x]*Zeta[5])/3 + (28*FF[x^2]*Zeta[5])/3 + 
      G[{1}, x]*(-398/9 - ((3793*I)/18)*Pi + (736*Pi^2)/9 + ((91*I)/9)*Pi^3 + 
        (134*Pi^4)/45 - (I/45)*Pi^5 + ((4*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
        (Pi^4*FF[(1 - x)^(-2)])/45 + ((56*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
        (4*Pi^4*FF[(1 - x)^(-1)])/45 + ((242*I)/9)*Pi*FF[x^(-2)] - 
        (40*Pi^2*FF[x^(-2)])/3 - ((217*I)/27)*Pi^3*FF[x^(-2)] + 
        (16*Pi^4*FF[x^(-2)])/9 - ((3*I)/5)*Pi^5*FF[x^(-2)] + 
        (398*FF[x^(-1)])/9 - ((242*I)/9)*Pi*FF[x^(-1)] + 
        (232*Pi^2*FF[x^(-1)])/3 + ((910*I)/27)*Pi^3*FF[x^(-1)] - 
        (602*Pi^4*FF[x^(-1)])/45 + ((2*I)/45)*Pi^5*FF[x^(-1)] - 
        (149*FF[x])/18 - (185*Pi^2*FF[x])/3 - ((50*I)/27)*Pi^3*FF[x] + 
        (68*Pi^4*FF[x])/135 + (3*Pi^2*FF[x^2])/2 + ((17*I)/27)*Pi^3*FF[x^2] + 
        (34*Pi^4*FF[x^2])/135 + (256*Zeta[3])/3 + (60*I)*Pi*Zeta[3] - 
        (32*Pi^2*Zeta[3])/3 - 8*FF[(1 - x)^(-2)]*Zeta[3] + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 36*FF[(1 - x)^(-1)]*Zeta[3] - 
        ((16*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (128*I)*Pi*FF[x^(-2)]*
         Zeta[3] - 12*Pi^2*FF[x^(-2)]*Zeta[3] - (80*FF[x^(-1)]*Zeta[3])/3 - 
        (184*I)*Pi*FF[x^(-1)]*Zeta[3] + (64*Pi^2*FF[x^(-1)]*Zeta[3])/3 - 
        (368*FF[x]*Zeta[3])/9 + ((8*I)/3)*Pi*FF[x]*Zeta[3] + 
        (38*FF[x^2]*Zeta[3])/9 + ((4*I)/3)*Pi*FF[x^2]*Zeta[3] + 52*Zeta[5] - 
        104*FF[x^(-1)]*Zeta[5]))), 
 COLOR[Nf*NfV2]*(((2*I)/3)*Pi + (2*Pi^2)/3 - (4*Pi^2*FF[(1 - x)^(-1)])/3 + 
    (((-2*I)/3)*Pi - (2*Pi^2)/3 - (4*Pi^2*FF[(1 - x)^(-2)])/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (4*Pi^2*FF[(1 - x)^(-1)])/3)*
     G[{0}, x] + (((2*I)/3)*Pi + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 0}, x]) + 
  COLOR[CF*NfV2]*(-2 + (2*I)*Pi + (5*Pi^2)/3 - (17*Pi^4)/45 - 
    (2*Pi^4*FF[(1 - x)^(-2)])/15 + (4*I)*Pi*FF[(1 - x)^(-1)] + 
    (34*Pi^4*FF[(1 - x)^(-1)])/45 - (2*I)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x] - 
    Pi^2*FF[x^2] + (8 + (2*I)*Pi + (8*Pi^2)/3 - (2*I)*Pi*FF[x^(-2)] - 
      2*FF[x^(-1)] - (4*I)*Pi*FF[x^(-1)] - 2*FF[x])*G[{1}, x] + 
    (-4 + (6*I)*Pi - (4*Pi^2)/3 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] - 
      (12*I)*Pi*FF[(1 - x)^(-1)] + (8*Pi^2*FF[(1 - x)^(-1)])/3 - 4*FF[x] - 
      2*FF[x^2])*G[{0, 0}, x] + (-2 - (4*I)*Pi - (4*Pi^2)/3 - 
      (8*I)*Pi*FF[(1 - x)^(-1)] + (8*Pi^2*FF[(1 - x)^(-1)])/3 + 4*FF[x] + 
      2*FF[x^2])*G[{0, 1}, x] + (-2 + 4*FF[x] + 2*FF[x^2])*G[{1, 0}, x] + 
    (4 - 2*FF[x^(-2)] - 4*FF[x^(-1)] - 4*FF[x] - 2*FF[x^2])*G[{1, 1}, x] + 
    (18 - (4*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] - 20*FF[(1 - x)^(-1)] + 
      (8*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0}, x] + 
    (-12 - (8*I)*Pi*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)])*G[{0, 0, 1}, x] + 
    (-12 + 8*FF[(1 - x)^(-1)])*G[{0, 1, 0}, x] + (8 - 16*FF[(1 - x)^(-1)])*
     G[{0, 1, 1}, x] + (-12 - 16*FF[(1 - x)^(-2)] + 24*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0}, x] + (8 + 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1}, x] + (8 + 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0}, x] + (-8 - 16*FF[(1 - x)^(-2)] + 16*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1}, x] - 12*Zeta[3] - (8*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    8*FF[(1 - x)^(-1)]*Zeta[3] + G[{0}, x]*(-6 - (6*I)*Pi + 2*Pi^2 + 
      (4*I)*Pi*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] - 
      (4*I)*Pi*FF[(1 - x)^(-1)] + (4*Pi^2*FF[(1 - x)^(-1)])/3 + 2*FF[x] + 
      8*Zeta[3] + 8*FF[(1 - x)^(-2)]*Zeta[3] - 16*FF[(1 - x)^(-1)]*
       Zeta[3])) + COLOR[CA*NfV2]*(1 - ((53*I)/6)*Pi + (37*Pi^2)/36 + 
    ((11*I)/18)*Pi^3 - Pi^4/45 + ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
    (38*Pi^4*FF[(1 - x)^(-2)])/45 - ((34*I)/3)*Pi*FF[(1 - x)^(-1)] + 
    (68*Pi^2*FF[(1 - x)^(-1)])/9 - I*Pi^3*FF[(1 - x)^(-1)] + 
    (7*Pi^4*FF[(1 - x)^(-1)])/9 + ((11*I)/2)*Pi*FF[x^(-1)] - (Pi^2*FF[x])/2 + 
    ((2*I)/9)*Pi^3*FF[x] + (5*Pi^2*FF[x^2])/4 + 
    (-22 + ((97*I)/6)*Pi + (14*Pi^2)/9 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (16*Pi^2*FF[(1 - x)^(-1)])/3 + ((11*I)/2)*Pi*FF[x^(-2)] + 
      (11*FF[x^(-1)])/2 - (11*I)*Pi*FF[x^(-1)] + (31*FF[x])/6 + 
      (10*Pi^2*FF[x])/9)*G[{1}, x] + (10 + (4*I)*Pi + 3*Pi^2 - 
      10*FF[(1 - x)^(-2)] + (6*I)*Pi*FF[(1 - x)^(-2)] + 
      (14*Pi^2*FF[(1 - x)^(-2)])/3 + 11*FF[(1 - x)^(-1)] - 
      ((32*I)/3)*Pi*FF[(1 - x)^(-1)] - 6*Pi^2*FF[(1 - x)^(-1)] - FF[x] + 
      ((4*I)/3)*Pi*FF[x] + (5*FF[x^2])/2)*G[{0, 0}, x] + 
    (-71/6 - ((55*I)/3)*Pi - (2*Pi^2)/3 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (16*Pi^2*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + 
      (30*I)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/3 + FF[x] + 
      ((4*I)/3)*Pi*FF[x] - (5*FF[x^2])/2)*G[{0, 1}, x] + 
    (-71/6 + ((4*I)/3)*Pi + (4*FF[(1 - x)^(-1)])/3 + FF[x] - 
      ((4*I)/3)*Pi*FF[x] - (5*FF[x^2])/2)*G[{1, 0}, x] + 
    (28 + ((4*I)/3)*Pi + (11*FF[x^(-2)])/2 - 11*FF[x^(-1)] - FF[x] - 
      ((4*I)/3)*Pi*FF[x] + (5*FF[x^2])/2)*G[{1, 1}, x] + 
    (-6 - (2*I)*Pi + 12*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (4*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0}, x] + 
    (41/3 + (10*I)*Pi + (4*FF[(1 - x)^(-2)])/3 + (40*I)*Pi*FF[(1 - x)^(-2)] - 
      18*FF[(1 - x)^(-1)] - (44*I)*Pi*FF[(1 - x)^(-1)] + (4*FF[x])/3)*
     G[{0, 0, 1}, x] + (41/3 + (4*FF[(1 - x)^(-2)])/3 - 18*FF[(1 - x)^(-1)] + 
      (4*FF[x])/3)*G[{0, 1, 0}, x] + (-32 + 48*FF[(1 - x)^(-1)])*
     G[{0, 1, 1}, x] + (4/3 - (4*FF[x])/3)*G[{1, 0, 1}, x] + 
    (4/3 - (4*FF[x])/3)*G[{1, 1, 0}, x] + 
    (4 + 4*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0}, x] + 
    (-6 - 8*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (-6 - 8*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (16 + 48*FF[(1 - x)^(-2)] - 56*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1}, x] + 
    (7*Zeta[3])/3 + (10*I)*Pi*Zeta[3] - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
    (40*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 2*FF[(1 - x)^(-1)]*Zeta[3] - 
    (44*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (4*FF[x]*Zeta[3])/3 + 
    G[{0}, x]*(101/6 + ((11*I)/6)*Pi - (85*Pi^2)/18 + (I/3)*Pi^3 - 
      (10*I)*Pi*FF[(1 - x)^(-2)] + (20*Pi^2*FF[(1 - x)^(-2)])/9 + 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (34*FF[(1 - x)^(-1)])/3 + 
      (5*I)*Pi*FF[(1 - x)^(-1)] + 7*Pi^2*FF[(1 - x)^(-1)] - 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (31*FF[x])/6 - (10*Pi^2*FF[x])/9 - 
      6*Zeta[3] - 8*FF[(1 - x)^(-2)]*Zeta[3] + 12*FF[(1 - x)^(-1)]*
       Zeta[3])) + ep*(COLOR[Nf*NfV2]*(((20*I)/9)*Pi + (17*Pi^2)/18 + 
      ((7*I)/18)*Pi^3 + Pi^4/9 + (2*Pi^4*FF[(1 - x)^(-2)])/9 - 
      (34*Pi^2*FF[(1 - x)^(-1)])/9 - ((13*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (2*Pi^4*FF[(1 - x)^(-1)])/9 + (2*Pi^2*FF[x^(-1)])/9 + 
      ((4*I)/9)*Pi^3*FF[x] - (I/9)*Pi^3*FF[x^2] + 
      (((-22*I)/9)*Pi - (5*Pi^2)/18 - ((13*I)/18)*Pi^3 - 
        (22*Pi^2*FF[(1 - x)^(-2)])/9 - ((13*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
        ((34*I)/9)*Pi*FF[(1 - x)^(-1)] + (5*Pi^2*FF[(1 - x)^(-1)])/3 + 
        ((13*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((2*I)/9)*Pi*FF[x])*G[{0}, x] + 
      (((4*I)/9)*Pi + (2*Pi^2)/3 + (2*Pi^2*FF[x^(-2)])/9 - 
        ((2*I)/9)*Pi*FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/9 - ((2*I)/9)*Pi*FF[x])*
       G[{1}, x] + (((2*I)/3)*Pi + (5*Pi^2)/18 + ((22*I)/9)*Pi*
         FF[(1 - x)^(-2)] + (5*Pi^2*FF[(1 - x)^(-2)])/9 - 
        ((34*I)/9)*Pi*FF[(1 - x)^(-1)] - (5*Pi^2*FF[(1 - x)^(-1)])/9 + 
        ((8*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{0, 0}, x] + 
      (((2*I)/3)*Pi - ((8*I)/9)*Pi*FF[x] + ((2*I)/9)*Pi*FF[x^2])*
       G[{0, 1}, x] + (((2*I)/3)*Pi - (2*Pi^2)/3 - (4*Pi^2*FF[(1 - x)^(-2)])/
         3 + (4*Pi^2*FF[(1 - x)^(-1)])/3 - ((8*I)/9)*Pi*FF[x] + 
        ((2*I)/9)*Pi*FF[x^2])*G[{1, 0}, x] + 
      (((-4*I)/3)*Pi - ((2*I)/9)*Pi*FF[x^(-2)] + ((8*I)/9)*Pi*FF[x^(-1)] + 
        ((8*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{1, 1}, x] + 
      (((-4*I)/3)*Pi - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0}, x] + 
      (((2*I)/3)*Pi + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{1, 0, 0}, x] + 
      ((2*I)/3)*Pi*Zeta[3] + ((4*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + 
    COLOR[CA*NfV2]*(5 - ((173*I)/4)*Pi + (7669*Pi^2)/216 - 
      ((151*I)/27)*Pi^3 + (389*Pi^4)/216 + ((43*I)/180)*Pi^5 + 
      ((23*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (Pi^4*FF[(1 - x)^(-2)])/135 + 
      ((83*I)/90)*Pi^5*FF[(1 - x)^(-2)] - (82*I)*Pi*FF[(1 - x)^(-1)] + 
      (535*Pi^2*FF[(1 - x)^(-1)])/18 + ((455*I)/54)*Pi^3*FF[(1 - x)^(-1)] - 
      (1927*Pi^4*FF[(1 - x)^(-1)])/540 - ((91*I)/90)*Pi^5*FF[(1 - x)^(-1)] + 
      ((1157*I)/36)*Pi*FF[x^(-1)] - (365*Pi^2*FF[x^(-1)])/54 + 
      I*Pi^3*FF[x^(-1)] + (53*Pi^2*FF[x])/4 + (I/27)*Pi^3*FF[x] + 
      (281*Pi^4*FF[x])/270 + (29*Pi^2*FF[x^2])/8 + (I/9)*Pi^3*FF[x^2] - 
      (23*Pi^4*FF[x^2])/180 + (1027/6 - ((202*I)/9)*Pi - (82*Pi^2)/9 - 
        (4*I)*Pi*FF[(1 - x)^(-1)] + (56*Pi^2*FF[(1 - x)^(-1)])/3 + 
        (251*FF[x^(-2)])/12 - (12*I)*Pi*FF[x^(-2)] - (7*Pi^2*FF[x^(-2)])/9 - 
        (331*FF[x^(-1)])/6 + (24*I)*Pi*FF[x^(-1)] + (28*Pi^2*FF[x^(-1)])/9 + 
        (115*FF[x])/6 - ((34*I)/9)*Pi*FF[x] - (22*Pi^2*FF[x])/9 + 
        (29*FF[x^2])/4 + ((2*I)/9)*Pi*FF[x^2] - (Pi^2*FF[x^2])/9)*
       G[{1, 1}, x] + (-145/2 - ((70*I)/3)*Pi - (37*Pi^2)/3 + 
        (189*FF[(1 - x)^(-2)])/2 - (37*I)*Pi*FF[(1 - x)^(-2)] - 
        18*Pi^2*FF[(1 - x)^(-2)] - 47*FF[(1 - x)^(-1)] + 
        ((182*I)/3)*Pi*FF[(1 - x)^(-1)] + (74*Pi^2*FF[(1 - x)^(-1)])/3 + 
        10*FF[x] - ((16*I)/3)*Pi*FF[x] - 12*FF[x^2])*G[{0, 0, 0}, x] + 
      (1709/18 - (87*I)*Pi - (61*Pi^2)/3 + (16*FF[(1 - x)^(-2)])/3 + 
        ((19*I)/3)*Pi*FF[(1 - x)^(-2)] - 58*Pi^2*FF[(1 - x)^(-2)] - 
        (754*FF[(1 - x)^(-1)])/9 + ((380*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (206*Pi^2*FF[(1 - x)^(-1)])/3 - (10*FF[x])/9 + ((4*I)/3)*Pi*FF[x] + 
        6*FF[x^2] - ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (1709/18 - (14*Pi^2)/3 + (16*FF[(1 - x)^(-2)])/3 + 
        ((10*I)/3)*Pi*FF[(1 - x)^(-2)] - 4*Pi^2*FF[(1 - x)^(-2)] - 
        (754*FF[(1 - x)^(-1)])/9 + (28*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (10*FF[x])/9 - (4*I)*Pi*FF[x] + 6*FF[x^2])*G[{0, 1, 0}, x] + 
      (-365/3 + ((115*I)/3)*Pi + (10*Pi^2)/3 - (4*I)*Pi*FF[(1 - x)^(-2)] + 
        (56*Pi^2*FF[(1 - x)^(-2)])/3 + (620*FF[(1 - x)^(-1)])/3 - 
        (54*I)*Pi*FF[(1 - x)^(-1)] - (56*Pi^2*FF[(1 - x)^(-1)])/3 + 
        11*FF[x^(-2)] - 22*FF[x^(-1)] - 2*FF[x] - ((32*I)/3)*Pi*FF[x] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
      (101/6 + (4*I)*Pi + 3*Pi^2 - 10*FF[(1 - x)^(-2)] + 
        (6*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/3 + 
        (23*FF[(1 - x)^(-1)])/3 - ((32*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        6*Pi^2*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] - 6*FF[x] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (236/9 + (81*I)*Pi - (2*Pi^2)/3 + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (16*Pi^2*FF[(1 - x)^(-2)])/3 - 4*FF[(1 - x)^(-1)] - 
        (142*I)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (2*FF[x^(-2)])/9 + (44*FF[x^(-1)])/9 - (26*FF[x])/9 + 
        (4*I)*Pi*FF[x] + 6*FF[x^2])*G[{1, 0, 1}, x] + 
      (236/9 - (14*I)*Pi - 4*FF[(1 - x)^(-1)] - (4*I)*Pi*FF[(1 - x)^(-1)] - 
        (2*FF[x^(-2)])/9 - ((20*I)/3)*Pi*FF[x^(-2)] + (44*FF[x^(-1)])/9 + 
        ((44*I)/3)*Pi*FF[x^(-1)] - (26*FF[x])/9 + ((28*I)/3)*Pi*FF[x] + 
        6*FF[x^2] - ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (-112 - ((10*I)/3)*Pi - 24*FF[x^(-2)] + ((2*I)/3)*Pi*FF[x^(-2)] + 
        46*FF[x^(-1)] - ((8*I)/3)*Pi*FF[x^(-1)] + 6*FF[x] + 
        ((16*I)/3)*Pi*FF[x] - 12*FF[x^2])*G[{1, 1, 1}, x] + 
      (30 + (8*I)*Pi - (194*FF[(1 - x)^(-2)])/3 + 
        (16*I)*Pi*FF[(1 - x)^(-2)] + (8*FF[(1 - x)^(-1)])/3 - 
        (16*I)*Pi*FF[(1 - x)^(-1)] + (8*FF[x])/3 - (2*FF[x^2])/3)*
       G[{0, 0, 0, 0}, x] + (-146/3 + (38*I)*Pi - 11*FF[(1 - x)^(-2)] + 
        (136*I)*Pi*FF[(1 - x)^(-2)] + (218*FF[(1 - x)^(-1)])/3 - 
        (148*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x] + (2*FF[x^2])/3)*
       G[{0, 0, 0, 1}, x] + (-146/3 - 11*FF[(1 - x)^(-2)] + 
        (218*FF[(1 - x)^(-1)])/3 - 8*FF[x] + (2*FF[x^2])/3)*
       G[{0, 0, 1, 0}, x] + (-197/3 - (22*I)*Pi + (44*FF[(1 - x)^(-2)])/3 - 
        (84*I)*Pi*FF[(1 - x)^(-2)] + 90*FF[(1 - x)^(-1)] + 
        (92*I)*Pi*FF[(1 - x)^(-1)] + (20*FF[x])/3 - 2*FF[x^2])*
       G[{0, 0, 1, 1}, x] + (13/3 - (2*I)*Pi + (14*FF[(1 - x)^(-2)])/3 - 
        (4*I)*Pi*FF[(1 - x)^(-2)] - 6*FF[(1 - x)^(-1)] + 
        (4*I)*Pi*FF[(1 - x)^(-1)] - 4*FF[x] + (2*FF[x^2])/3)*
       G[{0, 1, 0, 0}, x] + (-95/3 - (36*I)*Pi - 4*FF[(1 - x)^(-2)] - 
        (132*I)*Pi*FF[(1 - x)^(-2)] + 42*FF[(1 - x)^(-1)] + 
        (144*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 - (2*FF[x^2])/3)*
       G[{0, 1, 0, 1}, x] + (-95/3 - (2*I)*Pi - 4*FF[(1 - x)^(-2)] - 
        (4*I)*Pi*FF[(1 - x)^(-2)] + 42*FF[(1 - x)^(-1)] + 
        (4*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3 - (2*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + (134 - 192*FF[(1 - x)^(-1)] - 8*FF[x] + 
        2*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (26 - (2*I)*Pi + 12*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-2)] - 
        20*FF[(1 - x)^(-1)] + (4*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x] + 
        2*FF[x^2])*G[{1, 0, 0, 0}, x] + 
      (-55/3 + (10*I)*Pi + (4*FF[(1 - x)^(-2)])/3 + 
        (40*I)*Pi*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)] - 
        (44*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x] - (2*FF[x^2])/3)*
       G[{1, 0, 0, 1}, x] + (-55/3 + (4*FF[(1 - x)^(-2)])/3 + 
        2*FF[(1 - x)^(-1)] + 8*FF[x] - (2*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
      (290/3 - 144*FF[(1 - x)^(-1)] - (4*FF[x])/3 + (2*FF[x^2])/3)*
       G[{1, 0, 1, 1}, x] + (-52/3 - 4*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] + 
        20*FF[x^(-1)] + (28*FF[x])/3 - 2*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      (2/3 + (4*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 + (8*FF[x])/3 + 
        (2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      (2/3 + (4*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 + (8*FF[x])/3 + 
        (2*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      (-4 - (2*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + (8*FF[x])/3 - 
        (2*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
      (-30 - 32*FF[(1 - x)^(-2)] + 60*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 0, 0}, x] + (30 + 40*FF[(1 - x)^(-2)] - 
        60*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 1}, x] + 
      (30 + 40*FF[(1 - x)^(-2)] - 60*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 1, 0}, x] + (20 + 112*FF[(1 - x)^(-2)] - 
        112*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 1}, x] + 
      (2 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 0}, x] + 
      (10 + 12*FF[(1 - x)^(-2)] - 20*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 0, 1}, x] + (10 + 12*FF[(1 - x)^(-2)] - 
        20*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0}, x] + 
      (-64 - 192*FF[(1 - x)^(-2)] + 224*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 1, 1}, x] + (-14 - 16*FF[(1 - x)^(-2)] + 
        28*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0}, x] + 
      (12 + 12*FF[(1 - x)^(-2)] - 24*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 0, 1}, x] + (12 + 12*FF[(1 - x)^(-2)] - 
        24*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0}, x] + 
      (-48 - 144*FF[(1 - x)^(-2)] + 168*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 1, 1}, x] + (-2 - 4*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)])*
       G[{0, 1, 1, 0, 0}, x] + (4 + 4*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 0, 0}, x] + (-6 - 8*FF[(1 - x)^(-2)] + 
        12*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 1}, x] + 
      (-6 - 8*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 0}, x] + 
      (16 + 48*FF[(1 - x)^(-2)] - 56*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 1, 1}, x] + (863*Zeta[3])/9 + (40*I)*Pi*Zeta[3] - 
      (38*Pi^2*Zeta[3])/3 - (46*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      ((37*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (224*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 - (557*FF[(1 - x)^(-1)]*Zeta[3])/
       9 - (86*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (220*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 - (16*FF[x^(-1)]*Zeta[3])/3 - 
      (8*FF[x]*Zeta[3])/9 + ((28*I)/3)*Pi*FF[x]*Zeta[3] + 6*FF[x^2]*Zeta[3] + 
      G[{0, 1}, x]*(-2711/36 - ((973*I)/18)*Pi + (379*Pi^2)/9 - 
        ((10*I)/3)*Pi^3 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        Pi^2*FF[(1 - x)^(-2)] - ((40*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
        (32*FF[(1 - x)^(-1)])/3 + ((1130*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (572*Pi^2*FF[(1 - x)^(-1)])/9 + ((44*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
        (11*I)*Pi*FF[x^(-2)] - (2*FF[x^(-1)])/9 - (22*I)*Pi*FF[x^(-1)] - 
        (53*FF[x])/2 + ((34*I)/9)*Pi*FF[x] + (22*Pi^2*FF[x])/9 - 
        (29*FF[x^2])/4 - ((2*I)/9)*Pi*FF[x^2] + (Pi^2*FF[x^2])/9 + 
        34*Zeta[3] + 104*FF[(1 - x)^(-2)]*Zeta[3] - 116*FF[(1 - x)^(-1)]*
         Zeta[3]) + G[{0, 0}, x]*(263/6 + ((349*I)/9)*Pi + (245*Pi^2)/12 - 
        (I/3)*Pi^3 - 60*FF[(1 - x)^(-2)] + ((1195*I)/18)*Pi*
         FF[(1 - x)^(-2)] + (97*Pi^2*FF[(1 - x)^(-2)])/18 - 
        ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + (152*FF[(1 - x)^(-1)])/3 - 
        (88*I)*Pi*FF[(1 - x)^(-1)] - (203*Pi^2*FF[(1 - x)^(-1)])/6 + 
        ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (203*FF[x])/6 + (2*I)*Pi*FF[x] + 
        (10*Pi^2*FF[x])/3 + (29*FF[x^2])/4 + ((2*I)/9)*Pi*FF[x^2] - 
        (Pi^2*FF[x^2])/9 + 22*Zeta[3] + 16*FF[(1 - x)^(-2)]*Zeta[3] - 
        44*FF[(1 - x)^(-1)]*Zeta[3]) + G[{1, 0}, x]*
       (-2711/36 + ((283*I)/18)*Pi + (163*Pi^2)/18 + (I/3)*Pi^3 - 
        (10*I)*Pi*FF[(1 - x)^(-2)] + (20*Pi^2*FF[(1 - x)^(-2)])/9 + 
        ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + (32*FF[(1 - x)^(-1)])/3 + 
        ((19*I)/3)*Pi*FF[(1 - x)^(-1)] - (5*Pi^2*FF[(1 - x)^(-1)])/3 - 
        ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] - ((2*I)/9)*Pi*FF[x^(-2)] + 
        (8*Pi^2*FF[x^(-2)])/9 - (2*FF[x^(-1)])/9 - ((28*I)/9)*Pi*FF[x^(-1)] - 
        (14*Pi^2*FF[x^(-1)])/9 - (53*FF[x])/2 - (2*I)*Pi*FF[x] - 
        (10*Pi^2*FF[x])/3 - (29*FF[x^2])/4 - ((2*I)/9)*Pi*FF[x^2] + 
        (Pi^2*FF[x^2])/9 - 6*Zeta[3] - 8*FF[(1 - x)^(-2)]*Zeta[3] + 
        12*FF[(1 - x)^(-1)]*Zeta[3]) + G[{1}, x]*(-883/6 + ((593*I)/12)*Pi - 
        (569*Pi^2)/27 + ((187*I)/18)*Pi^3 - Pi^4/45 + 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (38*Pi^4*FF[(1 - x)^(-2)])/45 + 
        ((32*I)/3)*Pi*FF[(1 - x)^(-1)] - 23*Pi^2*FF[(1 - x)^(-1)] - 
        (15*I)*Pi^3*FF[(1 - x)^(-1)] + (7*Pi^4*FF[(1 - x)^(-1)])/9 + 
        ((251*I)/12)*Pi*FF[x^(-2)] - (317*Pi^2*FF[x^(-2)])/54 + 
        I*Pi^3*FF[x^(-2)] + (1157*FF[x^(-1)])/36 - ((259*I)/6)*Pi*
         FF[x^(-1)] + (304*Pi^2*FF[x^(-1)])/27 - (2*I)*Pi^3*FF[x^(-1)] + 
        (1117*FF[x])/36 + ((38*I)/9)*Pi*FF[x] + (71*Pi^2*FF[x])/27 - 
        ((2*I)/3)*Pi^3*FF[x] - 3*Pi^2*FF[x^2] + ((4*I)/9)*Pi^3*FF[x^2] - 
        71*Zeta[3] + (10*I)*Pi*Zeta[3] - (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (40*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 114*FF[(1 - x)^(-1)]*Zeta[3] - 
        (44*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (16*FF[x^(-2)]*Zeta[3])/3 + 
        (28*FF[x^(-1)]*Zeta[3])/3 - 4*FF[x]*Zeta[3]) + 
      G[{0}, x]*(4109/36 + ((563*I)/36)*Pi - (1555*Pi^2)/27 - 
        ((17*I)/12)*Pi^3 - (59*Pi^4)/60 - (60*I)*Pi*FF[(1 - x)^(-2)] - 
        (5*Pi^2*FF[(1 - x)^(-2)])/6 + ((55*I)/18)*Pi^3*FF[(1 - x)^(-2)] - 
        (137*Pi^4*FF[(1 - x)^(-2)])/90 - 82*FF[(1 - x)^(-1)] + 
        ((161*I)/9)*Pi*FF[(1 - x)^(-1)] + (2963*Pi^2*FF[(1 - x)^(-1)])/54 + 
        ((23*I)/6)*Pi^3*FF[(1 - x)^(-1)] + (59*Pi^4*FF[(1 - x)^(-1)])/30 - 
        ((2*I)/9)*Pi*FF[x^(-1)] + (8*Pi^2*FF[x^(-1)])/9 - (1117*FF[x])/36 - 
        ((38*I)/9)*Pi*FF[x] - (17*Pi^2*FF[x])/27 - (2*I)*Pi^3*FF[x] - 
        3*Pi^2*FF[x^2] + ((2*I)/9)*Pi^3*FF[x^2] - 23*Zeta[3] - 
        (10*I)*Pi*Zeta[3] - (5*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (20*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (44*FF[(1 - x)^(-1)]*Zeta[3])/
         3 + (20*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (4*FF[x]*Zeta[3])/3 + 
        (4*FF[x^2]*Zeta[3])/3) + 60*Zeta[5] + 136*FF[(1 - x)^(-2)]*Zeta[5] - 
      168*FF[(1 - x)^(-1)]*Zeta[5]) + COLOR[CF*NfV2]*
     (-10 + ((17*I)/3)*Pi + (107*Pi^2)/6 + ((16*I)/9)*Pi^3 - (19*Pi^4)/90 - 
      ((4*I)/45)*Pi^5 - ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
      (16*Pi^4*FF[(1 - x)^(-2)])/45 - ((16*I)/45)*Pi^5*FF[(1 - x)^(-2)] + 
      ((52*I)/3)*Pi*FF[(1 - x)^(-1)] - 4*Pi^2*FF[(1 - x)^(-1)] - 
      (2*I)*Pi^3*FF[(1 - x)^(-1)] - (Pi^4*FF[(1 - x)^(-1)])/9 + 
      ((8*I)/45)*Pi^5*FF[(1 - x)^(-1)] - ((17*I)/3)*Pi*FF[x^(-1)] + 
      2*Pi^2*FF[x^(-1)] - ((2*I)/9)*Pi^3*FF[x^(-1)] - (71*Pi^2*FF[x])/3 - 
      ((2*I)/9)*Pi^3*FF[x] + (16*Pi^4*FF[x])/45 - (5*Pi^2*FF[x^2])/6 - 
      (4*Pi^4*FF[x^2])/45 + (178/3 - ((32*I)/3)*Pi - 8*Pi^2 - 
        (5*FF[x^(-2)])/3 + (4*I)*Pi*FF[x^(-2)] - (130*FF[x^(-1)])/3 + 
        ((40*I)/3)*Pi*FF[x^(-1)] - (130*FF[x])/3 + ((4*I)/3)*Pi*FF[x] - 
        (5*FF[x^2])/3)*G[{1, 1}, x] + (250/3 - (22*I)*Pi + (34*Pi^2)/3 - 
        14*FF[(1 - x)^(-2)] - ((80*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (28*Pi^2*FF[(1 - x)^(-2)])/3 - (154*FF[(1 - x)^(-1)])/3 + 
        ((176*I)/3)*Pi*FF[(1 - x)^(-1)] - (68*Pi^2*FF[(1 - x)^(-1)])/3 + 
        (52*FF[x])/3 - ((16*I)/3)*Pi*FF[x] + 8*FF[x^2] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (-128/3 - (4*I)*Pi + 12*Pi^2 + ((64*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        (64*Pi^2*FF[(1 - x)^(-2)])/3 + (32*FF[(1 - x)^(-1)])/3 - 
        ((184*I)/3)*Pi*FF[(1 - x)^(-1)] - 24*Pi^2*FF[(1 - x)^(-1)] - 
        (32*FF[x])/3 - ((16*I)/3)*Pi*FF[x] - 4*FF[x^2] + 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
      (-128/3 - (6*I)*Pi + (40*Pi^2)/3 + 16*Pi^2*FF[(1 - x)^(-2)] + 
        (32*FF[(1 - x)^(-1)])/3 + (4*I)*Pi*FF[(1 - x)^(-1)] - 
        (80*Pi^2*FF[(1 - x)^(-1)])/3 - (32*FF[x])/3 + ((16*I)/3)*Pi*FF[x] - 
        4*FF[x^2] - ((4*I)/3)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (64/3 + (4*I)*Pi + 4*Pi^2 - (64*FF[(1 - x)^(-1)])/3 + 
        (16*I)*Pi*FF[(1 - x)^(-1)] - 8*Pi^2*FF[(1 - x)^(-1)] - 4*FF[x^(-2)] - 
        16*FF[x^(-1)] + (4*FF[x])/3 + ((16*I)/3)*Pi*FF[x] - 
        ((4*I)/3)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
      (-16/3 + (6*I)*Pi - (4*Pi^2)/3 + 4*FF[(1 - x)^(-2)] - 
        4*FF[(1 - x)^(-1)] - (20*I)*Pi*FF[(1 - x)^(-1)] + 
        (8*Pi^2*FF[(1 - x)^(-1)])/3 + (8*FF[x^(-1)])/3 + (20*FF[x])/3 + 
        ((16*I)/3)*Pi*FF[x] - ((4*I)/3)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
      (32/3 + (8*I)*Pi - (4*Pi^2)/3 + (24*I)*Pi*FF[(1 - x)^(-1)] + 
        (8*Pi^2*FF[(1 - x)^(-1)])/3 - (4*FF[x^(-1)])/3 - (40*FF[x])/3 + 
        ((16*I)/3)*Pi*FF[x] - 4*FF[x^2] - ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 1}, x] + (32/3 + (8*I)*Pi + ((4*I)/3)*Pi*FF[x^(-2)] - 
        (4*FF[x^(-1)])/3 - ((16*I)/3)*Pi*FF[x^(-1)] - (40*FF[x])/3 - 
        ((16*I)/3)*Pi*FF[x] - 4*FF[x^2] + ((4*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 0}, x] + (-88/3 + (8*I)*Pi + 8*FF[x^(-2)] + 
        ((4*I)/3)*Pi*FF[x^(-2)] + (68*FF[x^(-1)])/3 - 
        ((16*I)/3)*Pi*FF[x^(-1)] + (68*FF[x])/3 - ((16*I)/3)*Pi*FF[x] + 
        8*FF[x^2] + ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      (-90 + (20*I)*Pi - (16*FF[(1 - x)^(-2)])/3 + 
        (40*I)*Pi*FF[(1 - x)^(-2)] + (328*FF[(1 - x)^(-1)])/3 - 
        (40*I)*Pi*FF[(1 - x)^(-1)] - (32*FF[x])/3 + (8*FF[x^2])/3)*
       G[{0, 0, 0, 0}, x] + (32 - (64*FF[(1 - x)^(-2)])/3 - 
        (24*I)*Pi*FF[(1 - x)^(-2)] - (32*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
      (32 - (4*I)*Pi - (64*FF[(1 - x)^(-2)])/3 - (8*I)*Pi*FF[(1 - x)^(-2)] - 
        (32*FF[(1 - x)^(-1)])/3 + (8*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
      (-12 + (128*FF[(1 - x)^(-2)])/3 + (16*I)*Pi*FF[(1 - x)^(-2)] - 
        (200*FF[(1 - x)^(-1)])/3 - (32*FF[x])/3 + (8*FF[x^2])/3)*
       G[{0, 0, 1, 1}, x] + (-10 - (8*I)*Pi - (16*I)*Pi*FF[(1 - x)^(-2)] + 
        4*FF[(1 - x)^(-1)] + (16*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{0, 1, 0, 0}, x] + 
      (28 + (24*I)*Pi*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - (16*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
      (28 - 16*FF[(1 - x)^(-1)] - (16*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 1, 0}, x] + (-40 + 64*FF[(1 - x)^(-1)] + (32*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{0, 1, 1, 1}, x] + 
      (-34 - (4*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] + 
        (8*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 0, 0}, x] + (40 - (8*I)*Pi*FF[(1 - x)^(-2)] - 
        24*FF[(1 - x)^(-1)] - (16*FF[x])/3 + (4*FF[x^2])/3)*
       G[{1, 0, 0, 1}, x] + (40 - 24*FF[(1 - x)^(-1)] - (16*FF[x])/3 + 
        (4*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
      (-32 + 48*FF[(1 - x)^(-1)] + (32*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 0, 1, 1}, x] + (16 + (8*FF[x^(-2)])/3 - (32*FF[x^(-1)])/3 - 
        (32*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
      (-8 - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (16*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
      (-8 - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (16*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
      (16 + (8*FF[x^(-2)])/3 - (32*FF[x^(-1)])/3 - (32*FF[x])/3 + 
        (8*FF[x^2])/3)*G[{1, 1, 1, 1}, x] + 
      (84 + 112*FF[(1 - x)^(-2)] - 168*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 0, 0}, x] + (-40 - 40*FF[(1 - x)^(-2)] + 
        80*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 1}, x] + 
      (-40 - 40*FF[(1 - x)^(-2)] + 80*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 1, 0}, x] + (24 - 48*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 1, 1}, x] + (-4 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 0, 0}, x] + (-16 - 16*FF[(1 - x)^(-2)] + 
        32*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 1}, x] + 
      (-16 - 16*FF[(1 - x)^(-2)] + 32*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 1, 0}, x] + (32 + 64*FF[(1 - x)^(-2)] - 
        64*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 1}, x] + 
      (16 + 8*FF[(1 - x)^(-2)] - 32*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0}, x] + 
      (-24 - 24*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 0, 1}, x] + (-24 - 24*FF[(1 - x)^(-2)] + 
        48*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0}, x] + 
      (24 + 48*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 1, 1}, x] + (-12 - 16*FF[(1 - x)^(-2)] + 
        24*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 0}, x] + 
      (8 + 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 1}, x] + 
      (8 + 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 0}, x] + 
      (-8 - 16*FF[(1 - x)^(-2)] + 16*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 1, 1}, x] - (92*Zeta[3])/3 - (6*I)*Pi*Zeta[3] - 
      (68*Pi^2*Zeta[3])/3 + 4*FF[(1 - x)^(-2)]*Zeta[3] + 
      ((64*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (32*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 + (20*FF[(1 - x)^(-1)]*Zeta[3])/
       3 - ((100*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (136*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 - (44*FF[x]*Zeta[3])/3 + 
      ((32*I)/3)*Pi*FF[x]*Zeta[3] - 4*FF[x^2]*Zeta[3] - 
      ((8*I)/3)*Pi*FF[x^2]*Zeta[3] + G[{1, 0}, x]*(-113/3 + ((4*I)/3)*Pi - 
        (58*Pi^2)/3 + (4*I)*Pi*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-1)] + 
        (52*Pi^2*FF[(1 - x)^(-1)])/3 + ((4*I)/3)*Pi*FF[x^(-1)] + 
        (142*FF[x])/3 + ((4*I)/3)*Pi*FF[x] + (5*FF[x^2])/3 + 8*Zeta[3] + 
        8*FF[(1 - x)^(-2)]*Zeta[3] - 16*FF[(1 - x)^(-1)]*Zeta[3]) + 
      G[{0, 1}, x]*(-113/3 - ((76*I)/3)*Pi - 10*Pi^2 + 
        ((8*I)/3)*Pi^3*FF[(1 - x)^(-2)] - ((32*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (68*Pi^2*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[x^(-2)] - 
        (16*I)*Pi*FF[x^(-1)] + (142*FF[x])/3 - ((4*I)/3)*Pi*FF[x] + 
        (5*FF[x^2])/3 - 8*Zeta[3] - 24*FF[(1 - x)^(-2)]*Zeta[3] + 
        16*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 0}, x]*(22/3 + ((98*I)/3)*Pi - 
        9*Pi^2 + (2*I)*Pi^3 + (40*FF[(1 - x)^(-2)])/3 - 
        (6*I)*Pi*FF[(1 - x)^(-2)] + 16*Pi^2*FF[(1 - x)^(-2)] + 
        (4*I)*Pi^3*FF[(1 - x)^(-2)] - (64*FF[(1 - x)^(-1)])/3 - 
        ((146*I)/3)*Pi*FF[(1 - x)^(-1)] - (14*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (4*I)*Pi^3*FF[(1 - x)^(-1)] - (154*FF[x])/3 - ((4*I)/3)*Pi*FF[x] - 
        (5*FF[x^2])/3 - 40*Zeta[3] - 24*FF[(1 - x)^(-2)]*Zeta[3] + 
        80*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0}, x]*(-23 - ((127*I)/3)*Pi + 
        10*Pi^2 - I*Pi^3 + (2*Pi^4)/5 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        4*Pi^2*FF[(1 - x)^(-2)] - (4*Pi^4*FF[(1 - x)^(-2)])/45 + 
        (52*FF[(1 - x)^(-1)])/3 - ((40*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        16*Pi^2*FF[(1 - x)^(-1)] + ((10*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 
        (4*Pi^4*FF[(1 - x)^(-1)])/5 + (17*FF[x])/3 + 6*Pi^2*FF[x] - 
        ((8*I)/9)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] + ((2*I)/9)*Pi^3*FF[x^2] + 
        54*Zeta[3] + (16*I)*Pi*Zeta[3] - (64*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (32*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - (68*FF[(1 - x)^(-1)]*Zeta[3])/
         3 - (32*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (16*FF[x]*Zeta[3])/3 - 
        (4*FF[x^2]*Zeta[3])/3) + G[{1}, x]*(98/3 + ((113*I)/3)*Pi + 
        (26*Pi^2)/3 - (17*Pi^4)/45 - (2*Pi^4*FF[(1 - x)^(-2)])/15 + 
        ((8*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (34*Pi^4*FF[(1 - x)^(-1)])/45 - 
        ((5*I)/3)*Pi*FF[x^(-2)] + 2*Pi^2*FF[x^(-2)] - 
        ((2*I)/9)*Pi^3*FF[x^(-2)] - (17*FF[x^(-1)])/3 - 
        ((142*I)/3)*Pi*FF[x^(-1)] + 4*Pi^2*FF[x^(-1)] + 
        ((8*I)/9)*Pi^3*FF[x^(-1)] - (17*FF[x])/3 + 6*Pi^2*FF[x] + 
        ((8*I)/9)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] - ((2*I)/9)*Pi^3*FF[x^2] + 
        8*Zeta[3] - (8*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
        24*FF[(1 - x)^(-1)]*Zeta[3] - (16*FF[x]*Zeta[3])/3 + 
        (4*FF[x^2]*Zeta[3])/3) - 44*Zeta[5] - 56*FF[(1 - x)^(-2)]*Zeta[5] + 
      88*FF[(1 - x)^(-1)]*Zeta[5])) + 
  ep^2*(COLOR[Nf*NfV2]*(((148*I)/27)*Pi + (37*Pi^2)/27 + ((5*I)/9)*Pi^3 - 
      (2*Pi^4)/9 + ((31*I)/270)*Pi^5 + (11*Pi^4*FF[(1 - x)^(-2)])/27 + 
      ((31*I)/135)*Pi^5*FF[(1 - x)^(-2)] - (236*Pi^2*FF[(1 - x)^(-1)])/27 - 
      ((221*I)/54)*Pi^3*FF[(1 - x)^(-1)] + (35*Pi^4*FF[(1 - x)^(-1)])/54 - 
      ((31*I)/135)*Pi^5*FF[(1 - x)^(-1)] + (16*Pi^2*FF[x^(-1)])/27 + 
      ((13*I)/54)*Pi^3*FF[x^(-1)] + ((23*I)/27)*Pi^3*FF[x] - 
      (7*Pi^4*FF[x])/27 - ((5*I)/27)*Pi^3*FF[x^2] + (7*Pi^4*FF[x^2])/108 + 
      (((4*I)/3)*Pi + (5*Pi^2)/18 + (2*Pi^2*FF[x^(-2)])/9 - 
        (8*Pi^2*FF[x^(-1)])/9 - ((46*I)/27)*Pi*FF[x] + (14*Pi^2*FF[x])/27 + 
        ((10*I)/27)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/54)*G[{0, 1}, x] + 
      (((4*I)/3)*Pi - (19*Pi^2)/18 - ((13*I)/18)*Pi^3 - 
        (22*Pi^2*FF[(1 - x)^(-2)])/9 - ((13*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
        (22*Pi^2*FF[(1 - x)^(-1)])/9 + ((13*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
        ((46*I)/27)*Pi*FF[x] + (14*Pi^2*FF[x])/27 + ((10*I)/27)*Pi*FF[x^2] - 
        (7*Pi^2*FF[x^2])/54)*G[{1, 0}, x] + 
      (((-28*I)/9)*Pi + Pi^2/9 - ((10*I)/27)*Pi*FF[x^(-2)] - 
        (5*Pi^2*FF[x^(-2)])/54 + ((52*I)/27)*Pi*FF[x^(-1)] + 
        (10*Pi^2*FF[x^(-1)])/27 + ((52*I)/27)*Pi*FF[x] - (14*Pi^2*FF[x])/27 - 
        ((10*I)/27)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/54)*G[{1, 1}, x] + 
      (((-2*I)/3)*Pi + Pi^2/9 - ((44*I)/9)*Pi*FF[(1 - x)^(-2)] + 
        (2*Pi^2*FF[(1 - x)^(-2)])/9 + ((56*I)/9)*Pi*FF[(1 - x)^(-1)] - 
        (2*Pi^2*FF[(1 - x)^(-1)])/9 - ((16*I)/9)*Pi*FF[x] + 
        ((4*I)/9)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
      (((-2*I)/3)*Pi + ((8*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*
       G[{0, 0, 1}, x] + (((-2*I)/3)*Pi + (2*Pi^2)/3 + 
        (4*Pi^2*FF[(1 - x)^(-2)])/3 - (4*Pi^2*FF[(1 - x)^(-1)])/3 + 
        ((8*I)/9)*Pi*FF[x] - ((2*I)/9)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
      (((-2*I)/3)*Pi - ((2*I)/9)*Pi*FF[x^(-2)] + ((8*I)/9)*Pi*FF[x^(-1)])*
       G[{0, 1, 1}, x] + (((2*I)/3)*Pi + (5*Pi^2)/18 + 
        ((22*I)/9)*Pi*FF[(1 - x)^(-2)] + (5*Pi^2*FF[(1 - x)^(-2)])/9 - 
        ((22*I)/9)*Pi*FF[(1 - x)^(-1)] - (5*Pi^2*FF[(1 - x)^(-1)])/9)*
       G[{1, 0, 0}, x] + (((-2*I)/3)*Pi + ((8*I)/9)*Pi*FF[x] - 
        ((2*I)/9)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
      (((-2*I)/3)*Pi - (2*Pi^2)/3 - (4*Pi^2*FF[(1 - x)^(-2)])/3 + 
        (4*Pi^2*FF[(1 - x)^(-1)])/3 + ((8*I)/9)*Pi*FF[x] - 
        ((2*I)/9)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
      (((8*I)/3)*Pi + ((4*I)/9)*Pi*FF[x^(-2)] - ((16*I)/9)*Pi*FF[x^(-1)] - 
        ((16*I)/9)*Pi*FF[x] + ((4*I)/9)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
      ((2*I)*Pi + (4*I)*Pi*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 0}, x] + (((-2*I)/3)*Pi - ((4*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0}, x] + 
      (((-4*I)/3)*Pi - ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        ((8*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0}, x] + 
      (((2*I)/3)*Pi + ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0}, x] - (2*Zeta[3])/9 + 
      ((2*I)/9)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/18 + 
      ((22*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (7*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((26*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] + (7*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
      ((8*I)/9)*Pi*FF[x]*Zeta[3] - ((2*I)/9)*Pi*FF[x^2]*Zeta[3] + 
      G[{0, 0}, x]*(((22*I)/9)*Pi + (5*Pi^2)/18 + (I/2)*Pi^3 + 
        ((134*I)/27)*Pi*FF[(1 - x)^(-2)] + (55*Pi^2*FF[(1 - x)^(-2)])/54 + 
        I*Pi^3*FF[(1 - x)^(-2)] - ((236*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (13*Pi^2*FF[(1 - x)^(-1)])/54 - I*Pi^3*FF[(1 - x)^(-1)] + 
        ((40*I)/27)*Pi*FF[x] - (14*Pi^2*FF[x])/27 - ((10*I)/27)*Pi*FF[x^2] + 
        (7*Pi^2*FF[x^2])/54 - (2*Zeta[3])/9 - (4*FF[(1 - x)^(-2)]*Zeta[3])/
         9 + (4*FF[(1 - x)^(-1)]*Zeta[3])/9) + 
      G[{1}, x]*(((32*I)/27)*Pi + (29*Pi^2)/27 + ((19*I)/18)*Pi^3 + Pi^4/9 + 
        (2*Pi^4*FF[(1 - x)^(-2)])/9 - (2*Pi^4*FF[(1 - x)^(-1)])/9 + 
        (10*Pi^2*FF[x^(-2)])/27 + ((13*I)/54)*Pi^3*FF[x^(-2)] - 
        ((16*I)/27)*Pi*FF[x^(-1)] - (85*Pi^2*FF[x^(-1)])/54 - 
        ((26*I)/27)*Pi^3*FF[x^(-1)] - ((16*I)/27)*Pi*FF[x] + 
        (7*Pi^2*FF[x])/54 - ((4*I)/9)*Pi^3*FF[x] + (I/9)*Pi^3*FF[x^2] + 
        ((2*I)/3)*Pi*Zeta[3] + ((4*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
        ((4*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + 
      G[{0}, x]*(((-164*I)/27)*Pi + (5*Pi^2)/54 - (I/6)*Pi^3 + (5*Pi^4)/12 - 
        (134*Pi^2*FF[(1 - x)^(-2)])/27 - ((143*I)/54)*Pi^3*FF[(1 - x)^(-2)] + 
        (5*Pi^4*FF[(1 - x)^(-2)])/6 + ((236*I)/27)*Pi*FF[(1 - x)^(-1)] + 
        (149*Pi^2*FF[(1 - x)^(-1)])/54 + ((119*I)/54)*Pi^3*FF[(1 - x)^(-1)] - 
        (5*Pi^4*FF[(1 - x)^(-1)])/6 + ((16*I)/27)*Pi*FF[x] - 
        (7*Pi^2*FF[x])/54 - ((4*I)/9)*Pi^3*FF[x] + (I/9)*Pi^3*FF[x^2] + 
        (2*Zeta[3])/9 - ((8*I)/9)*Pi*Zeta[3] - ((16*I)/9)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (4*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((16*I)/9)*Pi*
         FF[(1 - x)^(-1)]*Zeta[3])) + COLOR[CF*NfV2]*
     (-34 + ((149*I)/18)*Pi + (1237*Pi^2)/12 - ((10*I)/27)*Pi^3 + 
      (11*Pi^4)/90 - ((9*I)/20)*Pi^5 + Pi^6/189 - ((20*I)/9)*Pi^3*
       FF[(1 - x)^(-2)] + (158*Pi^4*FF[(1 - x)^(-2)])/135 - 
      ((16*I)/135)*Pi^5*FF[(1 - x)^(-2)] + (1712*Pi^6*FF[(1 - x)^(-2)])/
       2835 + ((398*I)/9)*Pi*FF[(1 - x)^(-1)] - (52*Pi^2*FF[(1 - x)^(-1)])/
       3 - ((20*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (22*Pi^4*FF[(1 - x)^(-1)])/27 - 
      ((35*I)/54)*Pi^5*FF[(1 - x)^(-1)] - (2*Pi^6*FF[(1 - x)^(-1)])/189 - 
      ((149*I)/18)*Pi*FF[x^(-1)] + (17*Pi^2*FF[x^(-1)])/3 + 
      ((50*I)/27)*Pi^3*FF[x^(-1)] + (Pi^4*FF[x^(-1)])/9 - 
      (2105*Pi^2*FF[x])/18 - ((7*I)/27)*Pi^3*FF[x] - (124*Pi^4*FF[x])/135 + 
      ((94*I)/135)*Pi^5*FF[x] + (43*Pi^2*FF[x^2])/36 + 
      (131*Pi^4*FF[x^2])/270 - ((47*I)/270)*Pi^5*FF[x^2] + 
      (-2990/9 + (40*I)*Pi + 12*Pi^2 + (19*FF[x^(-2)])/3 - 
        ((34*I)/9)*Pi*FF[x^(-2)] - (14*Pi^2*FF[x^(-2)])/9 + 
        (1918*FF[x^(-1)])/9 - ((416*I)/9)*Pi*FF[x^(-1)] + 
        (56*Pi^2*FF[x^(-1)])/9 + (1918*FF[x])/9 - ((20*I)/9)*Pi*FF[x] + 
        (56*Pi^2*FF[x])/9 + (19*FF[x^2])/3 - ((34*I)/9)*Pi*FF[x^2] - 
        (14*Pi^2*FF[x^2])/9)*G[{1, 1, 1}, x] + 
      (-1142/3 + (62*I)*Pi - 44*Pi^2 - (86*FF[(1 - x)^(-2)])/9 + 
        ((400*I)/3)*Pi*FF[(1 - x)^(-2)] - 44*Pi^2*FF[(1 - x)^(-2)] + 
        (2990*FF[(1 - x)^(-1)])/9 - ((592*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        88*Pi^2*FF[(1 - x)^(-1)] - (640*FF[x])/9 + ((80*I)/3)*Pi*FF[x] - 
        (212*FF[x^2])/9 - ((20*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (110 - (4*I)*Pi - (152*Pi^2)/3 - (290*FF[(1 - x)^(-2)])/9 + 
        (64*I)*Pi*FF[(1 - x)^(-2)] - (76*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (88*FF[(1 - x)^(-1)])/9 - (168*I)*Pi*FF[(1 - x)^(-1)] + 
        (304*Pi^2*FF[(1 - x)^(-1)])/3 + (344*FF[x])/9 - (16*I)*Pi*FF[x] + 
        (34*FF[x^2])/9 + (4*I)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (110 + (26*I)*Pi - 56*Pi^2 - (290*FF[(1 - x)^(-2)])/9 - 
        ((80*I)/3)*Pi*FF[(1 - x)^(-2)] - 60*Pi^2*FF[(1 - x)^(-2)] - 
        (88*FF[(1 - x)^(-1)])/9 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        112*Pi^2*FF[(1 - x)^(-1)] + (344*FF[x])/9 - ((80*I)/3)*Pi*FF[x] + 
        (34*FF[x^2])/9 + ((20*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (-116 + (4*I)*Pi - 28*Pi^2 + (580*FF[(1 - x)^(-2)])/9 - 
        ((128*I)/3)*Pi*FF[(1 - x)^(-2)] - (140*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (796*FF[(1 - x)^(-1)])/9 + ((368*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        56*Pi^2*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] - 40*FF[x^(-1)] - 
        (184*FF[x])/9 + (16*I)*Pi*FF[x] + (4*FF[x^2])/9 - (4*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 1}, x] + (-14 - (2*I)*Pi - (58*Pi^2)/3 - 
        6*FF[(1 - x)^(-2)] - ((160*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        20*Pi^2*FF[(1 - x)^(-2)] + 14*FF[(1 - x)^(-1)] + 
        ((196*I)/3)*Pi*FF[(1 - x)^(-1)] + (116*Pi^2*FF[(1 - x)^(-1)])/3 - 
        8*FF[x^(-1)] + (4*FF[x])/9 - (32*I)*Pi*FF[x] - (4*FF[x^2])/9 + 
        (8*I)*Pi*FF[x^2])*G[{0, 1, 0, 0}, x] + 
      (238/3 + (8*I)*Pi - (68*Pi^2)/3 - (64*I)*Pi*FF[(1 - x)^(-2)] - 
        52*Pi^2*FF[(1 - x)^(-2)] - (64*FF[(1 - x)^(-1)])/3 + 
        (168*I)*Pi*FF[(1 - x)^(-1)] + (136*Pi^2*FF[(1 - x)^(-1)])/3 + 
        4*FF[x^(-1)] + (172*FF[x])/9 + ((32*I)/3)*Pi*FF[x] + 
        (110*FF[x^2])/9 - ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (238/3 - (34*I)*Pi - (80*Pi^2)/3 - 24*Pi^2*FF[(1 - x)^(-2)] - 
        (64*FF[(1 - x)^(-1)])/3 + (28*I)*Pi*FF[(1 - x)^(-1)] + 
        (160*Pi^2*FF[(1 - x)^(-1)])/3 + ((4*I)/3)*Pi*FF[x^(-2)] + 
        4*FF[x^(-1)] - ((16*I)/3)*Pi*FF[x^(-1)] + (172*FF[x])/9 + 
        (32*I)*Pi*FF[x] + (110*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*
       G[{0, 1, 1, 0}, x] + (-248/3 - (4*I)*Pi - (32*Pi^2)/3 + 
        (256*FF[(1 - x)^(-1)])/3 - (32*I)*Pi*FF[(1 - x)^(-1)] + 
        (64*Pi^2*FF[(1 - x)^(-1)])/3 + 16*FF[x^(-2)] + 
        ((4*I)/3)*Pi*FF[x^(-2)] + (200*FF[x^(-1)])/3 - 
        ((16*I)/3)*Pi*FF[x^(-1)] - (164*FF[x])/9 - ((32*I)/3)*Pi*FF[x] - 
        (76*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (-250/3 - (22*I)*Pi + (34*Pi^2)/3 - 14*FF[(1 - x)^(-2)] - 
        ((80*I)/3)*Pi*FF[(1 - x)^(-2)] + (28*Pi^2*FF[(1 - x)^(-2)])/3 - 
        (154*FF[(1 - x)^(-1)])/3 + ((200*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (68*Pi^2*FF[(1 - x)^(-1)])/3 - (32*FF[x^(-1)])/3 - (296*FF[x])/9 - 
        ((32*I)/3)*Pi*FF[x] - (76*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 0, 0}, x] + (368/3 + (20*I)*Pi + 12*Pi^2 + 
        ((64*I)/3)*Pi*FF[(1 - x)^(-2)] + (64*Pi^2*FF[(1 - x)^(-2)])/3 - 
        24*FF[(1 - x)^(-1)] + ((128*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        24*Pi^2*FF[(1 - x)^(-1)] + (8*FF[x^(-1)])/3 + (148*FF[x])/9 + 
        (32*I)*Pi*FF[x] + (110*FF[x^2])/9 - (8*I)*Pi*FF[x^2])*
       G[{1, 0, 0, 1}, x] + (368/3 - (30*I)*Pi + (40*Pi^2)/3 + 
        16*Pi^2*FF[(1 - x)^(-2)] - 24*FF[(1 - x)^(-1)] + 
        (20*I)*Pi*FF[(1 - x)^(-1)] - (80*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (4*I)*Pi*FF[x^(-2)] + (8*FF[x^(-1)])/3 + (16*I)*Pi*FF[x^(-1)] + 
        (148*FF[x])/9 + ((32*I)/3)*Pi*FF[x] + (110*FF[x^2])/9 - 
        ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (-64 + (8*I)*Pi + 4*Pi^2 + 48*FF[(1 - x)^(-1)] - 
        (48*I)*Pi*FF[(1 - x)^(-1)] - 8*Pi^2*FF[(1 - x)^(-1)] + 8*FF[x^(-2)] + 
        ((8*I)/3)*Pi*FF[x^(-2)] + 36*FF[x^(-1)] - ((32*I)/3)*Pi*FF[x^(-1)] + 
        (112*FF[x])/9 - (32*I)*Pi*FF[x] - (4*FF[x^2])/9 + (8*I)*Pi*FF[x^2])*
       G[{1, 0, 1, 1}, x] + (48 - (10*I)*Pi - (4*Pi^2)/3 + 
        4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)] - 
        (20*I)*Pi*FF[(1 - x)^(-1)] + (8*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (68*FF[x^(-2)])/9 - ((8*I)/3)*Pi*FF[x^(-2)] + (32*FF[x^(-1)])/9 + 
        ((32*I)/3)*Pi*FF[x^(-1)] - (148*FF[x])/9 + (16*I)*Pi*FF[x] + 
        (4*FF[x^2])/9 - (4*I)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
      (-40 - (8*I)*Pi - (4*Pi^2)/3 - (64*I)*Pi*FF[(1 - x)^(-1)] + 
        (8*Pi^2*FF[(1 - x)^(-1)])/3 + (34*FF[x^(-2)])/9 + 
        ((4*I)/3)*Pi*FF[x^(-2)] + (20*FF[x^(-1)])/9 - 
        ((16*I)/3)*Pi*FF[x^(-1)] + (416*FF[x])/9 - ((80*I)/3)*Pi*FF[x] + 
        (34*FF[x^2])/9 + ((20*I)/3)*Pi*FF[x^2])*G[{1, 1, 0, 1}, x] + 
      (-40 + (24*I)*Pi + (34*FF[x^(-2)])/9 + (4*I)*Pi*FF[x^(-2)] + 
        (20*FF[x^(-1)])/9 - (16*I)*Pi*FF[x^(-1)] + (416*FF[x])/9 - 
        (16*I)*Pi*FF[x] + (34*FF[x^2])/9 + (4*I)*Pi*FF[x^2])*
       G[{1, 1, 1, 0}, x] + (416/3 - (40*I)*Pi - (212*FF[x^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[x^(-2)] - (844*FF[x^(-1)])/9 + 
        ((80*I)/3)*Pi*FF[x^(-1)] - (844*FF[x])/9 + ((80*I)/3)*Pi*FF[x] - 
        (212*FF[x^2])/9 - ((20*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 1}, x] + 
      (306 - (68*I)*Pi + (112*FF[(1 - x)^(-2)])/3 - 
        (136*I)*Pi*FF[(1 - x)^(-2)] - (1216*FF[(1 - x)^(-1)])/3 + 
        (136*I)*Pi*FF[(1 - x)^(-1)] + (224*FF[x])/3 - (56*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + (-64 + (320*FF[(1 - x)^(-2)])/3 - 
        (56*I)*Pi*FF[(1 - x)^(-2)] - (32*FF[(1 - x)^(-1)])/3 - (80*FF[x])/3 + 
        (20*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
      (-64 + (20*I)*Pi + (320*FF[(1 - x)^(-2)])/3 + 
        (40*I)*Pi*FF[(1 - x)^(-2)] - (32*FF[(1 - x)^(-1)])/3 - 
        (40*I)*Pi*FF[(1 - x)^(-1)] - (80*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + (-4 + (48*I)*Pi*FF[(1 - x)^(-2)] - 
        136*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 1}, x] + 
      (42 + (36*I)*Pi - (80*FF[(1 - x)^(-2)])/3 + 
        (72*I)*Pi*FF[(1 - x)^(-2)] - (16*FF[(1 - x)^(-1)])/3 - 
        (72*I)*Pi*FF[(1 - x)^(-1)] - 48*FF[x] + 12*FF[x^2])*
       G[{0, 0, 1, 0, 0}, x] + (-80 + (128*FF[(1 - x)^(-2)])/3 + 
        (56*I)*Pi*FF[(1 - x)^(-2)] + (64*FF[(1 - x)^(-1)])/3 + (32*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
      (-80 - (16*I)*Pi + (128*FF[(1 - x)^(-2)])/3 - 
        (32*I)*Pi*FF[(1 - x)^(-2)] + (64*FF[(1 - x)^(-1)])/3 + 
        (32*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 0, 1, 1, 0}, x] + (108 - (512*FF[(1 - x)^(-2)])/3 - 
        (32*I)*Pi*FF[(1 - x)^(-2)] + (704*FF[(1 - x)^(-1)])/3 + 
        (80*FF[x])/3 - (20*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
      (118 + (24*I)*Pi - (352*FF[(1 - x)^(-2)])/3 + 
        (48*I)*Pi*FF[(1 - x)^(-2)] + (100*FF[(1 - x)^(-1)])/3 - 
        (48*I)*Pi*FF[(1 - x)^(-1)] - (176*FF[x])/3 + (44*FF[x^2])/3)*
       G[{0, 1, 0, 0, 0}, x] + (-100 + 64*FF[(1 - x)^(-2)] + 
        (80*I)*Pi*FF[(1 - x)^(-2)] + 24*FF[(1 - x)^(-1)] + (16*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
      (-100 + (4*I)*Pi + 64*FF[(1 - x)^(-2)] + (8*I)*Pi*FF[(1 - x)^(-2)] + 
        24*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/3 - 
        (4*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
      (52 - 128*FF[(1 - x)^(-2)] - (48*I)*Pi*FF[(1 - x)^(-2)] + 
        176*FF[(1 - x)^(-1)] + 16*FF[x] - 4*FF[x^2])*G[{0, 1, 0, 1, 1}, x] + 
      (-30 - (8*I)*Pi - (16*I)*Pi*FF[(1 - x)^(-2)] + 28*FF[(1 - x)^(-1)] + 
        (16*I)*Pi*FF[(1 - x)^(-1)] + (8*FF[x^(-2)])/3 - (32*FF[x^(-1)])/3 + 
        32*FF[x] - 8*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
      (-60 - (64*I)*Pi*FF[(1 - x)^(-2)] + 32*FF[(1 - x)^(-1)] - 
        (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (32*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 1, 0, 1}, x] + (-60 + 32*FF[(1 - x)^(-1)] - 
        (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 + (32*FF[x])/3 - (8*FF[x^2])/3)*
       G[{0, 1, 1, 1, 0}, x] + (136 - 192*FF[(1 - x)^(-1)] + 
        (8*FF[x^(-2)])/3 - (32*FF[x^(-1)])/3 - (128*FF[x])/3 + 
        (32*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      (138 + (20*I)*Pi - (16*FF[(1 - x)^(-2)])/3 + 
        (40*I)*Pi*FF[(1 - x)^(-2)] - (32*FF[(1 - x)^(-1)])/3 - 
        (40*I)*Pi*FF[(1 - x)^(-1)] - (128*FF[x])/3 + (32*FF[x^2])/3)*
       G[{1, 0, 0, 0, 0}, x] + (-92 - (64*FF[(1 - x)^(-2)])/3 - 
        (24*I)*Pi*FF[(1 - x)^(-2)] + (208*FF[(1 - x)^(-1)])/3 + 
        (32*FF[x])/3 - (8*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
      (-92 - (4*I)*Pi - (64*FF[(1 - x)^(-2)])/3 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
        (208*FF[(1 - x)^(-1)])/3 + (8*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3 - 
        (8*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
      (32 + (128*FF[(1 - x)^(-2)])/3 + (16*I)*Pi*FF[(1 - x)^(-2)] + 
        (64*FF[(1 - x)^(-1)])/3 + 32*FF[x] - 8*FF[x^2])*
       G[{1, 0, 0, 1, 1}, x] + (-46 - (8*I)*Pi - (16*I)*Pi*FF[(1 - x)^(-2)] + 
        20*FF[(1 - x)^(-1)] + (16*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] + 
        32*FF[x^(-1)] + 16*FF[x] - 4*FF[x^2])*G[{1, 0, 1, 0, 0}, x] + 
      (-64 + (24*I)*Pi*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + 
        4*FF[x^(-2)] - 16*FF[x^(-1)] + (16*FF[x])/3 - (4*FF[x^2])/3)*
       G[{1, 0, 1, 0, 1}, x] + (-64 + 48*FF[(1 - x)^(-1)] + 4*FF[x^(-2)] - 
        16*FF[x^(-1)] + (16*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
      (136 - 192*FF[(1 - x)^(-1)] - (4*FF[x^(-2)])/3 + (16*FF[x^(-1)])/3 - 
        (176*FF[x])/3 + (44*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (54 - (4*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] - 84*FF[(1 - x)^(-1)] + 
        (8*I)*Pi*FF[(1 - x)^(-1)] - (32*FF[x^(-2)])/3 + (128*FF[x^(-1)])/3 + 
        (80*FF[x])/3 - (20*FF[x^2])/3)*G[{1, 1, 0, 0, 0}, x] + 
      (-96 - (8*I)*Pi*FF[(1 - x)^(-2)] + 64*FF[(1 - x)^(-1)] + 
        (8*FF[x^(-2)])/3 - (32*FF[x^(-1)])/3 + (32*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 1, 0, 0, 1}, x] + (-96 + 64*FF[(1 - x)^(-1)] + 
        (8*FF[x^(-2)])/3 - (32*FF[x^(-1)])/3 + (32*FF[x])/3 - (8*FF[x^2])/3)*
       G[{1, 1, 0, 1, 0}, x] + (104 - 128*FF[(1 - x)^(-1)] + 
        (4*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 - 48*FF[x] + 12*FF[x^2])*
       G[{1, 1, 0, 1, 1}, x] + (40 + (20*FF[x^(-2)])/3 - (80*FF[x^(-1)])/3 - 
        (80*FF[x])/3 + (20*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      (40 + (20*FF[x^(-2)])/3 - (80*FF[x^(-1)])/3 - (80*FF[x])/3 + 
        (20*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      (-112 - (56*FF[x^(-2)])/3 + (224*FF[x^(-1)])/3 + (224*FF[x])/3 - 
        (56*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
      (-372 - 496*FF[(1 - x)^(-2)] + 744*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 0, 0, 0}, x] + (136 + 136*FF[(1 - x)^(-2)] - 
        272*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 0, 1}, x] + 
      (136 + 136*FF[(1 - x)^(-2)] - 272*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 0, 1, 0}, x] + (-56 - 112*FF[(1 - x)^(-2)] + 
        112*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 1, 1}, x] + 
      (20 + 40*FF[(1 - x)^(-2)] - 40*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 1, 0, 0}, x] + (80 + 80*FF[(1 - x)^(-2)] - 
        160*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0, 1}, x] + 
      (80 + 80*FF[(1 - x)^(-2)] - 160*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 1, 1, 0}, x] + (-128 - 32*FF[(1 - x)^(-2)] + 
        256*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 1, 1}, x] + 
      (-68 - 24*FF[(1 - x)^(-2)] + 136*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 0, 0, 0}, x] + (112 + 112*FF[(1 - x)^(-2)] - 
        224*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 0, 1}, x] + 
      (112 + 112*FF[(1 - x)^(-2)] - 224*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 0, 1, 0}, x] + (-80 - 24*FF[(1 - x)^(-2)] + 
        160*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 1, 1}, x] + 
      (-16 - 32*FF[(1 - x)^(-2)] + 32*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 1, 0, 0}, x] + (32 + 32*FF[(1 - x)^(-2)] - 
        64*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0, 1}, x] + 
      (32 + 32*FF[(1 - x)^(-2)] - 64*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 1, 1, 0}, x] + (-96 - 192*FF[(1 - x)^(-2)] + 
        192*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 1, 1}, x] + 
      (-48 - 8*FF[(1 - x)^(-2)] + 96*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 0, 0, 0}, x] + (40 + 40*FF[(1 - x)^(-2)] - 
        80*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0, 1}, x] + 
      (40 + 40*FF[(1 - x)^(-2)] - 80*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 0, 1, 0}, x] + (8 + 88*FF[(1 - x)^(-2)] - 
        16*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 1, 1}, x] + 
      (4 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 0}, 
        x] + (48 + 48*FF[(1 - x)^(-2)] - 96*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 1, 0, 1}, x] + (48 + 48*FF[(1 - x)^(-2)] - 
        96*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 1, 0}, x] + 
      (-96 - 192*FF[(1 - x)^(-2)] + 192*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 1, 1, 1}, x] + (-72 - 80*FF[(1 - x)^(-2)] + 
        144*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 0, 0}, x] + 
      (64 + 64*FF[(1 - x)^(-2)] - 128*FF[(1 - x)^(-1)])*
       G[{0, 1, 1, 0, 0, 1}, x] + (64 + 64*FF[(1 - x)^(-2)] - 
        128*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 1, 0}, x] + 
      (-64 - 128*FF[(1 - x)^(-2)] + 128*FF[(1 - x)^(-1)])*
       G[{0, 1, 1, 0, 1, 1}, x] + (84 + 112*FF[(1 - x)^(-2)] - 
        168*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 0, 0}, x] + 
      (-40 - 40*FF[(1 - x)^(-2)] + 80*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 0, 0, 1}, x] + (-40 - 40*FF[(1 - x)^(-2)] + 
        80*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 1, 0}, x] + 
      (24 - 48*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 1, 1}, x] + 
      (-4 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 0, 0}, 
        x] + (-16 - 16*FF[(1 - x)^(-2)] + 32*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 1, 0, 1}, x] + (-16 - 16*FF[(1 - x)^(-2)] + 
        32*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 1, 0}, x] + 
      (32 + 64*FF[(1 - x)^(-2)] - 64*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 1, 1, 1}, x] + (16 + 8*FF[(1 - x)^(-2)] - 
        32*FF[(1 - x)^(-1)])*G[{1, 0, 1, 0, 0, 0}, x] + 
      (-24 - 24*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)])*
       G[{1, 0, 1, 0, 0, 1}, x] + (-24 - 24*FF[(1 - x)^(-2)] + 
        48*FF[(1 - x)^(-1)])*G[{1, 0, 1, 0, 1, 0}, x] + 
      (24 + 48*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*
       G[{1, 0, 1, 0, 1, 1}, x] + (-12 - 16*FF[(1 - x)^(-2)] + 
        24*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0, 0, 0}, x] + 
      (8 + 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0, 0, 1}, 
        x] + (8 + 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*
       G[{1, 1, 0, 0, 1, 0}, x] + (-8 - 16*FF[(1 - x)^(-2)] + 
        16*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0, 1, 1}, x] + (68*Zeta[3])/9 - 
      ((164*I)/3)*Pi*Zeta[3] - 37*Pi^2*Zeta[3] - ((2*I)/3)*Pi^3*Zeta[3] + 
      (40*FF[(1 - x)^(-2)]*Zeta[3])/3 + ((308*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (176*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      ((64*I)/3)*Pi^3*FF[(1 - x)^(-2)]*Zeta[3] - 
      (98*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((166*I)/9)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] + (698*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
      ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)]*Zeta[3] - (4*I)*Pi*FF[x^(-1)]*Zeta[3] - 
      (1294*FF[x]*Zeta[3])/9 - ((20*I)/9)*Pi*FF[x]*Zeta[3] + 
      (8*Pi^2*FF[x]*Zeta[3])/9 - (8*FF[x^2]*Zeta[3])/3 + 
      ((68*I)/9)*Pi*FF[x^2]*Zeta[3] - (2*Pi^2*FF[x^2]*Zeta[3])/9 - 
      52*Zeta[3]^2 - 68*FF[(1 - x)^(-2)]*Zeta[3]^2 + 
      104*FF[(1 - x)^(-1)]*Zeta[3]^2 + G[{0, 0, 0}, x]*
       (1946/9 - (104*I)*Pi + 18*Pi^2 - ((16*I)/3)*Pi^3 - 
        (140*FF[(1 - x)^(-2)])/3 - ((628*I)/9)*Pi*FF[(1 - x)^(-2)] - 
        (440*Pi^2*FF[(1 - x)^(-2)])/9 - ((32*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (1376*FF[(1 - x)^(-1)])/9 + ((1978*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (134*Pi^2*FF[(1 - x)^(-1)])/9 + ((32*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
        (1946*FF[x])/9 + ((16*I)/9)*Pi*FF[x] + (56*Pi^2*FF[x])/9 + 
        (19*FF[x^2])/3 - ((34*I)/9)*Pi*FF[x^2] - (14*Pi^2*FF[x^2])/9 + 
        200*Zeta[3] + 160*FF[(1 - x)^(-2)]*Zeta[3] - 400*FF[(1 - x)^(-1)]*
         Zeta[3]) + G[{0, 1, 1}, x]*(983/9 + ((118*I)/3)*Pi + (82*Pi^2)/3 - 
        (8*I)*Pi^3*FF[(1 - x)^(-2)] - (44*FF[(1 - x)^(-1)])/9 + 
        ((64*I)/3)*Pi*FF[(1 - x)^(-1)] - (152*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (8*FF[x^(-2)])/3 + (8*I)*Pi*FF[x^(-2)] - (436*FF[x^(-1)])/3 + 
        ((116*I)/3)*Pi*FF[x^(-1)] + (170*FF[x])/9 + ((32*I)/9)*Pi*FF[x] - 
        (56*Pi^2*FF[x])/9 - FF[x^2]/3 + ((34*I)/9)*Pi*FF[x^2] + 
        (14*Pi^2*FF[x^2])/9 + 40*Zeta[3] + 64*FF[(1 - x)^(-2)]*Zeta[3] - 
        80*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 0, 1}, x]*
       (-793/9 - ((274*I)/3)*Pi + (136*Pi^2)/3 + ((8*I)/3)*Pi^3 + 
        ((290*I)/9)*Pi*FF[(1 - x)^(-2)] - (512*Pi^2*FF[(1 - x)^(-2)])/9 + 
        ((44*I)/3)*Pi^3*FF[(1 - x)^(-2)] + (22*FF[(1 - x)^(-1)])/9 - 
        ((692*I)/9)*Pi*FF[(1 - x)^(-1)] + (560*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((16*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] - 
        (40*I)*Pi*FF[x^(-1)] - (1036*FF[x])/9 - ((32*I)/9)*Pi*FF[x] + 
        (32*Pi^2*FF[x])/9 - 3*FF[x^2] - ((34*I)/9)*Pi*FF[x^2] - 
        (8*Pi^2*FF[x^2])/9 + 24*Zeta[3] - 8*FF[(1 - x)^(-2)]*Zeta[3] - 
        48*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 1, 0}, x]*
       (-793/9 - (20*I)*Pi + (187*Pi^2)/3 + (2*I)*Pi^3 - 
        (6*I)*Pi*FF[(1 - x)^(-2)] - (32*Pi^2*FF[(1 - x)^(-2)])/3 + 
        (4*I)*Pi^3*FF[(1 - x)^(-2)] + (22*FF[(1 - x)^(-1)])/9 + 
        (14*I)*Pi*FF[(1 - x)^(-1)] - (134*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (4*I)*Pi^3*FF[(1 - x)^(-1)] - (4*I)*Pi*FF[x^(-1)] - (1036*FF[x])/9 - 
        ((16*I)/9)*Pi*FF[x] - (32*Pi^2*FF[x])/9 - 3*FF[x^2] + 
        ((34*I)/9)*Pi*FF[x^2] + (8*Pi^2*FF[x^2])/9 + 16*Zeta[3] - 
        32*FF[(1 - x)^(-1)]*Zeta[3]) + G[{1, 1, 0}, x]*
       (961/9 + ((88*I)/3)*Pi + (82*Pi^2)/3 + (4*I)*Pi*FF[(1 - x)^(-2)] - 
        (4*I)*Pi*FF[(1 - x)^(-1)] - (68*Pi^2*FF[(1 - x)^(-1)])/3 - 
        ((34*I)/9)*Pi*FF[x^(-2)] - (32*Pi^2*FF[x^(-2)])/9 - 
        (14*FF[x^(-1)])/9 + ((28*I)/9)*Pi*FF[x^(-1)] + (128*Pi^2*FF[x^(-1)])/
         9 - (1124*FF[x])/9 + ((28*I)/9)*Pi*FF[x] + (32*Pi^2*FF[x])/9 - 
        3*FF[x^2] - ((34*I)/9)*Pi*FF[x^2] - (8*Pi^2*FF[x^2])/9 + 8*Zeta[3] + 
        8*FF[(1 - x)^(-2)]*Zeta[3] - 16*FF[(1 - x)^(-1)]*Zeta[3]) + 
      G[{1, 0, 1}, x]*(961/9 + (80*I)*Pi + (52*Pi^2)/3 + 
        ((8*I)/3)*Pi^3*FF[(1 - x)^(-2)] + (24*I)*Pi*FF[(1 - x)^(-1)] - 
        (152*Pi^2*FF[(1 - x)^(-1)])/3 + (8*I)*Pi*FF[x^(-2)] - 
        (8*Pi^2*FF[x^(-2)])/3 - (14*FF[x^(-1)])/9 + (36*I)*Pi*FF[x^(-1)] + 
        (32*Pi^2*FF[x^(-1)])/3 - (1124*FF[x])/9 + ((20*I)/9)*Pi*FF[x] - 
        (32*Pi^2*FF[x])/9 - 3*FF[x^2] + ((34*I)/9)*Pi*FF[x^2] + 
        (8*Pi^2*FF[x^2])/9 - 8*Zeta[3] - 24*FF[(1 - x)^(-2)]*Zeta[3] + 
        16*FF[(1 - x)^(-1)]*Zeta[3]) + G[{1, 0, 0}, x]*
       (-173/9 + ((86*I)/3)*Pi + (127*Pi^2)/3 + (2*I)*Pi^3 + 
        (40*FF[(1 - x)^(-2)])/3 - (6*I)*Pi*FF[(1 - x)^(-2)] + 
        16*Pi^2*FF[(1 - x)^(-2)] + (4*I)*Pi^3*FF[(1 - x)^(-2)] - 
        (40*FF[(1 - x)^(-1)])/3 - ((250*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        34*Pi^2*FF[(1 - x)^(-1)] - (4*I)*Pi^3*FF[(1 - x)^(-1)] + 
        (28*FF[x^(-1)])/9 - ((8*I)/3)*Pi*FF[x^(-1)] + (286*FF[x])/9 - 
        ((28*I)/9)*Pi*FF[x] - (56*Pi^2*FF[x])/9 - FF[x^2]/3 + 
        ((34*I)/9)*Pi*FF[x^2] + (14*Pi^2*FF[x^2])/9 - 40*Zeta[3] - 
        24*FF[(1 - x)^(-2)]*Zeta[3] + 80*FF[(1 - x)^(-1)]*Zeta[3]) + 
      G[{1, 0}, x]*(-3839/18 + ((110*I)/9)*Pi - (197*Pi^2)/3 + (I/3)*Pi^3 + 
        (2*Pi^4)/5 + ((40*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        4*Pi^2*FF[(1 - x)^(-2)] - (4*Pi^4*FF[(1 - x)^(-2)])/45 - 
        ((40*I)/3)*Pi*FF[(1 - x)^(-1)] + (136*Pi^2*FF[(1 - x)^(-1)])/3 + 
        ((10*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (4*Pi^4*FF[(1 - x)^(-1)])/5 + 
        ((2*I)/9)*Pi^3*FF[x^(-2)] + ((14*I)/9)*Pi*FF[x^(-1)] - 
        (8*Pi^2*FF[x^(-1)])/3 - ((8*I)/9)*Pi^3*FF[x^(-1)] + (2105*FF[x])/9 + 
        ((14*I)/9)*Pi*FF[x] - 16*Pi^2*FF[x] - ((16*I)/9)*Pi^3*FF[x] - 
        (43*FF[x^2])/18 - (17*Pi^2*FF[x^2])/3 + ((4*I)/9)*Pi^3*FF[x^2] - 
        42*Zeta[3] + (16*I)*Pi*Zeta[3] - (64*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (32*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (4*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        (32*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 1}, x]*
       (-3839/18 - ((488*I)/9)*Pi - (19*Pi^2)/3 + (9*I)*Pi^3 + (34*Pi^4)/45 - 
        ((64*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (13*Pi^4*FF[(1 - x)^(-2)])/5 - 
        ((22*I)/9)*Pi*FF[(1 - x)^(-1)] + (86*Pi^2*FF[(1 - x)^(-1)])/3 + 
        ((154*I)/9)*Pi^3*FF[(1 - x)^(-1)] - (68*Pi^4*FF[(1 - x)^(-1)])/45 - 
        ((8*I)/3)*Pi*FF[x^(-2)] + 4*Pi^2*FF[x^(-2)] - 
        ((2*I)/9)*Pi^3*FF[x^(-2)] - ((436*I)/3)*Pi*FF[x^(-1)] + 
        (40*Pi^2*FF[x^(-1)])/3 + ((8*I)/9)*Pi^3*FF[x^(-1)] + (2105*FF[x])/9 - 
        ((14*I)/9)*Pi*FF[x] - 14*Pi^2*FF[x] - ((16*I)/3)*Pi^3*FF[x] - 
        (43*FF[x^2])/18 - (17*Pi^2*FF[x^2])/3 + ((4*I)/3)*Pi^3*FF[x^2] - 
        66*Zeta[3] - (16*I)*Pi*Zeta[3] + 64*FF[(1 - x)^(-2)]*Zeta[3] - 
        (56*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 52*FF[(1 - x)^(-1)]*Zeta[3] + 
        (32*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (64*FF[x]*Zeta[3])/3 - 
        (16*FF[x^2]*Zeta[3])/3) + G[{1, 1}, x]*(3251/9 - ((961*I)/9)*Pi - 
        (74*Pi^2)/3 - ((28*I)/3)*Pi^3 - (17*Pi^4)/45 - 
        (2*Pi^4*FF[(1 - x)^(-2)])/15 - (8*I)*Pi^3*FF[(1 - x)^(-1)] + 
        (34*Pi^4*FF[(1 - x)^(-1)])/45 + (43*FF[x^(-2)])/18 + 
        (3*I)*Pi*FF[x^(-2)] - (19*Pi^2*FF[x^(-2)])/3 - 
        ((10*I)/9)*Pi^3*FF[x^(-2)] - (2003*FF[x^(-1)])/9 + 
        ((1124*I)/9)*Pi*FF[x^(-1)] - (20*Pi^2*FF[x^(-1)])/3 + 
        ((40*I)/9)*Pi^3*FF[x^(-1)] - (2003*FF[x])/9 + ((14*I)/9)*Pi*FF[x] - 
        (50*Pi^2*FF[x])/3 + ((8*I)/3)*Pi^3*FF[x] + (43*FF[x^2])/18 - 
        (7*Pi^2*FF[x^2])/3 - ((2*I)/3)*Pi^3*FF[x^2] - 24*Zeta[3] - 
        (8*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 64*FF[(1 - x)^(-1)]*Zeta[3] + 
        (20*FF[x^(-2)]*Zeta[3])/3 - (80*FF[x^(-1)]*Zeta[3])/3 - 
        (16*FF[x]*Zeta[3])/3 + (4*FF[x^2]*Zeta[3])/3) + 
      G[{0, 0}, x]*(437/9 + ((1285*I)/9)*Pi - (101*Pi^2)/3 - (59*Pi^4)/30 + 
        (242*FF[(1 - x)^(-2)])/9 - (20*I)*Pi*FF[(1 - x)^(-2)] + 
        43*Pi^2*FF[(1 - x)^(-2)] + ((40*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (79*Pi^4*FF[(1 - x)^(-2)])/45 - (554*FF[(1 - x)^(-1)])/9 - 
        ((1738*I)/9)*Pi*FF[(1 - x)^(-1)] - (61*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (10*I)*Pi^3*FF[(1 - x)^(-1)] + (59*Pi^4*FF[(1 - x)^(-1)])/15 - 
        (2207*FF[x])/9 - ((14*I)/9)*Pi*FF[x] - (40*Pi^2*FF[x])/3 + 
        ((40*I)/9)*Pi^3*FF[x] + (43*FF[x^2])/18 - (7*Pi^2*FF[x^2])/3 - 
        ((10*I)/9)*Pi^3*FF[x^2] - 144*Zeta[3] - (8*I)*Pi*Zeta[3] + 
        256*FF[(1 - x)^(-2)]*Zeta[3] - (16*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
        64*FF[(1 - x)^(-1)]*Zeta[3] + (16*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
        16*FF[x]*Zeta[3] + 4*FF[x^2]*Zeta[3]) - 110*Zeta[5] + 
      (22*I)*Pi*Zeta[5] + (592*FF[(1 - x)^(-2)]*Zeta[5])/3 - 
      (276*I)*Pi*FF[(1 - x)^(-2)]*Zeta[5] - (160*FF[(1 - x)^(-1)]*Zeta[5])/
       3 - (44*I)*Pi*FF[(1 - x)^(-1)]*Zeta[5] - (112*FF[x]*Zeta[5])/3 + 
      (28*FF[x^2]*Zeta[5])/3 + G[{0}, x]*(-105/2 - ((3793*I)/18)*Pi + 
        (389*Pi^2)/18 - (3*I)*Pi^3 + (7*Pi^4)/12 + (I/30)*Pi^5 + 
        ((242*I)/9)*Pi*FF[(1 - x)^(-2)] - (40*Pi^2*FF[(1 - x)^(-2)])/3 - 
        ((5*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (152*Pi^4*FF[(1 - x)^(-2)])/27 + 
        (I/15)*Pi^5*FF[(1 - x)^(-2)] + (398*FF[(1 - x)^(-1)])/9 - 
        ((242*I)/9)*Pi*FF[(1 - x)^(-1)] + (232*Pi^2*FF[(1 - x)^(-1)])/3 + 
        ((167*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (109*Pi^4*FF[(1 - x)^(-1)])/54 - 
        (I/15)*Pi^5*FF[(1 - x)^(-1)] + ((2*I)/9)*Pi^3*FF[x^(-1)] + 
        (149*FF[x])/18 + (176*Pi^2*FF[x])/3 + ((8*I)/27)*Pi^3*FF[x] - 
        (8*Pi^4*FF[x])/135 + (3*Pi^2*FF[x^2])/2 - ((17*I)/27)*Pi^3*FF[x^2] + 
        (2*Pi^4*FF[x^2])/135 + 120*Zeta[3] + (52*I)*Pi*Zeta[3] + 
        (122*Pi^2*Zeta[3])/3 - (344*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
        ((320*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
        (88*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 + (578*FF[(1 - x)^(-1)]*Zeta[3])/
         9 - ((272*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
        (244*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 + (308*FF[x]*Zeta[3])/9 - 
        ((80*I)/3)*Pi*FF[x]*Zeta[3] + (106*FF[x^2]*Zeta[3])/9 + 
        ((20*I)/3)*Pi*FF[x^2]*Zeta[3] + 202*Zeta[5] + 216*FF[(1 - x)^(-2)]*
         Zeta[5] - 404*FF[(1 - x)^(-1)]*Zeta[5]) + 
      G[{1}, x]*(727/9 + ((3839*I)/18)*Pi - (517*Pi^2)/18 + ((49*I)/9)*Pi^3 - 
        (37*Pi^4)/45 - ((4*I)/45)*Pi^5 - ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
        (16*Pi^4*FF[(1 - x)^(-2)])/45 - ((16*I)/45)*Pi^5*FF[(1 - x)^(-2)] + 
        ((38*I)/9)*Pi^3*FF[(1 - x)^(-1)] - (118*Pi^4*FF[(1 - x)^(-1)])/45 + 
        ((8*I)/45)*Pi^5*FF[(1 - x)^(-1)] + ((43*I)/18)*Pi*FF[x^(-2)] + 
        (5*Pi^2*FF[x^(-2)])/3 + ((62*I)/27)*Pi^3*FF[x^(-2)] + 
        (Pi^4*FF[x^(-2)])/9 - (149*FF[x^(-1)])/18 - ((2105*I)/9)*Pi*
         FF[x^(-1)] + 47*Pi^2*FF[x^(-1)] + ((100*I)/27)*Pi^3*FF[x^(-1)] - 
        (4*Pi^4*FF[x^(-1)])/9 - (149*FF[x])/18 + (184*Pi^2*FF[x])/3 - 
        ((14*I)/27)*Pi^3*FF[x] - (136*Pi^4*FF[x])/135 + (3*Pi^2*FF[x^2])/2 + 
        ((17*I)/27)*Pi^3*FF[x^2] + (34*Pi^4*FF[x^2])/135 - (20*Zeta[3])/3 + 
        (14*I)*Pi*Zeta[3] - (68*Pi^2*Zeta[3])/3 + 4*FF[(1 - x)^(-2)]*
         Zeta[3] + ((64*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
        (32*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 - 28*FF[(1 - x)^(-1)]*Zeta[3] - 
        ((364*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
        (136*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 - (4*I)*Pi*FF[x^(-2)]*Zeta[3] + 
        (16*FF[x^(-1)]*Zeta[3])/3 + (16*I)*Pi*FF[x^(-1)]*Zeta[3] + 
        (352*FF[x]*Zeta[3])/9 - ((16*I)/3)*Pi*FF[x]*Zeta[3] + 
        (38*FF[x^2]*Zeta[3])/9 + ((4*I)/3)*Pi*FF[x^2]*Zeta[3] - 44*Zeta[5] - 
        56*FF[(1 - x)^(-2)]*Zeta[5] + 88*FF[(1 - x)^(-1)]*Zeta[5])) + 
    COLOR[CA*NfV2]*(17 - ((3881*I)/24)*Pi + (283039*Pi^2)/1296 - 
      ((641*I)/81)*Pi^3 + (162679*Pi^4)/6480 + ((101*I)/40)*Pi^5 - 
      (5273*Pi^6)/7560 + ((2183*I)/162)*Pi^3*FF[(1 - x)^(-2)] + 
      (1073*Pi^4*FF[(1 - x)^(-2)])/162 + ((397*I)/540)*Pi^5*
       FF[(1 - x)^(-2)] - (30587*Pi^6*FF[(1 - x)^(-2)])/11340 - 
      ((10685*I)/27)*Pi*FF[(1 - x)^(-1)] + (8590*Pi^2*FF[(1 - x)^(-1)])/81 + 
      ((3295*I)/81)*Pi^3*FF[(1 - x)^(-1)] - (5522*Pi^4*FF[(1 - x)^(-1)])/
       135 - ((557*I)/90)*Pi^5*FF[(1 - x)^(-1)] + 
      (2195*Pi^6*FF[(1 - x)^(-1)])/756 + ((28885*I)/216)*Pi*FF[x^(-1)] - 
      (5669*Pi^2*FF[x^(-1)])/162 - ((307*I)/108)*Pi^3*FF[x^(-1)] - 
      (257*Pi^4*FF[x^(-1)])/270 + (2869*Pi^2*FF[x])/24 + 
      ((1363*I)/162)*Pi^3*FF[x] + (1487*Pi^4*FF[x])/405 + 
      ((143*I)/90)*Pi^5*FF[x] + (445*Pi^2*FF[x^2])/48 - 
      ((43*I)/108)*Pi^3*FF[x^2] - (241*Pi^4*FF[x^2])/360 - 
      ((119*I)/540)*Pi^5*FF[x^2] + (-3551/6 + ((406*I)/9)*Pi + (284*Pi^2)/9 + 
        ((32*I)/3)*Pi*FF[(1 - x)^(-1)] - (160*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (1109*FF[x^(-2)])/12 + ((505*I)/18)*Pi*FF[x^(-2)] + 
        3*Pi^2*FF[x^(-2)] + 205*FF[x^(-1)] - ((590*I)/9)*Pi*FF[x^(-1)] - 
        12*Pi^2*FF[x^(-1)] - 91*FF[x] + ((8*I)/3)*Pi*FF[x] + 
        (28*Pi^2*FF[x])/9 - (151*FF[x^2])/4 + ((55*I)/18)*Pi*FF[x^2] + 
        Pi^2*FF[x^2])*G[{1, 1, 1}, x] + (561/2 + (81*I)*Pi + 38*Pi^2 - 
        (6905*FF[(1 - x)^(-2)])/18 + ((367*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        54*Pi^2*FF[(1 - x)^(-2)] + (1261*FF[(1 - x)^(-1)])/9 - 
        ((610*I)/3)*Pi*FF[(1 - x)^(-1)] - 76*Pi^2*FF[(1 - x)^(-1)] - 
        (350*FF[x])/9 + ((40*I)/3)*Pi*FF[x] + (368*FF[x^2])/9 + 
        ((2*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
      (-5423/18 - ((545*I)/3)*Pi - 2*Pi^2 - (631*FF[(1 - x)^(-2)])/9 + 
        (87*I)*Pi*FF[(1 - x)^(-2)] - (278*Pi^2*FF[(1 - x)^(-2)])/3 + 
        (3176*FF[(1 - x)^(-1)])/9 + ((656*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        80*Pi^2*FF[(1 - x)^(-1)] - 8*FF[x] + ((4*I)/3)*Pi*FF[x] - 
        (205*FF[x^2])/18 - ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
      (-5423/18 - ((19*I)/3)*Pi + 28*Pi^2 - (631*FF[(1 - x)^(-2)])/9 - 
        ((52*I)/3)*Pi*FF[(1 - x)^(-2)] + 30*Pi^2*FF[(1 - x)^(-2)] + 
        (3176*FF[(1 - x)^(-1)])/9 + (18*I)*Pi*FF[(1 - x)^(-1)] - 
        56*Pi^2*FF[(1 - x)^(-1)] - 8*FF[x] + ((32*I)/3)*Pi*FF[x] - 
        (205*FF[x^2])/18 - ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
      (-2137/9 + (177*I)*Pi + (125*Pi^2)/3 - (20*FF[(1 - x)^(-2)])/3 - 
        ((83*I)/3)*Pi*FF[(1 - x)^(-2)] + 116*Pi^2*FF[(1 - x)^(-2)] + 
        (4129*FF[(1 - x)^(-1)])/9 - (252*I)*Pi*FF[(1 - x)^(-1)] - 
        (418*Pi^2*FF[(1 - x)^(-1)])/3 + 22*FF[x^(-2)] - (130*FF[x^(-1)])/3 + 
        (166*FF[x])/9 - (16*FF[x^2])/3 + (2*I)*Pi*FF[x^2])*
       G[{0, 0, 1, 1}, x] + (-34/9 - ((58*I)/3)*Pi + (19*Pi^2)/3 + 
        (391*FF[(1 - x)^(-2)])/6 - (35*I)*Pi*FF[(1 - x)^(-2)] + 
        (10*Pi^2*FF[(1 - x)^(-2)])/3 - (881*FF[(1 - x)^(-1)])/9 + 
        (26*I)*Pi*FF[(1 - x)^(-1)] - (38*Pi^2*FF[(1 - x)^(-1)])/3 + 
        24*FF[x^(-1)] + (38*FF[x])/3 + ((80*I)/3)*Pi*FF[x] - (8*FF[x^2])/9 - 
        ((14*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 0}, x] + 
      (-1858/9 + ((506*I)/3)*Pi + 52*Pi^2 - 16*FF[(1 - x)^(-2)] - 
        ((232*I)/3)*Pi*FF[(1 - x)^(-2)] + 166*Pi^2*FF[(1 - x)^(-2)] + 
        (568*FF[(1 - x)^(-1)])/3 - (188*I)*Pi*FF[(1 - x)^(-1)] - 
        192*Pi^2*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/9 + (14*FF[x^(-1)])/9 - 
        (16*FF[x])/9 - ((64*I)/3)*Pi*FF[x] - (245*FF[x^2])/18 + 
        ((20*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
      (-1858/9 - ((86*I)/3)*Pi + (52*Pi^2)/3 - 16*FF[(1 - x)^(-2)] - 
        ((44*I)/3)*Pi*FF[(1 - x)^(-2)] + 20*Pi^2*FF[(1 - x)^(-2)] + 
        (568*FF[(1 - x)^(-1)])/3 + ((154*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        (104*Pi^2*FF[(1 - x)^(-1)])/3 - (2*FF[x^(-2)])/9 - 
        ((20*I)/3)*Pi*FF[x^(-2)] + (14*FF[x^(-1)])/9 + 
        ((44*I)/3)*Pi*FF[x^(-1)] - (16*FF[x])/9 - ((76*I)/3)*Pi*FF[x] - 
        (245*FF[x^2])/18 + (4*I)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
      (1630/3 - (76*I)*Pi - (32*Pi^2)/3 + ((32*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        (160*Pi^2*FF[(1 - x)^(-2)])/3 - 832*FF[(1 - x)^(-1)] + 
        (96*I)*Pi*FF[(1 - x)^(-1)] + (160*Pi^2*FF[(1 - x)^(-1)])/3 - 
        46*FF[x^(-2)] + ((2*I)/3)*Pi*FF[x^(-2)] + (280*FF[x^(-1)])/3 - 
        ((8*I)/3)*Pi*FF[x^(-1)] - 14*FF[x] + ((104*I)/3)*Pi*FF[x] + 
        (46*FF[x^2])/3 - ((14*I)/3)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
      (245/3 - ((86*I)/3)*Pi - (37*Pi^2)/3 + (189*FF[(1 - x)^(-2)])/2 - 
        (37*I)*Pi*FF[(1 - x)^(-2)] - 18*Pi^2*FF[(1 - x)^(-2)] - 
        (302*FF[(1 - x)^(-1)])/3 + ((194*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (74*Pi^2*FF[(1 - x)^(-1)])/3 + 32*FF[x^(-1)] - (8*FF[x])/3 + 
        ((8*I)/3)*Pi*FF[x] + (46*FF[x^2])/3 - ((14*I)/3)*Pi*FF[x^2])*
       G[{1, 0, 0, 0}, x] + (-872/9 + ((785*I)/3)*Pi - (61*Pi^2)/3 + 
        (16*FF[(1 - x)^(-2)])/3 + ((19*I)/3)*Pi*FF[(1 - x)^(-2)] - 
        58*Pi^2*FF[(1 - x)^(-2)] - (343*FF[(1 - x)^(-1)])/9 - 
        ((1372*I)/3)*Pi*FF[(1 - x)^(-1)] + (206*Pi^2*FF[(1 - x)^(-1)])/3 + 
        (2*FF[x^(-2)])/3 + ((2*I)/3)*Pi*FF[x^(-2)] - (38*FF[x^(-1)])/3 - 
        ((8*I)/3)*Pi*FF[x^(-1)] + 16*FF[x] - ((20*I)/3)*Pi*FF[x] - 
        (245*FF[x^2])/18 + (4*I)*Pi*FF[x^2])*G[{1, 0, 0, 1}, x] + 
      (-872/9 + ((112*I)/3)*Pi - (14*Pi^2)/3 + (16*FF[(1 - x)^(-2)])/3 + 
        ((10*I)/3)*Pi*FF[(1 - x)^(-2)] - 4*Pi^2*FF[(1 - x)^(-2)] - 
        (343*FF[(1 - x)^(-1)])/9 + (28*I)*Pi*FF[(1 - x)^(-1)] + 
        (28*Pi^2*FF[(1 - x)^(-1)])/3 + (2*FF[x^(-2)])/3 + 
        (22*I)*Pi*FF[x^(-2)] - (38*FF[x^(-1)])/3 - (52*I)*Pi*FF[x^(-1)] + 
        16*FF[x] - (32*I)*Pi*FF[x] - (245*FF[x^2])/18 + 
        ((20*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
      (3295/9 - (187*I)*Pi + (10*Pi^2)/3 - (4*I)*Pi*FF[(1 - x)^(-2)] + 
        (56*Pi^2*FF[(1 - x)^(-2)])/3 - 572*FF[(1 - x)^(-1)] + 
        (306*I)*Pi*FF[(1 - x)^(-1)] - (56*Pi^2*FF[(1 - x)^(-1)])/3 - 
        (205*FF[x^(-2)])/9 + ((2*I)/3)*Pi*FF[x^(-2)] + (418*FF[x^(-1)])/9 - 
        ((8*I)/3)*Pi*FF[x^(-1)] + (64*FF[x])/9 + ((32*I)/3)*Pi*FF[x] - 
        (8*FF[x^2])/9 - ((14*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 1}, x] + 
      (617/18 + ((76*I)/3)*Pi + 3*Pi^2 - 10*FF[(1 - x)^(-2)] + 
        (6*I)*Pi*FF[(1 - x)^(-2)] + (14*Pi^2*FF[(1 - x)^(-2)])/3 + 
        (65*FF[(1 - x)^(-1)])/3 + ((40*I)/3)*Pi*FF[(1 - x)^(-1)] - 
        6*Pi^2*FF[(1 - x)^(-1)] - (10*FF[x^(-2)])/9 + (14*I)*Pi*FF[x^(-2)] - 
        (98*FF[x^(-1)])/9 - (32*I)*Pi*FF[x^(-1)] + (200*FF[x])/9 - 
        (16*I)*Pi*FF[x] - (16*FF[x^2])/3 + (2*I)*Pi*FF[x^2])*
       G[{1, 1, 0, 0}, x] + (-434/9 - ((605*I)/3)*Pi - (2*Pi^2)/3 + 
        ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - (16*Pi^2*FF[(1 - x)^(-2)])/3 + 
        (32*FF[(1 - x)^(-1)])/3 + (346*I)*Pi*FF[(1 - x)^(-1)] + 
        (16*Pi^2*FF[(1 - x)^(-1)])/3 + (29*FF[x^(-2)])/18 - 
        (238*FF[x^(-1)])/9 + (16*FF[x])/9 - (205*FF[x^2])/18 - 
        ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 0, 1}, x] + 
      (-434/9 - ((82*I)/3)*Pi + (32*FF[(1 - x)^(-1)])/3 - 
        (44*I)*Pi*FF[(1 - x)^(-1)] + (29*FF[x^(-2)])/18 - 
        ((68*I)/3)*Pi*FF[x^(-2)] - (238*FF[x^(-1)])/9 + 
        ((164*I)/3)*Pi*FF[x^(-1)] + (16*FF[x])/9 + (20*I)*Pi*FF[x] - 
        (205*FF[x^2])/18 - ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
      (332 + (10*I)*Pi + (692*FF[x^(-2)])/9 - ((8*I)/3)*Pi*FF[x^(-2)] - 
        (1268*FF[x^(-1)])/9 + ((32*I)/3)*Pi*FF[x^(-1)] - (188*FF[x])/9 - 
        ((56*I)/3)*Pi*FF[x] + (368*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*
       G[{1, 1, 1, 1}, x] + (-102 - (22*I)*Pi + (688*FF[(1 - x)^(-2)])/3 - 
        (44*I)*Pi*FF[(1 - x)^(-2)] - (34*FF[(1 - x)^(-1)])/3 + 
        (44*I)*Pi*FF[(1 - x)^(-1)] - (64*FF[x])/3 + (16*FF[x^2])/3)*
       G[{0, 0, 0, 0, 0}, x] + (134 + (78*I)*Pi + (133*FF[(1 - x)^(-2)])/3 + 
        (296*I)*Pi*FF[(1 - x)^(-2)] - (658*FF[(1 - x)^(-1)])/3 - 
        (324*I)*Pi*FF[(1 - x)^(-1)] + (88*FF[x])/3 - (10*FF[x^2])/3)*
       G[{0, 0, 0, 0, 1}, x] + (134 - (8*I)*Pi + (133*FF[(1 - x)^(-2)])/3 - 
        (16*I)*Pi*FF[(1 - x)^(-2)] - (658*FF[(1 - x)^(-1)])/3 + 
        (16*I)*Pi*FF[(1 - x)^(-1)] + (88*FF[x])/3 - (10*FF[x^2])/3)*
       G[{0, 0, 0, 1, 0}, x] + (-655/3 - (74*I)*Pi + (194*FF[(1 - x)^(-2)])/
         3 - (268*I)*Pi*FF[(1 - x)^(-2)] + (878*FF[(1 - x)^(-1)])/3 + 
        (292*I)*Pi*FF[(1 - x)^(-1)] - 12*FF[x] - (2*FF[x^2])/3)*
       G[{0, 0, 0, 1, 1}, x] + (-58/3 + (2*I)*Pi - (7*FF[(1 - x)^(-2)])/3 + 
        (4*I)*Pi*FF[(1 - x)^(-2)] + (50*FF[(1 - x)^(-1)])/3 - 
        (4*I)*Pi*FF[(1 - x)^(-1)] + (64*FF[x])/3 - 4*FF[x^2])*
       G[{0, 0, 1, 0, 0}, x] + (331/3 - (84*I)*Pi + 7*FF[(1 - x)^(-2)] - 
        (308*I)*Pi*FF[(1 - x)^(-2)] - 144*FF[(1 - x)^(-1)] + 
        (336*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 0, 1, 0, 1}, x] + (331/3 + (12*I)*Pi + 7*FF[(1 - x)^(-2)] + 
        (24*I)*Pi*FF[(1 - x)^(-2)] - 144*FF[(1 - x)^(-1)] - 
        (24*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 0, 1, 1, 0}, x] + (198 + (48*I)*Pi - 64*FF[(1 - x)^(-2)] + 
        (176*I)*Pi*FF[(1 - x)^(-2)] - 288*FF[(1 - x)^(-1)] - 
        (192*I)*Pi*FF[(1 - x)^(-1)] - (56*FF[x])/3 + (14*FF[x^2])/3)*
       G[{0, 0, 1, 1, 1}, x] + (-114 + (10*I)*Pi - (79*FF[(1 - x)^(-2)])/3 + 
        (20*I)*Pi*FF[(1 - x)^(-2)] + (358*FF[(1 - x)^(-1)])/3 - 
        (20*I)*Pi*FF[(1 - x)^(-1)] + (88*FF[x])/3 - (22*FF[x^2])/3)*
       G[{0, 1, 0, 0, 0}, x] + (247/3 - (124*I)*Pi - (76*FF[(1 - x)^(-2)])/
         3 - (448*I)*Pi*FF[(1 - x)^(-2)] - 74*FF[(1 - x)^(-1)] + 
        (488*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 0, 0, 1}, x] + (247/3 + (14*I)*Pi - (76*FF[(1 - x)^(-2)])/3 + 
        (28*I)*Pi*FF[(1 - x)^(-2)] - 74*FF[(1 - x)^(-1)] - 
        (28*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/3 + (4*FF[x^2])/3)*
       G[{0, 1, 0, 1, 0}, x] + (449/3 + (78*I)*Pi - 44*FF[(1 - x)^(-2)] + 
        (276*I)*Pi*FF[(1 - x)^(-2)] - 198*FF[(1 - x)^(-1)] - 
        (300*I)*Pi*FF[(1 - x)^(-1)] - (64*FF[x])/3 + (20*FF[x^2])/3)*
       G[{0, 1, 0, 1, 1}, x] + (-106/3 + (10*I)*Pi - (52*FF[(1 - x)^(-2)])/
         3 + (20*I)*Pi*FF[(1 - x)^(-2)] + (190*FF[(1 - x)^(-1)])/3 - 
        (20*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] + 20*FF[x^(-1)] - 
        (100*FF[x])/3 + (14*FF[x^2])/3)*G[{0, 1, 1, 0, 0}, x] + 
      (70 + (98*I)*Pi + (32*FF[(1 - x)^(-2)])/3 + 
        (356*I)*Pi*FF[(1 - x)^(-2)] - 96*FF[(1 - x)^(-1)] - 
        (388*I)*Pi*FF[(1 - x)^(-1)] + (4*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 + 
        (40*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
      (70 - (22*I)*Pi + (32*FF[(1 - x)^(-2)])/3 - 
        (44*I)*Pi*FF[(1 - x)^(-2)] - 96*FF[(1 - x)^(-1)] + 
        (44*I)*Pi*FF[(1 - x)^(-1)] + (4*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 + 
        (40*FF[x])/3 + (2*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
      (-414 + 576*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (112*FF[x])/3 - (28*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
      (-118 + (8*I)*Pi - (194*FF[(1 - x)^(-2)])/3 + 
        (16*I)*Pi*FF[(1 - x)^(-2)] + (308*FF[(1 - x)^(-1)])/3 - 
        (16*I)*Pi*FF[(1 - x)^(-1)] + (112*FF[x])/3 - (28*FF[x^2])/3)*
       G[{1, 0, 0, 0, 0}, x] + (30 + (38*I)*Pi - 11*FF[(1 - x)^(-2)] + 
        (136*I)*Pi*FF[(1 - x)^(-2)] + (50*FF[(1 - x)^(-1)])/3 - 
        (148*I)*Pi*FF[(1 - x)^(-1)] - (56*FF[x])/3 + (2*FF[x^2])/3)*
       G[{1, 0, 0, 0, 1}, x] + (30 - 11*FF[(1 - x)^(-2)] + 
        (50*FF[(1 - x)^(-1)])/3 - (56*FF[x])/3 + (2*FF[x^2])/3)*
       G[{1, 0, 0, 1, 0}, x] + (805/3 - (22*I)*Pi + (44*FF[(1 - x)^(-2)])/3 - 
        (84*I)*Pi*FF[(1 - x)^(-2)] - 478*FF[(1 - x)^(-1)] + 
        (92*I)*Pi*FF[(1 - x)^(-1)] + (2*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
        4*FF[x] + (14*FF[x^2])/3)*G[{1, 0, 0, 1, 1}, x] + 
      (169/3 - (2*I)*Pi + (14*FF[(1 - x)^(-2)])/3 - 
        (4*I)*Pi*FF[(1 - x)^(-2)] + 6*FF[(1 - x)^(-1)] + 
        (4*I)*Pi*FF[(1 - x)^(-1)] + 24*FF[x^(-2)] - 60*FF[x^(-1)] - 
        32*FF[x] + (20*FF[x^2])/3)*G[{1, 0, 1, 0, 0}, x] + 
      (53/3 - (36*I)*Pi - 4*FF[(1 - x)^(-2)] - (132*I)*Pi*FF[(1 - x)^(-2)] + 
        18*FF[(1 - x)^(-1)] + (144*I)*Pi*FF[(1 - x)^(-1)] - 2*FF[x^(-2)] + 
        8*FF[x^(-1)] - 16*FF[x] + (4*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
      (53/3 - (2*I)*Pi - 4*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-2)] + 
        18*FF[(1 - x)^(-1)] + (4*I)*Pi*FF[(1 - x)^(-1)] - 2*FF[x^(-2)] + 
        8*FF[x^(-1)] - 16*FF[x] + (4*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
      (-398 + 576*FF[(1 - x)^(-1)] + (8*FF[x^(-2)])/3 - (32*FF[x^(-1)])/3 + 
        (88*FF[x])/3 - (22*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
      (2 - (2*I)*Pi + 12*FF[(1 - x)^(-2)] - (4*I)*Pi*FF[(1 - x)^(-2)] + 
        52*FF[(1 - x)^(-1)] + (4*I)*Pi*FF[(1 - x)^(-1)] + 32*FF[x^(-2)] - 
        80*FF[x^(-1)] - (56*FF[x])/3 + (14*FF[x^2])/3)*
       G[{1, 1, 0, 0, 0}, x] + (185/3 + (10*I)*Pi + (4*FF[(1 - x)^(-2)])/3 + 
        (40*I)*Pi*FF[(1 - x)^(-2)] - 38*FF[(1 - x)^(-1)] - 
        (44*I)*Pi*FF[(1 - x)^(-1)] - 2*FF[x^(-2)] + 8*FF[x^(-1)] - 16*FF[x] + 
        (4*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
      (185/3 + (4*FF[(1 - x)^(-2)])/3 - 38*FF[(1 - x)^(-1)] - 2*FF[x^(-2)] + 
        8*FF[x^(-1)] - 16*FF[x] + (4*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
      (-794/3 + 384*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3 + 
        (32*FF[x])/3 - 4*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
      (-44/3 - 44*FF[(1 - x)^(-1)] - (56*FF[x^(-2)])/3 + (116*FF[x^(-1)])/3 + 
        (52*FF[x])/3 - (2*FF[x^2])/3)*G[{1, 1, 1, 0, 0}, x] + 
      (-14 - (20*FF[x^(-2)])/3 + (80*FF[x^(-1)])/3 - (8*FF[x])/3 - 
        (10*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
      (-14 - (20*FF[x^(-2)])/3 + (80*FF[x^(-1)])/3 - (8*FF[x])/3 - 
        (10*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
      (32 + (16*FF[x^(-2)])/3 - (64*FF[x^(-1)])/3 - (64*FF[x])/3 + 
        (16*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
      (140 + 156*FF[(1 - x)^(-2)] - 280*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 0, 0, 0}, x] + (-102 - 136*FF[(1 - x)^(-2)] + 
        204*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 0, 1}, x] + 
      (-102 - 136*FF[(1 - x)^(-2)] + 204*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 0, 1, 0}, x] + (120 + 352*FF[(1 - x)^(-2)] - 
        408*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 1, 1}, x] + 
      (-10 - 20*FF[(1 - x)^(-2)] + 20*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 1, 0, 0}, x] + (-58 - 76*FF[(1 - x)^(-2)] + 
        116*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0, 1}, x] + 
      (-58 - 76*FF[(1 - x)^(-2)] + 116*FF[(1 - x)^(-1)])*
       G[{0, 0, 0, 1, 1, 0}, x] + (-56 - 416*FF[(1 - x)^(-2)] + 
        400*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 1, 1}, x] + 
      (60 + 64*FF[(1 - x)^(-2)] - 120*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 0, 0, 0}, x] + (-62 - 68*FF[(1 - x)^(-2)] + 
        124*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 0, 1}, x] + 
      (-62 - 68*FF[(1 - x)^(-2)] + 124*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 0, 1, 0}, x] + (-42 - 264*FF[(1 - x)^(-2)] + 
        252*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 1, 1}, x] + 
      (8 + 16*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0, 0}, 
        x] + (-16 - 16*FF[(1 - x)^(-2)] + 32*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 1, 0, 1}, x] + (-16 - 16*FF[(1 - x)^(-2)] + 
        32*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 1, 0}, x] + 
      (192 + 576*FF[(1 - x)^(-2)] - 672*FF[(1 - x)^(-1)])*
       G[{0, 0, 1, 1, 1, 1}, x] + (56 + 68*FF[(1 - x)^(-2)] - 
        112*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0, 0}, x] + 
      (-18 - 16*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 0, 0, 1}, x] + (-18 - 16*FF[(1 - x)^(-2)] + 
        36*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 1, 0}, x] + 
      (-130 - 456*FF[(1 - x)^(-2)] + 500*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 0, 1, 1}, x] + (8 + 16*FF[(1 - x)^(-2)] - 
        16*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 0}, x] + 
      (-18 - 12*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 1, 0, 1}, x] + (-18 - 12*FF[(1 - x)^(-2)] + 
        36*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 1, 0}, x] + 
      (192 + 576*FF[(1 - x)^(-2)] - 672*FF[(1 - x)^(-1)])*
       G[{0, 1, 0, 1, 1, 1}, x] + (44 + 56*FF[(1 - x)^(-2)] - 
        88*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 0, 0}, x] + 
      (-30 - 28*FF[(1 - x)^(-2)] + 60*FF[(1 - x)^(-1)])*
       G[{0, 1, 1, 0, 0, 1}, x] + (-30 - 28*FF[(1 - x)^(-2)] + 
        60*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 1, 0}, x] + 
      (128 + 384*FF[(1 - x)^(-2)] - 448*FF[(1 - x)^(-1)])*
       G[{0, 1, 1, 0, 1, 1}, x] + (-22 - 44*FF[(1 - x)^(-2)] + 
        44*FF[(1 - x)^(-1)])*G[{0, 1, 1, 1, 0, 0}, x] + 
      (-30 - 32*FF[(1 - x)^(-2)] + 60*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 0, 0, 0}, x] + (30 + 40*FF[(1 - x)^(-2)] - 
        60*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 0, 1}, x] + 
      (30 + 40*FF[(1 - x)^(-2)] - 60*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 0, 1, 0}, x] + (20 + 112*FF[(1 - x)^(-2)] - 
        112*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 1, 1}, x] + 
      (2 + 4*FF[(1 - x)^(-2)] - 4*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 0, 0}, 
        x] + (10 + 12*FF[(1 - x)^(-2)] - 20*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 1, 0, 1}, x] + (10 + 12*FF[(1 - x)^(-2)] - 
        20*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 1, 0}, x] + 
      (-64 - 192*FF[(1 - x)^(-2)] + 224*FF[(1 - x)^(-1)])*
       G[{1, 0, 0, 1, 1, 1}, x] + (-14 - 16*FF[(1 - x)^(-2)] + 
        28*FF[(1 - x)^(-1)])*G[{1, 0, 1, 0, 0, 0}, x] + 
      (12 + 12*FF[(1 - x)^(-2)] - 24*FF[(1 - x)^(-1)])*
       G[{1, 0, 1, 0, 0, 1}, x] + (12 + 12*FF[(1 - x)^(-2)] - 
        24*FF[(1 - x)^(-1)])*G[{1, 0, 1, 0, 1, 0}, x] + 
      (-48 - 144*FF[(1 - x)^(-2)] + 168*FF[(1 - x)^(-1)])*
       G[{1, 0, 1, 0, 1, 1}, x] + (-2 - 4*FF[(1 - x)^(-2)] + 
        4*FF[(1 - x)^(-1)])*G[{1, 0, 1, 1, 0, 0}, x] + 
      (4 + 4*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0, 0, 0}, 
        x] + (-6 - 8*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)])*
       G[{1, 1, 0, 0, 0, 1}, x] + (-6 - 8*FF[(1 - x)^(-2)] + 
        12*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0, 1, 0}, x] + 
      (16 + 48*FF[(1 - x)^(-2)] - 56*FF[(1 - x)^(-1)])*
       G[{1, 1, 0, 0, 1, 1}, x] + (28277*Zeta[3])/54 + 
      ((6709*I)/18)*Pi*Zeta[3] + (155*Pi^2*Zeta[3])/12 - 
      ((107*I)/3)*Pi^3*Zeta[3] - (2183*FF[(1 - x)^(-2)]*Zeta[3])/27 - 
      ((1489*I)/18)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (446*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - (128*I)*Pi^3*FF[(1 - x)^(-2)]*
       Zeta[3] - (22189*FF[(1 - x)^(-1)]*Zeta[3])/54 - 
      ((4138*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      (563*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/18 + ((418*I)/3)*Pi^3*
       FF[(1 - x)^(-1)]*Zeta[3] - (26*FF[x^(-1)]*Zeta[3])/3 - 
      (4*I)*Pi*FF[x^(-1)]*Zeta[3] + (1955*FF[x]*Zeta[3])/27 + 
      ((94*I)/3)*Pi*FF[x]*Zeta[3] + (176*Pi^2*FF[x]*Zeta[3])/9 + 
      (47*FF[x^2]*Zeta[3])/2 - ((7*I)/9)*Pi*FF[x^2]*Zeta[3] - 
      3*Pi^2*FF[x^2]*Zeta[3] + 86*Zeta[3]^2 + 226*FF[(1 - x)^(-2)]*
       Zeta[3]^2 - 280*FF[(1 - x)^(-1)]*Zeta[3]^2 + 
      G[{1, 0, 1}, x]*(19681/108 + ((976*I)/3)*Pi - (928*Pi^2)/9 - 
        ((10*I)/3)*Pi^3 + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + 
        Pi^2*FF[(1 - x)^(-2)] - ((40*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (92*FF[(1 - x)^(-1)])/3 - ((5563*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (1444*Pi^2*FF[(1 - x)^(-1)])/9 + ((44*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 
        (23*FF[x^(-2)])/27 - ((203*I)/9)*Pi*FF[x^(-2)] + 
        (2*Pi^2*FF[x^(-2)])/3 + (476*FF[x^(-1)])/27 + 
        ((392*I)/9)*Pi*FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/3 + (1613*FF[x])/27 + 
        ((112*I)/9)*Pi*FF[x] + (4*Pi^2*FF[x])/3 + (245*FF[x^2])/12 - 
        ((23*I)/18)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9 + 34*Zeta[3] + 
        104*FF[(1 - x)^(-2)]*Zeta[3] - 116*FF[(1 - x)^(-1)]*Zeta[3]) + 
      G[{1, 0, 0}, x]*(2435/36 + ((133*I)/9)*Pi - (641*Pi^2)/36 - 
        (I/3)*Pi^3 - 60*FF[(1 - x)^(-2)] + ((1195*I)/18)*Pi*
         FF[(1 - x)^(-2)] + (97*Pi^2*FF[(1 - x)^(-2)])/18 - 
        ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] - 
        (110*I)*Pi*FF[(1 - x)^(-1)] - (25*Pi^2*FF[(1 - x)^(-1)])/2 + 
        ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + ((2*I)/3)*Pi*FF[x^(-2)] - 
        (28*Pi^2*FF[x^(-2)])/9 - (298*FF[x^(-1)])/9 + 
        ((10*I)/3)*Pi*FF[x^(-1)] + (58*Pi^2*FF[x^(-1)])/9 - (128*FF[x])/3 + 
        ((4*I)/3)*Pi*FF[x] + (116*Pi^2*FF[x])/9 - (37*FF[x^2])/12 + 
        ((31*I)/18)*Pi*FF[x^2] - (13*Pi^2*FF[x^2])/9 + 22*Zeta[3] + 
        16*FF[(1 - x)^(-2)]*Zeta[3] - 44*FF[(1 - x)^(-1)]*Zeta[3]) + 
      G[{0, 0, 1}, x]*(47759/108 - ((2071*I)/6)*Pi + (533*Pi^2)/18 - 
        ((40*I)/3)*Pi^3 + (563*FF[(1 - x)^(-2)])/27 - 
        ((595*I)/9)*Pi*FF[(1 - x)^(-2)] - (349*Pi^2*FF[(1 - x)^(-2)])/18 - 
        (50*I)*Pi^3*FF[(1 - x)^(-2)] - (18665*FF[(1 - x)^(-1)])/54 + 
        ((5797*I)/9)*Pi*FF[(1 - x)^(-1)] - (142*Pi^2*FF[(1 - x)^(-1)])/3 + 
        ((164*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (22*I)*Pi*FF[x^(-2)] + 
        (2*FF[x^(-1)])/3 - ((130*I)/3)*Pi*FF[x^(-1)] + (1591*FF[x])/27 + 
        ((10*I)/3)*Pi*FF[x] - (28*Pi^2*FF[x])/9 + (245*FF[x^2])/12 - 
        ((7*I)/2)*Pi*FF[x^2] + (2*Pi^2*FF[x^2])/3 - 2*Zeta[3] + 
        56*FF[(1 - x)^(-2)]*Zeta[3] - 44*FF[(1 - x)^(-1)]*Zeta[3]) + 
      G[{0, 1, 0}, x]*(47759/108 - ((50*I)/3)*Pi - (311*Pi^2)/9 + I*Pi^3 + 
        (563*FF[(1 - x)^(-2)])/27 + ((359*I)/6)*Pi*FF[(1 - x)^(-2)] + 
        (79*Pi^2*FF[(1 - x)^(-2)])/6 + (2*I)*Pi^3*FF[(1 - x)^(-2)] - 
        (18665*FF[(1 - x)^(-1)])/54 - ((685*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        28*Pi^2*FF[(1 - x)^(-1)] - (2*I)*Pi^3*FF[(1 - x)^(-1)] - 
        ((2*I)/9)*Pi*FF[x^(-2)] + (8*Pi^2*FF[x^(-2)])/9 + (2*FF[x^(-1)])/3 + 
        ((230*I)/9)*Pi*FF[x^(-1)] - (14*Pi^2*FF[x^(-1)])/9 + 
        (1591*FF[x])/27 + ((34*I)/9)*Pi*FF[x] + (4*Pi^2*FF[x])/9 + 
        (245*FF[x^2])/12 - ((23*I)/18)*Pi*FF[x^2] - (2*Pi^2*FF[x^2])/9 - 
        4*Zeta[3] + 8*FF[(1 - x)^(-2)]*Zeta[3] + 8*FF[(1 - x)^(-1)]*
         Zeta[3]) + G[{1, 1, 0}, x]*(19681/108 + ((253*I)/6)*Pi - 
        (185*Pi^2)/18 + (I/3)*Pi^3 - (10*I)*Pi*FF[(1 - x)^(-2)] + 
        (20*Pi^2*FF[(1 - x)^(-2)])/9 + ((2*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
        (92*FF[(1 - x)^(-1)])/3 + ((73*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (67*Pi^2*FF[(1 - x)^(-1)])/3 - ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 
        (23*FF[x^(-2)])/27 + (I/18)*Pi*FF[x^(-2)] + (29*Pi^2*FF[x^(-2)])/3 + 
        (476*FF[x^(-1)])/27 - ((248*I)/9)*Pi*FF[x^(-1)] - 
        (74*Pi^2*FF[x^(-1)])/3 + (1613*FF[x])/27 + ((40*I)/3)*Pi*FF[x] - 
        (20*Pi^2*FF[x])/9 + (245*FF[x^2])/12 - ((7*I)/2)*Pi*FF[x^2] + 
        (2*Pi^2*FF[x^2])/3 - 6*Zeta[3] - 8*FF[(1 - x)^(-2)]*Zeta[3] + 
        12*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 1, 1}, x]*
       (-19171/36 + ((875*I)/9)*Pi - (1621*Pi^2)/18 + ((46*I)/3)*Pi^3 - 
        (16*I)*Pi*FF[(1 - x)^(-2)] + 9*Pi^2*FF[(1 - x)^(-2)] + 
        ((152*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 772*FF[(1 - x)^(-1)] - 
        ((688*I)/3)*Pi*FF[(1 - x)^(-1)] + (1075*Pi^2*FF[(1 - x)^(-1)])/9 - 
        ((164*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (241*FF[x^(-2)])/6 - 
        (23*I)*Pi*FF[x^(-2)] - (7*Pi^2*FF[x^(-2)])/9 - (739*FF[x^(-1)])/9 + 
        (46*I)*Pi*FF[x^(-1)] + (28*Pi^2*FF[x^(-1)])/9 - (38*FF[x])/3 - 
        ((178*I)/9)*Pi*FF[x] - (4*Pi^2*FF[x])/3 - (37*FF[x^2])/12 + 
        ((31*I)/18)*Pi*FF[x^2] - (13*Pi^2*FF[x^2])/9 - 84*Zeta[3] - 
        208*FF[(1 - x)^(-2)]*Zeta[3] + 240*FF[(1 - x)^(-1)]*Zeta[3]) + 
      G[{0, 0, 0}, x]*(-379 - ((1459*I)/9)*Pi - (301*Pi^2)/6 + I*Pi^3 + 
        432*FF[(1 - x)^(-2)] - ((1427*I)/6)*Pi*FF[(1 - x)^(-2)] - 
        (119*Pi^2*FF[(1 - x)^(-2)])/6 + (2*I)*Pi^3*FF[(1 - x)^(-2)] - 
        (295*FF[(1 - x)^(-1)])/2 + ((3283*I)/9)*Pi*FF[(1 - x)^(-1)] + 
        (788*Pi^2*FF[(1 - x)^(-1)])/9 - (2*I)*Pi^3*FF[(1 - x)^(-1)] - 
        91*FF[x] - ((154*I)/9)*Pi*FF[x] - (100*Pi^2*FF[x])/9 - 
        (151*FF[x^2])/4 + ((55*I)/18)*Pi*FF[x^2] + Pi^2*FF[x^2] - 
        130*Zeta[3] - 140*FF[(1 - x)^(-2)]*Zeta[3] + 260*FF[(1 - x)^(-1)]*
         Zeta[3]) + G[{1, 1}, x]*(26821/36 - ((5417*I)/108)*Pi + 
        (202*Pi^2)/27 - ((325*I)/18)*Pi^3 - Pi^4/45 + 
        ((2*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (38*Pi^4*FF[(1 - x)^(-2)])/45 - 
        ((92*I)/3)*Pi*FF[(1 - x)^(-1)] + 81*Pi^2*FF[(1 - x)^(-1)] + 
        (49*I)*Pi^3*FF[(1 - x)^(-1)] + (7*Pi^4*FF[(1 - x)^(-1)])/9 + 
        (5011*FF[x^(-2)])/72 - ((5335*I)/108)*Pi*FF[x^(-2)] + 
        (503*Pi^2*FF[x^(-2)])/54 + ((35*I)/9)*Pi^3*FF[x^(-2)] - 
        (9277*FF[x^(-1)])/36 + ((2746*I)/27)*Pi*FF[x^(-1)] - 
        (425*Pi^2*FF[x^(-1)])/54 - ((86*I)/9)*Pi^3*FF[x^(-1)] + 
        (7207*FF[x])/36 - ((95*I)/27)*Pi*FF[x] - (11*Pi^2*FF[x])/6 - 
        ((40*I)/9)*Pi^3*FF[x] + (445*FF[x^2])/24 - ((43*I)/54)*Pi*FF[x^2] + 
        (131*Pi^2*FF[x^2])/27 + (199*Zeta[3])/3 + (10*I)*Pi*Zeta[3] - 
        (4*FF[(1 - x)^(-2)]*Zeta[3])/3 + (40*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
        198*FF[(1 - x)^(-1)]*Zeta[3] - (44*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
        (76*FF[x^(-2)]*Zeta[3])/3 + (196*FF[x^(-1)]*Zeta[3])/3 + 
        (80*FF[x]*Zeta[3])/3 - 4*FF[x^2]*Zeta[3]) + 
      G[{0, 0}, x]*(9797/36 + ((14843*I)/108)*Pi + (14969*Pi^2)/108 + 
        ((89*I)/12)*Pi^3 + (101*Pi^4)/60 - (2264*FF[(1 - x)^(-2)])/9 + 
        ((2750*I)/9)*Pi*FF[(1 - x)^(-2)] + (787*Pi^2*FF[(1 - x)^(-2)])/54 - 
        ((11*I)/9)*Pi^3*FF[(1 - x)^(-2)] + (41*Pi^4*FF[(1 - x)^(-2)])/18 + 
        (1307*FF[(1 - x)^(-1)])/18 - ((9281*I)/27)*Pi*FF[(1 - x)^(-1)] - 
        (16993*Pi^2*FF[(1 - x)^(-1)])/108 - ((281*I)/18)*Pi^3*
         FF[(1 - x)^(-1)] - (101*Pi^4*FF[(1 - x)^(-1)])/30 + 
        ((2*I)/3)*Pi*FF[x^(-1)] - (28*Pi^2*FF[x^(-1)])/9 + (10007*FF[x])/36 + 
        ((247*I)/9)*Pi*FF[x] + (211*Pi^2*FF[x])/54 + ((26*I)/9)*Pi^3*FF[x] + 
        (445*FF[x^2])/24 - ((43*I)/54)*Pi*FF[x^2] + (131*Pi^2*FF[x^2])/27 - 
        ((2*I)/9)*Pi^3*FF[x^2] + (1136*Zeta[3])/9 - (22*I)*Pi*Zeta[3] - 
        (461*FF[(1 - x)^(-2)]*Zeta[3])/9 - (44*I)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (934*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
        (44*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (44*FF[x]*Zeta[3])/3 - 
        (8*FF[x^2]*Zeta[3])/3) + G[{0, 1}, x]*(-84833/216 - 
        ((6703*I)/27)*Pi + (5282*Pi^2)/27 + ((266*I)/9)*Pi^3 + 
        (131*Pi^4)/45 + ((563*I)/27)*Pi*FF[(1 - x)^(-2)] + 
        (637*Pi^2*FF[(1 - x)^(-2)])/27 - ((43*I)/18)*Pi^3*FF[(1 - x)^(-2)] + 
        (1273*Pi^4*FF[(1 - x)^(-2)])/90 + (1679*FF[(1 - x)^(-1)])/27 + 
        ((24175*I)/54)*Pi*FF[(1 - x)^(-1)] - (15649*Pi^2*FF[(1 - x)^(-1)])/
         54 - ((452*I)/9)*Pi^3*FF[(1 - x)^(-1)] - (137*Pi^4*FF[(1 - x)^(-1)])/
         9 + ((241*I)/6)*Pi*FF[x^(-2)] - (307*Pi^2*FF[x^(-2)])/27 + 
        I*Pi^3*FF[x^(-2)] - (47*FF[x^(-1)])/27 - ((737*I)/9)*Pi*FF[x^(-1)] + 
        (640*Pi^2*FF[x^(-1)])/27 - (2*I)*Pi^3*FF[x^(-1)] - (2869*FF[x])/12 + 
        ((71*I)/27)*Pi*FF[x] + (17*Pi^2*FF[x])/18 + ((88*I)/9)*Pi^3*FF[x] - 
        (445*FF[x^2])/24 + ((43*I)/54)*Pi*FF[x^2] + (413*Pi^2*FF[x^2])/54 - 
        ((4*I)/3)*Pi^3*FF[x^2] + (2*Zeta[3])/3 + (40*I)*Pi*Zeta[3] + 
        (296*FF[(1 - x)^(-2)]*Zeta[3])/3 + (140*I)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (194*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
        (152*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (16*FF[x^(-2)]*Zeta[3])/3 + 
        (28*FF[x^(-1)]*Zeta[3])/3 - (16*FF[x]*Zeta[3])/3 - 
        (4*FF[x^2]*Zeta[3])/3) + G[{1, 0}, x]*(-84833/216 + 
        ((2482*I)/27)*Pi + (1579*Pi^2)/108 - ((355*I)/36)*Pi^3 - 
        (59*Pi^4)/60 - (60*I)*Pi*FF[(1 - x)^(-2)] - (5*Pi^2*FF[(1 - x)^(-2)])/
         6 + ((55*I)/18)*Pi^3*FF[(1 - x)^(-2)] - (137*Pi^4*FF[(1 - x)^(-2)])/
         90 + (1679*FF[(1 - x)^(-1)])/27 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
        (1619*Pi^2*FF[(1 - x)^(-1)])/54 + ((13*I)/2)*Pi^3*FF[(1 - x)^(-1)] + 
        (59*Pi^4*FF[(1 - x)^(-1)])/30 - ((23*I)/27)*Pi*FF[x^(-2)] - 
        (17*Pi^2*FF[x^(-2)])/54 - ((4*I)/3)*Pi^3*FF[x^(-2)] - 
        (47*FF[x^(-1)])/27 - ((430*I)/27)*Pi*FF[x^(-1)] + 
        (388*Pi^2*FF[x^(-1)])/27 + ((10*I)/3)*Pi^3*FF[x^(-1)] - 
        (2869*FF[x])/12 - ((239*I)/9)*Pi*FF[x] - (379*Pi^2*FF[x])/54 + 
        ((46*I)/9)*Pi^3*FF[x] - (445*FF[x^2])/24 + ((43*I)/54)*Pi*FF[x^2] + 
        (413*Pi^2*FF[x^2])/54 - ((16*I)/9)*Pi^3*FF[x^2] + 33*Zeta[3] - 
        (10*I)*Pi*Zeta[3] - (5*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
        (20*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (20*FF[(1 - x)^(-1)]*Zeta[3])/
         3 + (20*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 4*FF[x^(-2)]*Zeta[3] - 
        4*FF[x^(-1)]*Zeta[3] - (28*FF[x]*Zeta[3])/3 + (4*FF[x^2]*Zeta[3])/
         3) + (379*Zeta[5])/6 + (523*I)*Pi*Zeta[5] + 
      (415*FF[(1 - x)^(-2)]*Zeta[5])/6 + (1846*I)*Pi*FF[(1 - x)^(-2)]*
       Zeta[5] - (217*FF[(1 - x)^(-1)]*Zeta[5])/3 - 
      (2006*I)*Pi*FF[(1 - x)^(-1)]*Zeta[5] - (22*FF[x]*Zeta[5])/3 + 
      (2*FF[x^2]*Zeta[5])/3 + G[{1}, x]*(-24157/36 + ((3703*I)/72)*Pi - 
        (64511*Pi^2)/648 + ((1873*I)/108)*Pi^3 - (8171*Pi^4)/1080 + 
        ((43*I)/180)*Pi^5 + ((23*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
        (Pi^4*FF[(1 - x)^(-2)])/135 + ((83*I)/90)*Pi^5*FF[(1 - x)^(-2)] + 
        ((1679*I)/27)*Pi*FF[(1 - x)^(-1)] - (2171*Pi^2*FF[(1 - x)^(-1)])/27 - 
        ((4051*I)/54)*Pi^3*FF[(1 - x)^(-1)] + (6533*Pi^4*FF[(1 - x)^(-1)])/
         540 - ((91*I)/90)*Pi^5*FF[(1 - x)^(-1)] + ((5011*I)/72)*Pi*
         FF[x^(-2)] - (1543*Pi^2*FF[x^(-2)])/81 - ((559*I)/108)*Pi^3*
         FF[x^(-2)] - (257*Pi^4*FF[x^(-2)])/270 + (28885*FF[x^(-1)])/216 - 
        ((20725*I)/108)*Pi*FF[x^(-1)] + (10933*Pi^2*FF[x^(-1)])/324 + 
        ((803*I)/54)*Pi^3*FF[x^(-1)] + (551*Pi^4*FF[x^(-1)])/270 + 
        (28417*FF[x])/216 + ((1427*I)/54)*Pi*FF[x] - (10283*Pi^2*FF[x])/324 - 
        ((17*I)/9)*Pi^3*FF[x] - (5*Pi^4*FF[x])/18 - (245*Pi^2*FF[x^2])/24 + 
        ((149*I)/108)*Pi^3*FF[x^2] + (61*Pi^4*FF[x^2])/540 - 
        (1531*Zeta[3])/6 - ((130*I)/3)*Pi*Zeta[3] - (38*Pi^2*Zeta[3])/3 - 
        (46*FF[(1 - x)^(-2)]*Zeta[3])/3 + ((37*I)/3)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] - (224*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (4162*FF[(1 - x)^(-1)]*Zeta[3])/9 + (74*I)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] + (220*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        (2*FF[x^(-2)]*Zeta[3])/3 - (4*I)*Pi*FF[x^(-2)]*Zeta[3] - 
        (106*FF[x^(-1)]*Zeta[3])/3 + (4*I)*Pi*FF[x^(-1)]*Zeta[3] - 
        (56*FF[x]*Zeta[3])/3 - (4*I)*Pi*FF[x]*Zeta[3] - 
        (21*FF[x^2]*Zeta[3])/2 + ((14*I)/3)*Pi*FF[x^2]*Zeta[3] + 60*Zeta[5] + 
        136*FF[(1 - x)^(-2)]*Zeta[5] - 168*FF[(1 - x)^(-1)]*Zeta[5]) + 
      G[{0}, x]*(114365/216 + ((30473*I)/216)*Pi - (183343*Pi^2)/648 - 
        ((1847*I)/54)*Pi^3 - (386*Pi^4)/135 - ((11*I)/36)*Pi^5 - 
        ((2264*I)/9)*Pi*FF[(1 - x)^(-2)] - (661*Pi^2*FF[(1 - x)^(-2)])/162 - 
        ((665*I)/54)*Pi^3*FF[(1 - x)^(-2)] - (215*Pi^4*FF[(1 - x)^(-2)])/54 - 
        ((11*I)/18)*Pi^5*FF[(1 - x)^(-2)] - (10685*FF[(1 - x)^(-1)])/27 - 
        ((1391*I)/18)*Pi*FF[(1 - x)^(-1)] + (41885*Pi^2*FF[(1 - x)^(-1)])/
         162 + ((6215*I)/108)*Pi^3*FF[(1 - x)^(-1)] + 
        (3409*Pi^4*FF[(1 - x)^(-1)])/540 + ((11*I)/18)*Pi^5*
         FF[(1 - x)^(-1)] - ((47*I)/27)*Pi*FF[x^(-1)] + 
        (199*Pi^2*FF[x^(-1)])/54 - ((4*I)/3)*Pi^3*FF[x^(-1)] - 
        (28417*FF[x])/216 - ((1427*I)/54)*Pi*FF[x] - (8941*Pi^2*FF[x])/324 - 
        ((58*I)/9)*Pi^3*FF[x] - (67*Pi^4*FF[x])/90 - (245*Pi^2*FF[x^2])/24 + 
        ((109*I)/108)*Pi^3*FF[x^2] + (77*Pi^4*FF[x^2])/540 - 
        (2929*Zeta[3])/18 - ((391*I)/9)*Pi*Zeta[3] - (17*Pi^2*Zeta[3])/3 - 
        (1247*FF[(1 - x)^(-2)]*Zeta[3])/18 - ((185*I)/9)*Pi*FF[(1 - x)^(-2)]*
         Zeta[3] + (44*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
        (1001*FF[(1 - x)^(-1)]*Zeta[3])/9 + ((980*I)/9)*Pi*FF[(1 - x)^(-1)]*
         Zeta[3] + (34*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
        4*FF[x^(-1)]*Zeta[3] - (62*FF[x]*Zeta[3])/9 - 
        (44*I)*Pi*FF[x]*Zeta[3] - (149*FF[x^2]*Zeta[3])/18 + 
        ((22*I)/3)*Pi*FF[x^2]*Zeta[3] - 83*Zeta[5] - 72*FF[(1 - x)^(-2)]*
         Zeta[5] + 166*FF[(1 - x)^(-1)]*Zeta[5])))}


==> anc/HelAmpl_2L_Lis.m <==
{(4 + ((11*I)/3)*Pi)*COLOR[CA*NfV2] - 6*COLOR[CF*NfV2] - 
  ((2*I)/3)*Pi*COLOR[Nf*NfV2] + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (7*Pi^2)/18 + 
      ((4*I)/9)*Pi*Log[1 - x] + FF[x^(-2)]*((2*Pi^2*Log[1 - x])/9 - 
        (I/9)*Pi*Log[1 - x]^2) + FF[x^(-1)]*((2*Pi^2)/9 - 
        ((2*I)/9)*Pi*Log[1 - x] - (2*Pi^2*Log[1 - x])/9 + 
        (I/9)*Pi*Log[1 - x]^2) + ((2*I)/9)*Pi*Log[x] + 
      FF[(1 - x)^(-2)]*((2*Pi^2*Log[x])/9 - (I/9)*Pi*Log[x]^2) + 
      FF[x^2]*((-I/9)*Pi^3 - (I/9)*Pi*Log[1 - x]^2 + ((2*I)/9)*Pi*Log[1 - x]*
         Log[x] - (I/9)*Pi*Log[x]^2) + FF[(1 - x)^(-1)]*
       ((2*Pi^2)/9 - ((2*I)/9)*Pi*Log[x] - (2*Pi^2*Log[x])/9 + 
        (I/9)*Pi*Log[x]^2) + FF[x]*((I/9)*Pi^3 - ((2*I)/9)*Pi*Log[1 - x] + 
        (I/9)*Pi*Log[1 - x]^2 + ((2*I)/9)*Pi*Log[x] - ((2*I)/9)*Pi*Log[1 - x]*
         Log[x] + (I/9)*Pi*Log[x]^2)) + COLOR[CF*NfV2]*
     (-30 - ((10*I)/3)*Pi + Pi^2 - ((5*I)/9)*Pi^3 + Pi^4/9 + 
      (14*Log[1 - x])/3 + ((2*I)/3)*Pi*Log[1 - x] - (11*Pi^2*Log[1 - x])/9 + 
      ((2*I)/3)*Pi^3*Log[1 - x] + (2*Log[1 - x]^2)/3 - 
      ((7*I)/3)*Pi*Log[1 - x]^2 + (2*Pi^2*Log[1 - x]^2)/3 - 
      (14*Log[1 - x]^3)/9 + ((2*I)/3)*Pi*Log[1 - x]^3 + Log[1 - x]^4/2 + 
      4*Log[x] + ((2*I)/3)*Pi*Log[x] - (2*Pi^2*Log[x])/3 - 
      (2*Log[1 - x]*Log[x])/3 + ((10*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (4*Pi^2*Log[1 - x]*Log[x])/3 + 3*Log[1 - x]^2*Log[x] - 
      (2*I)*Pi*Log[1 - x]^2*Log[x] - (4*Log[1 - x]^3*Log[x])/3 + 
      (2*Log[x]^2)/3 - ((5*I)/3)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 - 
      (2*Log[1 - x]*Log[x]^2)/3 - Log[1 - x]^2*Log[x]^2 - (7*Log[x]^3)/9 + 
      Log[x]^4/6 + (((-4*I)/3)*Pi - (2*Pi^2)/3 + (4*Log[1 - x])/3 - 
        (8*Log[x])/3)*PolyLog[2, x] + (4/3 - (4*I)*Pi - 4*Log[x])*
       PolyLog[3, 1 - x] + (8/3 - (4*I)*Pi - 8*Log[1 - x] + 4*Log[x])*
       PolyLog[3, x] - 4*PolyLog[4, 1 - x] - 4*PolyLog[4, x] + 
      FF[x^2]*(-Pi^2/3 - (16*Pi^4)/135 + ((2*I)/9)*Pi^3*Log[1 - x] - 
        Log[1 - x]^2/3 + ((2*I)/9)*Pi*Log[1 - x]^3 + Log[1 - x]^4/9 + 
        ((2*I)/9)*Pi^3*Log[x] + (2*Log[1 - x]*Log[x])/3 + 
        (2*Pi^2*Log[1 - x]*Log[x])/9 - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (4*Log[1 - x]^3*Log[x])/9 - Log[x]^2/3 - ((2*I)/3)*Pi*Log[1 - x]*
         Log[x]^2 + ((2*I)/9)*Pi*Log[x]^3 - (4*Log[1 - x]*Log[x]^3)/9 + 
        Log[x]^4/9 + (((-8*I)/3)*Pi - (4*Log[1 - x])/3 - (4*Log[x])/3)*
         PolyLog[3, 1 - x] + (((-8*I)/3)*Pi - (4*Log[1 - x])/3 - 
          (4*Log[x])/3)*PolyLog[3, x] + (8*PolyLog[4, 1 - x])/3 + 
        (8*PolyLog[4, x])/3) + FF[x]*(Pi^2/3 - ((2*I)/9)*Pi^3 - 
        (19*Pi^4)/270 - (2*Log[1 - x])/3 + (Pi^2*Log[1 - x])/9 - 
        ((8*I)/9)*Pi^3*Log[1 - x] + Log[1 - x]^2/3 + 
        ((2*I)/3)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/3 + 
        (7*Log[1 - x]^3)/9 - ((8*I)/9)*Pi*Log[1 - x]^3 - 
        (11*Log[1 - x]^4)/18 + (2*Log[x])/3 - (Pi^2*Log[x])/3 + 
        ((4*I)/9)*Pi^3*Log[x] - (2*Log[1 - x]*Log[x])/3 + 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x] + (10*Pi^2*Log[1 - x]*Log[x])/9 - 
        Log[1 - x]^2*Log[x] + ((8*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        (22*Log[1 - x]^3*Log[x])/9 + Log[x]^2/3 - ((2*I)/3)*Pi*Log[x]^2 - 
        (Pi^2*Log[x]^2)/3 + (7*Log[1 - x]*Log[x]^2)/3 - 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - Log[1 - x]^2*Log[x]^2 - 
        (7*Log[x]^3)/9 + ((4*I)/9)*Pi*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/9 + 
        Log[x]^4/18 + (((8*I)/3)*Pi + (4*Pi^2)/3 + (4*Log[1 - x])/3 + 
          (4*Log[x])/3)*PolyLog[2, x] + (4/3 + ((8*I)/3)*Pi + 
          (16*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-4/3 + ((8*I)/3)*Pi + (16*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, x] - (8*PolyLog[4, 1 - x])/3 - (8*PolyLog[4, x])/3 - 
        8*PolyLog[4, -(x/(1 - x))]) + 4*PolyLog[4, -(x/(1 - x))] - 
      4*Zeta[3] + FF[x^(-1)]*(((-2*I)/3)*Pi - ((2*I)/9)*Pi^3 - (4*Pi^4)/45 - 
        (2*Log[1 - x])/3 + ((2*I)/3)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/9 + 
        Log[1 - x]^2/3 + ((5*I)/3)*Pi*Log[1 - x]^2 - (4*Pi^2*Log[1 - x]^2)/
         9 + (7*Log[1 - x]^3)/9 - ((2*I)/9)*Pi*Log[1 - x]^3 - 
        Log[1 - x]^4/6 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (16*Pi^2*Log[1 - x]*Log[x])/9 - (4*Log[1 - x]^2*Log[x])/3 - 
        (4*Log[1 - x]^3*Log[x])/9 + (4*Log[1 - x]*Log[x]^2)/3 + 
        (2*Log[1 - x]^2*Log[x]^2)/3 + (((4*I)/3)*Pi - (4*Pi^2)/3 - 
          (4*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[2, x] + 
        (-4/3 - ((8*I)/3)*Pi - (16*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[3, 1 - x] - (8*PolyLog[3, x])/3 + 8*PolyLog[4, 1 - x] + 
        (8*PolyLog[4, x])/3 + (8*PolyLog[4, -(x/(1 - x))])/3 + 
        (4*Zeta[3])/3 + ((8*I)/3)*Pi*Zeta[3] + (16*Log[1 - x]*Zeta[3])/3 - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*((7*Pi^4)/135 + 
        (2*Pi^2*Log[1 - x]^2)/9 + Log[1 - x]^4/9 - ((2*I)/3)*Pi*Log[x] - 
        (4*Log[1 - x]^3*Log[x])/9 - Log[x]^2/3 + ((2*I)/9)*Pi*Log[x]^3 + 
        Log[x]^4/9 + (((-4*I)/3)*Pi - (8*Log[1 - x])/3 + (4*Log[x])/3)*
         PolyLog[3, x] - (8*PolyLog[4, 1 - x])/3 + 
        (8*PolyLog[4, -(x/(1 - x))])/3 + ((4*I)/3)*Pi*Zeta[3] + 
        (8*Log[1 - x]*Zeta[3])/3 - (4*Log[x]*Zeta[3])/3) + 
      FF[x^(-2)]*(((-2*I)/3)*Pi*Log[1 - x] - Log[1 - x]^2/3 - 
        (2*Pi^2*Log[1 - x]^2)/9 + ((2*I)/9)*Pi*Log[1 - x]^3 + 
        (4*Pi^2*Log[1 - x]*Log[x])/9 + (4*Log[1 - x]^3*Log[x])/9 - 
        (2*Log[1 - x]^2*Log[x]^2)/3 + (((-4*I)/3)*Pi + (4*Log[1 - x])/3 - 
          (8*Log[x])/3)*PolyLog[3, 1 - x] - (8*PolyLog[4, x])/3 - 
        (8*PolyLog[4, -(x/(1 - x))])/3 + ((4*I)/3)*Pi*Zeta[3] - 
        (4*Log[1 - x]*Zeta[3])/3 + (8*Log[x]*Zeta[3])/3) + 
      FF[(1 - x)^(-1)]*(((-2*I)/3)*Pi - (49*Pi^4)/135 + 
        (4*Pi^2*Log[1 - x])/9 - (2*Pi^2*Log[1 - x]^2)/9 - Log[1 - x]^4/9 - 
        (2*Log[x])/3 + ((2*I)/3)*Pi*Log[x] - (2*Pi^2*Log[x])/3 - 
        (4*Log[1 - x]^2*Log[x])/3 + (4*Log[1 - x]^3*Log[x])/9 + Log[x]^2/3 + 
        ((5*I)/3)*Pi*Log[x]^2 - (2*Pi^2*Log[x]^2)/3 + (7*Log[x]^3)/9 - 
        ((2*I)/9)*Pi*Log[x]^3 - (5*Log[x]^4)/18 + 
        (((-4*I)/3)*Pi + (4*Pi^2)/3 - (8*Log[1 - x])/3 + (4*Log[x])/3)*
         PolyLog[2, x] - (8*PolyLog[3, 1 - x])/3 + 
        (-4/3 - ((8*I)/3)*Pi + (8*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[3, x] + (8*PolyLog[4, 1 - x])/3 + 8*PolyLog[4, x] - 
        (8*PolyLog[4, -(x/(1 - x))])/3 + (4*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        (16*Log[x]*Zeta[3])/3)) + COLOR[CA*NfV2]*(20 + ((215*I)/18)*Pi - 
      (209*Pi^2)/36 - ((19*I)/18)*Pi^3 - Pi^4/18 - (23*Log[1 - x])/6 - 
      ((29*I)/18)*Pi*Log[1 - x] + (41*Pi^2*Log[1 - x])/9 - 
      (I/3)*Pi^3*Log[1 - x] - (19*Log[1 - x]^2)/12 - 
      ((5*I)/6)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/3 + 
      (2*Log[1 - x]^3)/3 - (I/3)*Pi*Log[1 - x]^3 - Log[1 - x]^4/4 - 
      2*Log[x] - ((49*I)/18)*Pi*Log[x] + (43*Pi^2*Log[x])/18 + 
      4*Log[1 - x]*Log[x] + ((7*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (2*Pi^2*Log[1 - x]*Log[x])/3 - (26*Log[1 - x]^2*Log[x])/3 + 
      I*Pi*Log[1 - x]^2*Log[x] + (2*Log[1 - x]^3*Log[x])/3 - 
      (11*Log[x]^2)/4 - ((7*I)/6)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/3 + 
      4*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/2 + Log[x]^3/3 - 
      Log[x]^4/12 + (((2*I)/3)*Pi + Pi^2/3 - (35*Log[1 - x])/3 + 
        (37*Log[x])/3)*PolyLog[2, x] + (-35/3 + (2*I)*Pi + 2*Log[x])*
       PolyLog[3, 1 - x] + (-37/3 + (2*I)*Pi + 4*Log[1 - x] - 2*Log[x])*
       PolyLog[3, x] + 2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 
      FF[x^2]*((7*Pi^2)/4 + (I/9)*Pi^3 - (77*Pi^4)/540 - 
        (2*Pi^2*Log[1 - x])/3 + ((4*I)/9)*Pi^3*Log[1 - x] + 
        (7*Log[1 - x]^2)/4 + (I/9)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/18 - 
        Log[1 - x]^3/3 - Log[1 - x]^4/36 - (Pi^2*Log[x])/2 + 
        ((2*I)/9)*Pi^3*Log[x] - (7*Log[1 - x]*Log[x])/2 - 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/9 + 
        Log[1 - x]^2*Log[x] - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (Log[1 - x]^3*Log[x])/3 + (7*Log[x]^2)/4 + (I/9)*Pi*Log[x]^2 - 
        (Pi^2*Log[x]^2)/18 + ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (Log[1 - x]^2*Log[x]^2)/6 - Log[x]^3/3 + (Log[1 - x]*Log[x]^3)/3 - 
        Log[x]^4/36 + (Log[1 - x] - ((4*I)/3)*Pi*Log[1 - x] - 
          (2*Log[1 - x]^2)/3 - Log[x] + ((4*I)/3)*Pi*Log[x] + (2*Log[x]^2)/3)*
         PolyLog[2, x] + (1 - (4*Log[1 - x])/3 + (4*Log[x])/3)*
         PolyLog[3, 1 - x] + (1 + (4*Log[1 - x])/3 - (4*Log[x])/3)*
         PolyLog[3, x] + (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, x])/3) - 
      2*PolyLog[4, -(x/(1 - x))] + FF[x]*((-7*Pi^2)/4 + (32*Pi^4)/135 + 
        (11*Log[1 - x])/6 - ((10*I)/9)*Pi*Log[1 - x] + (5*Pi^2*Log[1 - x])/
         9 - (I/9)*Pi^3*Log[1 - x] - (35*Log[1 - x]^2)/12 - 
        ((4*I)/9)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/9 + 
        (I/3)*Pi*Log[1 - x]^3 + (5*Log[1 - x]^4)/18 - (11*Log[x])/6 + 
        ((10*I)/9)*Pi*Log[x] + (13*Pi^2*Log[x])/18 - ((5*I)/9)*Pi^3*Log[x] + 
        (7*Log[1 - x]*Log[x])/2 - ((4*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (5*Pi^2*Log[1 - x]*Log[x])/9 - (2*Log[1 - x]^2*Log[x])/3 - 
        (I/3)*Pi*Log[1 - x]^2*Log[x] - (2*Log[1 - x]^3*Log[x])/3 - 
        (7*Log[x]^2)/12 + ((2*I)/9)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/9 - 
        Log[1 - x]*Log[x]^2 + (I/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (Log[1 - x]^2*Log[x]^2)/3 + (2*Log[x]^3)/3 - (I/3)*Pi*Log[x]^3 - 
        Log[x]^4/18 + (((-4*I)/3)*Pi - (2*Pi^2)/3 - (5*Log[1 - x])/3 + 
          ((4*I)/3)*Pi*Log[1 - x] + (2*Log[1 - x]^2)/3 + Log[x]/3 - 
          ((4*I)/3)*Pi*Log[x] - (2*Log[x]^2)/3)*PolyLog[2, x] + 
        (-5/3 - (2*Log[1 - x])/3 + (2*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-1/3 - (10*Log[1 - x])/3 + (10*Log[x])/3)*PolyLog[3, x] - 
        (4*PolyLog[4, 1 - x])/3 - (4*PolyLog[4, x])/3 + 
        4*PolyLog[4, -(x/(1 - x))]) + 20*Zeta[3] + 
      FF[x^(-2)]*((8*Pi^4)/135 + ((5*I)/3)*Pi*Log[1 - x] - 
        (Pi^2*Log[1 - x])/3 - (I/9)*Pi^3*Log[1 - x] + (5*Log[1 - x]^2)/6 - 
        (I/2)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/18 - Log[1 - x]^3/3 + 
        (I/9)*Pi*Log[1 - x]^3 + (11*Log[1 - x]^4)/36 - 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 - 
        (2*Log[1 - x]^2*Log[x])/9 - (4*Log[1 - x]^3*Log[x])/3 + 
        2*Log[1 - x]^2*Log[x]^2 + (((-2*I)/9)*Pi + (8*Pi^2)/9 - 
          (2*Log[1 - x])/9)*PolyLog[2, x] + (-2/9 + ((20*I)/3)*Pi - 
          (4*Log[1 - x])/3 + 8*Log[x])*PolyLog[3, 1 - x] - 
        (16*PolyLog[4, 1 - x])/3 + 8*PolyLog[4, x] + 
        8*PolyLog[4, -(x/(1 - x))] + (2*Zeta[3])/9 - ((20*I)/3)*Pi*Zeta[3] + 
        (4*Log[1 - x]*Zeta[3])/3 - 8*Log[x]*Zeta[3]) + 
      FF[(1 - x)^(-1)]*(((17*I)/9)*Pi - (34*Pi^2)/27 + ((23*I)/54)*Pi^3 + 
        (7*Pi^4)/270 - ((2*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/9 + 
        Pi^2*Log[1 - x]^2 + Log[1 - x]^4/2 + (17*Log[x])/9 + 
        ((5*I)/6)*Pi*Log[x] - (133*Pi^2*Log[x])/54 + (I/9)*Pi^3*Log[x] - 
        (2*Log[1 - x]*Log[x])/9 + 4*Log[1 - x]^2*Log[x] - 
        2*Log[1 - x]^3*Log[x] - Log[x]^2/12 + ((5*I)/3)*Pi*Log[x]^2 + 
        (13*Pi^2*Log[x]^2)/18 - (I/9)*Pi*Log[x]^3 + Log[x]^4/9 + 
        (((31*I)/9)*Pi + (8*Pi^2)/9 + 8*Log[1 - x] - (41*Log[x])/9)*
         PolyLog[2, x] + 8*PolyLog[3, 1 - x] + 
        (41/9 - ((26*I)/3)*Pi - 12*Log[1 - x] + (10*Log[x])/3)*
         PolyLog[3, x] - 12*PolyLog[4, 1 - x] + (16*PolyLog[4, x])/3 + 
        12*PolyLog[4, -(x/(1 - x))] - (89*Zeta[3])/9 + 
        ((26*I)/3)*Pi*Zeta[3] + 12*Log[1 - x]*Zeta[3] - 
        (10*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*((-I/27)*Pi^3 + 
        (7*Pi^4)/135 - (2*Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/3 + 
        ((5*I)/3)*Pi*Log[x] - (10*Pi^2*Log[x])/27 - (I/9)*Pi^3*Log[x] + 
        (4*Log[1 - x]^3*Log[x])/3 + (5*Log[x]^2)/6 - (I/2)*Pi*Log[x]^2 - 
        (7*Pi^2*Log[x]^2)/18 - Log[x]^3/3 + (I/9)*Pi*Log[x]^3 - Log[x]^4/36 + 
        (((2*I)/9)*Pi - (8*Pi^2)/9 + (2*Log[x])/9)*PolyLog[2, x] + 
        (-2/9 + ((20*I)/3)*Pi + 8*Log[1 - x] - (4*Log[x])/3)*PolyLog[3, x] + 
        8*PolyLog[4, 1 - x] - (16*PolyLog[4, x])/3 - 
        8*PolyLog[4, -(x/(1 - x))] + (2*Zeta[3])/9 - ((20*I)/3)*Pi*Zeta[3] - 
        8*Log[1 - x]*Zeta[3] + (4*Log[x]*Zeta[3])/3) + 
      FF[x^(-1)]*(((17*I)/9)*Pi - (34*Pi^2)/27 + I*Pi^3 - (8*Pi^4)/135 + 
        (17*Log[1 - x])/9 + ((5*I)/6)*Pi*Log[1 - x] - (29*Pi^2*Log[1 - x])/
         9 + (I/9)*Pi^3*Log[1 - x] - Log[1 - x]^2/12 + 
        ((5*I)/3)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/18 - 
        (I/9)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/18 - ((2*I)/9)*Pi*Log[x] + 
        (8*Pi^2*Log[x])/9 - (2*Log[1 - x]*Log[x])/9 - 
        ((31*I)/9)*Pi*Log[1 - x]*Log[x] + (10*Pi^2*Log[1 - x]*Log[x])/9 + 
        (41*Log[1 - x]^2*Log[x])/9 + 2*Log[1 - x]^3*Log[x] - 
        4*Log[1 - x]*Log[x]^2 - 3*Log[1 - x]^2*Log[x]^2 + 
        (((-31*I)/9)*Pi - (8*Pi^2)/9 + (41*Log[1 - x])/9 - 8*Log[x])*
         PolyLog[2, x] + (41/9 - ((26*I)/3)*Pi + (10*Log[1 - x])/3 - 
          12*Log[x])*PolyLog[3, 1 - x] + 8*PolyLog[3, x] + 
        (16*PolyLog[4, 1 - x])/3 - 12*PolyLog[4, x] - 
        12*PolyLog[4, -(x/(1 - x))] - (89*Zeta[3])/9 + 
        ((26*I)/3)*Pi*Zeta[3] - (10*Log[1 - x]*Zeta[3])/3 + 
        12*Log[x]*Zeta[3]))) + 
  ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (28*Pi^2)/27 + ((2*I)/9)*Pi^3 + 
      ((32*I)/27)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/27 - 
      ((2*I)/9)*Pi*Log[1 - x]^2 + ((16*I)/27)*Pi*Log[x] - 
      (7*Pi^2*Log[x])/54 - (I/9)*Pi*Log[x]^2 + 
      FF[x^2]*(((-5*I)/27)*Pi^3 + (7*Pi^4)/108 + ((4*I)/27)*Pi^3*Log[1 - x] - 
        ((5*I)/27)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/108 + 
        ((2*I)/27)*Pi*Log[1 - x]^3 + (I/9)*Pi^3*Log[x] + 
        ((10*I)/27)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/54 - 
        ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] - ((5*I)/27)*Pi*Log[x]^2 + 
        (7*Pi^2*Log[x]^2)/108 + ((2*I)/27)*Pi*Log[x]^3 + 
        (((-2*I)/9)*Pi*Log[1 - x] + ((2*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((2*I)/9)*Pi*PolyLog[3, 1 - x] - ((2*I)/9)*Pi*PolyLog[3, x]) + 
      FF[x]*(((5*I)/27)*Pi^3 - (7*Pi^4)/108 - ((16*I)/27)*Pi*Log[1 - x] + 
        (7*Pi^2*Log[1 - x])/54 - ((4*I)/27)*Pi^3*Log[1 - x] + 
        ((8*I)/27)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/108 - 
        ((2*I)/27)*Pi*Log[1 - x]^3 + ((16*I)/27)*Pi*Log[x] - 
        (7*Pi^2*Log[x])/54 - (I/9)*Pi^3*Log[x] - ((10*I)/27)*Pi*Log[1 - x]*
         Log[x] + (7*Pi^2*Log[1 - x]*Log[x])/54 + ((2*I)/9)*Pi*Log[1 - x]^2*
         Log[x] + ((2*I)/27)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/108 - 
        ((2*I)/27)*Pi*Log[x]^3 + (((2*I)/9)*Pi*Log[1 - x] - 
          ((2*I)/9)*Pi*Log[x])*PolyLog[2, x] + ((2*I)/9)*Pi*
         PolyLog[3, 1 - x] + ((2*I)/9)*Pi*PolyLog[3, x]) + (2*Zeta[3])/9 + 
      FF[x^(-2)]*((10*Pi^2*Log[1 - x])/27 + ((11*I)/54)*Pi^3*Log[1 - x] - 
        ((5*I)/27)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/108 + 
        ((2*I)/27)*Pi*Log[1 - x]^3 + (I/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((-2*Pi^2)/9 + ((2*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] + 
        ((2*I)/9)*Pi*PolyLog[3, 1 - x] - ((2*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-2)]*(-Pi^4/27 + (10*Pi^2*Log[x])/27 + 
        ((13*I)/54)*Pi^3*Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/9 - 
        ((5*I)/27)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/108 - 
        (I/9)*Pi*Log[1 - x]*Log[x]^2 + ((2*I)/27)*Pi*Log[x]^3 + 
        ((2*Pi^2)/9 - ((2*I)/9)*Pi*Log[x])*PolyLog[2, x] + 
        ((2*I)/9)*Pi*PolyLog[3, x] - ((2*I)/9)*Pi*Zeta[3]) + 
      FF[x^(-1)]*((16*Pi^2)/27 + ((13*I)/54)*Pi^3 - ((16*I)/27)*Pi*
         Log[1 - x] - (13*Pi^2*Log[1 - x])/54 - ((11*I)/54)*Pi^3*Log[1 - x] + 
        ((8*I)/27)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/108 - 
        ((2*I)/27)*Pi*Log[1 - x]^3 - (I/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((2*Pi^2)/9 - ((2*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] - 
        ((2*I)/9)*Pi*PolyLog[3, 1 - x] + ((2*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-1)]*((16*Pi^2)/27 + ((13*I)/54)*Pi^3 + Pi^4/27 - 
        ((16*I)/27)*Pi*Log[x] - (13*Pi^2*Log[x])/54 - ((13*I)/54)*Pi^3*
         Log[x] - (2*Pi^2*Log[1 - x]*Log[x])/9 + ((8*I)/27)*Pi*Log[x]^2 + 
        (5*Pi^2*Log[x]^2)/108 + (I/9)*Pi*Log[1 - x]*Log[x]^2 - 
        ((2*I)/27)*Pi*Log[x]^3 + ((-2*Pi^2)/9 + ((2*I)/9)*Pi*Log[x])*
         PolyLog[2, x] - ((2*I)/9)*Pi*PolyLog[3, x] + 
        ((2*I)/9)*Pi*Zeta[3])) + COLOR[CF*NfV2]*(-102 - ((155*I)/9)*Pi + 
      (13*Pi^2)/2 - ((317*I)/54)*Pi^3 + (146*Pi^4)/135 - ((11*I)/45)*Pi^5 - 
      (20*Li[{3, 2}, 1, x])/3 + 16*Li[{3, 2}, 1 - x, 1] + 
      20*Li[{3, 2}, x, 1] + (205*Log[1 - x])/9 + ((16*I)/9)*Pi*Log[1 - x] - 
      (467*Pi^2*Log[1 - x])/54 + ((38*I)/9)*Pi^3*Log[1 - x] + 
      (47*Pi^4*Log[1 - x])/90 - (26*Log[1 - x]^2)/9 - 
      ((331*I)/18)*Pi*Log[1 - x]^2 + (23*Pi^2*Log[1 - x]^2)/3 - 
      ((8*I)/3)*Pi^3*Log[1 - x]^2 - (343*Log[1 - x]^3)/27 + 
      (5*I)*Pi*Log[1 - x]^3 - (13*Pi^2*Log[1 - x]^3)/9 + 
      (161*Log[1 - x]^4)/36 - ((2*I)/3)*Pi*Log[1 - x]^4 - Log[1 - x]^5/5 + 
      20*Log[x] + ((16*I)/9)*Pi*Log[x] - (23*Pi^2*Log[x])/9 + 
      ((4*I)/3)*Pi^3*Log[x] - (2*Pi^4*Log[x])/15 - (16*Log[1 - x]*Log[x])/9 + 
      ((317*I)/9)*Pi*Log[1 - x]*Log[x] + (43*Pi^2*Log[1 - x]*Log[x])/3 + 
      (115*Log[1 - x]^2*Log[x])/6 - ((38*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      8*Pi^2*Log[1 - x]^2*Log[x] - (86*Log[1 - x]^3*Log[x])/9 + 
      ((26*I)/3)*Pi*Log[1 - x]^3*Log[x] - (2*Log[1 - x]^4*Log[x])/3 - 
      (20*Log[x]^2)/9 - ((317*I)/18)*Pi*Log[x]^2 + (35*Pi^2*Log[x]^2)/6 - 
      (Log[1 - x]*Log[x]^2)/9 - ((17*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
      (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - 13*Log[1 - x]^2*Log[x]^2 + 
      (37*Log[1 - x]^3*Log[x]^2)/3 - (367*Log[x]^3)/54 + 
      ((4*I)/3)*Pi*Log[x]^3 - (10*Pi^2*Log[x]^3)/9 + 
      (7*Log[1 - x]*Log[x]^3)/9 - (13*Log[1 - x]^2*Log[x]^3)/3 + 
      (59*Log[x]^4)/36 + (Log[1 - x]*Log[x]^4)/6 - (7*Log[x]^5)/30 + 
      ((8*I)*Pi + 8*Log[1 - x])*PolyLog[2, x]^2 + 
      (14/9 - ((110*I)/3)*Pi - (16*Pi^2)/3 + (8*Log[1 - x])/3 + 
        (20*I)*Pi*Log[1 - x] - 42*Log[x] + 36*Log[1 - x]*Log[x] - 6*Log[x]^2)*
       PolyLog[3, 1 - x] + (28/9 - ((118*I)/3)*Pi + (2*Pi^2)/3 - 
        74*Log[1 - x] + (20*I)*Pi*Log[1 - x] + 8*Log[1 - x]^2 + 
        (88*Log[x])/3 + 20*Log[1 - x]*Log[x] - 14*Log[x]^2)*PolyLog[3, x] + 
      (-106/3 - (8*I)*Pi - 20*Log[1 - x] - 28*Log[x])*PolyLog[4, 1 - x] + 
      (-86/3 - (8*I)*Pi - 36*Log[1 - x] - 4*Log[x])*PolyLog[4, x] + 
      (86/3 + (4*I)*Pi + 20*Log[1 - x] - 24*Log[x])*
       PolyLog[4, -(x/(1 - x))] + 68*PolyLog[5, 1 - x] + 
      (208*PolyLog[5, x])/3 + 68*PolyLog[5, -(x/(1 - x))] + 
      PolyLog[2, x]*(((-14*I)/9)*Pi - 3*Pi^2 + (14*Log[1 - x])/9 + 
        ((14*I)/3)*Pi*Log[1 - x] - 8*Pi^2*Log[1 - x] - (2*Log[1 - x]^2)/3 + 
        (8*I)*Pi*Log[1 - x]^2 - (28*Log[x])/9 - ((10*I)/3)*Pi*Log[x] + 
        4*Pi^2*Log[x] + (10*Log[1 - x]*Log[x])/3 + 16*Log[1 - x]^2*Log[x] - 
        (2*Log[x]^2)/3 - 8*Log[1 - x]*Log[x]^2 + (8*Log[x]^3)/3 + 
        16*PolyLog[3, 1 - x] - (20*PolyLog[3, x])/3 - (4*Zeta[3])/3) + 
      14*Zeta[3] + (8*I)*Pi*Zeta[3] + (20*Pi^2*Zeta[3])/3 + 
      10*Log[1 - x]*Zeta[3] + 20*Log[1 - x]^2*Zeta[3] + 6*Log[x]*Zeta[3] - 
      8*Log[1 - x]*Log[x]*Zeta[3] + 20*Log[x]^2*Zeta[3] + 
      FF[x]*((19*Pi^2)/18 - ((7*I)/27)*Pi^3 - (2797*Pi^4)/1620 + 
        ((7*I)/27)*Pi^5 + (40*Li[{3, 2}, 1, x])/3 - (64*Li[{3, 2}, 1 - x, 1])/
         3 - (88*Li[{3, 2}, x, 1])/3 - (25*Log[1 - x])/9 + 
        (134*Pi^2*Log[1 - x])/27 - ((76*I)/27)*Pi^3*Log[1 - x] - 
        (8*Pi^4*Log[1 - x])/15 + (31*Log[1 - x]^2)/18 + 
        ((7*I)/9)*Pi*Log[1 - x]^2 - 5*Pi^2*Log[1 - x]^2 + 
        ((10*I)/3)*Pi^3*Log[1 - x]^2 + (149*Log[1 - x]^3)/27 - 
        ((82*I)/27)*Pi*Log[1 - x]^3 + (26*Pi^2*Log[1 - x]^3)/9 - 
        (437*Log[1 - x]^4)/108 + ((7*I)/9)*Pi*Log[1 - x]^4 + 
        (46*Log[1 - x]^5)/45 + (25*Log[x])/9 - (19*Pi^2*Log[x])/3 + 
        ((116*I)/27)*Pi^3*Log[x] - (59*Pi^4*Log[x])/270 - 
        (19*Log[1 - x]*Log[x])/9 + ((14*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (278*Pi^2*Log[1 - x]*Log[x])/27 - ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (46*Log[1 - x]^2*Log[x])/3 + ((76*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
        (5*Pi^2*Log[1 - x]^2*Log[x])/9 + (428*Log[1 - x]^3*Log[x])/27 - 
        ((100*I)/9)*Pi*Log[1 - x]^3*Log[x] - (131*Log[1 - x]^4*Log[x])/18 + 
        (7*Log[x]^2)/18 - ((7*I)/9)*Pi*Log[x]^2 - (4*Pi^2*Log[x]^2)/3 - 
        ((10*I)/9)*Pi^3*Log[x]^2 + (161*Log[1 - x]*Log[x]^2)/9 - 
        ((122*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (11*Pi^2*Log[1 - x]*Log[x]^2)/
         9 - (25*Log[1 - x]^2*Log[x]^2)/2 + ((14*I)/3)*Pi*Log[1 - x]^2*
         Log[x]^2 - (19*Log[1 - x]^3*Log[x]^2)/9 - (170*Log[x]^3)/27 + 
        ((116*I)/27)*Pi*Log[x]^3 + (4*Pi^2*Log[x]^3)/27 - 
        (130*Log[1 - x]*Log[x]^3)/27 + ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (38*Log[1 - x]^2*Log[x]^3)/9 + (175*Log[x]^4)/108 - 
        ((5*I)/9)*Pi*Log[x]^4 + (2*Log[1 - x]*Log[x]^4)/9 - (7*Log[x]^5)/90 + 
        (((-16*I)/3)*Pi - (32*Log[1 - x])/3 + (16*Log[x])/3)*
         PolyLog[2, x]^2 + (20/9 - ((92*I)/9)*Pi + (52*Pi^2)/9 + 
          (206*Log[1 - x])/9 - ((80*I)/3)*Pi*Log[1 - x] - 
          (52*Log[1 - x]^2)/3 - (322*Log[x])/9 + ((40*I)/3)*Pi*Log[x] - 
          24*Log[1 - x]*Log[x] + (32*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        (-8/9 - ((44*I)/9)*Pi - (40*Pi^2)/9 + (254*Log[1 - x])/9 - 
          ((80*I)/3)*Pi*Log[1 - x] - (52*Log[1 - x]^2)/3 - (274*Log[x])/9 + 
          ((40*I)/3)*Pi*Log[x] - (8*Log[1 - x]*Log[x])/3 + (32*Log[x]^2)/3)*
         PolyLog[3, x] + (128/9 + ((16*I)/3)*Pi + (64*Log[1 - x])/3 + 
          (160*Log[x])/3)*PolyLog[4, 1 - x] + 
        (8/9 + ((16*I)/3)*Pi + (208*Log[1 - x])/3 - (32*Log[x])/3)*
         PolyLog[4, x] + (-172/3 - (8*I)*Pi + (8*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (152*PolyLog[5, 1 - x])/
         3 - (160*PolyLog[5, x])/3 - (188*PolyLog[5, -(x/(1 - x))])/3 + 
        (76*Pi^2*Zeta[3])/9 - 4*Log[1 - x]*Zeta[3] + (4*Log[1 - x]^2*Zeta[3])/
         3 + 4*Log[x]*Zeta[3] - (136*Log[1 - x]*Log[x]*Zeta[3])/3 + 
        (4*Log[x]^2*Zeta[3])/3 + PolyLog[2, x]*(((28*I)/9)*Pi + 6*Pi^2 - 
          ((16*I)/9)*Pi^3 + (20*Log[1 - x])/9 - ((4*I)/3)*Pi*Log[1 - x] + 
          (50*Pi^2*Log[1 - x])/9 + (4*Log[1 - x]^2)/3 - 
          ((32*I)/3)*Pi*Log[1 - x]^2 - (10*Log[1 - x]^3)/3 + (8*Log[x])/9 - 
          ((4*I)/3)*Pi*Log[x] + (2*Pi^2*Log[x])/3 - (20*Log[1 - x]*Log[x])/
           3 + ((32*I)/3)*Pi*Log[1 - x]*Log[x] - (34*Log[1 - x]^2*Log[x])/3 + 
          (4*Log[x]^2)/3 - ((16*I)/3)*Pi*Log[x]^2 + 6*Log[1 - x]*Log[x]^2 - 
          2*Log[x]^3 - (64*PolyLog[3, 1 - x])/3 + (8*PolyLog[3, x])/3 + 
          (8*Zeta[3])/3) - 60*Zeta[5]) + FF[x^(-1)]*(((-25*I)/9)*Pi + 
        (2*Pi^2)/3 + ((5*I)/27)*Pi^3 - (71*Pi^4)/135 - ((8*I)/135)*Pi^5 + 
        (104*Li[{3, 2}, 1, x])/9 - (64*Li[{3, 2}, 1 - x, 1])/3 - 
        24*Li[{3, 2}, x, 1] - (25*Log[1 - x])/9 + ((19*I)/9)*Pi*Log[1 - x] - 
        (287*Pi^2*Log[1 - x])/27 + (I/3)*Pi^3*Log[1 - x] - 
        (139*Pi^4*Log[1 - x])/135 + (31*Log[1 - x]^2)/18 + 
        ((148*I)/9)*Pi*Log[1 - x]^2 - (187*Pi^2*Log[1 - x]^2)/54 - 
        ((4*I)/9)*Pi^3*Log[1 - x]^2 + (149*Log[1 - x]^3)/27 - 
        ((55*I)/27)*Pi*Log[1 - x]^3 + (4*Pi^2*Log[1 - x]^3)/9 - 
        (9*Log[1 - x]^4)/4 - (I/6)*Pi*Log[1 - x]^4 - (7*Log[1 - x]^5)/90 + 
        ((2*I)/9)*Pi^3*Log[x] - (28*Pi^4*Log[x])/45 + 
        ((14*I)/9)*Pi*Log[1 - x]*Log[x] - (206*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] - (17*Log[1 - x]^2*Log[x])/9 - 
        ((13*I)/3)*Pi*Log[1 - x]^2*Log[x] + 12*Pi^2*Log[1 - x]^2*Log[x] + 
        (31*Log[1 - x]^3*Log[x])/27 + ((8*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (85*Log[1 - x]^4*Log[x])/18 + (14*Log[1 - x]*Log[x]^2)/9 - 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (20*Log[1 - x]^2*Log[x]^2)/9 - (8*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (38*Log[1 - x]^3*Log[x]^2)/3 - (16*Log[1 - x]*Log[x]^3)/9 + 
        (26*Log[1 - x]^2*Log[x]^3)/9 + (((-16*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (-20/9 - ((322*I)/9)*Pi + 
          16*Pi^2 - (206*Log[1 - x])/9 - ((8*I)/3)*Pi*Log[1 - x] + 
          (52*Log[1 - x]^2)/3 - (92*Log[x])/9 - ((40*I)/3)*Pi*Log[x] - 
          48*Log[1 - x]*Log[x] + 4*Log[x]^2)*PolyLog[3, 1 - x] + 
        (-28/9 - ((16*I)/3)*Pi - (20*Pi^2)/3 + (16*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[3, x] + (172/3 + ((16*I)/3)*Pi - 
          (8*Log[1 - x])/3 + 56*Log[x])*PolyLog[4, 1 - x] + 
        (-8/9 - ((32*I)/3)*Pi + 16*Log[1 - x] + (16*Log[x])/3)*
         PolyLog[4, x] + (-128/9 - ((32*I)/3)*Pi - (64*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (188*PolyLog[5, 1 - x])/
         3 - (352*PolyLog[5, x])/9 - (152*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((8*I)/9)*Pi - 6*Pi^2 + ((8*I)/9)*Pi^3 - 
          (20*Log[1 - x])/9 - ((20*I)/3)*Pi*Log[1 - x] + 
          (116*Pi^2*Log[1 - x])/9 - (4*Log[1 - x]^2)/3 - 
          ((2*I)/3)*Pi*Log[1 - x]^2 + (10*Log[1 - x]^3)/3 + (28*Log[x])/9 + 
          ((4*I)/3)*Pi*Log[x] + (16*Pi^2*Log[x])/3 - (4*Log[1 - x]*Log[x])/
           3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] - (64*Log[1 - x]^2*Log[x])/3 - 
          (4*Log[x]^2)/3 + (16*Log[1 - x]*Log[x]^2)/3 - 
          (64*PolyLog[3, 1 - x])/3 + (8*PolyLog[3, x])/9 - (56*Zeta[3])/9) + 
        (20*Zeta[3])/9 + ((286*I)/9)*Pi*Zeta[3] - (16*Pi^2*Zeta[3])/3 + 
        (170*Log[1 - x]*Zeta[3])/9 + ((16*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        16*Log[1 - x]^2*Zeta[3] + (92*Log[x]*Zeta[3])/9 + 
        ((40*I)/3)*Pi*Log[x]*Zeta[3] - 16*Log[1 - x]*Log[x]*Zeta[3] - 
        4*Log[x]^2*Zeta[3] - (164*Zeta[5])/3) + FF[(1 - x)^(-2)]*
       ((I/9)*Pi^3 - (119*Pi^4)/810 + ((16*I)/135)*Pi^5 + 
        (56*Li[{3, 2}, 1, x])/9 - (32*Li[{3, 2}, 1 - x, 1])/3 - 
        (40*Li[{3, 2}, x, 1])/3 + (11*Pi^4*Log[1 - x])/135 - 
        (17*Pi^2*Log[1 - x]^2)/27 + ((4*I)/9)*Pi^3*Log[1 - x]^2 + 
        (26*Pi^2*Log[1 - x]^3)/27 - (17*Log[1 - x]^4)/54 + 
        ((2*I)/9)*Pi*Log[1 - x]^4 + (17*Log[1 - x]^5)/45 - 
        ((19*I)/9)*Pi*Log[x] + (2*Pi^2*Log[x])/3 - (2*Pi^4*Log[x])/5 - 
        ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]^2*Log[x])/3 + 
        (34*Log[1 - x]^3*Log[x])/27 - ((8*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (17*Log[1 - x]^4*Log[x])/9 - (19*Log[x]^2)/18 + (I/2)*Pi*Log[x]^2 - 
        (4*Pi^2*Log[x]^2)/3 - (I/3)*Pi^3*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 + 
        (8*Log[1 - x]^3*Log[x]^2)/9 + (7*Log[x]^3)/18 + 
        ((19*I)/27)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/27 + 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + Log[x]^4/54 - 
        ((5*I)/18)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/9 - (7*Log[x]^5)/45 + 
        (((-8*I)/3)*Pi - (16*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[2, x]^2 + 
        ((16*Pi^2)/9 - (32*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (2/3 + ((34*I)/9)*Pi - (16*Pi^2)/9 + (68*Log[1 - x])/9 - 
          ((20*I)/3)*Pi*Log[1 - x] - 4*Log[1 - x]^2 - (34*Log[x])/9 + 
          ((8*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 - (10*Log[x]^2)/3)*
         PolyLog[3, x] + (68/9 - ((16*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (112*Log[x])/3)*PolyLog[4, 1 - x] + 
        (((-4*I)/3)*Pi + (64*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[4, x] + 
        (-68/9 + ((16*I)/3)*Pi + (16*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (56*PolyLog[5, 1 - x])/3 - 
        (76*PolyLog[5, x])/9 - (56*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-2*I)/3)*Pi + ((4*I)/9)*Pi^3 + (16*Pi^2*Log[1 - x])/
           9 - (2*Log[x])/3 + (8*Pi^2*Log[x])/3 - (16*Log[1 - x]^2*Log[x])/
           3 - ((2*I)/3)*Pi*Log[x]^2 + (2*Log[x]^3)/3 - 
          (32*PolyLog[3, 1 - x])/3 + (8*PolyLog[3, x])/9 - (8*Zeta[3])/9) - 
        (2*Zeta[3])/3 - ((34*I)/9)*Pi*Zeta[3] + (16*Pi^2*Zeta[3])/3 - 
        (68*Log[1 - x]*Zeta[3])/9 + ((20*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        4*Log[1 - x]^2*Zeta[3] + (34*Log[x]*Zeta[3])/9 - 
        ((16*I)/3)*Pi*Log[x]*Zeta[3] - 28*Log[1 - x]*Log[x]*Zeta[3] + 
        2*Log[x]^2*Zeta[3] - (92*Zeta[5])/3) + 52*Zeta[5] + 
      FF[x^(-2)]*(((2*I)/135)*Pi^5 - (56*Li[{3, 2}, 1, x])/9 + 
        (16*Li[{3, 2}, 1 - x, 1])/3 + 8*Li[{3, 2}, x, 1] - 
        ((19*I)/9)*Pi*Log[1 - x] + (5*Pi^2*Log[1 - x])/9 + 
        (37*Pi^4*Log[1 - x])/135 - (19*Log[1 - x]^2)/18 + 
        (I/2)*Pi*Log[1 - x]^2 - (19*Pi^2*Log[1 - x]^2)/27 - 
        ((8*I)/9)*Pi^3*Log[1 - x]^2 + (7*Log[1 - x]^3)/18 + 
        ((19*I)/27)*Pi*Log[1 - x]^3 - (2*Pi^2*Log[1 - x]^3)/9 + 
        Log[1 - x]^4/3 - (I/2)*Pi*Log[1 - x]^4 - (4*Log[1 - x]^5)/45 + 
        (8*Pi^4*Log[x])/45 - (34*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + (Log[1 - x]^2*Log[x])/3 - 
        (10*Pi^2*Log[1 - x]^2*Log[x])/3 - (34*Log[1 - x]^3*Log[x])/27 + 
        ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - (8*Log[1 - x]^4*Log[x])/9 + 
        (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + (17*Log[1 - x]^2*Log[x]^2)/9 - 
        (4*I)*Pi*Log[1 - x]^2*Log[x]^2 + (10*Log[1 - x]^3*Log[x]^2)/3 - 
        (26*Log[1 - x]^2*Log[x]^3)/9 + (((-8*I)/3)*Pi + (8*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (2/3 + ((34*I)/9)*Pi - 
          (8*Pi^2)/3 - (34*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] - 
          (10*Log[1 - x]^2)/3 + (68*Log[x])/9 - ((20*I)/3)*Pi*Log[x] + 
          12*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[3, 1 - x] + 
        (((-4*I)/3)*Pi - (4*Log[1 - x])/3 - 16*Log[x])*PolyLog[4, 1 - x] + 
        (68/9 - ((16*I)/3)*Pi - (16*Log[x])/3)*PolyLog[4, x] + 
        (68/9 - ((16*I)/3)*Pi + (16*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (68*PolyLog[5, 1 - x])/3 + 
        (112*PolyLog[5, x])/9 + (56*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((2*I)/3)*Pi + ((4*I)/9)*Pi^3 + (2*Log[1 - x])/3 - 
          (32*Pi^2*Log[1 - x])/9 + ((2*I)/3)*Pi*Log[1 - x]^2 - 
          (2*Log[1 - x]^3)/3 - ((16*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (16*Log[1 - x]^2*Log[x])/3 - (16*Log[1 - x]*Log[x]^2)/3 + 
          (16*PolyLog[3, 1 - x])/3 + (40*PolyLog[3, x])/9 + (8*Zeta[3])/9) - 
        (2*Zeta[3])/3 - ((34*I)/9)*Pi*Zeta[3] + (34*Log[1 - x]*Zeta[3])/9 - 
        ((16*I)/3)*Pi*Log[1 - x]*Zeta[3] + 2*Log[1 - x]^2*Zeta[3] - 
        (68*Log[x]*Zeta[3])/9 + ((20*I)/3)*Pi*Log[x]*Zeta[3] + 
        4*Log[1 - x]*Log[x]*Zeta[3] + 4*Log[x]^2*Zeta[3] + (20*Zeta[5])/3) + 
      FF[(1 - x)^(-1)]*(((-25*I)/9)*Pi + (2*Pi^2)/3 + (I/3)*Pi^3 - 
        (506*Pi^4)/405 + ((4*I)/27)*Pi^5 - (104*Li[{3, 2}, 1, x])/9 + 
        (32*Li[{3, 2}, 1 - x, 1])/3 + (40*Li[{3, 2}, x, 1])/3 + 
        (14*Pi^2*Log[1 - x])/27 + ((4*I)/9)*Pi^3*Log[1 - x] + 
        (97*Pi^4*Log[1 - x])/135 + (26*Pi^2*Log[1 - x]^2)/27 + 
        ((8*I)/9)*Pi^3*Log[1 - x]^2 - (26*Pi^2*Log[1 - x]^3)/27 + 
        (16*Log[1 - x]^4)/27 + ((4*I)/9)*Pi*Log[1 - x]^4 - 
        (17*Log[1 - x]^5)/45 - (25*Log[x])/9 + ((19*I)/9)*Pi*Log[x] - 
        11*Pi^2*Log[x] - ((7*I)/9)*Pi^3*Log[x] + (46*Pi^4*Log[x])/45 + 
        ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (38*Pi^2*Log[1 - x]*Log[x])/9 - 
        (14*Log[1 - x]^2*Log[x])/9 - ((8*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (2*Pi^2*Log[1 - x]^2*Log[x])/3 - (76*Log[1 - x]^3*Log[x])/27 - 
        ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] + (23*Log[1 - x]^4*Log[x])/9 + 
        (31*Log[x]^2)/18 + ((148*I)/9)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/2 + 
        (I/3)*Pi^3*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 + 
        ((7*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (8*Log[1 - x]^2*Log[x]^2)/3 - (32*Log[1 - x]^3*Log[x]^2)/9 + 
        (149*Log[x]^3)/27 - ((55*I)/27)*Pi*Log[x]^3 + (37*Pi^2*Log[x]^3)/27 + 
        (Log[1 - x]*Log[x]^3)/9 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (179*Log[x]^4)/108 + ((5*I)/18)*Pi*Log[x]^4 - (5*Log[1 - x]*Log[x]^4)/
         18 + (7*Log[x]^5)/18 + (((-16*I)/3)*Pi + (16*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (-28/9 - ((16*I)/3)*Pi - 
          (76*Pi^2)/9 - (16*Log[1 - x])/3 + (16*Log[x])/3 + 
          (32*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-20/9 - ((322*I)/9)*Pi + (112*Pi^2)/9 - (92*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - (206*Log[x])/9 - 
          ((8*I)/3)*Pi*Log[x] - (80*Log[1 - x]*Log[x])/3 + (52*Log[x]^2)/3)*
         PolyLog[3, x] + (-8/9 - ((32*I)/3)*Pi + (16*Log[1 - x])/3 - 
          (160*Log[x])/3)*PolyLog[4, 1 - x] + 
        (172/3 + ((16*I)/3)*Pi - (40*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, x] + (128/9 + ((32*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (64*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + (56*PolyLog[5, 1 - x])/
         3 - (44*PolyLog[5, x])/9 + (56*PolyLog[5, -(x/(1 - x))])/3 + 
        (20*Zeta[3])/9 + ((286*I)/9)*Pi*Zeta[3] - 16*Pi^2*Zeta[3] + 
        (92*Log[1 - x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        4*Log[1 - x]^2*Zeta[3] + (170*Log[x]*Zeta[3])/9 + 
        ((16*I)/3)*Pi*Log[x]*Zeta[3] + 48*Log[1 - x]*Log[x]*Zeta[3] - 
        16*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((-8*I)/9)*Pi + 6*Pi^2 + 
          ((8*I)/9)*Pi^3 - (28*Log[1 - x])/9 - ((4*I)/3)*Pi*Log[1 - x] - 
          (64*Pi^2*Log[1 - x])/9 + (4*Log[1 - x]^2)/3 + (20*Log[x])/9 + 
          ((20*I)/3)*Pi*Log[x] - (28*Pi^2*Log[x])/3 + (4*Log[1 - x]*Log[x])/
           3 + (16*Log[1 - x]^2*Log[x])/3 + (4*Log[x]^2)/3 + 
          ((2*I)/3)*Pi*Log[x]^2 - (10*Log[x]^3)/3 + (32*PolyLog[3, 1 - x])/
           3 + (88*PolyLog[3, x])/9 + (56*Zeta[3])/9) + (44*Zeta[5])/3) + 
      FF[x^2]*((-19*Pi^2)/18 + (271*Pi^4)/405 - ((31*I)/270)*Pi^5 + 
        (16*Li[{3, 2}, 1 - x, 1])/3 + (16*Li[{3, 2}, x, 1])/3 + 
        (11*Pi^2*Log[1 - x])/18 - ((17*I)/27)*Pi^3*Log[1 - x] + 
        (Pi^4*Log[1 - x])/45 - (19*Log[1 - x]^2)/18 + (2*Pi^2*Log[1 - x]^2)/
         3 - I*Pi^3*Log[1 - x]^2 + (7*Log[1 - x]^3)/18 - 
        ((17*I)/27)*Pi*Log[1 - x]^3 - (8*Pi^2*Log[1 - x]^3)/9 + 
        Log[1 - x]^4/54 - ((5*I)/18)*Pi*Log[1 - x]^4 - (13*Log[1 - x]^5)/45 + 
        (Pi^2*Log[x])/2 - ((17*I)/27)*Pi^3*Log[x] + (34*Pi^4*Log[x])/135 + 
        (19*Log[1 - x]*Log[x])/9 - (53*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((2*I)/3)*Pi^3*Log[1 - x]*Log[x] - (5*Log[1 - x]^2*Log[x])/6 + 
        ((17*I)/9)*Pi*Log[1 - x]^2*Log[x] + (5*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (2*Log[1 - x]^3*Log[x])/27 + ((28*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (16*Log[1 - x]^4*Log[x])/9 - (19*Log[x]^2)/18 + (2*Pi^2*Log[x]^2)/3 - 
        ((5*I)/9)*Pi^3*Log[x]^2 - (Log[1 - x]*Log[x]^2)/6 + 
        ((17*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        2*Log[1 - x]^2*Log[x]^2 + ((7*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (4*Log[1 - x]^3*Log[x]^2)/9 + (7*Log[x]^3)/18 - 
        ((17*I)/27)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/27 - 
        (2*Log[1 - x]*Log[x]^3)/27 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (10*Log[1 - x]^2*Log[x]^3)/9 + Log[x]^4/54 - ((5*I)/18)*Pi*Log[x]^4 + 
        (4*Log[1 - x]*Log[x]^4)/9 - (7*Log[x]^5)/45 + 
        (((16*I)/3)*Pi + (8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[2, x]^2 + 
        (-2/3 + ((68*I)/9)*Pi + (2*Pi^2)/9 + (34*Log[1 - x])/9 + 
          ((20*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/3 + (34*Log[x])/9 + 
          ((20*I)/3)*Pi*Log[x] + 8*Log[1 - x]*Log[x] + (10*Log[x]^2)/3)*
         PolyLog[3, 1 - x] + PolyLog[2, x]*(((-8*I)/9)*Pi^3 - 
          (2*Log[1 - x])/3 - (14*Pi^2*Log[1 - x])/9 + ((8*I)/3)*Pi*
           Log[1 - x]^2 + (2*Log[1 - x]^3)/3 + (2*Log[x])/3 + 
          (2*Pi^2*Log[x])/3 + ((16*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (10*Log[1 - x]^2*Log[x])/3 - ((8*I)/3)*Pi*Log[x]^2 + 
          2*Log[1 - x]*Log[x]^2 - (2*Log[x]^3)/3 + (16*PolyLog[3, 1 - x])/3 - 
          (16*PolyLog[3, x])/3) + (-2/3 + ((68*I)/9)*Pi + (10*Pi^2)/9 + 
          (34*Log[1 - x])/9 + ((20*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/
           3 + (34*Log[x])/9 + ((20*I)/3)*Pi*Log[x] + (8*Log[1 - x]*Log[x])/
           3 + (10*Log[x]^2)/3)*PolyLog[3, x] + 
        (-68/9 - ((16*I)/3)*Pi - (16*Log[1 - x])/3 - (64*Log[x])/3)*
         PolyLog[4, 1 - x] + (-68/9 - ((16*I)/3)*Pi - (64*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[4, x] + ((4*Log[1 - x])/3 - (4*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (56*PolyLog[5, 1 - x])/3 + 
        (56*PolyLog[5, x])/3 + (68*PolyLog[5, -(x/(1 - x))])/3 - 
        (28*Pi^2*Zeta[3])/9 - (4*Log[1 - x]^2*Zeta[3])/3 + 
        (40*Log[1 - x]*Log[x]*Zeta[3])/3 - (4*Log[x]^2*Zeta[3])/3 + 
        20*Zeta[5])) + COLOR[CA*NfV2]*(68 + ((3029*I)/108)*Pi - 
      (4363*Pi^2)/108 - ((2891*I)/216)*Pi^3 - (1523*Pi^4)/1080 + 
      ((11*I)/90)*Pi^5 + (10*Li[{3, 2}, 1, x])/3 - 8*Li[{3, 2}, 1 - x, 1] - 
      10*Li[{3, 2}, x, 1] - (833*Log[1 - x])/36 + ((118*I)/27)*Pi*
       Log[1 - x] + (10039*Pi^2*Log[1 - x])/216 + ((83*I)/18)*Pi^3*
       Log[1 - x] - (47*Pi^4*Log[1 - x])/180 - (1021*Log[1 - x]^2)/72 - 
      ((181*I)/24)*Pi*Log[1 - x]^2 - (217*Pi^2*Log[1 - x]^2)/36 + 
      ((4*I)/3)*Pi^3*Log[1 - x]^2 + (95*Log[1 - x]^3)/12 + 
      (13*Pi^2*Log[1 - x]^3)/18 - (71*Log[1 - x]^4)/36 + 
      (I/3)*Pi*Log[1 - x]^4 + Log[1 - x]^5/10 - 10*Log[x] - 
      ((653*I)/54)*Pi*Log[x] + (467*Pi^2*Log[x])/18 + (4*I)*Pi^3*Log[x] + 
      (Pi^4*Log[x])/15 + (563*Log[1 - x]*Log[x])/12 + 
      ((557*I)/36)*Pi*Log[1 - x]*Log[x] - (149*Pi^2*Log[1 - x]*Log[x])/9 - 
      (6137*Log[1 - x]^2*Log[x])/72 - ((45*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      4*Pi^2*Log[1 - x]^2*Log[x] + (47*Log[1 - x]^3*Log[x])/18 - 
      ((13*I)/3)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/3 - 
      (207*Log[x]^2)/8 - ((173*I)/24)*Pi*Log[x]^2 - (79*Pi^2*Log[x]^2)/18 + 
      (397*Log[1 - x]*Log[x]^2)/12 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (Pi^2*Log[1 - x]*Log[x]^2)/3 + (59*Log[1 - x]^2*Log[x]^2)/6 - 
      (37*Log[1 - x]^3*Log[x]^2)/6 + (473*Log[x]^3)/72 + 
      ((7*I)/4)*Pi*Log[x]^3 + (5*Pi^2*Log[x]^3)/9 - (50*Log[1 - x]*Log[x]^3)/
       9 + (13*Log[1 - x]^2*Log[x]^3)/6 - (3*Log[x]^4)/4 - 
      (Log[1 - x]*Log[x]^4)/12 + (7*Log[x]^5)/60 + ((-4*I)*Pi - 4*Log[1 - x])*
       PolyLog[2, x]^2 + (-1006/9 - ((185*I)/6)*Pi + (8*Pi^2)/3 - 
        (94*Log[1 - x])/3 - (10*I)*Pi*Log[1 - x] + (143*Log[x])/6 - 
        18*Log[1 - x]*Log[x] + 3*Log[x]^2)*PolyLog[3, 1 - x] + 
      (-992/9 - ((193*I)/6)*Pi - Pi^2/3 + (107*Log[1 - x])/3 - 
        (10*I)*Pi*Log[1 - x] - 4*Log[1 - x]^2 - (259*Log[x])/6 - 
        10*Log[1 - x]*Log[x] + 7*Log[x]^2)*PolyLog[3, x] + 
      (245/3 + (4*I)*Pi + 10*Log[1 - x] + 14*Log[x])*PolyLog[4, 1 - x] + 
      (247/3 + (4*I)*Pi + 18*Log[1 - x] + 2*Log[x])*PolyLog[4, x] + 
      (-34/3 - (2*I)*Pi - 10*Log[1 - x] + 12*Log[x])*
       PolyLog[4, -(x/(1 - x))] - 34*PolyLog[5, 1 - x] - 
      (104*PolyLog[5, x])/3 - 34*PolyLog[5, -(x/(1 - x))] + 
      PolyLog[2, x]*(((-14*I)/9)*Pi + Pi^2 - (1006*Log[1 - x])/9 - 
        ((97*I)/6)*Pi*Log[1 - x] + 4*Pi^2*Log[1 - x] + (23*Log[1 - x]^2)/6 - 
        (4*I)*Pi*Log[1 - x]^2 + (992*Log[x])/9 + ((101*I)/6)*Pi*Log[x] - 
        2*Pi^2*Log[x] - (Log[1 - x]*Log[x])/2 - 8*Log[1 - x]^2*Log[x] - 
        (11*Log[x]^2)/3 + 4*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - 
        8*PolyLog[3, 1 - x] + (10*PolyLog[3, x])/3 + (2*Zeta[3])/3) + 
      (964*Zeta[3])/9 + (12*I)*Pi*Zeta[3] - (10*Pi^2*Zeta[3])/3 - 
      (43*Log[1 - x]*Zeta[3])/3 - 10*Log[1 - x]^2*Zeta[3] - 
      (41*Log[x]*Zeta[3])/3 + 4*Log[1 - x]*Log[x]*Zeta[3] - 
      10*Log[x]^2*Zeta[3] + FF[x^(-1)]*(((721*I)/54)*Pi - (1537*Pi^2)/324 + 
        ((47*I)/27)*Pi^3 - (73*Pi^4)/90 - ((16*I)/135)*Pi^5 - 
        (212*Li[{3, 2}, 1, x])/9 + 12*Li[{3, 2}, 1 - x, 1] + 
        (68*Li[{3, 2}, x, 1])/3 + (721*Log[1 - x])/54 + 
        ((2675*I)/108)*Pi*Log[1 - x] - (1651*Pi^2*Log[1 - x])/54 - 
        ((215*I)/108)*Pi^3*Log[1 - x] - (31*Pi^4*Log[1 - x])/54 + 
        (701*Log[1 - x]^2)/72 + ((1241*I)/108)*Pi*Log[1 - x]^2 + 
        (407*Pi^2*Log[1 - x]^2)/216 - ((29*I)/9)*Pi^3*Log[1 - x]^2 - 
        (4*Log[1 - x]^3)/3 - ((149*I)/54)*Pi*Log[1 - x]^3 - 
        (3*Pi^2*Log[1 - x]^3)/2 - (337*Log[1 - x]^4)/216 - 
        ((53*I)/36)*Pi*Log[1 - x]^4 - (2*Log[1 - x]^5)/9 - 
        ((47*I)/27)*Pi*Log[x] + (199*Pi^2*Log[x])/54 - 
        ((4*I)/3)*Pi^3*Log[x] + (4*Pi^4*Log[x])/9 - (47*Log[1 - x]*Log[x])/
         27 + ((55*I)/54)*Pi*Log[1 - x]*Log[x] + (448*Pi^2*Log[1 - x]*Log[x])/
         27 + ((85*I)/9)*Pi^3*Log[1 - x]*Log[x] + (3713*Log[1 - x]^2*Log[x])/
         108 - ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
        (89*Pi^2*Log[1 - x]^2*Log[x])/18 + (208*Log[1 - x]^3*Log[x])/27 + 
        ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] - (37*Log[1 - x]^4*Log[x])/18 + 
        (I/3)*Pi*Log[x]^2 - (14*Pi^2*Log[x]^2)/9 - (149*Log[1 - x]*Log[x]^2)/
         9 + ((13*I)/6)*Pi*Log[1 - x]*Log[x]^2 + 
        (41*Pi^2*Log[1 - x]*Log[x]^2)/9 - (617*Log[1 - x]^2*Log[x]^2)/36 - 
        ((167*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 + (68*Log[1 - x]^3*Log[x]^2)/9 + 
        (16*Log[1 - x]*Log[x]^3)/3 - 13*Log[1 - x]^2*Log[x]^3 + 
        ((-18*I)*Pi + 6*Log[1 - x] - 24*Log[x])*PolyLog[2, x]^2 + 
        (923/27 - ((16*I)/3)*Pi + (44*Pi^2)/9 + (85*Log[1 - x])/3 - 
          ((2*I)/3)*Pi*Log[1 - x] - (31*Log[1 - x]^2)/3 - 44*Log[x] - 
          ((140*I)/3)*Pi*Log[x] + (76*Log[1 - x]*Log[x])/3 - 18*Log[x]^2)*
         PolyLog[3, 1 - x] + (304/9 + ((409*I)/9)*Pi - (44*Pi^2)/9 + 
          (121*Log[1 - x])/9 + ((2*I)/3)*Pi*Log[1 - x] + Log[1 - x]^2/3 + 
          16*Log[x])*PolyLog[3, x] + (-38/3 + ((32*I)/3)*Pi + 4*Log[1 - x] - 
          40*Log[x])*PolyLog[4, 1 - x] + (-761/9 - (38*I)*Pi + 
          (38*Log[1 - x])/3 - 24*Log[x])*PolyLog[4, x] + 
        (-401/9 - (38*I)*Pi + 10*Log[1 - x] - 24*Log[x])*
         PolyLog[4, -(x/(1 - x))] + 66*PolyLog[5, 1 - x] + 
        (304*PolyLog[5, x])/9 + (172*PolyLog[5, -(x/(1 - x))])/3 - 
        (1157*Zeta[3])/27 + ((4*I)/3)*Pi*Zeta[3] - (98*Pi^2*Zeta[3])/9 - 
        (77*Log[1 - x]*Zeta[3])/3 - (4*I)*Pi*Log[1 - x]*Zeta[3] + 
        8*Log[1 - x]^2*Zeta[3] + 48*Log[x]*Zeta[3] + ((140*I)/3)*Pi*Log[x]*
         Zeta[3] + (32*Log[1 - x]*Log[x]*Zeta[3])/3 + 18*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((11*I)/27)*Pi + (185*Pi^2)/18 + (3*I)*Pi^3 + 
          (923*Log[1 - x])/27 - ((28*I)/9)*Pi*Log[1 - x] - 
          (61*Pi^2*Log[1 - x])/9 - (5*Log[1 - x]^2)/18 - (17*Log[1 - x]^3)/
           9 - (304*Log[x])/9 - ((188*I)/9)*Pi*Log[x] + 4*Pi^2*Log[x] - 
          (116*Log[1 - x]*Log[x])/9 - ((110*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (35*Log[1 - x]^2*Log[x])/3 + 4*Log[x]^2 - 24*Log[1 - x]*Log[x]^2 + 
          12*PolyLog[3, 1 - x] + (220*PolyLog[3, x])/9 + (20*Zeta[3])/9)) + 
      FF[(1 - x)^(-1)]*(((721*I)/54)*Pi - (1537*Pi^2)/324 + 
        ((293*I)/162)*Pi^3 + (5729*Pi^4)/3240 + ((67*I)/108)*Pi^5 + 
        (212*Li[{3, 2}, 1, x])/9 - 48*Li[{3, 2}, 1 - x, 1] - 
        (176*Li[{3, 2}, x, 1])/3 - ((47*I)/27)*Pi*Log[1 - x] - 
        (35*Pi^2*Log[1 - x])/18 - ((130*I)/27)*Pi^3*Log[1 - x] + 
        (263*Pi^4*Log[1 - x])/270 + (I/3)*Pi*Log[1 - x]^2 + 
        (305*Pi^2*Log[1 - x]^2)/108 + ((19*I)/6)*Pi^3*Log[1 - x]^2 + 
        (13*Pi^2*Log[1 - x]^3)/3 + (401*Log[1 - x]^4)/216 + 
        ((19*I)/12)*Pi*Log[1 - x]^4 + (17*Log[1 - x]^5)/10 + 
        (721*Log[x])/54 + ((2675*I)/108)*Pi*Log[x] - (2015*Pi^2*Log[x])/81 - 
        ((271*I)/108)*Pi^3*Log[x] - (1181*Pi^4*Log[x])/540 - 
        (47*Log[1 - x]*Log[x])/27 + ((11*I)/18)*Pi*Log[1 - x]*Log[x] - 
        (88*Pi^2*Log[1 - x]*Log[x])/27 + (155*Log[1 - x]^2*Log[x])/9 + 
        ((415*I)/18)*Pi*Log[1 - x]^2*Log[x] - (131*Pi^2*Log[1 - x]^2*Log[x])/
         18 - (329*Log[1 - x]^3*Log[x])/54 - ((19*I)/3)*Pi*Log[1 - x]^3*
         Log[x] - (95*Log[1 - x]^4*Log[x])/12 + (701*Log[x]^2)/72 + 
        ((1241*I)/108)*Pi*Log[x]^2 + (1199*Pi^2*Log[x]^2)/216 - 
        (I/18)*Pi^3*Log[x]^2 + (7*Log[1 - x]*Log[x]^2)/36 + 
        ((5*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (62*Log[1 - x]^2*Log[x]^2)/9 + (I/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (5*Log[1 - x]^3*Log[x]^2)/3 - (4*Log[x]^3)/3 - 
        ((149*I)/54)*Pi*Log[x]^3 - (19*Pi^2*Log[x]^3)/18 + 
        (5*Log[1 - x]*Log[x]^3)/9 - (I/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (Log[1 - x]^2*Log[x]^3)/6 + (8*Log[x]^4)/27 + (I/9)*Pi*Log[x]^4 + 
        (Log[1 - x]*Log[x]^4)/9 - (29*Log[x]^5)/180 + 
        ((-18*I)*Pi - 24*Log[1 - x] + 6*Log[x])*PolyLog[2, x]^2 + 
        (304/9 + ((409*I)/9)*Pi + (28*Pi^2)/9 + 16*Log[1 - x] + 
          (121*Log[x])/9 + ((2*I)/3)*Pi*Log[x] - 48*Log[1 - x]*Log[x] + 
          Log[x]^2/3)*PolyLog[3, 1 - x] + (923/27 - ((16*I)/3)*Pi + 
          (62*Pi^2)/9 - 44*Log[1 - x] - ((140*I)/3)*Pi*Log[1 - x] - 
          18*Log[1 - x]^2 + (85*Log[x])/3 - ((2*I)/3)*Pi*Log[x] + 
          (40*Log[1 - x]*Log[x])/3 - (31*Log[x]^2)/3)*PolyLog[3, x] + 
        (-761/9 - (38*I)*Pi - 24*Log[1 - x] + 154*Log[x])*PolyLog[4, 1 - x] + 
        (-38/3 + ((32*I)/3)*Pi + (304*Log[1 - x])/3 + 4*Log[x])*
         PolyLog[4, x] + (401/9 + (38*I)*Pi + 24*Log[1 - x] - 10*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 84*PolyLog[5, 1 - x] - 
        (466*PolyLog[5, x])/9 - 84*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((-11*I)/27)*Pi - (185*Pi^2)/18 + (3*I)*Pi^3 + 
          (304*Log[1 - x])/9 + ((188*I)/9)*Pi*Log[1 - x] + 
          4*Pi^2*Log[1 - x] - 4*Log[1 - x]^2 - (923*Log[x])/27 + 
          ((28*I)/9)*Pi*Log[x] + (43*Pi^2*Log[x])/9 + (116*Log[1 - x]*Log[x])/
           9 + ((2*I)/3)*Pi*Log[1 - x]*Log[x] - 24*Log[1 - x]^2*Log[x] + 
          (5*Log[x]^2)/18 + (Log[1 - x]*Log[x]^2)/3 + (17*Log[x]^3)/9 - 
          48*PolyLog[3, 1 - x] + (104*PolyLog[3, x])/9 - (20*Zeta[3])/9) - 
        (1157*Zeta[3])/27 + ((4*I)/3)*Pi*Zeta[3] + (82*Pi^2*Zeta[3])/9 + 
        48*Log[1 - x]*Zeta[3] + ((140*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        18*Log[1 - x]^2*Zeta[3] - (77*Log[x]*Zeta[3])/3 - 
        (4*I)*Pi*Log[x]*Zeta[3] - (328*Log[1 - x]*Log[x]*Zeta[3])/3 + 
        8*Log[x]^2*Zeta[3] - (424*Zeta[5])/3) + 
      FF[x]*((-335*Pi^2)/24 + ((41*I)/36)*Pi^3 + (502*Pi^4)/405 + 
        ((32*I)/135)*Pi^5 - (20*Li[{3, 2}, 1, x])/3 + 
        (16*Li[{3, 2}, 1 - x, 1])/3 + (28*Li[{3, 2}, x, 1])/3 + 
        (473*Log[1 - x])/36 - ((889*I)/54)*Pi*Log[1 - x] + 
        (134*Pi^2*Log[1 - x])/27 + ((37*I)/54)*Pi^3*Log[1 - x] + 
        (67*Pi^4*Log[1 - x])/540 - (1847*Log[1 - x]^2)/72 + 
        ((187*I)/108)*Pi*Log[1 - x]^2 + (95*Pi^2*Log[1 - x]^2)/72 - 
        ((19*I)/18)*Pi^3*Log[1 - x]^2 + (22*Log[1 - x]^3)/9 + 
        ((67*I)/54)*Pi*Log[1 - x]^3 - (19*Pi^2*Log[1 - x]^3)/27 + 
        (67*Log[1 - x]^4)/54 - ((5*I)/18)*Pi*Log[1 - x]^4 - Log[1 - x]^5/6 - 
        (473*Log[x])/36 + ((889*I)/54)*Pi*Log[x] + (265*Pi^2*Log[x])/36 - 
        ((167*I)/54)*Pi^3*Log[x] - (17*Pi^4*Log[x])/54 + 
        (335*Log[1 - x]*Log[x])/12 - ((67*I)/54)*Pi*Log[1 - x]*Log[x] - 
        (59*Pi^2*Log[1 - x]*Log[x])/12 + (4*I)*Pi^3*Log[1 - x]*Log[x] - 
        (85*Log[1 - x]^2*Log[x])/36 - ((37*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
        (10*Pi^2*Log[1 - x]^2*Log[x])/9 - (25*Log[1 - x]^3*Log[x])/6 + 
        ((43*I)/9)*Pi*Log[1 - x]^3*Log[x] + (19*Log[1 - x]^4*Log[x])/12 - 
        (163*Log[x]^2)/72 + ((115*I)/108)*Pi*Log[x]^2 - 
        (41*Pi^2*Log[x]^2)/216 + ((17*I)/18)*Pi^3*Log[x]^2 - 
        7*Log[1 - x]*Log[x]^2 + ((85*I)/18)*Pi*Log[1 - x]*Log[x]^2 + 
        (14*Pi^2*Log[1 - x]*Log[x]^2)/9 + (137*Log[1 - x]^2*Log[x]^2)/36 - 
        ((23*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (14*Log[1 - x]^3*Log[x]^2)/9 + 
        (185*Log[x]^3)/36 - ((61*I)/27)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/9 + 
        (14*Log[1 - x]*Log[x]^3)/9 + (I/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (73*Log[1 - x]^2*Log[x]^3)/18 - (65*Log[x]^4)/54 + 
        ((7*I)/18)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/18 + 
        (13*Log[x]^5)/180 + (((-8*I)/3)*Pi + (8*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (-76/9 - ((5*I)/9)*Pi - 
          (26*Pi^2)/9 - (55*Log[1 - x])/9 + ((40*I)/3)*Pi*Log[1 - x] + 
          (23*Log[1 - x]^2)/3 + (91*Log[x])/9 - ((52*I)/3)*Pi*Log[x] + 
          (14*Log[1 - x]*Log[x])/3 - 9*Log[x]^2)*PolyLog[3, 1 - x] + 
        (-104/9 + ((19*I)/9)*Pi + (4*Pi^2)/3 - (122*Log[1 - x])/9 + 
          ((8*I)/3)*Pi*Log[1 - x] + 5*Log[1 - x]^2 + (158*Log[x])/9 - 
          ((20*I)/3)*Pi*Log[x] - (2*Log[1 - x]*Log[x])/3 - (19*Log[x]^2)/3)*
         PolyLog[3, x] + (-41/9 - (8*I)*Pi - (58*Log[1 - x])/3 - 2*Log[x])*
         PolyLog[4, 1 - x] + (-53/9 - (8*I)*Pi - 10*Log[1 - x] - 
          (10*Log[x])/3)*PolyLog[4, x] + (68/3 + (4*I)*Pi + 
          (16*Log[1 - x])/3 - (28*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
        (88*PolyLog[5, 1 - x])/3 + (92*PolyLog[5, x])/3 + 
        (82*PolyLog[5, -(x/(1 - x))])/3 + PolyLog[2, x]*
         (((28*I)/9)*Pi - 2*Pi^2 + ((16*I)/9)*Pi^3 - (76*Log[1 - x])/9 + 
          ((7*I)/3)*Pi*Log[1 - x] - (25*Pi^2*Log[1 - x])/9 + 
          (53*Log[1 - x]^2)/18 + (4*I)*Pi*Log[1 - x]^2 + Log[1 - x]^3 + 
          (104*Log[x])/9 - ((11*I)/3)*Pi*Log[x] + (5*Pi^2*Log[x])/9 + 
          Log[1 - x]*Log[x] - ((32*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (7*Log[1 - x]^2*Log[x])/3 - (59*Log[x]^2)/18 + (4*I)*Pi*Log[x]^2 - 
          5*Log[1 - x]*Log[x]^2 + (5*Log[x]^3)/3 + (16*PolyLog[3, 1 - x])/3 + 
          4*PolyLog[3, x] - (4*Zeta[3])/3) + (14*Pi^2*Zeta[3])/9 + 
        (2*Log[1 - x]*Zeta[3])/3 + (10*Log[1 - x]^2*Zeta[3])/3 - 
        (2*Log[x]*Zeta[3])/3 + 4*Log[1 - x]*Log[x]*Zeta[3] + 
        (10*Log[x]^2*Zeta[3])/3 - (26*Zeta[5])/3) - 26*Zeta[5] + 
      FF[x^(-2)]*(-Pi^4/135 + ((13*I)/135)*Pi^5 + (128*Li[{3, 2}, 1, x])/9 - 
        4*Li[{3, 2}, 1 - x, 1] - (32*Li[{3, 2}, x, 1])/3 + 
        ((175*I)/18)*Pi*Log[1 - x] + (67*Pi^2*Log[1 - x])/108 - 
        ((61*I)/108)*Pi^3*Log[1 - x] + (17*Pi^4*Log[1 - x])/27 + 
        (175*Log[1 - x]^2)/36 - ((1177*I)/216)*Pi*Log[1 - x]^2 - 
        (53*Pi^2*Log[1 - x]^2)/216 + ((23*I)/9)*Pi^3*Log[1 - x]^2 - 
        (185*Log[1 - x]^3)/72 + ((109*I)/108)*Pi*Log[1 - x]^3 + 
        (19*Pi^2*Log[1 - x]^3)/18 + (31*Log[1 - x]^4)/54 + 
        ((41*I)/36)*Pi*Log[1 - x]^4 + (37*Log[1 - x]^5)/180 - 
        (8*Pi^4*Log[x])/45 - ((23*I)/27)*Pi*Log[1 - x]*Log[x] - 
        (41*Pi^2*Log[1 - x]*Log[x])/54 - ((67*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
        (91*Log[1 - x]^2*Log[x])/54 - (I/18)*Pi*Log[1 - x]^2*Log[x] + 
        (17*Pi^2*Log[1 - x]^2*Log[x])/18 - (11*Log[1 - x]^3*Log[x])/54 - 
        ((44*I)/9)*Pi*Log[1 - x]^3*Log[x] + (11*Log[1 - x]^4*Log[x])/36 + 
        (I/3)*Pi*Log[1 - x]*Log[x]^2 - (32*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (19*Log[1 - x]^2*Log[x]^2)/18 + ((131*I)/6)*Pi*Log[1 - x]^2*
         Log[x]^2 - (23*Log[1 - x]^3*Log[x]^2)/9 + (26*Log[1 - x]^2*Log[x]^3)/
         3 + ((14*I)*Pi - 2*Log[1 - x] + 16*Log[x])*PolyLog[2, x]^2 + 
        (-68/27 - (I/6)*Pi - (62*Pi^2)/9 - (7*Log[1 - x])/6 + 
          ((2*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/3 + (8*Log[x])/3 + 
          ((110*I)/3)*Pi*Log[x] - (22*Log[1 - x]*Log[x])/3 + 12*Log[x]^2)*
         PolyLog[3, 1 - x] + (((-10*I)/9)*Pi + (44*Pi^2)/9 - 
          (10*Log[1 - x])/9 - ((2*I)/3)*Pi*Log[1 - x] - Log[1 - x]^2/3)*
         PolyLog[3, x] + (2/3 - ((26*I)/3)*Pi - 2*Log[1 - x] + 16*Log[x])*
         PolyLog[4, 1 - x] + (26/9 + (30*I)*Pi - (38*Log[1 - x])/3 + 
          16*Log[x])*PolyLog[4, x] + (26/9 + (30*I)*Pi - 2*Log[1 - x] + 
          16*Log[x])*PolyLog[4, -(x/(1 - x))] - 34*PolyLog[5, 1 - x] - 
        (136*PolyLog[5, x])/9 - (88*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-68*I)/27)*Pi + Pi^2/18 - ((7*I)/3)*Pi^3 - 
          (68*Log[1 - x])/27 + ((4*I)/9)*Pi*Log[1 - x] + (19*Pi^2*Log[1 - x])/
           9 + (11*Log[1 - x]^2)/18 + (5*Log[1 - x]^3)/9 + 
          ((8*I)/9)*Pi*Log[x] - 4*Pi^2*Log[x] + (8*Log[1 - x]*Log[x])/9 + 
          ((86*I)/3)*Pi*Log[1 - x]*Log[x] - (11*Log[1 - x]^2*Log[x])/3 + 
          16*Log[1 - x]*Log[x]^2 - 4*PolyLog[3, 1 - x] - (160*PolyLog[3, x])/
           9 - (8*Zeta[3])/9) + (68*Zeta[3])/27 + (I/6)*Pi*Zeta[3] + 
        (80*Pi^2*Zeta[3])/9 + (7*Log[1 - x]*Zeta[3])/6 + 
        (4*I)*Pi*Log[1 - x]*Zeta[3] - Log[1 - x]^2*Zeta[3] - 
        (8*Log[x]*Zeta[3])/3 - ((110*I)/3)*Pi*Log[x]*Zeta[3] - 
        (14*Log[1 - x]*Log[x]*Zeta[3])/3 - 12*Log[x]^2*Zeta[3] + 
        12*Zeta[5]) + FF[x^2]*((335*Pi^2)/24 - ((151*I)/108)*Pi^3 - 
        (1381*Pi^4)/1620 - ((167*I)/540)*Pi^5 + (8*Li[{3, 2}, 1 - x, 1])/3 + 
        (8*Li[{3, 2}, x, 1])/3 - (57*Pi^2*Log[1 - x])/8 + 
        ((163*I)/108)*Pi^3*Log[1 - x] + (71*Pi^4*Log[1 - x])/540 + 
        (335*Log[1 - x]^2)/24 - ((151*I)/108)*Pi*Log[1 - x]^2 + 
        (47*Pi^2*Log[1 - x]^2)/72 - (I/9)*Pi^3*Log[1 - x]^2 - 
        (91*Log[1 - x]^3)/24 + ((55*I)/108)*Pi*Log[1 - x]^3 - 
        (8*Pi^2*Log[1 - x]^3)/27 + (49*Log[1 - x]^4)/108 + 
        (I/36)*Pi*Log[1 - x]^4 - Log[1 - x]^5/5 - (131*Pi^2*Log[x])/24 + 
        ((109*I)/108)*Pi^3*Log[x] + (161*Pi^4*Log[x])/540 - 
        (335*Log[1 - x]*Log[x])/12 + ((151*I)/54)*Pi*Log[1 - x]*Log[x] + 
        (35*Pi^2*Log[1 - x]*Log[x])/18 - (3*I)*Pi^3*Log[1 - x]*Log[x] + 
        (251*Log[1 - x]^2*Log[x])/24 - ((77*I)/36)*Pi*Log[1 - x]^2*Log[x] + 
        (10*Pi^2*Log[1 - x]^2*Log[x])/9 - (20*Log[1 - x]^3*Log[x])/9 - 
        ((7*I)/9)*Pi*Log[1 - x]^3*Log[x] + (7*Log[1 - x]^4*Log[x])/6 + 
        (335*Log[x]^2)/24 - ((151*I)/108)*Pi*Log[x]^2 + 
        (29*Pi^2*Log[x]^2)/216 - (I/9)*Pi^3*Log[x]^2 + 
        (11*Log[1 - x]*Log[x]^2)/24 + ((31*I)/36)*Pi*Log[1 - x]*Log[x]^2 - 
        (19*Pi^2*Log[1 - x]*Log[x]^2)/18 - (17*Log[1 - x]^2*Log[x]^2)/36 + 
        ((25*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 - (13*Log[1 - x]^3*Log[x]^2)/18 - 
        (91*Log[x]^3)/24 + ((55*I)/108)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/6 + 
        (8*Log[1 - x]*Log[x]^3)/9 - ((7*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (25*Log[1 - x]^2*Log[x]^3)/18 + (49*Log[x]^4)/108 + 
        (I/36)*Pi*Log[x]^4 - (7*Log[1 - x]*Log[x]^4)/18 + (2*Log[x]^5)/45 + 
        (((8*I)/3)*Pi + (4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[2, x]^2 + 
        (10 - ((7*I)/9)*Pi - Pi^2/9 - (103*Log[1 - x])/18 - 
          ((10*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 + (31*Log[x])/18 + 
          ((22*I)/3)*Pi*Log[x] + (10*Log[1 - x]*Log[x])/3 + 2*Log[x]^2)*
         PolyLog[3, 1 - x] + PolyLog[2, x]*(((-4*I)/9)*Pi^3 + 10*Log[1 - x] - 
          (3*I)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/9 - (28*Log[1 - x]^2)/9 + 
          Log[1 - x]^3/3 - 10*Log[x] + (3*I)*Pi*Log[x] - (11*Pi^2*Log[x])/9 + 
          ((8*I)/3)*Pi*Log[1 - x]*Log[x] + (5*Log[1 - x]^2*Log[x])/3 + 
          (28*Log[x]^2)/9 + Log[1 - x]*Log[x]^2 - Log[x]^3/3 + 
          (8*PolyLog[3, 1 - x])/3 - (8*PolyLog[3, x])/3) + 
        (10 - ((7*I)/9)*Pi + Pi^2/3 + (31*Log[1 - x])/18 + 
          ((22*I)/3)*Pi*Log[1 - x] + 2*Log[1 - x]^2 - (103*Log[x])/18 - 
          ((10*I)/3)*Pi*Log[x] + (2*Log[1 - x]*Log[x])/3 - (2*Log[x]^2)/3)*
         PolyLog[3, x] + (47/9 + (8*I)*Pi + (34*Log[1 - x])/3 - 14*Log[x])*
         PolyLog[4, 1 - x] + (47/9 + (8*I)*Pi - 14*Log[1 - x] + 
          (34*Log[x])/3)*PolyLog[4, x] + ((-22*Log[1 - x])/3 + (22*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (40*PolyLog[5, 1 - x])/3 - 
        (40*PolyLog[5, x])/3 - (22*PolyLog[5, -(x/(1 - x))])/3 - 
        (38*Pi^2*Zeta[3])/9 - (10*Log[1 - x]^2*Zeta[3])/3 + 
        12*Log[1 - x]*Log[x]*Zeta[3] - (10*Log[x]^2*Zeta[3])/3 + 
        (86*Zeta[5])/3) + FF[(1 - x)^(-2)]*(((-34*I)/81)*Pi^3 - 
        (22*Pi^4)/405 - ((263*I)/540)*Pi^5 - (128*Li[{3, 2}, 1, x])/9 + 
        32*Li[{3, 2}, 1 - x, 1] + (116*Li[{3, 2}, x, 1])/3 + 
        ((4*I)/27)*Pi^3*Log[1 - x] - (23*Pi^4*Log[1 - x])/27 - 
        (13*Pi^2*Log[1 - x]^2)/54 - ((5*I)/2)*Pi^3*Log[1 - x]^2 - 
        (26*Pi^2*Log[1 - x]^3)/9 - (13*Log[1 - x]^4)/108 - 
        ((5*I)/4)*Pi*Log[1 - x]^4 - (17*Log[1 - x]^5)/15 + 
        ((175*I)/18)*Pi*Log[x] + (65*Pi^2*Log[x])/324 - 
        ((53*I)/108)*Pi^3*Log[x] + (145*Pi^4*Log[x])/108 + 
        ((5*I)/3)*Pi*Log[1 - x]*Log[x] - (5*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((5*I)/9)*Pi*Log[1 - x]^2*Log[x] + (95*Pi^2*Log[1 - x]^2*Log[x])/18 + 
        (13*Log[1 - x]^3*Log[x])/27 + (5*I)*Pi*Log[1 - x]^3*Log[x] + 
        (61*Log[1 - x]^4*Log[x])/12 + (175*Log[x]^2)/36 - 
        ((1177*I)/216)*Pi*Log[x]^2 - (83*Pi^2*Log[x]^2)/216 + 
        (I/18)*Pi^3*Log[x]^2 + (5*Log[1 - x]*Log[x]^2)/6 - 
        (I/2)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (5*Log[1 - x]^2*Log[x]^2)/9 - (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (Log[1 - x]^3*Log[x]^2)/3 - (185*Log[x]^3)/72 + 
        ((109*I)/108)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/2 - 
        (Log[1 - x]*Log[x]^3)/3 + (I/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/6 + (49*Log[x]^4)/108 - (I/9)*Pi*Log[x]^4 - 
        (Log[1 - x]*Log[x]^4)/36 + (2*Log[x]^5)/45 + 
        ((14*I)*Pi + 16*Log[1 - x] - 2*Log[x])*PolyLog[2, x]^2 + 
        (((-10*I)/9)*Pi - (4*Pi^2)/9 - (10*Log[x])/9 - ((2*I)/3)*Pi*Log[x] + 
          32*Log[1 - x]*Log[x] - Log[x]^2/3)*PolyLog[3, 1 - x] + 
        (-68/27 - (I/6)*Pi - (68*Pi^2)/9 + (8*Log[1 - x])/3 + 
          ((110*I)/3)*Pi*Log[1 - x] + 12*Log[1 - x]^2 - (7*Log[x])/6 + 
          ((2*I)/3)*Pi*Log[x] - (10*Log[1 - x]*Log[x])/3 + (10*Log[x]^2)/3)*
         PolyLog[3, x] + (26/9 + (30*I)*Pi + 16*Log[1 - x] - 98*Log[x])*
         PolyLog[4, 1 - x] + (2/3 - ((26*I)/3)*Pi - (208*Log[1 - x])/3 - 
          2*Log[x])*PolyLog[4, x] + (-26/9 - (30*I)*Pi - 16*Log[1 - x] + 
          2*Log[x])*PolyLog[4, -(x/(1 - x))] + 56*PolyLog[5, 1 - x] + 
        (334*PolyLog[5, x])/9 + 56*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((68*I)/27)*Pi - Pi^2/18 - ((7*I)/3)*Pi^3 - 
          ((8*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/3 + (68*Log[x])/27 - 
          ((4*I)/9)*Pi*Log[x] - (13*Pi^2*Log[x])/9 - (8*Log[1 - x]*Log[x])/
           9 - ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 16*Log[1 - x]^2*Log[x] - 
          (11*Log[x]^2)/18 - (Log[1 - x]*Log[x]^2)/3 - (5*Log[x]^3)/9 + 
          32*PolyLog[3, 1 - x] - (92*PolyLog[3, x])/9 + (8*Zeta[3])/9) + 
        (68*Zeta[3])/27 + (I/6)*Pi*Zeta[3] - (28*Pi^2*Zeta[3])/9 - 
        (8*Log[1 - x]*Zeta[3])/3 - ((110*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        12*Log[1 - x]^2*Zeta[3] + (7*Log[x]*Zeta[3])/6 + 
        (4*I)*Pi*Log[x]*Zeta[3] + (202*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        Log[x]^2*Zeta[3] + (292*Zeta[5])/3))), 
 ((-2*I)/3)*Pi*COLOR[Nf*NfV2] + COLOR[CF*NfV2]*((-2*I)*Pi + Pi^2/2 - 
    2*Log[1 - x] + I*Pi*Log[1 - x] + Log[1 - x]^2 + 
    FF[x^(-1)]*((2*I)*Pi + 2*Log[1 - x] - (2*I)*Pi*Log[1 - x] - 
      Log[1 - x]^2) + FF[x^(-2)]*((2*I)*Pi*Log[1 - x] + Log[1 - x]^2) + 
    I*Pi*Log[x] - Log[1 - x]*Log[x] + Log[x]^2 + 
    FF[(1 - x)^(-1)]*((2*I)*Pi + 2*Log[x] - (2*I)*Pi*Log[x] - Log[x]^2) + 
    FF[x]*(-Pi^2 + 2*Log[1 - x] - Log[1 - x]^2 - 2*Log[x] + 
      2*Log[1 - x]*Log[x] - Log[x]^2) + FF[(1 - x)^(-2)]*
     ((2*I)*Pi*Log[x] + Log[x]^2) + FF[x^2]*(Pi^2 + Log[1 - x]^2 - 
      2*Log[1 - x]*Log[x] + Log[x]^2)) + 
  COLOR[CA*NfV2]*(((29*I)/3)*Pi - (3*Pi^2)/4 + 6*Log[1 - x] - 
    (2*I)*Pi*Log[1 - x] - (7*Log[1 - x]^2)/4 + 
    FF[x^(-2)]*(((-11*I)/2)*Pi*Log[1 - x] - (11*Log[1 - x]^2)/4) + 
    FF[x^(-1)]*(((-11*I)/2)*Pi - (11*Log[1 - x])/2 + (8*I)*Pi*Log[1 - x] + 
      4*Log[1 - x]^2) - (2*I)*Pi*Log[x] + (3*Log[1 - x]*Log[x])/2 - 
    (7*Log[x]^2)/4 + FF[(1 - x)^(-2)]*(((-11*I)/2)*Pi*Log[x] - 
      (11*Log[x]^2)/4) + FF[x^2]*(-Pi^2 - Log[1 - x]^2 + 
      2*Log[1 - x]*Log[x] - Log[x]^2) + 
    FF[x]*(Pi^2 - 6*Log[1 - x] + Log[1 - x]^2 + 6*Log[x] - 
      2*Log[1 - x]*Log[x] + Log[x]^2) + FF[(1 - x)^(-1)]*
     (((-11*I)/2)*Pi - (11*Log[x])/2 + (8*I)*Pi*Log[x] + 4*Log[x]^2)) + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (19*Pi^2)/18 - 
      ((2*I)/9)*Pi*Log[1 - x] + FF[x^(-1)]*((-4*Pi^2)/9 + 
        ((4*I)/9)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
        ((2*I)/9)*Pi*Log[1 - x]^2) + FF[x^(-2)]*((-4*Pi^2*Log[1 - x])/9 + 
        ((2*I)/9)*Pi*Log[1 - x]^2) + ((2*I)/9)*Pi*Log[x] + 
      FF[(1 - x)^(-1)]*((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[x] + 
        (4*Pi^2*Log[x])/9 - ((2*I)/9)*Pi*Log[x]^2) + 
      FF[x]*(((-2*I)/9)*Pi^3 + ((4*I)/9)*Pi*Log[1 - x] - 
        ((2*I)/9)*Pi*Log[1 - x]^2 - ((4*I)/9)*Pi*Log[x] + 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x] - ((2*I)/9)*Pi*Log[x]^2) + 
      FF[(1 - x)^(-2)]*((-4*Pi^2*Log[x])/9 + ((2*I)/9)*Pi*Log[x]^2) + 
      FF[x^2]*(((2*I)/9)*Pi^3 + ((2*I)/9)*Pi*Log[1 - x]^2 - 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x] + ((2*I)/9)*Pi*Log[x]^2)) + 
    COLOR[CF*NfV2]*(((-25*I)/3)*Pi + (5*Pi^2)/2 - ((13*I)/18)*Pi^3 - 
      (25*Log[1 - x])/3 - (I/3)*Pi*Log[1 - x] - (11*Pi^2*Log[1 - x])/9 + 
      (5*Log[1 - x]^2)/3 - (I/3)*Pi*Log[1 - x]^2 - (8*Log[1 - x]^3)/9 - 
      (I/3)*Pi*Log[x] - (7*Pi^2*Log[x])/6 + (Log[1 - x]*Log[x])/3 + 
      ((13*I)/3)*Pi*Log[1 - x]*Log[x] - Log[1 - x]^2*Log[x] - Log[x]^2/3 - 
      ((5*I)/3)*Pi*Log[x]^2 + (17*Log[1 - x]*Log[x]^2)/6 - (23*Log[x]^3)/18 + 
      (((8*I)/3)*Pi - (8*Log[1 - x])/3 + (16*Log[x])/3)*PolyLog[2, x] - 
      (8*PolyLog[3, 1 - x])/3 - (16*PolyLog[3, x])/3 + 
      FF[x^2]*((13*Pi^2)/6 + (32*Pi^4)/135 - (8*Pi^2*Log[1 - x])/3 - 
        ((4*I)/9)*Pi^3*Log[1 - x] + (13*Log[1 - x]^2)/6 - 
        (4*Log[1 - x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/9 - 
        2*Pi^2*Log[x] - ((4*I)/9)*Pi^3*Log[x] - (13*Log[1 - x]*Log[x])/3 - 
        (4*Pi^2*Log[1 - x]*Log[x])/9 + 4*Log[1 - x]^2*Log[x] + 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + (8*Log[1 - x]^3*Log[x])/9 + 
        (13*Log[x]^2)/6 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - 
        ((4*I)/9)*Pi*Log[x]^3 + (8*Log[1 - x]*Log[x]^3)/9 - (2*Log[x]^4)/9 + 
        (4*Log[1 - x] - 4*Log[x])*PolyLog[2, x] + 
        (4 + ((16*I)/3)*Pi + (8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[3, 1 - x] + (4 + ((16*I)/3)*Pi + (8*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[3, x] - (16*PolyLog[4, 1 - x])/3 - 
        (16*PolyLog[4, x])/3) + FF[x]*((-13*Pi^2)/6 + ((4*I)/9)*Pi^3 - 
        (32*Pi^4)/135 + (25*Log[1 - x])/3 + (65*Pi^2*Log[1 - x])/18 + 
        ((4*I)/9)*Pi^3*Log[1 - x] - (25*Log[1 - x]^2)/6 - 
        ((4*I)/3)*Pi*Log[1 - x]^2 + (17*Log[1 - x]^3)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 - (25*Log[x])/3 + 
        (3*Pi^2*Log[x])/2 + ((4*I)/9)*Pi^3*Log[x] + (13*Log[1 - x]*Log[x])/
         3 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - 
        (11*Log[1 - x]^2*Log[x])/2 - ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (8*Log[1 - x]^3*Log[x])/9 - Log[x]^2/6 + ((4*I)/3)*Pi*Log[x]^2 - 
        (7*Log[1 - x]*Log[x]^2)/6 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (31*Log[x]^3)/18 + ((4*I)/9)*Pi*Log[x]^3 - (8*Log[1 - x]*Log[x]^3)/
         9 + (2*Log[x]^4)/9 + (((-16*I)/3)*Pi - (20*Log[1 - x])/3 + 
          (4*Log[x])/3)*PolyLog[2, x] + (-20/3 - ((16*I)/3)*Pi - 
          (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-4/3 - ((16*I)/3)*Pi - (8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, x] + (16*PolyLog[4, 1 - x])/3 + (16*PolyLog[4, x])/3) - 
      6*Zeta[3] + FF[x^(-2)]*(((13*I)/3)*Pi*Log[1 - x] - 
        (4*Pi^2*Log[1 - x])/3 + (13*Log[1 - x]^2)/6 - (2*I)*Pi*Log[1 - x]^2 + 
        (4*Pi^2*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/3 - 
        ((4*I)/9)*Pi*Log[1 - x]^3 - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        2*Log[1 - x]^2*Log[x] - (8*Log[1 - x]^3*Log[x])/9 + 
        (4*Log[1 - x]^2*Log[x]^2)/3 + ((-4*I)*Pi - 4*Log[1 - x])*
         PolyLog[2, x] + (-4 + ((8*I)/3)*Pi - (8*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[3, 1 - x] + (16*PolyLog[4, x])/3 + 
        (16*PolyLog[4, -(x/(1 - x))])/3 + 4*Zeta[3] - ((8*I)/3)*Pi*Zeta[3] + 
        (8*Log[1 - x]*Zeta[3])/3 - (16*Log[x]*Zeta[3])/3) + 
      FF[(1 - x)^(-1)]*(((25*I)/3)*Pi - 2*Pi^2 + ((2*I)/3)*Pi^3 + 
        (14*Pi^4)/135 - (8*Pi^2*Log[1 - x])/9 + (4*Pi^2*Log[1 - x]^2)/9 + 
        (2*Log[1 - x]^4)/9 + (25*Log[x])/3 - ((13*I)/3)*Pi*Log[x] + 
        Pi^2*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] + (8*Log[1 - x]^2*Log[x])/
         3 - (8*Log[1 - x]^3*Log[x])/9 - (25*Log[x]^2)/6 + 
        ((13*I)/6)*Pi*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 + (17*Log[x]^3)/18 + 
        ((4*I)/9)*Pi*Log[x]^3 + (2*Log[x]^4)/9 + 
        (((-4*I)/3)*Pi + (16*Log[1 - x])/3 - (20*Log[x])/3)*PolyLog[2, x] + 
        (16*PolyLog[3, 1 - x])/3 + (20/3 - ((8*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[3, x] - (16*PolyLog[4, 1 - x])/3 + 
        (16*PolyLog[4, -(x/(1 - x))])/3 - (20*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] + (16*Log[1 - x]*Zeta[3])/3 - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*(((-2*I)/3)*Pi^3 - 
        (14*Pi^4)/135 - (4*Pi^2*Log[1 - x]^2)/9 - (2*Log[1 - x]^4)/9 + 
        ((13*I)/3)*Pi*Log[x] - 2*Pi^2*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x] + 
        (8*Log[1 - x]^3*Log[x])/9 + (13*Log[x]^2)/6 - (2*I)*Pi*Log[x]^2 + 
        2*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - ((4*I)/9)*Pi*Log[x]^3 - 
        (2*Log[x]^4)/9 + ((4*I)*Pi + 4*Log[x])*PolyLog[2, x] + 
        (-4 + ((8*I)/3)*Pi + (16*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, x] + (16*PolyLog[4, 1 - x])/3 - 
        (16*PolyLog[4, -(x/(1 - x))])/3 + 4*Zeta[3] - ((8*I)/3)*Pi*Zeta[3] - 
        (16*Log[1 - x]*Zeta[3])/3 + (8*Log[x]*Zeta[3])/3) + 
      FF[x^(-1)]*(((25*I)/3)*Pi - 2*Pi^2 + ((4*I)/9)*Pi^3 + 
        (25*Log[1 - x])/3 - ((13*I)/3)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/9 - 
        (25*Log[1 - x]^2)/6 + ((13*I)/6)*Pi*Log[1 - x]^2 - 
        (4*Pi^2*Log[1 - x]^2)/9 + (17*Log[1 - x]^3)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/9 + (14*Log[1 - x]^2*Log[x])/3 + 
        (8*Log[1 - x]^3*Log[x])/9 - (8*Log[1 - x]*Log[x]^2)/3 - 
        (4*Log[1 - x]^2*Log[x]^2)/3 + (((4*I)/3)*Pi + (20*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x] + (20/3 - ((8*I)/3)*Pi + 
          (8*Log[1 - x])/3 - (16*Log[x])/3)*PolyLog[3, 1 - x] + 
        (16*PolyLog[3, x])/3 - (16*PolyLog[4, x])/3 - 
        (16*PolyLog[4, -(x/(1 - x))])/3 - (20*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        (16*Log[x]*Zeta[3])/3)) + COLOR[CA*NfV2]*(((475*I)/9)*Pi - 
      (1061*Pi^2)/72 + ((5*I)/2)*Pi^3 + 43*Log[1 - x] + 
      ((20*I)/9)*Pi*Log[1 - x] - (10*Pi^2*Log[1 - x])/9 - 
      (149*Log[1 - x]^2)/24 + ((7*I)/2)*Pi*Log[1 - x]^2 + 2*Log[1 - x]^3 - 
      ((14*I)/9)*Pi*Log[x] + (22*Pi^2*Log[x])/9 + (17*Log[1 - x]*Log[x])/12 - 
      (9*I)*Pi*Log[1 - x]*Log[x] + 8*Log[1 - x]^2*Log[x] - (7*Log[x]^2)/8 + 
      ((7*I)/2)*Pi*Log[x]^2 - 7*Log[1 - x]*Log[x]^2 + (7*Log[x]^3)/3 + 
      (14*Log[1 - x] - 14*Log[x])*PolyLog[2, x] + 14*PolyLog[3, 1 - x] + 
      14*PolyLog[3, x] + FF[x^2]*((-15*Pi^2)/2 + ((7*I)/9)*Pi^3 + 
        (77*Pi^4)/270 + 2*Pi^2*Log[1 - x] - ((8*I)/9)*Pi^3*Log[1 - x] - 
        (15*Log[1 - x]^2)/2 + ((7*I)/9)*Pi*Log[1 - x]^2 - 
        (Pi^2*Log[1 - x]^2)/9 + 2*Log[1 - x]^3 + Log[1 - x]^4/18 + 
        2*Pi^2*Log[x] - ((4*I)/9)*Pi^3*Log[x] + 15*Log[1 - x]*Log[x] - 
        ((14*I)/9)*Pi*Log[1 - x]*Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/9 - 
        2*Log[1 - x]^2*Log[x] + ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        (2*Log[1 - x]^3*Log[x])/3 - (15*Log[x]^2)/2 + ((7*I)/9)*Pi*Log[x]^2 + 
        (Pi^2*Log[x]^2)/9 - 2*Log[1 - x]*Log[x]^2 - ((4*I)/3)*Pi*Log[1 - x]*
         Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/3 + 2*Log[x]^3 - 
        (2*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/18 + 
        (((8*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 - ((8*I)/3)*Pi*Log[x] - 
          (4*Log[x]^2)/3)*PolyLog[2, x] + ((8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, 1 - x] + ((-8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[3, x] - (8*PolyLog[4, 1 - x])/3 - (8*PolyLog[4, x])/3) + 
      FF[x]*((15*Pi^2)/2 - ((7*I)/9)*Pi^3 - (77*Pi^4)/270 - 43*Log[1 - x] - 
        ((34*I)/9)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/9 + 
        ((8*I)/9)*Pi^3*Log[1 - x] + (77*Log[1 - x]^2)/6 - 
        ((7*I)/9)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/9 - 
        (5*Log[1 - x]^3)/3 - Log[1 - x]^4/18 + 43*Log[x] + 
        ((34*I)/9)*Pi*Log[x] - (29*Pi^2*Log[x])/9 + ((4*I)/9)*Pi^3*Log[x] - 
        15*Log[1 - x]*Log[x] + ((14*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (2*Pi^2*Log[1 - x]*Log[x])/9 + Log[1 - x]^2*Log[x] - 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] - (2*Log[1 - x]^3*Log[x])/3 + 
        (13*Log[x]^2)/6 - ((7*I)/9)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/9 + 
        3*Log[1 - x]*Log[x]^2 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (Log[1 - x]^2*Log[x]^2)/3 - (7*Log[x]^3)/3 + (2*Log[1 - x]*Log[x]^3)/
         3 - Log[x]^4/18 + (((-8*I)/3)*Pi*Log[1 - x] - (4*Log[1 - x]^2)/3 + 
          ((8*I)/3)*Pi*Log[x] + (4*Log[x]^2)/3)*PolyLog[2, x] + 
        ((-8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        ((8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, x] + 
        (8*PolyLog[4, 1 - x])/3 + (8*PolyLog[4, x])/3) - 14*Zeta[3] + 
      FF[x^(-1)]*(((-1423*I)/36)*Pi + (433*Pi^2)/54 - (2*I)*Pi^3 + 
        (16*Pi^4)/135 - (1423*Log[1 - x])/36 + ((118*I)/3)*Pi*Log[1 - x] - 
        (37*Pi^2*Log[1 - x])/18 - ((2*I)/9)*Pi^3*Log[1 - x] + 
        (157*Log[1 - x]^2)/6 - ((43*I)/4)*Pi*Log[1 - x]^2 + 
        (5*Pi^2*Log[1 - x]^2)/9 - (35*Log[1 - x]^3)/6 + 
        ((2*I)/9)*Pi*Log[1 - x]^3 + (11*Log[1 - x]^4)/18 + 
        ((4*I)/9)*Pi*Log[x] - (16*Pi^2*Log[x])/9 + (4*Log[1 - x]*Log[x])/9 + 
        ((199*I)/18)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        (233*Log[1 - x]^2*Log[x])/18 - (8*Log[1 - x]^3*Log[x])/3 + 
        8*Log[1 - x]*Log[x]^2 + 4*Log[1 - x]^2*Log[x]^2 + 
        (((-89*I)/18)*Pi + (16*Pi^2)/9 - (377*Log[1 - x])/18 + 16*Log[x])*
         PolyLog[2, x] + (-377/18 + ((40*I)/3)*Pi - (8*Log[1 - x])/3 + 
          16*Log[x])*PolyLog[3, 1 - x] - 16*PolyLog[3, x] - 
        (32*PolyLog[4, 1 - x])/3 + 16*PolyLog[4, x] + 
        16*PolyLog[4, -(x/(1 - x))] + (569*Zeta[3])/18 - 
        ((40*I)/3)*Pi*Zeta[3] + (8*Log[1 - x]*Zeta[3])/3 - 
        16*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((103*I)/54)*Pi^3 - 
        (14*Pi^4)/135 + (4*Pi^2*Log[1 - x]^2)/3 + (2*Log[1 - x]^4)/3 - 
        ((337*I)/12)*Pi*Log[x] + (337*Pi^2*Log[x])/54 + 
        ((2*I)/9)*Pi^3*Log[x] - (11*I)*Pi*Log[1 - x]*Log[x] - 
        (8*Log[1 - x]^3*Log[x])/3 - (337*Log[x]^2)/24 + 
        ((13*I)/2)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/9 - 
        (11*Log[1 - x]*Log[x]^2)/2 + (13*Log[x]^3)/3 - 
        ((2*I)/9)*Pi*Log[x]^3 + Log[x]^4/18 + 
        (((-103*I)/9)*Pi + (16*Pi^2)/9 - (103*Log[x])/9)*PolyLog[2, x] + 
        (103/9 - ((40*I)/3)*Pi - 16*Log[1 - x] + (8*Log[x])/3)*
         PolyLog[3, x] - 16*PolyLog[4, 1 - x] + (32*PolyLog[4, x])/3 + 
        16*PolyLog[4, -(x/(1 - x))] - (103*Zeta[3])/9 + 
        ((40*I)/3)*Pi*Zeta[3] + 16*Log[1 - x]*Zeta[3] - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-1)]*(((-1423*I)/36)*Pi + 
        (433*Pi^2)/54 - ((305*I)/108)*Pi^3 + (14*Pi^4)/135 + 
        ((4*I)/9)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/9 - 
        (4*Pi^2*Log[1 - x]^2)/3 - (2*Log[1 - x]^4)/3 - (1423*Log[x])/36 + 
        ((118*I)/3)*Pi*Log[x] - (599*Pi^2*Log[x])/108 - 
        ((2*I)/9)*Pi^3*Log[x] + (4*Log[1 - x]*Log[x])/9 + 
        (16*I)*Pi*Log[1 - x]*Log[x] - 8*Log[1 - x]^2*Log[x] + 
        (8*Log[1 - x]^3*Log[x])/3 + (157*Log[x]^2)/6 - 
        ((43*I)/4)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/9 + 
        8*Log[1 - x]*Log[x]^2 - (35*Log[x]^3)/6 + ((2*I)/9)*Pi*Log[x]^3 - 
        Log[x]^4/18 + (((89*I)/18)*Pi - (16*Pi^2)/9 - 16*Log[1 - x] + 
          (377*Log[x])/18)*PolyLog[2, x] - 16*PolyLog[3, 1 - x] + 
        (-377/18 + ((40*I)/3)*Pi + 16*Log[1 - x] - (8*Log[x])/3)*
         PolyLog[3, x] + 16*PolyLog[4, 1 - x] - (32*PolyLog[4, x])/3 - 
        16*PolyLog[4, -(x/(1 - x))] + (569*Zeta[3])/18 - 
        ((40*I)/3)*Pi*Zeta[3] - 16*Log[1 - x]*Zeta[3] + 
        (8*Log[x]*Zeta[3])/3) + FF[x^(-2)]*((-16*Pi^4)/135 - 
        ((337*I)/12)*Pi*Log[1 - x] + (13*Pi^2*Log[1 - x])/3 + 
        ((2*I)/9)*Pi^3*Log[1 - x] - (337*Log[1 - x]^2)/24 + 
        ((13*I)/2)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/9 + 
        (13*Log[1 - x]^3)/3 - ((2*I)/9)*Pi*Log[1 - x]^3 - 
        (11*Log[1 - x]^4)/18 + ((4*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/9 + (107*Log[1 - x]^2*Log[x])/18 + 
        (8*Log[1 - x]^3*Log[x])/3 - 4*Log[1 - x]^2*Log[x]^2 + 
        (((103*I)/9)*Pi - (16*Pi^2)/9 + (103*Log[1 - x])/9)*PolyLog[2, x] + 
        (103/9 - ((40*I)/3)*Pi + (8*Log[1 - x])/3 - 16*Log[x])*
         PolyLog[3, 1 - x] + (32*PolyLog[4, 1 - x])/3 - 16*PolyLog[4, x] - 
        16*PolyLog[4, -(x/(1 - x))] - (103*Zeta[3])/9 + 
        ((40*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        16*Log[x]*Zeta[3]))) + 
  ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (82*Pi^2)/27 + ((17*I)/18)*Pi^3 - 
      ((22*I)/27)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/54 + 
      (I/9)*Pi*Log[1 - x]^2 + ((16*I)/27)*Pi*Log[x] - (7*Pi^2*Log[x])/54 - 
      (I/9)*Pi*Log[x]^2 + FF[x]*(((-13*I)/27)*Pi^3 + (7*Pi^4)/54 + 
        ((38*I)/27)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/27 + 
        ((8*I)/27)*Pi^3*Log[1 - x] - ((19*I)/27)*Pi*Log[1 - x]^2 + 
        (7*Pi^2*Log[1 - x]^2)/54 + ((4*I)/27)*Pi*Log[1 - x]^3 - 
        ((38*I)/27)*Pi*Log[x] + (7*Pi^2*Log[x])/27 + ((2*I)/9)*Pi^3*Log[x] + 
        ((26*I)/27)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] - ((7*I)/27)*Pi*Log[x]^2 + 
        (7*Pi^2*Log[x]^2)/54 + ((4*I)/27)*Pi*Log[x]^3 + 
        (((-4*I)/9)*Pi*Log[1 - x] + ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*PolyLog[3, x]) + 
      FF[x^2]*(((13*I)/27)*Pi^3 - (7*Pi^4)/54 - ((8*I)/27)*Pi^3*Log[1 - x] + 
        ((13*I)/27)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/54 - 
        ((4*I)/27)*Pi*Log[1 - x]^3 - ((2*I)/9)*Pi^3*Log[x] - 
        ((26*I)/27)*Pi*Log[1 - x]*Log[x] + (7*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] + ((13*I)/27)*Pi*Log[x]^2 - 
        (7*Pi^2*Log[x]^2)/54 - ((4*I)/27)*Pi*Log[x]^3 + 
        (((4*I)/9)*Pi*Log[1 - x] - ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] + 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] + ((4*I)/9)*Pi*PolyLog[3, x]) + 
      (2*Zeta[3])/9 + FF[x^(-1)]*((-38*Pi^2)/27 - ((13*I)/27)*Pi^3 + 
        ((38*I)/27)*Pi*Log[1 - x] + (19*Pi^2*Log[1 - x])/27 + 
        ((11*I)/27)*Pi^3*Log[1 - x] - ((19*I)/27)*Pi*Log[1 - x]^2 - 
        (5*Pi^2*Log[1 - x]^2)/54 + ((4*I)/27)*Pi*Log[1 - x]^3 + 
        ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] + 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-1)]*((-38*Pi^2)/27 - ((13*I)/27)*Pi^3 - (2*Pi^4)/27 + 
        ((38*I)/27)*Pi*Log[x] + (19*Pi^2*Log[x])/27 + ((13*I)/27)*Pi^3*
         Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - ((19*I)/27)*Pi*Log[x]^2 - 
        (5*Pi^2*Log[x]^2)/54 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
        ((4*I)/27)*Pi*Log[x]^3 + ((4*Pi^2)/9 - ((4*I)/9)*Pi*Log[x])*
         PolyLog[2, x] + ((4*I)/9)*Pi*PolyLog[3, x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[x^(-2)]*((-26*Pi^2*Log[1 - x])/27 - ((11*I)/27)*Pi^3*Log[1 - x] + 
        ((13*I)/27)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/54 - 
        ((4*I)/27)*Pi*Log[1 - x]^3 - ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((4*Pi^2)/9 - ((4*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] + ((4*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-2)]*((2*Pi^4)/27 - (26*Pi^2*Log[x])/27 - 
        ((13*I)/27)*Pi^3*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 + 
        ((13*I)/27)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/54 + 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 - ((4*I)/27)*Pi*Log[x]^3 + 
        ((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, x] + ((4*I)/9)*Pi*Zeta[3])) + 
    COLOR[CF*NfV2]*(((-373*I)/18)*Pi + (33*Pi^2)/4 + ((97*I)/54)*Pi^3 + 
      (187*Pi^4)/1080 - (373*Log[1 - x])/18 - ((49*I)/18)*Pi*Log[1 - x] + 
      (50*Pi^2*Log[1 - x])/27 + (I/18)*Pi^3*Log[1 - x] + 
      (101*Log[1 - x]^2)/18 + (I/9)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/12 - (28*Log[1 - x]^3)/27 + (7*Log[1 - x]^4)/72 - 
      ((49*I)/18)*Pi*Log[x] + (17*Pi^2*Log[x])/18 + (I/2)*Pi^3*Log[x] + 
      (49*Log[1 - x]*Log[x])/18 + ((65*I)/9)*Pi*Log[1 - x]*Log[x] - 
      (9*Pi^2*Log[1 - x]*Log[x])/2 - (7*Log[1 - x]^2*Log[x])/3 - 
      ((11*I)/3)*Pi*Log[1 - x]^2*Log[x] + (17*Log[1 - x]^3*Log[x])/18 - 
      (49*Log[x]^2)/18 - ((19*I)/9)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 + 
      (61*Log[1 - x]*Log[x]^2)/18 - ((14*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (7*Log[1 - x]^2*Log[x]^2)/4 - (7*Log[x]^3)/54 + I*Pi*Log[x]^3 - 
      (35*Log[1 - x]*Log[x]^3)/9 + (67*Log[x]^4)/72 + 
      (((40*I)/9)*Pi - (13*Pi^2)/6 - (40*Log[1 - x])/9 - 
        ((10*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + (80*Log[x])/9 + 
        ((2*I)/3)*Pi*Log[x] - (2*Log[1 - x]*Log[x])/3 - (14*Log[x]^2)/3)*
       PolyLog[2, x] + (-40/9 - ((59*I)/3)*Pi - (16*Log[1 - x])/3 - 9*Log[x])*
       PolyLog[3, 1 - x] + (-80/9 - ((43*I)/3)*Pi - (11*Log[x])/3)*
       PolyLog[3, x] + (65*PolyLog[4, 1 - x])/3 + (25*PolyLog[4, x])/3 - 
      (25*PolyLog[4, -(x/(1 - x))])/3 - 48*Zeta[3] + 2*Log[1 - x]*Zeta[3] + 
      10*Log[x]*Zeta[3] + FF[(1 - x)^(-1)]*(((373*I)/18)*Pi - (25*Pi^2)/3 - 
        ((4*I)/3)*Pi^3 - (125*Pi^4)/162 + ((32*I)/135)*Pi^5 + 
        (112*Li[{3, 2}, 1, x])/9 - (64*Li[{3, 2}, 1 - x, 1])/3 - 
        (80*Li[{3, 2}, x, 1])/3 - (40*Pi^2*Log[1 - x])/27 - 
        ((8*I)/9)*Pi^3*Log[1 - x] + (22*Pi^4*Log[1 - x])/135 - 
        (28*Pi^2*Log[1 - x]^2)/27 + ((8*I)/9)*Pi^3*Log[1 - x]^2 + 
        (52*Pi^2*Log[1 - x]^3)/27 - (20*Log[1 - x]^4)/27 + 
        ((4*I)/9)*Pi*Log[1 - x]^4 + (34*Log[1 - x]^5)/45 + (373*Log[x])/18 - 
        ((97*I)/18)*Pi*Log[x] + Pi^2*Log[x] + ((7*I)/18)*Pi^3*Log[x] - 
        (4*Pi^4*Log[x])/5 - ((22*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (79*Pi^2*Log[1 - x]*Log[x])/9 + (40*Log[1 - x]^2*Log[x])/9 + 
        ((16*I)/3)*Pi*Log[1 - x]^2*Log[x] - (8*Pi^2*Log[1 - x]^2*Log[x])/3 + 
        (104*Log[1 - x]^3*Log[x])/27 - ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (34*Log[1 - x]^4*Log[x])/9 - (397*Log[x]^2)/36 + 
        ((89*I)/18)*Pi*Log[x]^2 - (15*Pi^2*Log[x]^2)/4 - 
        ((2*I)/3)*Pi^3*Log[x]^2 - (11*Log[1 - x]*Log[x]^2)/3 + 
        ((17*I)/6)*Pi*Log[1 - x]*Log[x]^2 - (10*Log[1 - x]^2*Log[x]^2)/3 + 
        (16*Log[1 - x]^3*Log[x]^2)/9 + (199*Log[x]^3)/54 + 
        ((25*I)/54)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 + 
        (65*Log[1 - x]*Log[x]^3)/18 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (79*Log[x]^4)/216 - ((5*I)/9)*Pi*Log[x]^4 + (2*Log[1 - x]*Log[x]^4)/
         9 - (14*Log[x]^5)/45 + (((-16*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (80/9 + ((56*I)/3)*Pi + 
          (32*Pi^2)/9 + (32*Log[1 - x])/3 - (8*Log[x])/3 - 
          (64*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (106/9 + ((209*I)/9)*Pi - (32*Pi^2)/9 + (160*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] - 8*Log[1 - x]^2 - (71*Log[x])/9 + 
          ((16*I)/3)*Pi*Log[x] + (40*Log[1 - x]*Log[x])/3 - (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-80/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (224*Log[x])/3)*PolyLog[4, 1 - x] + 
        (-50/3 - ((8*I)/3)*Pi + (128*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, x] + (-160/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (112*PolyLog[5, 1 - x])/
         3 - (152*PolyLog[5, x])/9 - (112*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-26*I)/9)*Pi + (7*Pi^2)/3 + ((8*I)/9)*Pi^3 + 
          (80*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] + (32*Pi^2*Log[1 - x])/
           9 - (8*Log[1 - x]^2)/3 - (106*Log[x])/9 - ((4*I)/3)*Pi*Log[x] + 
          (16*Pi^2*Log[x])/3 - (8*Log[1 - x]*Log[x])/3 - 
          (32*Log[1 - x]^2*Log[x])/3 + (22*Log[x]^2)/3 - 
          ((4*I)/3)*Pi*Log[x]^2 + (4*Log[x]^3)/3 - (64*PolyLog[3, 1 - x])/3 + 
          (16*PolyLog[3, x])/9 - (16*Zeta[3])/9) - (106*Zeta[3])/9 - 
        ((137*I)/9)*Pi*Zeta[3] + (32*Pi^2*Zeta[3])/3 - 
        (160*Log[1 - x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        8*Log[1 - x]^2*Zeta[3] + (143*Log[x]*Zeta[3])/9 - 
        ((32*I)/3)*Pi*Log[x]*Zeta[3] - 56*Log[1 - x]*Log[x]*Zeta[3] + 
        4*Log[x]^2*Zeta[3] - (184*Zeta[5])/3) + 
      FF[x^2]*((97*Pi^2)/36 - (167*Pi^4)/162 + ((31*I)/135)*Pi^5 - 
        (32*Li[{3, 2}, 1 - x, 1])/3 - (32*Li[{3, 2}, x, 1])/3 - 
        (47*Pi^2*Log[1 - x])/9 + ((28*I)/27)*Pi^3*Log[1 - x] - 
        (2*Pi^4*Log[1 - x])/45 + (97*Log[1 - x]^2)/36 + 
        (7*Pi^2*Log[1 - x]^2)/6 + (2*I)*Pi^3*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/9 + ((28*I)/27)*Pi*Log[1 - x]^3 + 
        (16*Pi^2*Log[1 - x]^3)/9 + (23*Log[1 - x]^4)/27 + 
        ((5*I)/9)*Pi*Log[1 - x]^4 + (26*Log[1 - x]^5)/45 - 4*Pi^2*Log[x] + 
        ((28*I)/27)*Pi^3*Log[x] - (68*Pi^4*Log[x])/135 - 
        (97*Log[1 - x]*Log[x])/18 + (253*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + (23*Log[1 - x]^2*Log[x])/3 - 
        ((28*I)/9)*Pi*Log[1 - x]^2*Log[x] - (10*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (56*Log[1 - x]^3*Log[x])/27 - ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (32*Log[1 - x]^4*Log[x])/9 + (97*Log[x]^2)/36 + (Pi^2*Log[x]^2)/2 + 
        ((10*I)/9)*Pi^3*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 - 
        ((28*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
        8*Log[1 - x]^2*Log[x]^2 - ((14*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (8*Log[1 - x]^3*Log[x]^2)/9 - (25*Log[x]^3)/9 + 
        ((28*I)/27)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/27 + 
        (52*Log[1 - x]*Log[x]^3)/27 - ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (20*Log[1 - x]^2*Log[x]^3)/9 + (23*Log[x]^4)/27 + 
        ((5*I)/9)*Pi*Log[x]^4 - (8*Log[1 - x]*Log[x]^4)/9 + 
        (14*Log[x]^5)/45 + (((-32*I)/3)*Pi - (16*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (22/3 - ((112*I)/9)*Pi - 
          (4*Pi^2)/9 - (56*Log[1 - x])/9 - ((40*I)/3)*Pi*Log[1 - x] - 
          (20*Log[1 - x]^2)/3 - (128*Log[x])/9 - ((40*I)/3)*Pi*Log[x] - 
          16*Log[1 - x]*Log[x] - (20*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        (22/3 - ((112*I)/9)*Pi - (20*Pi^2)/9 - (128*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] - (20*Log[1 - x]^2)/3 - (56*Log[x])/9 - 
          ((40*I)/3)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/3 - (20*Log[x]^2)/3)*
         PolyLog[3, x] + PolyLog[2, x]*(((16*I)/9)*Pi^3 + (22*Log[1 - x])/3 + 
          (28*Pi^2*Log[1 - x])/9 - 4*Log[1 - x]^2 - ((16*I)/3)*Pi*
           Log[1 - x]^2 - (4*Log[1 - x]^3)/3 - (22*Log[x])/3 - 
          (4*Pi^2*Log[x])/3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (20*Log[1 - x]^2*Log[x])/3 + 4*Log[x]^2 + ((16*I)/3)*Pi*Log[x]^2 - 
          4*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 - (32*PolyLog[3, 1 - x])/3 + 
          (32*PolyLog[3, x])/3) + (40/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 + 
          (128*Log[x])/3)*PolyLog[4, 1 - x] + 
        (40/9 + ((32*I)/3)*Pi + (128*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, x] + ((-8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (112*PolyLog[5, 1 - x])/3 - 
        (112*PolyLog[5, x])/3 - (136*PolyLog[5, -(x/(1 - x))])/3 + 
        (56*Pi^2*Zeta[3])/9 + (8*Log[1 - x]^2*Zeta[3])/3 - 
        (80*Log[1 - x]*Log[x]*Zeta[3])/3 + (8*Log[x]^2*Zeta[3])/3 - 
        40*Zeta[5]) + FF[x^(-2)]*(((-4*I)/135)*Pi^5 + (112*Li[{3, 2}, 1, x])/
         9 - (32*Li[{3, 2}, 1 - x, 1])/3 - 16*Li[{3, 2}, x, 1] + 
        ((97*I)/18)*Pi*Log[1 - x] - (28*Pi^2*Log[1 - x])/9 - 
        (I/3)*Pi^3*Log[1 - x] - (74*Pi^4*Log[1 - x])/135 + 
        (97*Log[1 - x]^2)/36 - (4*I)*Pi*Log[1 - x]^2 + 
        (187*Pi^2*Log[1 - x]^2)/54 + ((16*I)/9)*Pi^3*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/9 - ((8*I)/27)*Pi*Log[1 - x]^3 + 
        (4*Pi^2*Log[1 - x]^3)/9 + (2*Log[1 - x]^4)/3 + I*Pi*Log[1 - x]^4 + 
        (8*Log[1 - x]^5)/45 - (16*Pi^4*Log[x])/45 + 
        (56*Pi^2*Log[1 - x]*Log[x])/27 - ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (11*Log[1 - x]^2*Log[x])/3 - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
        (20*Pi^2*Log[1 - x]^2*Log[x])/3 + (56*Log[1 - x]^3*Log[x])/27 - 
        ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] + (16*Log[1 - x]^4*Log[x])/9 - 
        (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - (28*Log[1 - x]^2*Log[x]^2)/9 + 
        (8*I)*Pi*Log[1 - x]^2*Log[x]^2 - (20*Log[1 - x]^3*Log[x]^2)/3 + 
        (52*Log[1 - x]^2*Log[x]^3)/9 + (((16*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (-22/3 - ((128*I)/9)*Pi + 
          (16*Pi^2)/3 + (56*Log[1 - x])/9 - ((16*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 - (112*Log[x])/9 + ((40*I)/3)*Pi*Log[x] - 
          24*Log[1 - x]*Log[x] + 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        ((-8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 
        (((8*I)/3)*Pi + (8*Log[1 - x])/3 + 32*Log[x])*PolyLog[4, 1 - x] + 
        (-40/9 + ((32*I)/3)*Pi + (32*Log[x])/3)*PolyLog[4, x] + 
        (-40/9 + ((32*I)/3)*Pi - (32*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (136*PolyLog[5, 1 - x])/3 - 
        (224*PolyLog[5, x])/9 - (112*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-22*I)/3)*Pi + 4*Pi^2 - ((8*I)/9)*Pi^3 - 
          (22*Log[1 - x])/3 + (64*Pi^2*Log[1 - x])/9 + 4*Log[1 - x]^2 - 
          ((4*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/3 + 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] - (32*Log[1 - x]^2*Log[x])/3 + 
          (32*Log[1 - x]*Log[x]^2)/3 - (32*PolyLog[3, 1 - x])/3 - 
          (80*PolyLog[3, x])/9 - (16*Zeta[3])/9) + (22*Zeta[3])/3 + 
        ((128*I)/9)*Pi*Zeta[3] - (56*Log[1 - x]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] - 4*Log[1 - x]^2*Zeta[3] + 
        (112*Log[x]*Zeta[3])/9 - ((40*I)/3)*Pi*Log[x]*Zeta[3] - 
        8*Log[1 - x]*Log[x]*Zeta[3] - 8*Log[x]^2*Zeta[3] - (40*Zeta[5])/3) + 
      FF[x^(-1)]*(((373*I)/18)*Pi - (25*Pi^2)/3 - ((49*I)/27)*Pi^3 - 
        Pi^4/27 + ((4*I)/135)*Pi^5 - (112*Li[{3, 2}, 1, x])/9 + 
        (32*Li[{3, 2}, 1 - x, 1])/3 + 16*Li[{3, 2}, x, 1] + 
        (373*Log[1 - x])/18 - ((97*I)/18)*Pi*Log[1 - x] - 
        (26*Pi^2*Log[1 - x])/27 + (I/6)*Pi^3*Log[1 - x] + 
        (74*Pi^4*Log[1 - x])/135 - (397*Log[1 - x]^2)/36 + 
        ((89*I)/18)*Pi*Log[1 - x]^2 - (113*Pi^2*Log[1 - x]^2)/108 - 
        ((16*I)/9)*Pi^3*Log[1 - x]^2 + (199*Log[1 - x]^3)/54 + 
        ((25*I)/54)*Pi*Log[1 - x]^3 - (4*Pi^2*Log[1 - x]^3)/9 + 
        (3*Log[1 - x]^4)/8 - I*Pi*Log[1 - x]^4 - (8*Log[1 - x]^5)/45 - 
        ((4*I)/9)*Pi^3*Log[x] + (16*Pi^4*Log[x])/45 - 
        ((40*I)/9)*Pi*Log[1 - x]*Log[x] + (82*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] + (73*Log[1 - x]^2*Log[x])/9 + 
        ((25*I)/6)*Pi*Log[1 - x]^2*Log[x] - (20*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (361*Log[1 - x]^3*Log[x])/54 + ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (16*Log[1 - x]^4*Log[x])/9 - (40*Log[1 - x]*Log[x]^2)/9 + 
        ((8*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (34*Log[1 - x]^2*Log[x]^2)/9 - (8*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (20*Log[1 - x]^3*Log[x]^2)/3 + (32*Log[1 - x]*Log[x]^3)/9 - 
        (52*Log[1 - x]^2*Log[x]^3)/9 + (((-16*I)/3)*Pi + (16*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (106/9 + ((209*I)/9)*Pi - 
          (16*Pi^2)/3 - (71*Log[1 - x])/9 + ((16*I)/3)*Pi*Log[1 - x] - 
          (20*Log[1 - x]^2)/3 + (160*Log[x])/9 - ((40*I)/3)*Pi*Log[x] + 
          24*Log[1 - x]*Log[x] - 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        (80/9 + ((56*I)/3)*Pi - (8*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[3, x] + (-50/3 - ((8*I)/3)*Pi - (8*Log[1 - x])/3 - 
          32*Log[x])*PolyLog[4, 1 - x] + (-80/9 - ((32*I)/3)*Pi - 
          (32*Log[x])/3)*PolyLog[4, x] + (160/9 - ((32*I)/3)*Pi + 
          (32*Log[1 - x])/3 - (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
        (136*PolyLog[5, 1 - x])/3 + (224*PolyLog[5, x])/9 + 
        (112*PolyLog[5, -(x/(1 - x))])/3 - (106*Zeta[3])/9 - 
        ((137*I)/9)*Pi*Zeta[3] + (143*Log[1 - x]*Zeta[3])/9 - 
        ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] + 4*Log[1 - x]^2*Zeta[3] - 
        (160*Log[x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[x]*Zeta[3] + 
        8*Log[1 - x]*Log[x]*Zeta[3] + 8*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((26*I)/9)*Pi - (7*Pi^2)/3 + ((8*I)/9)*Pi^3 + 
          (106*Log[1 - x])/9 + ((4*I)/3)*Pi*Log[1 - x] - (64*Pi^2*Log[1 - x])/
           9 - (22*Log[1 - x]^2)/3 + ((4*I)/3)*Pi*Log[1 - x]^2 - 
          (4*Log[1 - x]^3)/3 - (80*Log[x])/9 - ((8*I)/3)*Pi*Log[x] + 
          (8*Log[1 - x]*Log[x])/3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (32*Log[1 - x]^2*Log[x])/3 + (8*Log[x]^2)/3 - 
          (32*Log[1 - x]*Log[x]^2)/3 + (32*PolyLog[3, 1 - x])/3 + 
          (80*PolyLog[3, x])/9 + (16*Zeta[3])/9) + (40*Zeta[5])/3) + 
      FF[x]*((-97*Pi^2)/36 + ((20*I)/27)*Pi^3 + (539*Pi^4)/648 - 
        ((31*I)/135)*Pi^5 + (32*Li[{3, 2}, 1 - x, 1])/3 + 
        (32*Li[{3, 2}, x, 1])/3 + (373*Log[1 - x])/18 + 
        (313*Pi^2*Log[1 - x])/54 - ((13*I)/27)*Pi^3*Log[1 - x] + 
        (2*Pi^4*Log[1 - x])/45 - (397*Log[1 - x]^2)/36 - 
        ((20*I)/9)*Pi*Log[1 - x]^2 + (2*Pi^2*Log[1 - x]^2)/3 - 
        (2*I)*Pi^3*Log[1 - x]^2 + (199*Log[1 - x]^3)/54 - 
        (I/27)*Pi*Log[1 - x]^3 - (16*Pi^2*Log[1 - x]^3)/9 + 
        (71*Log[1 - x]^4)/216 - ((5*I)/9)*Pi*Log[1 - x]^4 - 
        (26*Log[1 - x]^5)/45 - (373*Log[x])/18 + (25*Pi^2*Log[x])/6 - 
        ((55*I)/27)*Pi^3*Log[x] + (68*Pi^4*Log[x])/135 + 
        (97*Log[1 - x]*Log[x])/18 - ((40*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (235*Pi^2*Log[1 - x]*Log[x])/27 - ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (65*Log[1 - x]^2*Log[x])/6 + ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (10*Pi^2*Log[1 - x]^2*Log[x])/9 + (14*Log[1 - x]^3*Log[x])/27 + 
        ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] + (32*Log[1 - x]^4*Log[x])/9 + 
        (203*Log[x]^2)/36 + ((20*I)/9)*Pi*Log[x]^2 - (3*Pi^2*Log[x]^2)/2 - 
        ((10*I)/9)*Pi^3*Log[x]^2 - (29*Log[1 - x]*Log[x]^2)/18 + 
        ((67*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (43*Log[1 - x]^2*Log[x]^2)/4 + ((14*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (8*Log[1 - x]^3*Log[x]^2)/9 + (101*Log[x]^3)/54 - 
        ((55*I)/27)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 + 
        (5*Log[1 - x]*Log[x]^3)/27 + ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (20*Log[1 - x]^2*Log[x]^3)/9 - (289*Log[x]^4)/216 - 
        ((5*I)/9)*Pi*Log[x]^4 + (8*Log[1 - x]*Log[x]^4)/9 - 
        (14*Log[x]^5)/45 + (((32*I)/3)*Pi + (16*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (-106/9 + ((160*I)/9)*Pi + 
          (4*Pi^2)/9 + (71*Log[1 - x])/9 + ((40*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 + (209*Log[x])/9 + ((40*I)/3)*Pi*Log[x] + 
          16*Log[1 - x]*Log[x] + (20*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        PolyLog[2, x]*(((-80*I)/9)*Pi + (13*Pi^2)/3 - ((16*I)/9)*Pi^3 - 
          (106*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] - (28*Pi^2*Log[1 - x])/
           9 + (22*Log[1 - x]^2)/3 + ((16*I)/3)*Pi*Log[1 - x]^2 + 
          (4*Log[1 - x]^3)/3 + (26*Log[x])/9 + ((8*I)/3)*Pi*Log[x] + 
          (4*Pi^2*Log[x])/3 + (4*Log[1 - x]*Log[x])/3 + 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] + (20*Log[1 - x]^2*Log[x])/3 - 
          (2*Log[x]^2)/3 - ((16*I)/3)*Pi*Log[x]^2 + 4*Log[1 - x]*Log[x]^2 - 
          (4*Log[x]^3)/3 + (32*PolyLog[3, 1 - x])/3 - (32*PolyLog[3, x])/3) + 
        (-26/9 + ((64*I)/9)*Pi + (20*Pi^2)/9 + (47*Log[1 - x])/9 + 
          ((40*I)/3)*Pi*Log[1 - x] + (20*Log[1 - x]^2)/3 + (41*Log[x])/9 + 
          ((40*I)/3)*Pi*Log[x] + (16*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-160/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 - 
          (128*Log[x])/3)*PolyLog[4, 1 - x] + 
        (80/9 - ((32*I)/3)*Pi - (128*Log[1 - x])/3 - (32*Log[x])/3)*
         PolyLog[4, x] + (50/3 + (8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (112*PolyLog[5, 1 - x])/3 + 
        (112*PolyLog[5, x])/3 + (136*PolyLog[5, -(x/(1 - x))])/3 - 
        (56*Pi^2*Zeta[3])/9 + 8*Log[1 - x]*Zeta[3] - (8*Log[1 - x]^2*Zeta[3])/
         3 - 8*Log[x]*Zeta[3] + (80*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        (8*Log[x]^2*Zeta[3])/3 + 40*Zeta[5]) + FF[(1 - x)^(-2)]*
       (((-11*I)/9)*Pi^3 + (61*Pi^4)/81 - ((32*I)/135)*Pi^5 - 
        (112*Li[{3, 2}, 1, x])/9 + (64*Li[{3, 2}, 1 - x, 1])/3 + 
        (80*Li[{3, 2}, x, 1])/3 - (22*Pi^4*Log[1 - x])/135 + 
        (10*Pi^2*Log[1 - x]^2)/27 - ((8*I)/9)*Pi^3*Log[1 - x]^2 - 
        (52*Pi^2*Log[1 - x]^3)/27 + (5*Log[1 - x]^4)/27 - 
        ((4*I)/9)*Pi*Log[1 - x]^4 - (34*Log[1 - x]^5)/45 + 
        ((97*I)/18)*Pi*Log[x] - (13*Pi^2*Log[x])/3 - (I/3)*Pi^3*Log[x] + 
        (4*Pi^4*Log[x])/5 + ((22*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (8*Pi^2*Log[1 - x]*Log[x])/3 + (8*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (20*Log[1 - x]^3*Log[x])/27 + ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (34*Log[1 - x]^4*Log[x])/9 + (97*Log[x]^2)/36 - (4*I)*Pi*Log[x]^2 + 
        (9*Pi^2*Log[x]^2)/2 + ((2*I)/3)*Pi^3*Log[x]^2 + 
        (11*Log[1 - x]*Log[x]^2)/3 - (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
        2*Log[1 - x]^2*Log[x]^2 - (16*Log[1 - x]^3*Log[x]^2)/9 - 
        (25*Log[x]^3)/9 - ((8*I)/27)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/27 - 
        (8*Log[1 - x]*Log[x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (23*Log[x]^4)/27 + ((5*I)/9)*Pi*Log[x]^4 - (2*Log[1 - x]*Log[x]^4)/
         9 + (14*Log[x]^5)/45 + (((16*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + ((-8*I)*Pi - (32*Pi^2)/9 - 
          8*Log[x] + (64*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-22/3 - ((128*I)/9)*Pi + (32*Pi^2)/9 - (112*Log[1 - x])/9 + 
          ((40*I)/3)*Pi*Log[1 - x] + 8*Log[1 - x]^2 + (56*Log[x])/9 - 
          ((16*I)/3)*Pi*Log[x] - (40*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-40/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (224*Log[x])/3)*PolyLog[4, 1 - x] + 
        (((8*I)/3)*Pi - (128*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[4, x] + 
        (40/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (112*PolyLog[5, 1 - x])/3 + 
        (152*PolyLog[5, x])/9 + (112*PolyLog[5, -(x/(1 - x))])/3 + 
        (22*Zeta[3])/3 + ((128*I)/9)*Pi*Zeta[3] - (32*Pi^2*Zeta[3])/3 + 
        (112*Log[1 - x]*Zeta[3])/9 - ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        8*Log[1 - x]^2*Zeta[3] - (56*Log[x]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*Log[x]*Zeta[3] + 56*Log[1 - x]*Log[x]*Zeta[3] - 
        4*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((22*I)/3)*Pi - 4*Pi^2 - 
          ((8*I)/9)*Pi^3 - (32*Pi^2*Log[1 - x])/9 + (22*Log[x])/3 - 
          (16*Pi^2*Log[x])/3 + (32*Log[1 - x]^2*Log[x])/3 - 4*Log[x]^2 + 
          ((4*I)/3)*Pi*Log[x]^2 - (4*Log[x]^3)/3 + (64*PolyLog[3, 1 - x])/3 - 
          (16*PolyLog[3, x])/9 + (16*Zeta[3])/9) + (184*Zeta[5])/3)) + 
    COLOR[CA*NfV2]*(((6080*I)/27)*Pi - (28091*Pi^2)/432 - ((43*I)/8)*Pi^3 + 
      (7*Pi^4)/40 + 204*Log[1 - x] + ((1403*I)/54)*Pi*Log[1 - x] - 
      (2929*Pi^2*Log[1 - x])/108 - ((25*I)/3)*Pi^3*Log[1 - x] - 
      (3917*Log[1 - x]^2)/144 + ((643*I)/72)*Pi*Log[1 - x]^2 - 
      (143*Pi^2*Log[1 - x]^2)/72 + (13*Log[1 - x]^3)/4 - 
      ((31*I)/9)*Pi*Log[1 - x]^3 - (73*Log[1 - x]^4)/36 + 
      ((937*I)/54)*Pi*Log[x] - (667*Pi^2*Log[x])/216 - 
      ((37*I)/9)*Pi^3*Log[x] - (727*Log[1 - x]*Log[x])/72 - 
      ((75*I)/4)*Pi*Log[1 - x]*Log[x] + (451*Pi^2*Log[1 - x]*Log[x])/36 + 
      (1067*Log[1 - x]^2*Log[x])/24 + ((80*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      8*Log[1 - x]^3*Log[x] + (737*Log[x]^2)/48 + ((707*I)/72)*Pi*Log[x]^2 - 
      (227*Pi^2*Log[x]^2)/72 - 23*Log[1 - x]*Log[x]^2 + 
      ((17*I)/2)*Pi*Log[1 - x]*Log[x]^2 - Log[1 - x]^2*Log[x]^2 + 
      (113*Log[x]^3)/72 - ((55*I)/18)*Pi*Log[x]^3 + (79*Log[1 - x]*Log[x]^3)/
       9 - (7*Log[x]^4)/4 + ((6*I)*Pi + (29*Pi^2)/9 + (129*Log[1 - x])/2 + 
        ((53*I)/3)*Pi*Log[1 - x] - 2*Log[1 - x]^2 - (117*Log[x])/2 - 
        ((61*I)/3)*Pi*Log[x] - (19*Log[1 - x]*Log[x])/3 + 7*Log[x]^2)*
       PolyLog[2, x] + (129/2 + (86*I)*Pi + 48*Log[1 - x] + 10*Log[x])*
       PolyLog[3, 1 - x] + (117/2 + (90*I)*Pi + 33*Log[1 - x] + 29*Log[x])*
       PolyLog[3, x] - (250*PolyLog[4, 1 - x])/3 - (266*PolyLog[4, x])/3 - 
      (50*PolyLog[4, -(x/(1 - x))])/3 - (143*Zeta[3])/9 - (52*I)*Pi*Zeta[3] - 
      (86*Log[1 - x]*Zeta[3])/3 + (14*Log[x]*Zeta[3])/3 + 
      FF[(1 - x)^(-2)]*(((2957*I)/324)*Pi^3 - (437*Pi^4)/324 + 
        ((263*I)/270)*Pi^5 + (256*Li[{3, 2}, 1, x])/9 - 
        64*Li[{3, 2}, 1 - x, 1] - (232*Li[{3, 2}, x, 1])/3 - 
        ((8*I)/27)*Pi^3*Log[1 - x] + (46*Pi^4*Log[1 - x])/27 + 
        (161*Pi^2*Log[1 - x]^2)/54 + (5*I)*Pi^3*Log[1 - x]^2 + 
        (52*Pi^2*Log[1 - x]^3)/9 + (161*Log[1 - x]^4)/108 + 
        ((5*I)/2)*Pi*Log[1 - x]^4 + (34*Log[1 - x]^5)/15 - 
        ((8009*I)/72)*Pi*Log[x] + (8009*Pi^2*Log[x])/324 + 
        ((217*I)/108)*Pi^3*Log[x] - (145*Pi^4*Log[x])/54 - 
        ((317*I)/6)*Pi*Log[1 - x]*Log[x] + (208*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((10*I)/9)*Pi*Log[1 - x]^2*Log[x] - (95*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (161*Log[1 - x]^3*Log[x])/27 - (10*I)*Pi*Log[1 - x]^3*Log[x] - 
        (61*Log[1 - x]^4*Log[x])/6 - (8009*Log[x]^2)/144 + 
        ((976*I)/27)*Pi*Log[x]^2 - (839*Pi^2*Log[x]^2)/216 - 
        (I/9)*Pi^3*Log[x]^2 - (317*Log[1 - x]*Log[x]^2)/12 + 
        (12*I)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (119*Log[1 - x]^2*Log[x]^2)/18 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (2*Log[1 - x]^3*Log[x]^2)/3 + (791*Log[x]^3)/36 - 
        ((313*I)/54)*Pi*Log[x]^3 - Pi^2*Log[x]^3 + 8*Log[1 - x]*Log[x]^3 - 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/3 - 
        (98*Log[x]^4)/27 + ((2*I)/9)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/18 - 
        (4*Log[x]^5)/45 + ((-28*I)*Pi - 32*Log[1 - x] + 4*Log[x])*
         PolyLog[2, x]^2 + (((218*I)/9)*Pi + (8*Pi^2)/9 + (218*Log[x])/9 + 
          ((4*I)/3)*Pi*Log[x] - 64*Log[1 - x]*Log[x] + (2*Log[x]^2)/3)*
         PolyLog[3, 1 - x] + (2957/54 + ((47*I)/3)*Pi + (136*Pi^2)/9 - 
          (40*Log[1 - x])/3 - ((220*I)/3)*Pi*Log[1 - x] - 24*Log[1 - x]^2 + 
          (11*Log[x])/3 - ((4*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 - 
          (20*Log[x]^2)/3)*PolyLog[3, x] + (-322/9 - (60*I)*Pi - 
          32*Log[1 - x] + 196*Log[x])*PolyLog[4, 1 - x] + 
        (4 + ((52*I)/3)*Pi + (416*Log[1 - x])/3 + 4*Log[x])*PolyLog[4, x] + 
        (322/9 + (60*I)*Pi + 32*Log[1 - x] - 4*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 112*PolyLog[5, 1 - x] - 
        (668*PolyLog[5, x])/9 - 112*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((-2957*I)/54)*Pi + 12*Pi^2 + ((14*I)/3)*Pi^3 + 
          ((16*I)/9)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/3 - 
          (2957*Log[x])/54 + ((8*I)/9)*Pi*Log[x] + (26*Pi^2*Log[x])/9 + 
          (16*Log[1 - x]*Log[x])/9 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] - 
          32*Log[1 - x]^2*Log[x] + (110*Log[x]^2)/9 + (2*Log[1 - x]*Log[x]^2)/
           3 + (10*Log[x]^3)/9 - 64*PolyLog[3, 1 - x] + (184*PolyLog[3, x])/
           9 - (16*Zeta[3])/9) - (2957*Zeta[3])/54 - ((47*I)/3)*Pi*Zeta[3] + 
        (56*Pi^2*Zeta[3])/9 + (40*Log[1 - x]*Zeta[3])/3 + 
        ((220*I)/3)*Pi*Log[1 - x]*Zeta[3] + 24*Log[1 - x]^2*Zeta[3] - 
        (11*Log[x]*Zeta[3])/3 - (8*I)*Pi*Log[x]*Zeta[3] - 
        (404*Log[1 - x]*Log[x]*Zeta[3])/3 + 2*Log[x]^2*Zeta[3] - 
        (584*Zeta[5])/3) + FF[x^2]*((-247*Pi^2)/6 + ((523*I)/54)*Pi^3 + 
        (989*Pi^4)/405 + ((167*I)/270)*Pi^5 - (16*Li[{3, 2}, 1 - x, 1])/3 - 
        (16*Li[{3, 2}, x, 1])/3 + (139*Pi^2*Log[1 - x])/12 - 
        ((439*I)/54)*Pi^3*Log[1 - x] - (71*Pi^4*Log[1 - x])/270 - 
        (247*Log[1 - x]^2)/6 + ((523*I)/54)*Pi*Log[1 - x]^2 - 
        (103*Pi^2*Log[1 - x]^2)/36 + ((2*I)/9)*Pi^3*Log[1 - x]^2 + 
        (53*Log[1 - x]^3)/4 - ((127*I)/54)*Pi*Log[1 - x]^3 + 
        (16*Pi^2*Log[1 - x]^3)/27 - (203*Log[1 - x]^4)/108 - 
        (I/18)*Pi*Log[1 - x]^4 + (2*Log[1 - x]^5)/5 + (149*Pi^2*Log[x])/12 - 
        ((283*I)/54)*Pi^3*Log[x] - (161*Pi^4*Log[x])/270 + 
        (247*Log[1 - x]*Log[x])/3 - ((523*I)/27)*Pi*Log[1 - x]*Log[x] - 
        (49*Pi^2*Log[1 - x]*Log[x])/9 + (6*I)*Pi^3*Log[1 - x]*Log[x] - 
        (119*Log[1 - x]^2*Log[x])/12 + ((305*I)/18)*Pi*Log[1 - x]^2*Log[x] - 
        (20*Pi^2*Log[1 - x]^2*Log[x])/9 + (82*Log[1 - x]^3*Log[x])/9 + 
        ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] - (7*Log[1 - x]^4*Log[x])/3 - 
        (247*Log[x]^2)/6 + ((523*I)/54)*Pi*Log[x]^2 - (131*Pi^2*Log[x]^2)/
         108 + ((2*I)/9)*Pi^3*Log[x]^2 - (179*Log[1 - x]*Log[x]^2)/12 - 
        ((7*I)/18)*Pi*Log[1 - x]*Log[x]^2 + (19*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (77*Log[1 - x]^2*Log[x]^2)/18 - ((25*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (13*Log[1 - x]^3*Log[x]^2)/9 + (53*Log[x]^3)/4 - 
        ((127*I)/54)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/3 - 
        (7*Log[1 - x]*Log[x]^3)/9 + ((14*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (25*Log[1 - x]^2*Log[x]^3)/9 - (203*Log[x]^4)/108 - 
        (I/18)*Pi*Log[x]^4 + (7*Log[1 - x]*Log[x]^4)/9 - (4*Log[x]^5)/45 + 
        (((-16*I)/3)*Pi - (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[2, x]^2 + 
        (5 + ((320*I)/9)*Pi + (2*Pi^2)/9 + (295*Log[1 - x])/9 + 
          ((20*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + (47*Log[x])/9 - 
          ((44*I)/3)*Pi*Log[x] - (20*Log[1 - x]*Log[x])/3 - 4*Log[x]^2)*
         PolyLog[3, 1 - x] + (5 + ((320*I)/9)*Pi - (2*Pi^2)/3 + 
          (47*Log[1 - x])/9 - ((44*I)/3)*Pi*Log[1 - x] - 4*Log[1 - x]^2 + 
          (295*Log[x])/9 + ((20*I)/3)*Pi*Log[x] - (4*Log[1 - x]*Log[x])/3 + 
          (4*Log[x]^2)/3)*PolyLog[3, x] + PolyLog[2, x]*
         (((8*I)/9)*Pi^3 + 5*Log[1 - x] + ((52*I)/3)*Pi*Log[1 - x] - 
          (14*Pi^2*Log[1 - x])/9 + (89*Log[1 - x]^2)/9 - (2*Log[1 - x]^3)/3 - 
          5*Log[x] - ((52*I)/3)*Pi*Log[x] + (22*Pi^2*Log[x])/9 - 
          ((16*I)/3)*Pi*Log[1 - x]*Log[x] - (10*Log[1 - x]^2*Log[x])/3 - 
          (89*Log[x]^2)/9 - 2*Log[1 - x]*Log[x]^2 + (2*Log[x]^3)/3 - 
          (16*PolyLog[3, 1 - x])/3 + (16*PolyLog[3, x])/3) + 
        (-412/9 - (16*I)*Pi - (68*Log[1 - x])/3 + 28*Log[x])*
         PolyLog[4, 1 - x] + (-412/9 - (16*I)*Pi + 28*Log[1 - x] - 
          (68*Log[x])/3)*PolyLog[4, x] + ((44*Log[1 - x])/3 - (44*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (80*PolyLog[5, 1 - x])/3 + 
        (80*PolyLog[5, x])/3 + (44*PolyLog[5, -(x/(1 - x))])/3 + 
        (76*Pi^2*Zeta[3])/9 + (20*Log[1 - x]^2*Zeta[3])/3 - 
        24*Log[1 - x]*Log[x]*Zeta[3] + (20*Log[x]^2*Zeta[3])/3 - 
        (172*Zeta[5])/3) + FF[x^(-2)]*((-2*Pi^4)/45 - ((26*I)/135)*Pi^5 - 
        (256*Li[{3, 2}, 1, x])/9 + 8*Li[{3, 2}, 1 - x, 1] + 
        (64*Li[{3, 2}, x, 1])/3 - ((8009*I)/72)*Pi*Log[1 - x] + 
        (421*Pi^2*Log[1 - x])/27 + ((233*I)/108)*Pi^3*Log[1 - x] - 
        (34*Pi^4*Log[1 - x])/27 - (8009*Log[1 - x]^2)/144 + 
        ((976*I)/27)*Pi*Log[1 - x]^2 - (1043*Pi^2*Log[1 - x]^2)/216 - 
        ((46*I)/9)*Pi^3*Log[1 - x]^2 + (791*Log[1 - x]^3)/36 - 
        ((313*I)/54)*Pi*Log[1 - x]^3 - (19*Pi^2*Log[1 - x]^3)/9 - 
        (553*Log[1 - x]^4)/108 - ((41*I)/18)*Pi*Log[1 - x]^4 - 
        (37*Log[1 - x]^5)/90 + (16*Pi^4*Log[x])/45 + ((52*I)/27)*Pi*
         Log[1 - x]*Log[x] + (53*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((134*I)/9)*Pi^3*Log[1 - x]*Log[x] + (3061*Log[1 - x]^2*Log[x])/108 + 
        ((100*I)/9)*Pi*Log[1 - x]^2*Log[x] - (17*Pi^2*Log[1 - x]^2*Log[x])/
         9 + (47*Log[1 - x]^3*Log[x])/27 + ((88*I)/9)*Pi*Log[1 - x]^3*
         Log[x] - (11*Log[1 - x]^4*Log[x])/18 - ((2*I)/3)*Pi*Log[1 - x]*
         Log[x]^2 + (64*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
        (37*Log[1 - x]^2*Log[x]^2)/9 - ((131*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (46*Log[1 - x]^3*Log[x]^2)/9 - (52*Log[1 - x]^2*Log[x]^3)/3 + 
        ((-28*I)*Pi + 4*Log[1 - x] - 32*Log[x])*PolyLog[2, x]^2 + 
        (2957/54 + ((47*I)/3)*Pi + (124*Pi^2)/9 + (11*Log[1 - x])/3 - 
          ((4*I)/3)*Pi*Log[1 - x] - (20*Log[1 - x]^2)/3 - (40*Log[x])/3 - 
          ((220*I)/3)*Pi*Log[x] + (44*Log[1 - x]*Log[x])/3 - 24*Log[x]^2)*
         PolyLog[3, 1 - x] + (((218*I)/9)*Pi - (88*Pi^2)/9 + 
          (218*Log[1 - x])/9 + ((4*I)/3)*Pi*Log[1 - x] + (2*Log[1 - x]^2)/3)*
         PolyLog[3, x] + (4 + ((52*I)/3)*Pi + 4*Log[1 - x] - 32*Log[x])*
         PolyLog[4, 1 - x] + (-322/9 - (60*I)*Pi + (76*Log[1 - x])/3 - 
          32*Log[x])*PolyLog[4, x] + (-322/9 - (60*I)*Pi + 4*Log[1 - x] - 
          32*Log[x])*PolyLog[4, -(x/(1 - x))] + 68*PolyLog[5, 1 - x] + 
        (272*PolyLog[5, x])/9 + (176*PolyLog[5, -(x/(1 - x))])/3 - 
        (2957*Zeta[3])/54 - ((47*I)/3)*Pi*Zeta[3] - (160*Pi^2*Zeta[3])/9 - 
        (11*Log[1 - x]*Zeta[3])/3 - (8*I)*Pi*Log[1 - x]*Zeta[3] + 
        2*Log[1 - x]^2*Zeta[3] + (40*Log[x]*Zeta[3])/3 + 
        ((220*I)/3)*Pi*Log[x]*Zeta[3] + (28*Log[1 - x]*Log[x]*Zeta[3])/3 + 
        24*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((2957*I)/54)*Pi - 12*Pi^2 + 
          ((14*I)/3)*Pi^3 + (2957*Log[1 - x])/54 - ((8*I)/9)*Pi*Log[1 - x] - 
          (38*Pi^2*Log[1 - x])/9 - (110*Log[1 - x]^2)/9 - 
          (10*Log[1 - x]^3)/9 - ((16*I)/9)*Pi*Log[x] + 8*Pi^2*Log[x] - 
          (16*Log[1 - x]*Log[x])/9 - ((172*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (22*Log[1 - x]^2*Log[x])/3 - 32*Log[1 - x]*Log[x]^2 + 
          8*PolyLog[3, 1 - x] + (320*PolyLog[3, x])/9 + (16*Zeta[3])/9) - 
        24*Zeta[5]) + FF[x^(-1)]*(((-41087*I)/216)*Pi + (15065*Pi^2)/324 + 
        ((11*I)/108)*Pi^3 + (119*Pi^4)/90 + ((26*I)/135)*Pi^5 + 
        (256*Li[{3, 2}, 1, x])/9 - 8*Li[{3, 2}, 1 - x, 1] - 
        (64*Li[{3, 2}, x, 1])/3 - (41087*Log[1 - x])/216 + 
        ((4112*I)/27)*Pi*Log[1 - x] - (179*Pi^2*Log[1 - x])/108 - 
        ((37*I)/54)*Pi^3*Log[1 - x] + (34*Pi^4*Log[1 - x])/27 + 
        (4237*Log[1 - x]^2)/36 - ((3047*I)/54)*Pi*Log[1 - x]^2 + 
        (239*Pi^2*Log[1 - x]^2)/216 + ((46*I)/9)*Pi^3*Log[1 - x]^2 - 
        (269*Log[1 - x]^3)/8 + ((1019*I)/108)*Pi*Log[1 - x]^3 + 
        (19*Pi^2*Log[1 - x]^3)/9 + (2323*Log[1 - x]^4)/432 + 
        ((41*I)/18)*Pi*Log[1 - x]^4 + (37*Log[1 - x]^5)/90 + 
        ((100*I)/27)*Pi*Log[x] - (223*Pi^2*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[x] - (16*Pi^4*Log[x])/45 + (100*Log[1 - x]*Log[x])/
         27 + ((5573*I)/108)*Pi*Log[1 - x]*Log[x] - 
        (488*Pi^2*Log[1 - x]*Log[x])/27 - ((134*I)/9)*Pi^3*Log[1 - x]*
         Log[x] - (13229*Log[1 - x]^2*Log[x])/216 - ((541*I)/36)*Pi*
         Log[1 - x]^2*Log[x] + (17*Pi^2*Log[1 - x]^2*Log[x])/9 + 
        (118*Log[1 - x]^3*Log[x])/27 - ((88*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (11*Log[1 - x]^4*Log[x])/18 - ((2*I)/3)*Pi*Log[x]^2 + 
        (28*Pi^2*Log[x]^2)/9 + (334*Log[1 - x]*Log[x]^2)/9 - 
        ((127*I)/12)*Pi*Log[1 - x]*Log[x]^2 - (64*Pi^2*Log[1 - x]*Log[x]^2)/
         9 + (143*Log[1 - x]^2*Log[x]^2)/72 + ((131*I)/3)*Pi*Log[1 - x]^2*
         Log[x]^2 - (46*Log[1 - x]^3*Log[x]^2)/9 - (32*Log[1 - x]*Log[x]^3)/
         3 + (52*Log[1 - x]^2*Log[x]^3)/3 + ((28*I)*Pi - 4*Log[1 - x] + 
          32*Log[x])*PolyLog[2, x]^2 + (-5345/54 - ((143*I)/2)*Pi - 
          (124*Pi^2)/9 - (91*Log[1 - x])/6 + ((4*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 - 12*Log[x] + ((220*I)/3)*Pi*Log[x] - 
          (44*Log[1 - x]*Log[x])/3 + 24*Log[x]^2)*PolyLog[3, 1 - x] + 
        (-680/9 - ((1837*I)/18)*Pi + (88*Pi^2)/9 - (685*Log[1 - x])/18 - 
          ((4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 - 32*Log[x])*
         PolyLog[3, x] + (157/3 - ((52*I)/3)*Pi - 4*Log[1 - x] + 32*Log[x])*
         PolyLog[4, 1 - x] + (1745/18 + (60*I)*Pi - (76*Log[1 - x])/3 + 
          32*Log[x])*PolyLog[4, x] + (305/18 + (60*I)*Pi - 4*Log[1 - x] + 
          32*Log[x])*PolyLog[4, -(x/(1 - x))] - 68*PolyLog[5, 1 - x] - 
        (272*PolyLog[5, x])/9 - (176*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-1265*I)/54)*Pi - (131*Pi^2)/36 - ((14*I)/3)*Pi^3 - 
          (5345*Log[1 - x])/54 + ((67*I)/18)*Pi*Log[1 - x] + 
          (38*Pi^2*Log[1 - x])/9 + (701*Log[1 - x]^2)/36 + 
          (10*Log[1 - x]^3)/9 + (680*Log[x])/9 + ((226*I)/9)*Pi*Log[x] - 
          8*Pi^2*Log[x] + (82*Log[1 - x]*Log[x])/9 + ((172*I)/3)*Pi*
           Log[1 - x]*Log[x] - (22*Log[1 - x]^2*Log[x])/3 - 8*Log[x]^2 + 
          32*Log[1 - x]*Log[x]^2 - 8*PolyLog[3, 1 - x] - (320*PolyLog[3, x])/
           9 - (16*Zeta[3])/9) + (6569*Zeta[3])/54 + ((159*I)/2)*Pi*Zeta[3] + 
        (160*Pi^2*Zeta[3])/9 + (59*Log[1 - x]*Zeta[3])/6 + 
        (8*I)*Pi*Log[1 - x]*Zeta[3] - 2*Log[1 - x]^2*Zeta[3] + 
        4*Log[x]*Zeta[3] - ((220*I)/3)*Pi*Log[x]*Zeta[3] - 
        (28*Log[1 - x]*Log[x]*Zeta[3])/3 - 24*Log[x]^2*Zeta[3] + 
        24*Zeta[5]) + FF[x]*((247*Pi^2)/6 - ((469*I)/54)*Pi^3 - 
        (2561*Pi^4)/1620 - ((167*I)/270)*Pi^5 + (16*Li[{3, 2}, 1 - x, 1])/3 + 
        (16*Li[{3, 2}, x, 1])/3 - 204*Log[1 - x] - ((233*I)/27)*Pi*
         Log[1 - x] + (583*Pi^2*Log[1 - x])/216 + ((242*I)/27)*Pi^3*
         Log[1 - x] + (71*Pi^4*Log[1 - x])/270 + (1507*Log[1 - x]^2)/18 - 
        ((475*I)/54)*Pi*Log[1 - x]^2 + (17*Pi^2*Log[1 - x]^2)/4 - 
        ((2*I)/9)*Pi^3*Log[1 - x]^2 - (1075*Log[1 - x]^3)/72 + 
        ((74*I)/27)*Pi*Log[1 - x]^3 - (16*Pi^2*Log[1 - x]^3)/27 + 
        (77*Log[1 - x]^4)/27 + (I/18)*Pi*Log[1 - x]^4 - (2*Log[1 - x]^5)/5 + 
        204*Log[x] + ((233*I)/27)*Pi*Log[x] - (5551*Pi^2*Log[x])/216 + 
        ((107*I)/27)*Pi^3*Log[x] + (161*Pi^4*Log[x])/270 - 
        (247*Log[1 - x]*Log[x])/3 + ((361*I)/27)*Pi*Log[1 - x]*Log[x] - 
        (29*Pi^2*Log[1 - x]*Log[x])/18 - (6*I)*Pi^3*Log[1 - x]*Log[x] + 
        (23*Log[1 - x]^2*Log[x])/24 - ((133*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (20*Pi^2*Log[1 - x]^2*Log[x])/9 - (163*Log[1 - x]^3*Log[x])/9 - 
        ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] + (7*Log[1 - x]^4*Log[x])/3 - 
        (25*Log[x]^2)/18 - ((571*I)/54)*Pi*Log[x]^2 + (371*Pi^2*Log[x]^2)/
         108 - ((2*I)/9)*Pi^3*Log[x]^2 + (143*Log[1 - x]*Log[x]^2)/8 + 
        ((8*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (19*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (56*Log[1 - x]^2*Log[x]^2)/9 + ((25*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (13*Log[1 - x]^3*Log[x]^2)/9 - (833*Log[x]^3)/72 + 
        ((53*I)/27)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/3 - (7*Log[1 - x]*Log[x]^3)/
         9 - ((14*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (25*Log[1 - x]^2*Log[x]^3)/
         9 + (62*Log[x]^4)/27 + (I/18)*Pi*Log[x]^4 - (7*Log[1 - x]*Log[x]^4)/
         9 + (4*Log[x]^5)/45 + (((16*I)/3)*Pi + (8*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[2, x]^2 + (-11 - ((284*I)/9)*Pi - 
          (2*Pi^2)/9 - (466*Log[1 - x])/9 - ((20*I)/3)*Pi*Log[1 - x] - 
          (4*Log[1 - x]^2)/3 + (160*Log[x])/9 + ((44*I)/3)*Pi*Log[x] + 
          (20*Log[1 - x]*Log[x])/3 + 4*Log[x]^2)*PolyLog[3, 1 - x] + 
        PolyLog[2, x]*((-12*I)*Pi - (58*Pi^2)/9 - ((8*I)/9)*Pi^3 - 
          11*Log[1 - x] - ((44*I)/3)*Pi*Log[1 - x] + (14*Pi^2*Log[1 - x])/9 - 
          (134*Log[1 - x]^2)/9 + (2*Log[1 - x]^3)/3 - Log[x] + 
          (20*I)*Pi*Log[x] - (22*Pi^2*Log[x])/9 + (38*Log[1 - x]*Log[x])/3 + 
          ((16*I)/3)*Pi*Log[1 - x]*Log[x] + (10*Log[1 - x]^2*Log[x])/3 + 
          (44*Log[x]^2)/9 + 2*Log[1 - x]*Log[x]^2 - (2*Log[x]^3)/3 + 
          (16*PolyLog[3, 1 - x])/3 - (16*PolyLog[3, x])/3) + 
        (1 - ((356*I)/9)*Pi + (2*Pi^2)/3 - (254*Log[1 - x])/9 + 
          ((44*I)/3)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - (124*Log[x])/9 - 
          ((20*I)/3)*Pi*Log[x] + (4*Log[1 - x]*Log[x])/3 - (4*Log[x]^2)/3)*
         PolyLog[3, x] + (364/9 + (16*I)*Pi + (68*Log[1 - x])/3 - 28*Log[x])*
         PolyLog[4, 1 - x] + (460/9 + (16*I)*Pi - 28*Log[1 - x] + 
          (68*Log[x])/3)*PolyLog[4, x] + (100/3 - (44*Log[1 - x])/3 + 
          (44*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (80*PolyLog[5, 1 - x])/
         3 - (80*PolyLog[5, x])/3 - (44*PolyLog[5, -(x/(1 - x))])/3 - 
        (76*Pi^2*Zeta[3])/9 + (100*Log[1 - x]*Zeta[3])/3 - 
        (20*Log[1 - x]^2*Zeta[3])/3 - (100*Log[x]*Zeta[3])/3 + 
        24*Log[1 - x]*Log[x]*Zeta[3] - (20*Log[x]^2*Zeta[3])/3 + 
        (172*Zeta[5])/3) + FF[(1 - x)^(-1)]*(((-41087*I)/216)*Pi + 
        (15065*Pi^2)/324 - ((308*I)/81)*Pi^3 + (2503*Pi^4)/6480 - 
        ((263*I)/270)*Pi^5 - (256*Li[{3, 2}, 1, x])/9 + 
        64*Li[{3, 2}, 1 - x, 1] + (232*Li[{3, 2}, x, 1])/3 + 
        ((100*I)/27)*Pi*Log[1 - x] + (13*Pi^2*Log[1 - x])/3 + 
        ((185*I)/27)*Pi^3*Log[1 - x] - (46*Pi^4*Log[1 - x])/27 - 
        ((2*I)/3)*Pi*Log[1 - x]^2 + (79*Pi^2*Log[1 - x]^2)/216 - 
        (5*I)*Pi^3*Log[1 - x]^2 - (52*Pi^2*Log[1 - x]^3)/9 - 
        (305*Log[1 - x]^4)/432 - ((5*I)/2)*Pi*Log[1 - x]^4 - 
        (34*Log[1 - x]^5)/15 - (41087*Log[x])/216 + ((4112*I)/27)*Pi*Log[x] - 
        (2941*Pi^2*Log[x])/162 - ((7*I)/108)*Pi^3*Log[x] + 
        (145*Pi^4*Log[x])/54 + (100*Log[1 - x]*Log[x])/27 + 
        ((2701*I)/36)*Pi*Log[1 - x]*Log[x] - (545*Pi^2*Log[1 - x]*Log[x])/
         54 - (346*Log[1 - x]^2*Log[x])/9 - ((1285*I)/36)*Pi*Log[1 - x]^2*
         Log[x] + (95*Pi^2*Log[1 - x]^2*Log[x])/9 + (17*Log[1 - x]^3*Log[x])/
         108 + (10*I)*Pi*Log[1 - x]^3*Log[x] + (61*Log[1 - x]^4*Log[x])/6 + 
        (4237*Log[x]^2)/36 - ((3047*I)/54)*Pi*Log[x]^2 + 
        (635*Pi^2*Log[x]^2)/216 + (I/9)*Pi^3*Log[x]^2 + 
        (2717*Log[1 - x]*Log[x]^2)/72 - ((75*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
        (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - (409*Log[1 - x]^2*Log[x]^2)/36 - 
        ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (2*Log[1 - x]^3*Log[x]^2)/3 - 
        (269*Log[x]^3)/8 + ((1019*I)/108)*Pi*Log[x]^3 + Pi^2*Log[x]^3 - 
        (221*Log[1 - x]*Log[x]^3)/18 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/3 + (1009*Log[x]^4)/216 - 
        ((2*I)/9)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/18 + (4*Log[x]^5)/45 + 
        ((28*I)*Pi + 32*Log[1 - x] - 4*Log[x])*PolyLog[2, x]^2 + 
        (-680/9 - ((1837*I)/18)*Pi - (8*Pi^2)/9 - 32*Log[1 - x] - 
          (685*Log[x])/18 - ((4*I)/3)*Pi*Log[x] + 64*Log[1 - x]*Log[x] - 
          (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + (-5345/54 - ((143*I)/2)*Pi - 
          (136*Pi^2)/9 - 12*Log[1 - x] + ((220*I)/3)*Pi*Log[1 - x] + 
          24*Log[1 - x]^2 - (91*Log[x])/6 + ((4*I)/3)*Pi*Log[x] - 
          (20*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*PolyLog[3, x] + 
        (1745/18 + (60*I)*Pi + 32*Log[1 - x] - 196*Log[x])*
         PolyLog[4, 1 - x] + (157/3 - ((52*I)/3)*Pi - (416*Log[1 - x])/3 - 
          4*Log[x])*PolyLog[4, x] + (-305/18 - (60*I)*Pi - 32*Log[1 - x] + 
          4*Log[x])*PolyLog[4, -(x/(1 - x))] + 112*PolyLog[5, 1 - x] + 
        (668*PolyLog[5, x])/9 + 112*PolyLog[5, -(x/(1 - x))] + 
        (6569*Zeta[3])/54 + ((159*I)/2)*Pi*Zeta[3] - (56*Pi^2*Zeta[3])/9 + 
        4*Log[1 - x]*Zeta[3] - ((220*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        24*Log[1 - x]^2*Zeta[3] + (59*Log[x]*Zeta[3])/6 + 
        (8*I)*Pi*Log[x]*Zeta[3] + (404*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        2*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((1265*I)/54)*Pi + 
          (131*Pi^2)/36 - ((14*I)/3)*Pi^3 - (680*Log[1 - x])/9 - 
          ((226*I)/9)*Pi*Log[1 - x] - (8*Pi^2*Log[1 - x])/3 + 
          8*Log[1 - x]^2 + (5345*Log[x])/54 - ((67*I)/18)*Pi*Log[x] - 
          (26*Pi^2*Log[x])/9 - (82*Log[1 - x]*Log[x])/9 - 
          ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 32*Log[1 - x]^2*Log[x] - 
          (701*Log[x]^2)/36 - (2*Log[1 - x]*Log[x]^2)/3 - (10*Log[x]^3)/9 + 
          64*PolyLog[3, 1 - x] - (184*PolyLog[3, x])/9 + (16*Zeta[3])/9) + 
        (584*Zeta[5])/3))), ((-2*I)/3)*Pi*COLOR[Nf*NfV2] + 
  COLOR[CF*NfV2]*((-2*I)*Pi + Pi^2/2 - 2*Log[1 - x] + I*Pi*Log[1 - x] + 
    Log[1 - x]^2 + FF[x^(-1)]*((2*I)*Pi + 2*Log[1 - x] - 
      (2*I)*Pi*Log[1 - x] - Log[1 - x]^2) + 
    FF[x^(-2)]*((2*I)*Pi*Log[1 - x] + Log[1 - x]^2) + I*Pi*Log[x] - 
    Log[1 - x]*Log[x] + Log[x]^2 + FF[(1 - x)^(-1)]*
     ((2*I)*Pi + 2*Log[x] - (2*I)*Pi*Log[x] - Log[x]^2) + 
    FF[x]*(-Pi^2 + 2*Log[1 - x] - Log[1 - x]^2 - 2*Log[x] + 
      2*Log[1 - x]*Log[x] - Log[x]^2) + FF[(1 - x)^(-2)]*
     ((2*I)*Pi*Log[x] + Log[x]^2) + FF[x^2]*(Pi^2 + Log[1 - x]^2 - 
      2*Log[1 - x]*Log[x] + Log[x]^2)) + 
  COLOR[CA*NfV2]*(((29*I)/3)*Pi - (3*Pi^2)/4 + 6*Log[1 - x] - 
    (2*I)*Pi*Log[1 - x] - (7*Log[1 - x]^2)/4 + 
    FF[x^(-2)]*(((-11*I)/2)*Pi*Log[1 - x] - (11*Log[1 - x]^2)/4) + 
    FF[x^(-1)]*(((-11*I)/2)*Pi - (11*Log[1 - x])/2 + (8*I)*Pi*Log[1 - x] + 
      4*Log[1 - x]^2) - (2*I)*Pi*Log[x] + (3*Log[1 - x]*Log[x])/2 - 
    (7*Log[x]^2)/4 + FF[(1 - x)^(-2)]*(((-11*I)/2)*Pi*Log[x] - 
      (11*Log[x]^2)/4) + FF[x^2]*(-Pi^2 - Log[1 - x]^2 + 
      2*Log[1 - x]*Log[x] - Log[x]^2) + 
    FF[x]*(Pi^2 - 6*Log[1 - x] + Log[1 - x]^2 + 6*Log[x] - 
      2*Log[1 - x]*Log[x] + Log[x]^2) + FF[(1 - x)^(-1)]*
     (((-11*I)/2)*Pi - (11*Log[x])/2 + (8*I)*Pi*Log[x] + 4*Log[x]^2)) + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (19*Pi^2)/18 - 
      ((2*I)/9)*Pi*Log[1 - x] + FF[x^(-1)]*((-4*Pi^2)/9 + 
        ((4*I)/9)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
        ((2*I)/9)*Pi*Log[1 - x]^2) + FF[x^(-2)]*((-4*Pi^2*Log[1 - x])/9 + 
        ((2*I)/9)*Pi*Log[1 - x]^2) + ((2*I)/9)*Pi*Log[x] + 
      FF[(1 - x)^(-1)]*((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[x] + 
        (4*Pi^2*Log[x])/9 - ((2*I)/9)*Pi*Log[x]^2) + 
      FF[x]*(((-2*I)/9)*Pi^3 + ((4*I)/9)*Pi*Log[1 - x] - 
        ((2*I)/9)*Pi*Log[1 - x]^2 - ((4*I)/9)*Pi*Log[x] + 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x] - ((2*I)/9)*Pi*Log[x]^2) + 
      FF[(1 - x)^(-2)]*((-4*Pi^2*Log[x])/9 + ((2*I)/9)*Pi*Log[x]^2) + 
      FF[x^2]*(((2*I)/9)*Pi^3 + ((2*I)/9)*Pi*Log[1 - x]^2 - 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x] + ((2*I)/9)*Pi*Log[x]^2)) + 
    COLOR[CF*NfV2]*(((-25*I)/3)*Pi + (5*Pi^2)/2 - ((13*I)/18)*Pi^3 - 
      (25*Log[1 - x])/3 - (I/3)*Pi*Log[1 - x] - (11*Pi^2*Log[1 - x])/9 + 
      (5*Log[1 - x]^2)/3 - (I/3)*Pi*Log[1 - x]^2 - (8*Log[1 - x]^3)/9 - 
      (I/3)*Pi*Log[x] - (7*Pi^2*Log[x])/6 + (Log[1 - x]*Log[x])/3 + 
      ((13*I)/3)*Pi*Log[1 - x]*Log[x] - Log[1 - x]^2*Log[x] - Log[x]^2/3 - 
      ((5*I)/3)*Pi*Log[x]^2 + (17*Log[1 - x]*Log[x]^2)/6 - (23*Log[x]^3)/18 + 
      (((8*I)/3)*Pi - (8*Log[1 - x])/3 + (16*Log[x])/3)*PolyLog[2, x] - 
      (8*PolyLog[3, 1 - x])/3 - (16*PolyLog[3, x])/3 + 
      FF[x^2]*((13*Pi^2)/6 + (32*Pi^4)/135 - (8*Pi^2*Log[1 - x])/3 - 
        ((4*I)/9)*Pi^3*Log[1 - x] + (13*Log[1 - x]^2)/6 - 
        (4*Log[1 - x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/9 - 
        2*Pi^2*Log[x] - ((4*I)/9)*Pi^3*Log[x] - (13*Log[1 - x]*Log[x])/3 - 
        (4*Pi^2*Log[1 - x]*Log[x])/9 + 4*Log[1 - x]^2*Log[x] + 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + (8*Log[1 - x]^3*Log[x])/9 + 
        (13*Log[x]^2)/6 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - 
        ((4*I)/9)*Pi*Log[x]^3 + (8*Log[1 - x]*Log[x]^3)/9 - (2*Log[x]^4)/9 + 
        (4*Log[1 - x] - 4*Log[x])*PolyLog[2, x] + 
        (4 + ((16*I)/3)*Pi + (8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[3, 1 - x] + (4 + ((16*I)/3)*Pi + (8*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[3, x] - (16*PolyLog[4, 1 - x])/3 - 
        (16*PolyLog[4, x])/3) + FF[x]*((-13*Pi^2)/6 + ((4*I)/9)*Pi^3 - 
        (32*Pi^4)/135 + (25*Log[1 - x])/3 + (65*Pi^2*Log[1 - x])/18 + 
        ((4*I)/9)*Pi^3*Log[1 - x] - (25*Log[1 - x]^2)/6 - 
        ((4*I)/3)*Pi*Log[1 - x]^2 + (17*Log[1 - x]^3)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 - (25*Log[x])/3 + 
        (3*Pi^2*Log[x])/2 + ((4*I)/9)*Pi^3*Log[x] + (13*Log[1 - x]*Log[x])/
         3 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - 
        (11*Log[1 - x]^2*Log[x])/2 - ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (8*Log[1 - x]^3*Log[x])/9 - Log[x]^2/6 + ((4*I)/3)*Pi*Log[x]^2 - 
        (7*Log[1 - x]*Log[x]^2)/6 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (31*Log[x]^3)/18 + ((4*I)/9)*Pi*Log[x]^3 - (8*Log[1 - x]*Log[x]^3)/
         9 + (2*Log[x]^4)/9 + (((-16*I)/3)*Pi - (20*Log[1 - x])/3 + 
          (4*Log[x])/3)*PolyLog[2, x] + (-20/3 - ((16*I)/3)*Pi - 
          (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-4/3 - ((16*I)/3)*Pi - (8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, x] + (16*PolyLog[4, 1 - x])/3 + (16*PolyLog[4, x])/3) - 
      6*Zeta[3] + FF[x^(-2)]*(((13*I)/3)*Pi*Log[1 - x] - 
        (4*Pi^2*Log[1 - x])/3 + (13*Log[1 - x]^2)/6 - (2*I)*Pi*Log[1 - x]^2 + 
        (4*Pi^2*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/3 - 
        ((4*I)/9)*Pi*Log[1 - x]^3 - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        2*Log[1 - x]^2*Log[x] - (8*Log[1 - x]^3*Log[x])/9 + 
        (4*Log[1 - x]^2*Log[x]^2)/3 + ((-4*I)*Pi - 4*Log[1 - x])*
         PolyLog[2, x] + (-4 + ((8*I)/3)*Pi - (8*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[3, 1 - x] + (16*PolyLog[4, x])/3 + 
        (16*PolyLog[4, -(x/(1 - x))])/3 + 4*Zeta[3] - ((8*I)/3)*Pi*Zeta[3] + 
        (8*Log[1 - x]*Zeta[3])/3 - (16*Log[x]*Zeta[3])/3) + 
      FF[(1 - x)^(-1)]*(((25*I)/3)*Pi - 2*Pi^2 + ((2*I)/3)*Pi^3 + 
        (14*Pi^4)/135 - (8*Pi^2*Log[1 - x])/9 + (4*Pi^2*Log[1 - x]^2)/9 + 
        (2*Log[1 - x]^4)/9 + (25*Log[x])/3 - ((13*I)/3)*Pi*Log[x] + 
        Pi^2*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] + (8*Log[1 - x]^2*Log[x])/
         3 - (8*Log[1 - x]^3*Log[x])/9 - (25*Log[x]^2)/6 + 
        ((13*I)/6)*Pi*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 + (17*Log[x]^3)/18 + 
        ((4*I)/9)*Pi*Log[x]^3 + (2*Log[x]^4)/9 + 
        (((-4*I)/3)*Pi + (16*Log[1 - x])/3 - (20*Log[x])/3)*PolyLog[2, x] + 
        (16*PolyLog[3, 1 - x])/3 + (20/3 - ((8*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[3, x] - (16*PolyLog[4, 1 - x])/3 + 
        (16*PolyLog[4, -(x/(1 - x))])/3 - (20*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] + (16*Log[1 - x]*Zeta[3])/3 - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*(((-2*I)/3)*Pi^3 - 
        (14*Pi^4)/135 - (4*Pi^2*Log[1 - x]^2)/9 - (2*Log[1 - x]^4)/9 + 
        ((13*I)/3)*Pi*Log[x] - 2*Pi^2*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x] + 
        (8*Log[1 - x]^3*Log[x])/9 + (13*Log[x]^2)/6 - (2*I)*Pi*Log[x]^2 + 
        2*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - ((4*I)/9)*Pi*Log[x]^3 - 
        (2*Log[x]^4)/9 + ((4*I)*Pi + 4*Log[x])*PolyLog[2, x] + 
        (-4 + ((8*I)/3)*Pi + (16*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, x] + (16*PolyLog[4, 1 - x])/3 - 
        (16*PolyLog[4, -(x/(1 - x))])/3 + 4*Zeta[3] - ((8*I)/3)*Pi*Zeta[3] - 
        (16*Log[1 - x]*Zeta[3])/3 + (8*Log[x]*Zeta[3])/3) + 
      FF[x^(-1)]*(((25*I)/3)*Pi - 2*Pi^2 + ((4*I)/9)*Pi^3 + 
        (25*Log[1 - x])/3 - ((13*I)/3)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/9 - 
        (25*Log[1 - x]^2)/6 + ((13*I)/6)*Pi*Log[1 - x]^2 - 
        (4*Pi^2*Log[1 - x]^2)/9 + (17*Log[1 - x]^3)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/9 + (14*Log[1 - x]^2*Log[x])/3 + 
        (8*Log[1 - x]^3*Log[x])/9 - (8*Log[1 - x]*Log[x]^2)/3 - 
        (4*Log[1 - x]^2*Log[x]^2)/3 + (((4*I)/3)*Pi + (20*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x] + (20/3 - ((8*I)/3)*Pi + 
          (8*Log[1 - x])/3 - (16*Log[x])/3)*PolyLog[3, 1 - x] + 
        (16*PolyLog[3, x])/3 - (16*PolyLog[4, x])/3 - 
        (16*PolyLog[4, -(x/(1 - x))])/3 - (20*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        (16*Log[x]*Zeta[3])/3)) + COLOR[CA*NfV2]*(((475*I)/9)*Pi - 
      (1061*Pi^2)/72 + ((5*I)/2)*Pi^3 + 43*Log[1 - x] + 
      ((20*I)/9)*Pi*Log[1 - x] - (10*Pi^2*Log[1 - x])/9 - 
      (149*Log[1 - x]^2)/24 + ((7*I)/2)*Pi*Log[1 - x]^2 + 2*Log[1 - x]^3 - 
      ((14*I)/9)*Pi*Log[x] + (22*Pi^2*Log[x])/9 + (17*Log[1 - x]*Log[x])/12 - 
      (9*I)*Pi*Log[1 - x]*Log[x] + 8*Log[1 - x]^2*Log[x] - (7*Log[x]^2)/8 + 
      ((7*I)/2)*Pi*Log[x]^2 - 7*Log[1 - x]*Log[x]^2 + (7*Log[x]^3)/3 + 
      (14*Log[1 - x] - 14*Log[x])*PolyLog[2, x] + 14*PolyLog[3, 1 - x] + 
      14*PolyLog[3, x] + FF[x^2]*((-15*Pi^2)/2 + ((7*I)/9)*Pi^3 + 
        (77*Pi^4)/270 + 2*Pi^2*Log[1 - x] - ((8*I)/9)*Pi^3*Log[1 - x] - 
        (15*Log[1 - x]^2)/2 + ((7*I)/9)*Pi*Log[1 - x]^2 - 
        (Pi^2*Log[1 - x]^2)/9 + 2*Log[1 - x]^3 + Log[1 - x]^4/18 + 
        2*Pi^2*Log[x] - ((4*I)/9)*Pi^3*Log[x] + 15*Log[1 - x]*Log[x] - 
        ((14*I)/9)*Pi*Log[1 - x]*Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/9 - 
        2*Log[1 - x]^2*Log[x] + ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        (2*Log[1 - x]^3*Log[x])/3 - (15*Log[x]^2)/2 + ((7*I)/9)*Pi*Log[x]^2 + 
        (Pi^2*Log[x]^2)/9 - 2*Log[1 - x]*Log[x]^2 - ((4*I)/3)*Pi*Log[1 - x]*
         Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/3 + 2*Log[x]^3 - 
        (2*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/18 + 
        (((8*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 - ((8*I)/3)*Pi*Log[x] - 
          (4*Log[x]^2)/3)*PolyLog[2, x] + ((8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, 1 - x] + ((-8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[3, x] - (8*PolyLog[4, 1 - x])/3 - (8*PolyLog[4, x])/3) + 
      FF[x]*((15*Pi^2)/2 - ((7*I)/9)*Pi^3 - (77*Pi^4)/270 - 43*Log[1 - x] - 
        ((34*I)/9)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/9 + 
        ((8*I)/9)*Pi^3*Log[1 - x] + (77*Log[1 - x]^2)/6 - 
        ((7*I)/9)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/9 - 
        (5*Log[1 - x]^3)/3 - Log[1 - x]^4/18 + 43*Log[x] + 
        ((34*I)/9)*Pi*Log[x] - (29*Pi^2*Log[x])/9 + ((4*I)/9)*Pi^3*Log[x] - 
        15*Log[1 - x]*Log[x] + ((14*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (2*Pi^2*Log[1 - x]*Log[x])/9 + Log[1 - x]^2*Log[x] - 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] - (2*Log[1 - x]^3*Log[x])/3 + 
        (13*Log[x]^2)/6 - ((7*I)/9)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/9 + 
        3*Log[1 - x]*Log[x]^2 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (Log[1 - x]^2*Log[x]^2)/3 - (7*Log[x]^3)/3 + (2*Log[1 - x]*Log[x]^3)/
         3 - Log[x]^4/18 + (((-8*I)/3)*Pi*Log[1 - x] - (4*Log[1 - x]^2)/3 + 
          ((8*I)/3)*Pi*Log[x] + (4*Log[x]^2)/3)*PolyLog[2, x] + 
        ((-8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        ((8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, x] + 
        (8*PolyLog[4, 1 - x])/3 + (8*PolyLog[4, x])/3) - 14*Zeta[3] + 
      FF[x^(-1)]*(((-1423*I)/36)*Pi + (433*Pi^2)/54 - (2*I)*Pi^3 + 
        (16*Pi^4)/135 - (1423*Log[1 - x])/36 + ((118*I)/3)*Pi*Log[1 - x] - 
        (37*Pi^2*Log[1 - x])/18 - ((2*I)/9)*Pi^3*Log[1 - x] + 
        (157*Log[1 - x]^2)/6 - ((43*I)/4)*Pi*Log[1 - x]^2 + 
        (5*Pi^2*Log[1 - x]^2)/9 - (35*Log[1 - x]^3)/6 + 
        ((2*I)/9)*Pi*Log[1 - x]^3 + (11*Log[1 - x]^4)/18 + 
        ((4*I)/9)*Pi*Log[x] - (16*Pi^2*Log[x])/9 + (4*Log[1 - x]*Log[x])/9 + 
        ((199*I)/18)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        (233*Log[1 - x]^2*Log[x])/18 - (8*Log[1 - x]^3*Log[x])/3 + 
        8*Log[1 - x]*Log[x]^2 + 4*Log[1 - x]^2*Log[x]^2 + 
        (((-89*I)/18)*Pi + (16*Pi^2)/9 - (377*Log[1 - x])/18 + 16*Log[x])*
         PolyLog[2, x] + (-377/18 + ((40*I)/3)*Pi - (8*Log[1 - x])/3 + 
          16*Log[x])*PolyLog[3, 1 - x] - 16*PolyLog[3, x] - 
        (32*PolyLog[4, 1 - x])/3 + 16*PolyLog[4, x] + 
        16*PolyLog[4, -(x/(1 - x))] + (569*Zeta[3])/18 - 
        ((40*I)/3)*Pi*Zeta[3] + (8*Log[1 - x]*Zeta[3])/3 - 
        16*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((103*I)/54)*Pi^3 - 
        (14*Pi^4)/135 + (4*Pi^2*Log[1 - x]^2)/3 + (2*Log[1 - x]^4)/3 - 
        ((337*I)/12)*Pi*Log[x] + (337*Pi^2*Log[x])/54 + 
        ((2*I)/9)*Pi^3*Log[x] - (11*I)*Pi*Log[1 - x]*Log[x] - 
        (8*Log[1 - x]^3*Log[x])/3 - (337*Log[x]^2)/24 + 
        ((13*I)/2)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/9 - 
        (11*Log[1 - x]*Log[x]^2)/2 + (13*Log[x]^3)/3 - 
        ((2*I)/9)*Pi*Log[x]^3 + Log[x]^4/18 + 
        (((-103*I)/9)*Pi + (16*Pi^2)/9 - (103*Log[x])/9)*PolyLog[2, x] + 
        (103/9 - ((40*I)/3)*Pi - 16*Log[1 - x] + (8*Log[x])/3)*
         PolyLog[3, x] - 16*PolyLog[4, 1 - x] + (32*PolyLog[4, x])/3 + 
        16*PolyLog[4, -(x/(1 - x))] - (103*Zeta[3])/9 + 
        ((40*I)/3)*Pi*Zeta[3] + 16*Log[1 - x]*Zeta[3] - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-1)]*(((-1423*I)/36)*Pi + 
        (433*Pi^2)/54 - ((305*I)/108)*Pi^3 + (14*Pi^4)/135 + 
        ((4*I)/9)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/9 - 
        (4*Pi^2*Log[1 - x]^2)/3 - (2*Log[1 - x]^4)/3 - (1423*Log[x])/36 + 
        ((118*I)/3)*Pi*Log[x] - (599*Pi^2*Log[x])/108 - 
        ((2*I)/9)*Pi^3*Log[x] + (4*Log[1 - x]*Log[x])/9 + 
        (16*I)*Pi*Log[1 - x]*Log[x] - 8*Log[1 - x]^2*Log[x] + 
        (8*Log[1 - x]^3*Log[x])/3 + (157*Log[x]^2)/6 - 
        ((43*I)/4)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/9 + 
        8*Log[1 - x]*Log[x]^2 - (35*Log[x]^3)/6 + ((2*I)/9)*Pi*Log[x]^3 - 
        Log[x]^4/18 + (((89*I)/18)*Pi - (16*Pi^2)/9 - 16*Log[1 - x] + 
          (377*Log[x])/18)*PolyLog[2, x] - 16*PolyLog[3, 1 - x] + 
        (-377/18 + ((40*I)/3)*Pi + 16*Log[1 - x] - (8*Log[x])/3)*
         PolyLog[3, x] + 16*PolyLog[4, 1 - x] - (32*PolyLog[4, x])/3 - 
        16*PolyLog[4, -(x/(1 - x))] + (569*Zeta[3])/18 - 
        ((40*I)/3)*Pi*Zeta[3] - 16*Log[1 - x]*Zeta[3] + 
        (8*Log[x]*Zeta[3])/3) + FF[x^(-2)]*((-16*Pi^4)/135 - 
        ((337*I)/12)*Pi*Log[1 - x] + (13*Pi^2*Log[1 - x])/3 + 
        ((2*I)/9)*Pi^3*Log[1 - x] - (337*Log[1 - x]^2)/24 + 
        ((13*I)/2)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/9 + 
        (13*Log[1 - x]^3)/3 - ((2*I)/9)*Pi*Log[1 - x]^3 - 
        (11*Log[1 - x]^4)/18 + ((4*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/9 + (107*Log[1 - x]^2*Log[x])/18 + 
        (8*Log[1 - x]^3*Log[x])/3 - 4*Log[1 - x]^2*Log[x]^2 + 
        (((103*I)/9)*Pi - (16*Pi^2)/9 + (103*Log[1 - x])/9)*PolyLog[2, x] + 
        (103/9 - ((40*I)/3)*Pi + (8*Log[1 - x])/3 - 16*Log[x])*
         PolyLog[3, 1 - x] + (32*PolyLog[4, 1 - x])/3 - 16*PolyLog[4, x] - 
        16*PolyLog[4, -(x/(1 - x))] - (103*Zeta[3])/9 + 
        ((40*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        16*Log[x]*Zeta[3]))) + 
  ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (82*Pi^2)/27 + ((17*I)/18)*Pi^3 - 
      ((22*I)/27)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/54 + 
      (I/9)*Pi*Log[1 - x]^2 + ((16*I)/27)*Pi*Log[x] - (7*Pi^2*Log[x])/54 - 
      (I/9)*Pi*Log[x]^2 + FF[x]*(((-13*I)/27)*Pi^3 + (7*Pi^4)/54 + 
        ((38*I)/27)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/27 + 
        ((8*I)/27)*Pi^3*Log[1 - x] - ((19*I)/27)*Pi*Log[1 - x]^2 + 
        (7*Pi^2*Log[1 - x]^2)/54 + ((4*I)/27)*Pi*Log[1 - x]^3 - 
        ((38*I)/27)*Pi*Log[x] + (7*Pi^2*Log[x])/27 + ((2*I)/9)*Pi^3*Log[x] + 
        ((26*I)/27)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] - ((7*I)/27)*Pi*Log[x]^2 + 
        (7*Pi^2*Log[x]^2)/54 + ((4*I)/27)*Pi*Log[x]^3 + 
        (((-4*I)/9)*Pi*Log[1 - x] + ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*PolyLog[3, x]) + 
      FF[x^2]*(((13*I)/27)*Pi^3 - (7*Pi^4)/54 - ((8*I)/27)*Pi^3*Log[1 - x] + 
        ((13*I)/27)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/54 - 
        ((4*I)/27)*Pi*Log[1 - x]^3 - ((2*I)/9)*Pi^3*Log[x] - 
        ((26*I)/27)*Pi*Log[1 - x]*Log[x] + (7*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] + ((13*I)/27)*Pi*Log[x]^2 - 
        (7*Pi^2*Log[x]^2)/54 - ((4*I)/27)*Pi*Log[x]^3 + 
        (((4*I)/9)*Pi*Log[1 - x] - ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] + 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] + ((4*I)/9)*Pi*PolyLog[3, x]) + 
      (2*Zeta[3])/9 + FF[x^(-1)]*((-38*Pi^2)/27 - ((13*I)/27)*Pi^3 + 
        ((38*I)/27)*Pi*Log[1 - x] + (19*Pi^2*Log[1 - x])/27 + 
        ((11*I)/27)*Pi^3*Log[1 - x] - ((19*I)/27)*Pi*Log[1 - x]^2 - 
        (5*Pi^2*Log[1 - x]^2)/54 + ((4*I)/27)*Pi*Log[1 - x]^3 + 
        ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] + 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-1)]*((-38*Pi^2)/27 - ((13*I)/27)*Pi^3 - (2*Pi^4)/27 + 
        ((38*I)/27)*Pi*Log[x] + (19*Pi^2*Log[x])/27 + ((13*I)/27)*Pi^3*
         Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - ((19*I)/27)*Pi*Log[x]^2 - 
        (5*Pi^2*Log[x]^2)/54 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
        ((4*I)/27)*Pi*Log[x]^3 + ((4*Pi^2)/9 - ((4*I)/9)*Pi*Log[x])*
         PolyLog[2, x] + ((4*I)/9)*Pi*PolyLog[3, x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[x^(-2)]*((-26*Pi^2*Log[1 - x])/27 - ((11*I)/27)*Pi^3*Log[1 - x] + 
        ((13*I)/27)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/54 - 
        ((4*I)/27)*Pi*Log[1 - x]^3 - ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((4*Pi^2)/9 - ((4*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] + ((4*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-2)]*((2*Pi^4)/27 - (26*Pi^2*Log[x])/27 - 
        ((13*I)/27)*Pi^3*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 + 
        ((13*I)/27)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/54 + 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 - ((4*I)/27)*Pi*Log[x]^3 + 
        ((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, x] + ((4*I)/9)*Pi*Zeta[3])) + 
    COLOR[CF*NfV2]*(((-373*I)/18)*Pi + (33*Pi^2)/4 + ((97*I)/54)*Pi^3 + 
      (187*Pi^4)/1080 - (373*Log[1 - x])/18 - ((49*I)/18)*Pi*Log[1 - x] + 
      (50*Pi^2*Log[1 - x])/27 + (I/18)*Pi^3*Log[1 - x] + 
      (101*Log[1 - x]^2)/18 + (I/9)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/12 - (28*Log[1 - x]^3)/27 + (7*Log[1 - x]^4)/72 - 
      ((49*I)/18)*Pi*Log[x] + (17*Pi^2*Log[x])/18 + (I/2)*Pi^3*Log[x] + 
      (49*Log[1 - x]*Log[x])/18 + ((65*I)/9)*Pi*Log[1 - x]*Log[x] - 
      (9*Pi^2*Log[1 - x]*Log[x])/2 - (7*Log[1 - x]^2*Log[x])/3 - 
      ((11*I)/3)*Pi*Log[1 - x]^2*Log[x] + (17*Log[1 - x]^3*Log[x])/18 - 
      (49*Log[x]^2)/18 - ((19*I)/9)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 + 
      (61*Log[1 - x]*Log[x]^2)/18 - ((14*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (7*Log[1 - x]^2*Log[x]^2)/4 - (7*Log[x]^3)/54 + I*Pi*Log[x]^3 - 
      (35*Log[1 - x]*Log[x]^3)/9 + (67*Log[x]^4)/72 + 
      (((40*I)/9)*Pi - (13*Pi^2)/6 - (40*Log[1 - x])/9 - 
        ((10*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + (80*Log[x])/9 + 
        ((2*I)/3)*Pi*Log[x] - (2*Log[1 - x]*Log[x])/3 - (14*Log[x]^2)/3)*
       PolyLog[2, x] + (-40/9 - ((59*I)/3)*Pi - (16*Log[1 - x])/3 - 9*Log[x])*
       PolyLog[3, 1 - x] + (-80/9 - ((43*I)/3)*Pi - (11*Log[x])/3)*
       PolyLog[3, x] + (65*PolyLog[4, 1 - x])/3 + (25*PolyLog[4, x])/3 - 
      (25*PolyLog[4, -(x/(1 - x))])/3 - 48*Zeta[3] + 2*Log[1 - x]*Zeta[3] + 
      10*Log[x]*Zeta[3] + FF[(1 - x)^(-1)]*(((373*I)/18)*Pi - (25*Pi^2)/3 - 
        ((4*I)/3)*Pi^3 - (125*Pi^4)/162 + ((32*I)/135)*Pi^5 + 
        (112*Li[{3, 2}, 1, x])/9 - (64*Li[{3, 2}, 1 - x, 1])/3 - 
        (80*Li[{3, 2}, x, 1])/3 - (40*Pi^2*Log[1 - x])/27 - 
        ((8*I)/9)*Pi^3*Log[1 - x] + (22*Pi^4*Log[1 - x])/135 - 
        (28*Pi^2*Log[1 - x]^2)/27 + ((8*I)/9)*Pi^3*Log[1 - x]^2 + 
        (52*Pi^2*Log[1 - x]^3)/27 - (20*Log[1 - x]^4)/27 + 
        ((4*I)/9)*Pi*Log[1 - x]^4 + (34*Log[1 - x]^5)/45 + (373*Log[x])/18 - 
        ((97*I)/18)*Pi*Log[x] + Pi^2*Log[x] + ((7*I)/18)*Pi^3*Log[x] - 
        (4*Pi^4*Log[x])/5 - ((22*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (79*Pi^2*Log[1 - x]*Log[x])/9 + (40*Log[1 - x]^2*Log[x])/9 + 
        ((16*I)/3)*Pi*Log[1 - x]^2*Log[x] - (8*Pi^2*Log[1 - x]^2*Log[x])/3 + 
        (104*Log[1 - x]^3*Log[x])/27 - ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (34*Log[1 - x]^4*Log[x])/9 - (397*Log[x]^2)/36 + 
        ((89*I)/18)*Pi*Log[x]^2 - (15*Pi^2*Log[x]^2)/4 - 
        ((2*I)/3)*Pi^3*Log[x]^2 - (11*Log[1 - x]*Log[x]^2)/3 + 
        ((17*I)/6)*Pi*Log[1 - x]*Log[x]^2 - (10*Log[1 - x]^2*Log[x]^2)/3 + 
        (16*Log[1 - x]^3*Log[x]^2)/9 + (199*Log[x]^3)/54 + 
        ((25*I)/54)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 + 
        (65*Log[1 - x]*Log[x]^3)/18 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (79*Log[x]^4)/216 - ((5*I)/9)*Pi*Log[x]^4 + (2*Log[1 - x]*Log[x]^4)/
         9 - (14*Log[x]^5)/45 + (((-16*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (80/9 + ((56*I)/3)*Pi + 
          (32*Pi^2)/9 + (32*Log[1 - x])/3 - (8*Log[x])/3 - 
          (64*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (106/9 + ((209*I)/9)*Pi - (32*Pi^2)/9 + (160*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] - 8*Log[1 - x]^2 - (71*Log[x])/9 + 
          ((16*I)/3)*Pi*Log[x] + (40*Log[1 - x]*Log[x])/3 - (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-80/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (224*Log[x])/3)*PolyLog[4, 1 - x] + 
        (-50/3 - ((8*I)/3)*Pi + (128*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, x] + (-160/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (112*PolyLog[5, 1 - x])/
         3 - (152*PolyLog[5, x])/9 - (112*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-26*I)/9)*Pi + (7*Pi^2)/3 + ((8*I)/9)*Pi^3 + 
          (80*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] + (32*Pi^2*Log[1 - x])/
           9 - (8*Log[1 - x]^2)/3 - (106*Log[x])/9 - ((4*I)/3)*Pi*Log[x] + 
          (16*Pi^2*Log[x])/3 - (8*Log[1 - x]*Log[x])/3 - 
          (32*Log[1 - x]^2*Log[x])/3 + (22*Log[x]^2)/3 - 
          ((4*I)/3)*Pi*Log[x]^2 + (4*Log[x]^3)/3 - (64*PolyLog[3, 1 - x])/3 + 
          (16*PolyLog[3, x])/9 - (16*Zeta[3])/9) - (106*Zeta[3])/9 - 
        ((137*I)/9)*Pi*Zeta[3] + (32*Pi^2*Zeta[3])/3 - 
        (160*Log[1 - x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        8*Log[1 - x]^2*Zeta[3] + (143*Log[x]*Zeta[3])/9 - 
        ((32*I)/3)*Pi*Log[x]*Zeta[3] - 56*Log[1 - x]*Log[x]*Zeta[3] + 
        4*Log[x]^2*Zeta[3] - (184*Zeta[5])/3) + 
      FF[x^2]*((97*Pi^2)/36 - (167*Pi^4)/162 + ((31*I)/135)*Pi^5 - 
        (32*Li[{3, 2}, 1 - x, 1])/3 - (32*Li[{3, 2}, x, 1])/3 - 
        (47*Pi^2*Log[1 - x])/9 + ((28*I)/27)*Pi^3*Log[1 - x] - 
        (2*Pi^4*Log[1 - x])/45 + (97*Log[1 - x]^2)/36 + 
        (7*Pi^2*Log[1 - x]^2)/6 + (2*I)*Pi^3*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/9 + ((28*I)/27)*Pi*Log[1 - x]^3 + 
        (16*Pi^2*Log[1 - x]^3)/9 + (23*Log[1 - x]^4)/27 + 
        ((5*I)/9)*Pi*Log[1 - x]^4 + (26*Log[1 - x]^5)/45 - 4*Pi^2*Log[x] + 
        ((28*I)/27)*Pi^3*Log[x] - (68*Pi^4*Log[x])/135 - 
        (97*Log[1 - x]*Log[x])/18 + (253*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + (23*Log[1 - x]^2*Log[x])/3 - 
        ((28*I)/9)*Pi*Log[1 - x]^2*Log[x] - (10*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (56*Log[1 - x]^3*Log[x])/27 - ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (32*Log[1 - x]^4*Log[x])/9 + (97*Log[x]^2)/36 + (Pi^2*Log[x]^2)/2 + 
        ((10*I)/9)*Pi^3*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 - 
        ((28*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
        8*Log[1 - x]^2*Log[x]^2 - ((14*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (8*Log[1 - x]^3*Log[x]^2)/9 - (25*Log[x]^3)/9 + 
        ((28*I)/27)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/27 + 
        (52*Log[1 - x]*Log[x]^3)/27 - ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (20*Log[1 - x]^2*Log[x]^3)/9 + (23*Log[x]^4)/27 + 
        ((5*I)/9)*Pi*Log[x]^4 - (8*Log[1 - x]*Log[x]^4)/9 + 
        (14*Log[x]^5)/45 + (((-32*I)/3)*Pi - (16*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (22/3 - ((112*I)/9)*Pi - 
          (4*Pi^2)/9 - (56*Log[1 - x])/9 - ((40*I)/3)*Pi*Log[1 - x] - 
          (20*Log[1 - x]^2)/3 - (128*Log[x])/9 - ((40*I)/3)*Pi*Log[x] - 
          16*Log[1 - x]*Log[x] - (20*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        (22/3 - ((112*I)/9)*Pi - (20*Pi^2)/9 - (128*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] - (20*Log[1 - x]^2)/3 - (56*Log[x])/9 - 
          ((40*I)/3)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/3 - (20*Log[x]^2)/3)*
         PolyLog[3, x] + PolyLog[2, x]*(((16*I)/9)*Pi^3 + (22*Log[1 - x])/3 + 
          (28*Pi^2*Log[1 - x])/9 - 4*Log[1 - x]^2 - ((16*I)/3)*Pi*
           Log[1 - x]^2 - (4*Log[1 - x]^3)/3 - (22*Log[x])/3 - 
          (4*Pi^2*Log[x])/3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (20*Log[1 - x]^2*Log[x])/3 + 4*Log[x]^2 + ((16*I)/3)*Pi*Log[x]^2 - 
          4*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 - (32*PolyLog[3, 1 - x])/3 + 
          (32*PolyLog[3, x])/3) + (40/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 + 
          (128*Log[x])/3)*PolyLog[4, 1 - x] + 
        (40/9 + ((32*I)/3)*Pi + (128*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, x] + ((-8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (112*PolyLog[5, 1 - x])/3 - 
        (112*PolyLog[5, x])/3 - (136*PolyLog[5, -(x/(1 - x))])/3 + 
        (56*Pi^2*Zeta[3])/9 + (8*Log[1 - x]^2*Zeta[3])/3 - 
        (80*Log[1 - x]*Log[x]*Zeta[3])/3 + (8*Log[x]^2*Zeta[3])/3 - 
        40*Zeta[5]) + FF[x^(-2)]*(((-4*I)/135)*Pi^5 + (112*Li[{3, 2}, 1, x])/
         9 - (32*Li[{3, 2}, 1 - x, 1])/3 - 16*Li[{3, 2}, x, 1] + 
        ((97*I)/18)*Pi*Log[1 - x] - (28*Pi^2*Log[1 - x])/9 - 
        (I/3)*Pi^3*Log[1 - x] - (74*Pi^4*Log[1 - x])/135 + 
        (97*Log[1 - x]^2)/36 - (4*I)*Pi*Log[1 - x]^2 + 
        (187*Pi^2*Log[1 - x]^2)/54 + ((16*I)/9)*Pi^3*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/9 - ((8*I)/27)*Pi*Log[1 - x]^3 + 
        (4*Pi^2*Log[1 - x]^3)/9 + (2*Log[1 - x]^4)/3 + I*Pi*Log[1 - x]^4 + 
        (8*Log[1 - x]^5)/45 - (16*Pi^4*Log[x])/45 + 
        (56*Pi^2*Log[1 - x]*Log[x])/27 - ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (11*Log[1 - x]^2*Log[x])/3 - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
        (20*Pi^2*Log[1 - x]^2*Log[x])/3 + (56*Log[1 - x]^3*Log[x])/27 - 
        ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] + (16*Log[1 - x]^4*Log[x])/9 - 
        (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - (28*Log[1 - x]^2*Log[x]^2)/9 + 
        (8*I)*Pi*Log[1 - x]^2*Log[x]^2 - (20*Log[1 - x]^3*Log[x]^2)/3 + 
        (52*Log[1 - x]^2*Log[x]^3)/9 + (((16*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (-22/3 - ((128*I)/9)*Pi + 
          (16*Pi^2)/3 + (56*Log[1 - x])/9 - ((16*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 - (112*Log[x])/9 + ((40*I)/3)*Pi*Log[x] - 
          24*Log[1 - x]*Log[x] + 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        ((-8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 
        (((8*I)/3)*Pi + (8*Log[1 - x])/3 + 32*Log[x])*PolyLog[4, 1 - x] + 
        (-40/9 + ((32*I)/3)*Pi + (32*Log[x])/3)*PolyLog[4, x] + 
        (-40/9 + ((32*I)/3)*Pi - (32*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (136*PolyLog[5, 1 - x])/3 - 
        (224*PolyLog[5, x])/9 - (112*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-22*I)/3)*Pi + 4*Pi^2 - ((8*I)/9)*Pi^3 - 
          (22*Log[1 - x])/3 + (64*Pi^2*Log[1 - x])/9 + 4*Log[1 - x]^2 - 
          ((4*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/3 + 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] - (32*Log[1 - x]^2*Log[x])/3 + 
          (32*Log[1 - x]*Log[x]^2)/3 - (32*PolyLog[3, 1 - x])/3 - 
          (80*PolyLog[3, x])/9 - (16*Zeta[3])/9) + (22*Zeta[3])/3 + 
        ((128*I)/9)*Pi*Zeta[3] - (56*Log[1 - x]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] - 4*Log[1 - x]^2*Zeta[3] + 
        (112*Log[x]*Zeta[3])/9 - ((40*I)/3)*Pi*Log[x]*Zeta[3] - 
        8*Log[1 - x]*Log[x]*Zeta[3] - 8*Log[x]^2*Zeta[3] - (40*Zeta[5])/3) + 
      FF[x^(-1)]*(((373*I)/18)*Pi - (25*Pi^2)/3 - ((49*I)/27)*Pi^3 - 
        Pi^4/27 + ((4*I)/135)*Pi^5 - (112*Li[{3, 2}, 1, x])/9 + 
        (32*Li[{3, 2}, 1 - x, 1])/3 + 16*Li[{3, 2}, x, 1] + 
        (373*Log[1 - x])/18 - ((97*I)/18)*Pi*Log[1 - x] - 
        (26*Pi^2*Log[1 - x])/27 + (I/6)*Pi^3*Log[1 - x] + 
        (74*Pi^4*Log[1 - x])/135 - (397*Log[1 - x]^2)/36 + 
        ((89*I)/18)*Pi*Log[1 - x]^2 - (113*Pi^2*Log[1 - x]^2)/108 - 
        ((16*I)/9)*Pi^3*Log[1 - x]^2 + (199*Log[1 - x]^3)/54 + 
        ((25*I)/54)*Pi*Log[1 - x]^3 - (4*Pi^2*Log[1 - x]^3)/9 + 
        (3*Log[1 - x]^4)/8 - I*Pi*Log[1 - x]^4 - (8*Log[1 - x]^5)/45 - 
        ((4*I)/9)*Pi^3*Log[x] + (16*Pi^4*Log[x])/45 - 
        ((40*I)/9)*Pi*Log[1 - x]*Log[x] + (82*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] + (73*Log[1 - x]^2*Log[x])/9 + 
        ((25*I)/6)*Pi*Log[1 - x]^2*Log[x] - (20*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (361*Log[1 - x]^3*Log[x])/54 + ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (16*Log[1 - x]^4*Log[x])/9 - (40*Log[1 - x]*Log[x]^2)/9 + 
        ((8*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (34*Log[1 - x]^2*Log[x]^2)/9 - (8*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (20*Log[1 - x]^3*Log[x]^2)/3 + (32*Log[1 - x]*Log[x]^3)/9 - 
        (52*Log[1 - x]^2*Log[x]^3)/9 + (((-16*I)/3)*Pi + (16*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (106/9 + ((209*I)/9)*Pi - 
          (16*Pi^2)/3 - (71*Log[1 - x])/9 + ((16*I)/3)*Pi*Log[1 - x] - 
          (20*Log[1 - x]^2)/3 + (160*Log[x])/9 - ((40*I)/3)*Pi*Log[x] + 
          24*Log[1 - x]*Log[x] - 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        (80/9 + ((56*I)/3)*Pi - (8*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[3, x] + (-50/3 - ((8*I)/3)*Pi - (8*Log[1 - x])/3 - 
          32*Log[x])*PolyLog[4, 1 - x] + (-80/9 - ((32*I)/3)*Pi - 
          (32*Log[x])/3)*PolyLog[4, x] + (160/9 - ((32*I)/3)*Pi + 
          (32*Log[1 - x])/3 - (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
        (136*PolyLog[5, 1 - x])/3 + (224*PolyLog[5, x])/9 + 
        (112*PolyLog[5, -(x/(1 - x))])/3 - (106*Zeta[3])/9 - 
        ((137*I)/9)*Pi*Zeta[3] + (143*Log[1 - x]*Zeta[3])/9 - 
        ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] + 4*Log[1 - x]^2*Zeta[3] - 
        (160*Log[x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[x]*Zeta[3] + 
        8*Log[1 - x]*Log[x]*Zeta[3] + 8*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((26*I)/9)*Pi - (7*Pi^2)/3 + ((8*I)/9)*Pi^3 + 
          (106*Log[1 - x])/9 + ((4*I)/3)*Pi*Log[1 - x] - (64*Pi^2*Log[1 - x])/
           9 - (22*Log[1 - x]^2)/3 + ((4*I)/3)*Pi*Log[1 - x]^2 - 
          (4*Log[1 - x]^3)/3 - (80*Log[x])/9 - ((8*I)/3)*Pi*Log[x] + 
          (8*Log[1 - x]*Log[x])/3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (32*Log[1 - x]^2*Log[x])/3 + (8*Log[x]^2)/3 - 
          (32*Log[1 - x]*Log[x]^2)/3 + (32*PolyLog[3, 1 - x])/3 + 
          (80*PolyLog[3, x])/9 + (16*Zeta[3])/9) + (40*Zeta[5])/3) + 
      FF[x]*((-97*Pi^2)/36 + ((20*I)/27)*Pi^3 + (539*Pi^4)/648 - 
        ((31*I)/135)*Pi^5 + (32*Li[{3, 2}, 1 - x, 1])/3 + 
        (32*Li[{3, 2}, x, 1])/3 + (373*Log[1 - x])/18 + 
        (313*Pi^2*Log[1 - x])/54 - ((13*I)/27)*Pi^3*Log[1 - x] + 
        (2*Pi^4*Log[1 - x])/45 - (397*Log[1 - x]^2)/36 - 
        ((20*I)/9)*Pi*Log[1 - x]^2 + (2*Pi^2*Log[1 - x]^2)/3 - 
        (2*I)*Pi^3*Log[1 - x]^2 + (199*Log[1 - x]^3)/54 - 
        (I/27)*Pi*Log[1 - x]^3 - (16*Pi^2*Log[1 - x]^3)/9 + 
        (71*Log[1 - x]^4)/216 - ((5*I)/9)*Pi*Log[1 - x]^4 - 
        (26*Log[1 - x]^5)/45 - (373*Log[x])/18 + (25*Pi^2*Log[x])/6 - 
        ((55*I)/27)*Pi^3*Log[x] + (68*Pi^4*Log[x])/135 + 
        (97*Log[1 - x]*Log[x])/18 - ((40*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (235*Pi^2*Log[1 - x]*Log[x])/27 - ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (65*Log[1 - x]^2*Log[x])/6 + ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (10*Pi^2*Log[1 - x]^2*Log[x])/9 + (14*Log[1 - x]^3*Log[x])/27 + 
        ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] + (32*Log[1 - x]^4*Log[x])/9 + 
        (203*Log[x]^2)/36 + ((20*I)/9)*Pi*Log[x]^2 - (3*Pi^2*Log[x]^2)/2 - 
        ((10*I)/9)*Pi^3*Log[x]^2 - (29*Log[1 - x]*Log[x]^2)/18 + 
        ((67*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (43*Log[1 - x]^2*Log[x]^2)/4 + ((14*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (8*Log[1 - x]^3*Log[x]^2)/9 + (101*Log[x]^3)/54 - 
        ((55*I)/27)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 + 
        (5*Log[1 - x]*Log[x]^3)/27 + ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (20*Log[1 - x]^2*Log[x]^3)/9 - (289*Log[x]^4)/216 - 
        ((5*I)/9)*Pi*Log[x]^4 + (8*Log[1 - x]*Log[x]^4)/9 - 
        (14*Log[x]^5)/45 + (((32*I)/3)*Pi + (16*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (-106/9 + ((160*I)/9)*Pi + 
          (4*Pi^2)/9 + (71*Log[1 - x])/9 + ((40*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 + (209*Log[x])/9 + ((40*I)/3)*Pi*Log[x] + 
          16*Log[1 - x]*Log[x] + (20*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        PolyLog[2, x]*(((-80*I)/9)*Pi + (13*Pi^2)/3 - ((16*I)/9)*Pi^3 - 
          (106*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] - (28*Pi^2*Log[1 - x])/
           9 + (22*Log[1 - x]^2)/3 + ((16*I)/3)*Pi*Log[1 - x]^2 + 
          (4*Log[1 - x]^3)/3 + (26*Log[x])/9 + ((8*I)/3)*Pi*Log[x] + 
          (4*Pi^2*Log[x])/3 + (4*Log[1 - x]*Log[x])/3 + 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] + (20*Log[1 - x]^2*Log[x])/3 - 
          (2*Log[x]^2)/3 - ((16*I)/3)*Pi*Log[x]^2 + 4*Log[1 - x]*Log[x]^2 - 
          (4*Log[x]^3)/3 + (32*PolyLog[3, 1 - x])/3 - (32*PolyLog[3, x])/3) + 
        (-26/9 + ((64*I)/9)*Pi + (20*Pi^2)/9 + (47*Log[1 - x])/9 + 
          ((40*I)/3)*Pi*Log[1 - x] + (20*Log[1 - x]^2)/3 + (41*Log[x])/9 + 
          ((40*I)/3)*Pi*Log[x] + (16*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-160/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 - 
          (128*Log[x])/3)*PolyLog[4, 1 - x] + 
        (80/9 - ((32*I)/3)*Pi - (128*Log[1 - x])/3 - (32*Log[x])/3)*
         PolyLog[4, x] + (50/3 + (8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (112*PolyLog[5, 1 - x])/3 + 
        (112*PolyLog[5, x])/3 + (136*PolyLog[5, -(x/(1 - x))])/3 - 
        (56*Pi^2*Zeta[3])/9 + 8*Log[1 - x]*Zeta[3] - (8*Log[1 - x]^2*Zeta[3])/
         3 - 8*Log[x]*Zeta[3] + (80*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        (8*Log[x]^2*Zeta[3])/3 + 40*Zeta[5]) + FF[(1 - x)^(-2)]*
       (((-11*I)/9)*Pi^3 + (61*Pi^4)/81 - ((32*I)/135)*Pi^5 - 
        (112*Li[{3, 2}, 1, x])/9 + (64*Li[{3, 2}, 1 - x, 1])/3 + 
        (80*Li[{3, 2}, x, 1])/3 - (22*Pi^4*Log[1 - x])/135 + 
        (10*Pi^2*Log[1 - x]^2)/27 - ((8*I)/9)*Pi^3*Log[1 - x]^2 - 
        (52*Pi^2*Log[1 - x]^3)/27 + (5*Log[1 - x]^4)/27 - 
        ((4*I)/9)*Pi*Log[1 - x]^4 - (34*Log[1 - x]^5)/45 + 
        ((97*I)/18)*Pi*Log[x] - (13*Pi^2*Log[x])/3 - (I/3)*Pi^3*Log[x] + 
        (4*Pi^4*Log[x])/5 + ((22*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (8*Pi^2*Log[1 - x]*Log[x])/3 + (8*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (20*Log[1 - x]^3*Log[x])/27 + ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (34*Log[1 - x]^4*Log[x])/9 + (97*Log[x]^2)/36 - (4*I)*Pi*Log[x]^2 + 
        (9*Pi^2*Log[x]^2)/2 + ((2*I)/3)*Pi^3*Log[x]^2 + 
        (11*Log[1 - x]*Log[x]^2)/3 - (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
        2*Log[1 - x]^2*Log[x]^2 - (16*Log[1 - x]^3*Log[x]^2)/9 - 
        (25*Log[x]^3)/9 - ((8*I)/27)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/27 - 
        (8*Log[1 - x]*Log[x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (23*Log[x]^4)/27 + ((5*I)/9)*Pi*Log[x]^4 - (2*Log[1 - x]*Log[x]^4)/
         9 + (14*Log[x]^5)/45 + (((16*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + ((-8*I)*Pi - (32*Pi^2)/9 - 
          8*Log[x] + (64*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-22/3 - ((128*I)/9)*Pi + (32*Pi^2)/9 - (112*Log[1 - x])/9 + 
          ((40*I)/3)*Pi*Log[1 - x] + 8*Log[1 - x]^2 + (56*Log[x])/9 - 
          ((16*I)/3)*Pi*Log[x] - (40*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-40/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (224*Log[x])/3)*PolyLog[4, 1 - x] + 
        (((8*I)/3)*Pi - (128*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[4, x] + 
        (40/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (112*PolyLog[5, 1 - x])/3 + 
        (152*PolyLog[5, x])/9 + (112*PolyLog[5, -(x/(1 - x))])/3 + 
        (22*Zeta[3])/3 + ((128*I)/9)*Pi*Zeta[3] - (32*Pi^2*Zeta[3])/3 + 
        (112*Log[1 - x]*Zeta[3])/9 - ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        8*Log[1 - x]^2*Zeta[3] - (56*Log[x]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*Log[x]*Zeta[3] + 56*Log[1 - x]*Log[x]*Zeta[3] - 
        4*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((22*I)/3)*Pi - 4*Pi^2 - 
          ((8*I)/9)*Pi^3 - (32*Pi^2*Log[1 - x])/9 + (22*Log[x])/3 - 
          (16*Pi^2*Log[x])/3 + (32*Log[1 - x]^2*Log[x])/3 - 4*Log[x]^2 + 
          ((4*I)/3)*Pi*Log[x]^2 - (4*Log[x]^3)/3 + (64*PolyLog[3, 1 - x])/3 - 
          (16*PolyLog[3, x])/9 + (16*Zeta[3])/9) + (184*Zeta[5])/3)) + 
    COLOR[CA*NfV2]*(((6080*I)/27)*Pi - (28091*Pi^2)/432 - ((43*I)/8)*Pi^3 + 
      (7*Pi^4)/40 + 204*Log[1 - x] + ((1403*I)/54)*Pi*Log[1 - x] - 
      (2929*Pi^2*Log[1 - x])/108 - ((25*I)/3)*Pi^3*Log[1 - x] - 
      (3917*Log[1 - x]^2)/144 + ((643*I)/72)*Pi*Log[1 - x]^2 - 
      (143*Pi^2*Log[1 - x]^2)/72 + (13*Log[1 - x]^3)/4 - 
      ((31*I)/9)*Pi*Log[1 - x]^3 - (73*Log[1 - x]^4)/36 + 
      ((937*I)/54)*Pi*Log[x] - (667*Pi^2*Log[x])/216 - 
      ((37*I)/9)*Pi^3*Log[x] - (727*Log[1 - x]*Log[x])/72 - 
      ((75*I)/4)*Pi*Log[1 - x]*Log[x] + (451*Pi^2*Log[1 - x]*Log[x])/36 + 
      (1067*Log[1 - x]^2*Log[x])/24 + ((80*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      8*Log[1 - x]^3*Log[x] + (737*Log[x]^2)/48 + ((707*I)/72)*Pi*Log[x]^2 - 
      (227*Pi^2*Log[x]^2)/72 - 23*Log[1 - x]*Log[x]^2 + 
      ((17*I)/2)*Pi*Log[1 - x]*Log[x]^2 - Log[1 - x]^2*Log[x]^2 + 
      (113*Log[x]^3)/72 - ((55*I)/18)*Pi*Log[x]^3 + (79*Log[1 - x]*Log[x]^3)/
       9 - (7*Log[x]^4)/4 + ((6*I)*Pi + (29*Pi^2)/9 + (129*Log[1 - x])/2 + 
        ((53*I)/3)*Pi*Log[1 - x] - 2*Log[1 - x]^2 - (117*Log[x])/2 - 
        ((61*I)/3)*Pi*Log[x] - (19*Log[1 - x]*Log[x])/3 + 7*Log[x]^2)*
       PolyLog[2, x] + (129/2 + (86*I)*Pi + 48*Log[1 - x] + 10*Log[x])*
       PolyLog[3, 1 - x] + (117/2 + (90*I)*Pi + 33*Log[1 - x] + 29*Log[x])*
       PolyLog[3, x] - (250*PolyLog[4, 1 - x])/3 - (266*PolyLog[4, x])/3 - 
      (50*PolyLog[4, -(x/(1 - x))])/3 - (143*Zeta[3])/9 - (52*I)*Pi*Zeta[3] - 
      (86*Log[1 - x]*Zeta[3])/3 + (14*Log[x]*Zeta[3])/3 + 
      FF[(1 - x)^(-2)]*(((2957*I)/324)*Pi^3 - (437*Pi^4)/324 + 
        ((263*I)/270)*Pi^5 + (256*Li[{3, 2}, 1, x])/9 - 
        64*Li[{3, 2}, 1 - x, 1] - (232*Li[{3, 2}, x, 1])/3 - 
        ((8*I)/27)*Pi^3*Log[1 - x] + (46*Pi^4*Log[1 - x])/27 + 
        (161*Pi^2*Log[1 - x]^2)/54 + (5*I)*Pi^3*Log[1 - x]^2 + 
        (52*Pi^2*Log[1 - x]^3)/9 + (161*Log[1 - x]^4)/108 + 
        ((5*I)/2)*Pi*Log[1 - x]^4 + (34*Log[1 - x]^5)/15 - 
        ((8009*I)/72)*Pi*Log[x] + (8009*Pi^2*Log[x])/324 + 
        ((217*I)/108)*Pi^3*Log[x] - (145*Pi^4*Log[x])/54 - 
        ((317*I)/6)*Pi*Log[1 - x]*Log[x] + (208*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((10*I)/9)*Pi*Log[1 - x]^2*Log[x] - (95*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (161*Log[1 - x]^3*Log[x])/27 - (10*I)*Pi*Log[1 - x]^3*Log[x] - 
        (61*Log[1 - x]^4*Log[x])/6 - (8009*Log[x]^2)/144 + 
        ((976*I)/27)*Pi*Log[x]^2 - (839*Pi^2*Log[x]^2)/216 - 
        (I/9)*Pi^3*Log[x]^2 - (317*Log[1 - x]*Log[x]^2)/12 + 
        (12*I)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (119*Log[1 - x]^2*Log[x]^2)/18 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (2*Log[1 - x]^3*Log[x]^2)/3 + (791*Log[x]^3)/36 - 
        ((313*I)/54)*Pi*Log[x]^3 - Pi^2*Log[x]^3 + 8*Log[1 - x]*Log[x]^3 - 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/3 - 
        (98*Log[x]^4)/27 + ((2*I)/9)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/18 - 
        (4*Log[x]^5)/45 + ((-28*I)*Pi - 32*Log[1 - x] + 4*Log[x])*
         PolyLog[2, x]^2 + (((218*I)/9)*Pi + (8*Pi^2)/9 + (218*Log[x])/9 + 
          ((4*I)/3)*Pi*Log[x] - 64*Log[1 - x]*Log[x] + (2*Log[x]^2)/3)*
         PolyLog[3, 1 - x] + (2957/54 + ((47*I)/3)*Pi + (136*Pi^2)/9 - 
          (40*Log[1 - x])/3 - ((220*I)/3)*Pi*Log[1 - x] - 24*Log[1 - x]^2 + 
          (11*Log[x])/3 - ((4*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 - 
          (20*Log[x]^2)/3)*PolyLog[3, x] + (-322/9 - (60*I)*Pi - 
          32*Log[1 - x] + 196*Log[x])*PolyLog[4, 1 - x] + 
        (4 + ((52*I)/3)*Pi + (416*Log[1 - x])/3 + 4*Log[x])*PolyLog[4, x] + 
        (322/9 + (60*I)*Pi + 32*Log[1 - x] - 4*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 112*PolyLog[5, 1 - x] - 
        (668*PolyLog[5, x])/9 - 112*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((-2957*I)/54)*Pi + 12*Pi^2 + ((14*I)/3)*Pi^3 + 
          ((16*I)/9)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/3 - 
          (2957*Log[x])/54 + ((8*I)/9)*Pi*Log[x] + (26*Pi^2*Log[x])/9 + 
          (16*Log[1 - x]*Log[x])/9 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] - 
          32*Log[1 - x]^2*Log[x] + (110*Log[x]^2)/9 + (2*Log[1 - x]*Log[x]^2)/
           3 + (10*Log[x]^3)/9 - 64*PolyLog[3, 1 - x] + (184*PolyLog[3, x])/
           9 - (16*Zeta[3])/9) - (2957*Zeta[3])/54 - ((47*I)/3)*Pi*Zeta[3] + 
        (56*Pi^2*Zeta[3])/9 + (40*Log[1 - x]*Zeta[3])/3 + 
        ((220*I)/3)*Pi*Log[1 - x]*Zeta[3] + 24*Log[1 - x]^2*Zeta[3] - 
        (11*Log[x]*Zeta[3])/3 - (8*I)*Pi*Log[x]*Zeta[3] - 
        (404*Log[1 - x]*Log[x]*Zeta[3])/3 + 2*Log[x]^2*Zeta[3] - 
        (584*Zeta[5])/3) + FF[x^2]*((-247*Pi^2)/6 + ((523*I)/54)*Pi^3 + 
        (989*Pi^4)/405 + ((167*I)/270)*Pi^5 - (16*Li[{3, 2}, 1 - x, 1])/3 - 
        (16*Li[{3, 2}, x, 1])/3 + (139*Pi^2*Log[1 - x])/12 - 
        ((439*I)/54)*Pi^3*Log[1 - x] - (71*Pi^4*Log[1 - x])/270 - 
        (247*Log[1 - x]^2)/6 + ((523*I)/54)*Pi*Log[1 - x]^2 - 
        (103*Pi^2*Log[1 - x]^2)/36 + ((2*I)/9)*Pi^3*Log[1 - x]^2 + 
        (53*Log[1 - x]^3)/4 - ((127*I)/54)*Pi*Log[1 - x]^3 + 
        (16*Pi^2*Log[1 - x]^3)/27 - (203*Log[1 - x]^4)/108 - 
        (I/18)*Pi*Log[1 - x]^4 + (2*Log[1 - x]^5)/5 + (149*Pi^2*Log[x])/12 - 
        ((283*I)/54)*Pi^3*Log[x] - (161*Pi^4*Log[x])/270 + 
        (247*Log[1 - x]*Log[x])/3 - ((523*I)/27)*Pi*Log[1 - x]*Log[x] - 
        (49*Pi^2*Log[1 - x]*Log[x])/9 + (6*I)*Pi^3*Log[1 - x]*Log[x] - 
        (119*Log[1 - x]^2*Log[x])/12 + ((305*I)/18)*Pi*Log[1 - x]^2*Log[x] - 
        (20*Pi^2*Log[1 - x]^2*Log[x])/9 + (82*Log[1 - x]^3*Log[x])/9 + 
        ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] - (7*Log[1 - x]^4*Log[x])/3 - 
        (247*Log[x]^2)/6 + ((523*I)/54)*Pi*Log[x]^2 - (131*Pi^2*Log[x]^2)/
         108 + ((2*I)/9)*Pi^3*Log[x]^2 - (179*Log[1 - x]*Log[x]^2)/12 - 
        ((7*I)/18)*Pi*Log[1 - x]*Log[x]^2 + (19*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (77*Log[1 - x]^2*Log[x]^2)/18 - ((25*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (13*Log[1 - x]^3*Log[x]^2)/9 + (53*Log[x]^3)/4 - 
        ((127*I)/54)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/3 - 
        (7*Log[1 - x]*Log[x]^3)/9 + ((14*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (25*Log[1 - x]^2*Log[x]^3)/9 - (203*Log[x]^4)/108 - 
        (I/18)*Pi*Log[x]^4 + (7*Log[1 - x]*Log[x]^4)/9 - (4*Log[x]^5)/45 + 
        (((-16*I)/3)*Pi - (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[2, x]^2 + 
        (5 + ((320*I)/9)*Pi + (2*Pi^2)/9 + (295*Log[1 - x])/9 + 
          ((20*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + (47*Log[x])/9 - 
          ((44*I)/3)*Pi*Log[x] - (20*Log[1 - x]*Log[x])/3 - 4*Log[x]^2)*
         PolyLog[3, 1 - x] + (5 + ((320*I)/9)*Pi - (2*Pi^2)/3 + 
          (47*Log[1 - x])/9 - ((44*I)/3)*Pi*Log[1 - x] - 4*Log[1 - x]^2 + 
          (295*Log[x])/9 + ((20*I)/3)*Pi*Log[x] - (4*Log[1 - x]*Log[x])/3 + 
          (4*Log[x]^2)/3)*PolyLog[3, x] + PolyLog[2, x]*
         (((8*I)/9)*Pi^3 + 5*Log[1 - x] + ((52*I)/3)*Pi*Log[1 - x] - 
          (14*Pi^2*Log[1 - x])/9 + (89*Log[1 - x]^2)/9 - (2*Log[1 - x]^3)/3 - 
          5*Log[x] - ((52*I)/3)*Pi*Log[x] + (22*Pi^2*Log[x])/9 - 
          ((16*I)/3)*Pi*Log[1 - x]*Log[x] - (10*Log[1 - x]^2*Log[x])/3 - 
          (89*Log[x]^2)/9 - 2*Log[1 - x]*Log[x]^2 + (2*Log[x]^3)/3 - 
          (16*PolyLog[3, 1 - x])/3 + (16*PolyLog[3, x])/3) + 
        (-412/9 - (16*I)*Pi - (68*Log[1 - x])/3 + 28*Log[x])*
         PolyLog[4, 1 - x] + (-412/9 - (16*I)*Pi + 28*Log[1 - x] - 
          (68*Log[x])/3)*PolyLog[4, x] + ((44*Log[1 - x])/3 - (44*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (80*PolyLog[5, 1 - x])/3 + 
        (80*PolyLog[5, x])/3 + (44*PolyLog[5, -(x/(1 - x))])/3 + 
        (76*Pi^2*Zeta[3])/9 + (20*Log[1 - x]^2*Zeta[3])/3 - 
        24*Log[1 - x]*Log[x]*Zeta[3] + (20*Log[x]^2*Zeta[3])/3 - 
        (172*Zeta[5])/3) + FF[x^(-2)]*((-2*Pi^4)/45 - ((26*I)/135)*Pi^5 - 
        (256*Li[{3, 2}, 1, x])/9 + 8*Li[{3, 2}, 1 - x, 1] + 
        (64*Li[{3, 2}, x, 1])/3 - ((8009*I)/72)*Pi*Log[1 - x] + 
        (421*Pi^2*Log[1 - x])/27 + ((233*I)/108)*Pi^3*Log[1 - x] - 
        (34*Pi^4*Log[1 - x])/27 - (8009*Log[1 - x]^2)/144 + 
        ((976*I)/27)*Pi*Log[1 - x]^2 - (1043*Pi^2*Log[1 - x]^2)/216 - 
        ((46*I)/9)*Pi^3*Log[1 - x]^2 + (791*Log[1 - x]^3)/36 - 
        ((313*I)/54)*Pi*Log[1 - x]^3 - (19*Pi^2*Log[1 - x]^3)/9 - 
        (553*Log[1 - x]^4)/108 - ((41*I)/18)*Pi*Log[1 - x]^4 - 
        (37*Log[1 - x]^5)/90 + (16*Pi^4*Log[x])/45 + ((52*I)/27)*Pi*
         Log[1 - x]*Log[x] + (53*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((134*I)/9)*Pi^3*Log[1 - x]*Log[x] + (3061*Log[1 - x]^2*Log[x])/108 + 
        ((100*I)/9)*Pi*Log[1 - x]^2*Log[x] - (17*Pi^2*Log[1 - x]^2*Log[x])/
         9 + (47*Log[1 - x]^3*Log[x])/27 + ((88*I)/9)*Pi*Log[1 - x]^3*
         Log[x] - (11*Log[1 - x]^4*Log[x])/18 - ((2*I)/3)*Pi*Log[1 - x]*
         Log[x]^2 + (64*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
        (37*Log[1 - x]^2*Log[x]^2)/9 - ((131*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (46*Log[1 - x]^3*Log[x]^2)/9 - (52*Log[1 - x]^2*Log[x]^3)/3 + 
        ((-28*I)*Pi + 4*Log[1 - x] - 32*Log[x])*PolyLog[2, x]^2 + 
        (2957/54 + ((47*I)/3)*Pi + (124*Pi^2)/9 + (11*Log[1 - x])/3 - 
          ((4*I)/3)*Pi*Log[1 - x] - (20*Log[1 - x]^2)/3 - (40*Log[x])/3 - 
          ((220*I)/3)*Pi*Log[x] + (44*Log[1 - x]*Log[x])/3 - 24*Log[x]^2)*
         PolyLog[3, 1 - x] + (((218*I)/9)*Pi - (88*Pi^2)/9 + 
          (218*Log[1 - x])/9 + ((4*I)/3)*Pi*Log[1 - x] + (2*Log[1 - x]^2)/3)*
         PolyLog[3, x] + (4 + ((52*I)/3)*Pi + 4*Log[1 - x] - 32*Log[x])*
         PolyLog[4, 1 - x] + (-322/9 - (60*I)*Pi + (76*Log[1 - x])/3 - 
          32*Log[x])*PolyLog[4, x] + (-322/9 - (60*I)*Pi + 4*Log[1 - x] - 
          32*Log[x])*PolyLog[4, -(x/(1 - x))] + 68*PolyLog[5, 1 - x] + 
        (272*PolyLog[5, x])/9 + (176*PolyLog[5, -(x/(1 - x))])/3 - 
        (2957*Zeta[3])/54 - ((47*I)/3)*Pi*Zeta[3] - (160*Pi^2*Zeta[3])/9 - 
        (11*Log[1 - x]*Zeta[3])/3 - (8*I)*Pi*Log[1 - x]*Zeta[3] + 
        2*Log[1 - x]^2*Zeta[3] + (40*Log[x]*Zeta[3])/3 + 
        ((220*I)/3)*Pi*Log[x]*Zeta[3] + (28*Log[1 - x]*Log[x]*Zeta[3])/3 + 
        24*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((2957*I)/54)*Pi - 12*Pi^2 + 
          ((14*I)/3)*Pi^3 + (2957*Log[1 - x])/54 - ((8*I)/9)*Pi*Log[1 - x] - 
          (38*Pi^2*Log[1 - x])/9 - (110*Log[1 - x]^2)/9 - 
          (10*Log[1 - x]^3)/9 - ((16*I)/9)*Pi*Log[x] + 8*Pi^2*Log[x] - 
          (16*Log[1 - x]*Log[x])/9 - ((172*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (22*Log[1 - x]^2*Log[x])/3 - 32*Log[1 - x]*Log[x]^2 + 
          8*PolyLog[3, 1 - x] + (320*PolyLog[3, x])/9 + (16*Zeta[3])/9) - 
        24*Zeta[5]) + FF[x^(-1)]*(((-41087*I)/216)*Pi + (15065*Pi^2)/324 + 
        ((11*I)/108)*Pi^3 + (119*Pi^4)/90 + ((26*I)/135)*Pi^5 + 
        (256*Li[{3, 2}, 1, x])/9 - 8*Li[{3, 2}, 1 - x, 1] - 
        (64*Li[{3, 2}, x, 1])/3 - (41087*Log[1 - x])/216 + 
        ((4112*I)/27)*Pi*Log[1 - x] - (179*Pi^2*Log[1 - x])/108 - 
        ((37*I)/54)*Pi^3*Log[1 - x] + (34*Pi^4*Log[1 - x])/27 + 
        (4237*Log[1 - x]^2)/36 - ((3047*I)/54)*Pi*Log[1 - x]^2 + 
        (239*Pi^2*Log[1 - x]^2)/216 + ((46*I)/9)*Pi^3*Log[1 - x]^2 - 
        (269*Log[1 - x]^3)/8 + ((1019*I)/108)*Pi*Log[1 - x]^3 + 
        (19*Pi^2*Log[1 - x]^3)/9 + (2323*Log[1 - x]^4)/432 + 
        ((41*I)/18)*Pi*Log[1 - x]^4 + (37*Log[1 - x]^5)/90 + 
        ((100*I)/27)*Pi*Log[x] - (223*Pi^2*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[x] - (16*Pi^4*Log[x])/45 + (100*Log[1 - x]*Log[x])/
         27 + ((5573*I)/108)*Pi*Log[1 - x]*Log[x] - 
        (488*Pi^2*Log[1 - x]*Log[x])/27 - ((134*I)/9)*Pi^3*Log[1 - x]*
         Log[x] - (13229*Log[1 - x]^2*Log[x])/216 - ((541*I)/36)*Pi*
         Log[1 - x]^2*Log[x] + (17*Pi^2*Log[1 - x]^2*Log[x])/9 + 
        (118*Log[1 - x]^3*Log[x])/27 - ((88*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (11*Log[1 - x]^4*Log[x])/18 - ((2*I)/3)*Pi*Log[x]^2 + 
        (28*Pi^2*Log[x]^2)/9 + (334*Log[1 - x]*Log[x]^2)/9 - 
        ((127*I)/12)*Pi*Log[1 - x]*Log[x]^2 - (64*Pi^2*Log[1 - x]*Log[x]^2)/
         9 + (143*Log[1 - x]^2*Log[x]^2)/72 + ((131*I)/3)*Pi*Log[1 - x]^2*
         Log[x]^2 - (46*Log[1 - x]^3*Log[x]^2)/9 - (32*Log[1 - x]*Log[x]^3)/
         3 + (52*Log[1 - x]^2*Log[x]^3)/3 + ((28*I)*Pi - 4*Log[1 - x] + 
          32*Log[x])*PolyLog[2, x]^2 + (-5345/54 - ((143*I)/2)*Pi - 
          (124*Pi^2)/9 - (91*Log[1 - x])/6 + ((4*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 - 12*Log[x] + ((220*I)/3)*Pi*Log[x] - 
          (44*Log[1 - x]*Log[x])/3 + 24*Log[x]^2)*PolyLog[3, 1 - x] + 
        (-680/9 - ((1837*I)/18)*Pi + (88*Pi^2)/9 - (685*Log[1 - x])/18 - 
          ((4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 - 32*Log[x])*
         PolyLog[3, x] + (157/3 - ((52*I)/3)*Pi - 4*Log[1 - x] + 32*Log[x])*
         PolyLog[4, 1 - x] + (1745/18 + (60*I)*Pi - (76*Log[1 - x])/3 + 
          32*Log[x])*PolyLog[4, x] + (305/18 + (60*I)*Pi - 4*Log[1 - x] + 
          32*Log[x])*PolyLog[4, -(x/(1 - x))] - 68*PolyLog[5, 1 - x] - 
        (272*PolyLog[5, x])/9 - (176*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-1265*I)/54)*Pi - (131*Pi^2)/36 - ((14*I)/3)*Pi^3 - 
          (5345*Log[1 - x])/54 + ((67*I)/18)*Pi*Log[1 - x] + 
          (38*Pi^2*Log[1 - x])/9 + (701*Log[1 - x]^2)/36 + 
          (10*Log[1 - x]^3)/9 + (680*Log[x])/9 + ((226*I)/9)*Pi*Log[x] - 
          8*Pi^2*Log[x] + (82*Log[1 - x]*Log[x])/9 + ((172*I)/3)*Pi*
           Log[1 - x]*Log[x] - (22*Log[1 - x]^2*Log[x])/3 - 8*Log[x]^2 + 
          32*Log[1 - x]*Log[x]^2 - 8*PolyLog[3, 1 - x] - (320*PolyLog[3, x])/
           9 - (16*Zeta[3])/9) + (6569*Zeta[3])/54 + ((159*I)/2)*Pi*Zeta[3] + 
        (160*Pi^2*Zeta[3])/9 + (59*Log[1 - x]*Zeta[3])/6 + 
        (8*I)*Pi*Log[1 - x]*Zeta[3] - 2*Log[1 - x]^2*Zeta[3] + 
        4*Log[x]*Zeta[3] - ((220*I)/3)*Pi*Log[x]*Zeta[3] - 
        (28*Log[1 - x]*Log[x]*Zeta[3])/3 - 24*Log[x]^2*Zeta[3] + 
        24*Zeta[5]) + FF[x]*((247*Pi^2)/6 - ((469*I)/54)*Pi^3 - 
        (2561*Pi^4)/1620 - ((167*I)/270)*Pi^5 + (16*Li[{3, 2}, 1 - x, 1])/3 + 
        (16*Li[{3, 2}, x, 1])/3 - 204*Log[1 - x] - ((233*I)/27)*Pi*
         Log[1 - x] + (583*Pi^2*Log[1 - x])/216 + ((242*I)/27)*Pi^3*
         Log[1 - x] + (71*Pi^4*Log[1 - x])/270 + (1507*Log[1 - x]^2)/18 - 
        ((475*I)/54)*Pi*Log[1 - x]^2 + (17*Pi^2*Log[1 - x]^2)/4 - 
        ((2*I)/9)*Pi^3*Log[1 - x]^2 - (1075*Log[1 - x]^3)/72 + 
        ((74*I)/27)*Pi*Log[1 - x]^3 - (16*Pi^2*Log[1 - x]^3)/27 + 
        (77*Log[1 - x]^4)/27 + (I/18)*Pi*Log[1 - x]^4 - (2*Log[1 - x]^5)/5 + 
        204*Log[x] + ((233*I)/27)*Pi*Log[x] - (5551*Pi^2*Log[x])/216 + 
        ((107*I)/27)*Pi^3*Log[x] + (161*Pi^4*Log[x])/270 - 
        (247*Log[1 - x]*Log[x])/3 + ((361*I)/27)*Pi*Log[1 - x]*Log[x] - 
        (29*Pi^2*Log[1 - x]*Log[x])/18 - (6*I)*Pi^3*Log[1 - x]*Log[x] + 
        (23*Log[1 - x]^2*Log[x])/24 - ((133*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (20*Pi^2*Log[1 - x]^2*Log[x])/9 - (163*Log[1 - x]^3*Log[x])/9 - 
        ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] + (7*Log[1 - x]^4*Log[x])/3 - 
        (25*Log[x]^2)/18 - ((571*I)/54)*Pi*Log[x]^2 + (371*Pi^2*Log[x]^2)/
         108 - ((2*I)/9)*Pi^3*Log[x]^2 + (143*Log[1 - x]*Log[x]^2)/8 + 
        ((8*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (19*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (56*Log[1 - x]^2*Log[x]^2)/9 + ((25*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (13*Log[1 - x]^3*Log[x]^2)/9 - (833*Log[x]^3)/72 + 
        ((53*I)/27)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/3 - (7*Log[1 - x]*Log[x]^3)/
         9 - ((14*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (25*Log[1 - x]^2*Log[x]^3)/
         9 + (62*Log[x]^4)/27 + (I/18)*Pi*Log[x]^4 - (7*Log[1 - x]*Log[x]^4)/
         9 + (4*Log[x]^5)/45 + (((16*I)/3)*Pi + (8*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[2, x]^2 + (-11 - ((284*I)/9)*Pi - 
          (2*Pi^2)/9 - (466*Log[1 - x])/9 - ((20*I)/3)*Pi*Log[1 - x] - 
          (4*Log[1 - x]^2)/3 + (160*Log[x])/9 + ((44*I)/3)*Pi*Log[x] + 
          (20*Log[1 - x]*Log[x])/3 + 4*Log[x]^2)*PolyLog[3, 1 - x] + 
        PolyLog[2, x]*((-12*I)*Pi - (58*Pi^2)/9 - ((8*I)/9)*Pi^3 - 
          11*Log[1 - x] - ((44*I)/3)*Pi*Log[1 - x] + (14*Pi^2*Log[1 - x])/9 - 
          (134*Log[1 - x]^2)/9 + (2*Log[1 - x]^3)/3 - Log[x] + 
          (20*I)*Pi*Log[x] - (22*Pi^2*Log[x])/9 + (38*Log[1 - x]*Log[x])/3 + 
          ((16*I)/3)*Pi*Log[1 - x]*Log[x] + (10*Log[1 - x]^2*Log[x])/3 + 
          (44*Log[x]^2)/9 + 2*Log[1 - x]*Log[x]^2 - (2*Log[x]^3)/3 + 
          (16*PolyLog[3, 1 - x])/3 - (16*PolyLog[3, x])/3) + 
        (1 - ((356*I)/9)*Pi + (2*Pi^2)/3 - (254*Log[1 - x])/9 + 
          ((44*I)/3)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - (124*Log[x])/9 - 
          ((20*I)/3)*Pi*Log[x] + (4*Log[1 - x]*Log[x])/3 - (4*Log[x]^2)/3)*
         PolyLog[3, x] + (364/9 + (16*I)*Pi + (68*Log[1 - x])/3 - 28*Log[x])*
         PolyLog[4, 1 - x] + (460/9 + (16*I)*Pi - 28*Log[1 - x] + 
          (68*Log[x])/3)*PolyLog[4, x] + (100/3 - (44*Log[1 - x])/3 + 
          (44*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (80*PolyLog[5, 1 - x])/
         3 - (80*PolyLog[5, x])/3 - (44*PolyLog[5, -(x/(1 - x))])/3 - 
        (76*Pi^2*Zeta[3])/9 + (100*Log[1 - x]*Zeta[3])/3 - 
        (20*Log[1 - x]^2*Zeta[3])/3 - (100*Log[x]*Zeta[3])/3 + 
        24*Log[1 - x]*Log[x]*Zeta[3] - (20*Log[x]^2*Zeta[3])/3 + 
        (172*Zeta[5])/3) + FF[(1 - x)^(-1)]*(((-41087*I)/216)*Pi + 
        (15065*Pi^2)/324 - ((308*I)/81)*Pi^3 + (2503*Pi^4)/6480 - 
        ((263*I)/270)*Pi^5 - (256*Li[{3, 2}, 1, x])/9 + 
        64*Li[{3, 2}, 1 - x, 1] + (232*Li[{3, 2}, x, 1])/3 + 
        ((100*I)/27)*Pi*Log[1 - x] + (13*Pi^2*Log[1 - x])/3 + 
        ((185*I)/27)*Pi^3*Log[1 - x] - (46*Pi^4*Log[1 - x])/27 - 
        ((2*I)/3)*Pi*Log[1 - x]^2 + (79*Pi^2*Log[1 - x]^2)/216 - 
        (5*I)*Pi^3*Log[1 - x]^2 - (52*Pi^2*Log[1 - x]^3)/9 - 
        (305*Log[1 - x]^4)/432 - ((5*I)/2)*Pi*Log[1 - x]^4 - 
        (34*Log[1 - x]^5)/15 - (41087*Log[x])/216 + ((4112*I)/27)*Pi*Log[x] - 
        (2941*Pi^2*Log[x])/162 - ((7*I)/108)*Pi^3*Log[x] + 
        (145*Pi^4*Log[x])/54 + (100*Log[1 - x]*Log[x])/27 + 
        ((2701*I)/36)*Pi*Log[1 - x]*Log[x] - (545*Pi^2*Log[1 - x]*Log[x])/
         54 - (346*Log[1 - x]^2*Log[x])/9 - ((1285*I)/36)*Pi*Log[1 - x]^2*
         Log[x] + (95*Pi^2*Log[1 - x]^2*Log[x])/9 + (17*Log[1 - x]^3*Log[x])/
         108 + (10*I)*Pi*Log[1 - x]^3*Log[x] + (61*Log[1 - x]^4*Log[x])/6 + 
        (4237*Log[x]^2)/36 - ((3047*I)/54)*Pi*Log[x]^2 + 
        (635*Pi^2*Log[x]^2)/216 + (I/9)*Pi^3*Log[x]^2 + 
        (2717*Log[1 - x]*Log[x]^2)/72 - ((75*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
        (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - (409*Log[1 - x]^2*Log[x]^2)/36 - 
        ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (2*Log[1 - x]^3*Log[x]^2)/3 - 
        (269*Log[x]^3)/8 + ((1019*I)/108)*Pi*Log[x]^3 + Pi^2*Log[x]^3 - 
        (221*Log[1 - x]*Log[x]^3)/18 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/3 + (1009*Log[x]^4)/216 - 
        ((2*I)/9)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/18 + (4*Log[x]^5)/45 + 
        ((28*I)*Pi + 32*Log[1 - x] - 4*Log[x])*PolyLog[2, x]^2 + 
        (-680/9 - ((1837*I)/18)*Pi - (8*Pi^2)/9 - 32*Log[1 - x] - 
          (685*Log[x])/18 - ((4*I)/3)*Pi*Log[x] + 64*Log[1 - x]*Log[x] - 
          (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + (-5345/54 - ((143*I)/2)*Pi - 
          (136*Pi^2)/9 - 12*Log[1 - x] + ((220*I)/3)*Pi*Log[1 - x] + 
          24*Log[1 - x]^2 - (91*Log[x])/6 + ((4*I)/3)*Pi*Log[x] - 
          (20*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*PolyLog[3, x] + 
        (1745/18 + (60*I)*Pi + 32*Log[1 - x] - 196*Log[x])*
         PolyLog[4, 1 - x] + (157/3 - ((52*I)/3)*Pi - (416*Log[1 - x])/3 - 
          4*Log[x])*PolyLog[4, x] + (-305/18 - (60*I)*Pi - 32*Log[1 - x] + 
          4*Log[x])*PolyLog[4, -(x/(1 - x))] + 112*PolyLog[5, 1 - x] + 
        (668*PolyLog[5, x])/9 + 112*PolyLog[5, -(x/(1 - x))] + 
        (6569*Zeta[3])/54 + ((159*I)/2)*Pi*Zeta[3] - (56*Pi^2*Zeta[3])/9 + 
        4*Log[1 - x]*Zeta[3] - ((220*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        24*Log[1 - x]^2*Zeta[3] + (59*Log[x]*Zeta[3])/6 + 
        (8*I)*Pi*Log[x]*Zeta[3] + (404*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        2*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((1265*I)/54)*Pi + 
          (131*Pi^2)/36 - ((14*I)/3)*Pi^3 - (680*Log[1 - x])/9 - 
          ((226*I)/9)*Pi*Log[1 - x] - (8*Pi^2*Log[1 - x])/3 + 
          8*Log[1 - x]^2 + (5345*Log[x])/54 - ((67*I)/18)*Pi*Log[x] - 
          (26*Pi^2*Log[x])/9 - (82*Log[1 - x]*Log[x])/9 - 
          ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 32*Log[1 - x]^2*Log[x] - 
          (701*Log[x]^2)/36 - (2*Log[1 - x]*Log[x]^2)/3 - (10*Log[x]^3)/9 + 
          64*PolyLog[3, 1 - x] - (184*PolyLog[3, x])/9 + (16*Zeta[3])/9) + 
        (584*Zeta[5])/3))), ((-2*I)/3)*Pi*COLOR[Nf*NfV2] + 
  COLOR[CF*NfV2]*((-2*I)*Pi + Pi^2/2 - 2*Log[1 - x] + I*Pi*Log[1 - x] + 
    Log[1 - x]^2 + FF[x^(-1)]*((2*I)*Pi + 2*Log[1 - x] - 
      (2*I)*Pi*Log[1 - x] - Log[1 - x]^2) + 
    FF[x^(-2)]*((2*I)*Pi*Log[1 - x] + Log[1 - x]^2) + I*Pi*Log[x] - 
    Log[1 - x]*Log[x] + Log[x]^2 + FF[(1 - x)^(-1)]*
     ((2*I)*Pi + 2*Log[x] - (2*I)*Pi*Log[x] - Log[x]^2) + 
    FF[x]*(-Pi^2 + 2*Log[1 - x] - Log[1 - x]^2 - 2*Log[x] + 
      2*Log[1 - x]*Log[x] - Log[x]^2) + FF[(1 - x)^(-2)]*
     ((2*I)*Pi*Log[x] + Log[x]^2) + FF[x^2]*(Pi^2 + Log[1 - x]^2 - 
      2*Log[1 - x]*Log[x] + Log[x]^2)) + 
  COLOR[CA*NfV2]*(((26*I)/3)*Pi - (3*Pi^2)/4 + 5*Log[1 - x] - 
    I*Pi*Log[1 - x] - (5*Log[1 - x]^2)/4 + 
    FF[x^(-2)]*(((-11*I)/2)*Pi*Log[1 - x] - (11*Log[1 - x]^2)/4) + 
    FF[x^(-1)]*(((-11*I)/2)*Pi - (11*Log[1 - x])/2 + (7*I)*Pi*Log[1 - x] + 
      (7*Log[1 - x]^2)/2) - I*Pi*Log[x] + (3*Log[1 - x]*Log[x])/2 - 
    (5*Log[x]^2)/4 + FF[(1 - x)^(-2)]*(((-11*I)/2)*Pi*Log[x] - 
      (11*Log[x]^2)/4) + FF[x^2]*((-5*Pi^2)/2 - (5*Log[1 - x]^2)/2 + 
      5*Log[1 - x]*Log[x] - (5*Log[x]^2)/2) + 
    FF[x]*((5*Pi^2)/2 - 5*Log[1 - x] + (5*Log[1 - x]^2)/2 + 5*Log[x] - 
      5*Log[1 - x]*Log[x] + (5*Log[x]^2)/2) + FF[(1 - x)^(-1)]*
     (((-11*I)/2)*Pi - (11*Log[x])/2 + (7*I)*Pi*Log[x] + (7*Log[x]^2)/2)) + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (19*Pi^2)/18 - 
      ((2*I)/9)*Pi*Log[1 - x] + FF[x^(-1)]*((-4*Pi^2)/9 + 
        ((4*I)/9)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
        ((2*I)/9)*Pi*Log[1 - x]^2) + FF[x^(-2)]*((-4*Pi^2*Log[1 - x])/9 + 
        ((2*I)/9)*Pi*Log[1 - x]^2) + ((2*I)/9)*Pi*Log[x] + 
      FF[(1 - x)^(-1)]*((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[x] + 
        (4*Pi^2*Log[x])/9 - ((2*I)/9)*Pi*Log[x]^2) + 
      FF[x]*(((-2*I)/9)*Pi^3 + ((4*I)/9)*Pi*Log[1 - x] - 
        ((2*I)/9)*Pi*Log[1 - x]^2 - ((4*I)/9)*Pi*Log[x] + 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x] - ((2*I)/9)*Pi*Log[x]^2) + 
      FF[(1 - x)^(-2)]*((-4*Pi^2*Log[x])/9 + ((2*I)/9)*Pi*Log[x]^2) + 
      FF[x^2]*(((2*I)/9)*Pi^3 + ((2*I)/9)*Pi*Log[1 - x]^2 - 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x] + ((2*I)/9)*Pi*Log[x]^2)) + 
    COLOR[CF*NfV2]*(((-25*I)/3)*Pi + (5*Pi^2)/2 - ((13*I)/18)*Pi^3 - 
      (25*Log[1 - x])/3 - (I/3)*Pi*Log[1 - x] - (11*Pi^2*Log[1 - x])/9 + 
      (5*Log[1 - x]^2)/3 - (I/3)*Pi*Log[1 - x]^2 - (8*Log[1 - x]^3)/9 - 
      (I/3)*Pi*Log[x] - (7*Pi^2*Log[x])/6 + (Log[1 - x]*Log[x])/3 + 
      ((13*I)/3)*Pi*Log[1 - x]*Log[x] - Log[1 - x]^2*Log[x] - Log[x]^2/3 - 
      ((5*I)/3)*Pi*Log[x]^2 + (17*Log[1 - x]*Log[x]^2)/6 - (23*Log[x]^3)/18 + 
      (((8*I)/3)*Pi - (8*Log[1 - x])/3 + (16*Log[x])/3)*PolyLog[2, x] - 
      (8*PolyLog[3, 1 - x])/3 - (16*PolyLog[3, x])/3 + 
      FF[x^2]*((13*Pi^2)/6 + (32*Pi^4)/135 - (8*Pi^2*Log[1 - x])/3 - 
        ((4*I)/9)*Pi^3*Log[1 - x] + (13*Log[1 - x]^2)/6 - 
        (4*Log[1 - x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/9 - 
        2*Pi^2*Log[x] - ((4*I)/9)*Pi^3*Log[x] - (13*Log[1 - x]*Log[x])/3 - 
        (4*Pi^2*Log[1 - x]*Log[x])/9 + 4*Log[1 - x]^2*Log[x] + 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + (8*Log[1 - x]^3*Log[x])/9 + 
        (13*Log[x]^2)/6 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - 
        ((4*I)/9)*Pi*Log[x]^3 + (8*Log[1 - x]*Log[x]^3)/9 - (2*Log[x]^4)/9 + 
        (4*Log[1 - x] - 4*Log[x])*PolyLog[2, x] + 
        (4 + ((16*I)/3)*Pi + (8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[3, 1 - x] + (4 + ((16*I)/3)*Pi + (8*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[3, x] - (16*PolyLog[4, 1 - x])/3 - 
        (16*PolyLog[4, x])/3) + FF[x]*((-13*Pi^2)/6 + ((4*I)/9)*Pi^3 - 
        (32*Pi^4)/135 + (25*Log[1 - x])/3 + (65*Pi^2*Log[1 - x])/18 + 
        ((4*I)/9)*Pi^3*Log[1 - x] - (25*Log[1 - x]^2)/6 - 
        ((4*I)/3)*Pi*Log[1 - x]^2 + (17*Log[1 - x]^3)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 - (25*Log[x])/3 + 
        (3*Pi^2*Log[x])/2 + ((4*I)/9)*Pi^3*Log[x] + (13*Log[1 - x]*Log[x])/
         3 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - 
        (11*Log[1 - x]^2*Log[x])/2 - ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (8*Log[1 - x]^3*Log[x])/9 - Log[x]^2/6 + ((4*I)/3)*Pi*Log[x]^2 - 
        (7*Log[1 - x]*Log[x]^2)/6 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (31*Log[x]^3)/18 + ((4*I)/9)*Pi*Log[x]^3 - (8*Log[1 - x]*Log[x]^3)/
         9 + (2*Log[x]^4)/9 + (((-16*I)/3)*Pi - (20*Log[1 - x])/3 + 
          (4*Log[x])/3)*PolyLog[2, x] + (-20/3 - ((16*I)/3)*Pi - 
          (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-4/3 - ((16*I)/3)*Pi - (8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, x] + (16*PolyLog[4, 1 - x])/3 + (16*PolyLog[4, x])/3) - 
      6*Zeta[3] + FF[x^(-2)]*(((13*I)/3)*Pi*Log[1 - x] - 
        (4*Pi^2*Log[1 - x])/3 + (13*Log[1 - x]^2)/6 - (2*I)*Pi*Log[1 - x]^2 + 
        (4*Pi^2*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/3 - 
        ((4*I)/9)*Pi*Log[1 - x]^3 - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        2*Log[1 - x]^2*Log[x] - (8*Log[1 - x]^3*Log[x])/9 + 
        (4*Log[1 - x]^2*Log[x]^2)/3 + ((-4*I)*Pi - 4*Log[1 - x])*
         PolyLog[2, x] + (-4 + ((8*I)/3)*Pi - (8*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[3, 1 - x] + (16*PolyLog[4, x])/3 + 
        (16*PolyLog[4, -(x/(1 - x))])/3 + 4*Zeta[3] - ((8*I)/3)*Pi*Zeta[3] + 
        (8*Log[1 - x]*Zeta[3])/3 - (16*Log[x]*Zeta[3])/3) + 
      FF[(1 - x)^(-1)]*(((25*I)/3)*Pi - 2*Pi^2 + ((2*I)/3)*Pi^3 + 
        (14*Pi^4)/135 - (8*Pi^2*Log[1 - x])/9 + (4*Pi^2*Log[1 - x]^2)/9 + 
        (2*Log[1 - x]^4)/9 + (25*Log[x])/3 - ((13*I)/3)*Pi*Log[x] + 
        Pi^2*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] + (8*Log[1 - x]^2*Log[x])/
         3 - (8*Log[1 - x]^3*Log[x])/9 - (25*Log[x]^2)/6 + 
        ((13*I)/6)*Pi*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 + (17*Log[x]^3)/18 + 
        ((4*I)/9)*Pi*Log[x]^3 + (2*Log[x]^4)/9 + 
        (((-4*I)/3)*Pi + (16*Log[1 - x])/3 - (20*Log[x])/3)*PolyLog[2, x] + 
        (16*PolyLog[3, 1 - x])/3 + (20/3 - ((8*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[3, x] - (16*PolyLog[4, 1 - x])/3 + 
        (16*PolyLog[4, -(x/(1 - x))])/3 - (20*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] + (16*Log[1 - x]*Zeta[3])/3 - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*(((-2*I)/3)*Pi^3 - 
        (14*Pi^4)/135 - (4*Pi^2*Log[1 - x]^2)/9 - (2*Log[1 - x]^4)/9 + 
        ((13*I)/3)*Pi*Log[x] - 2*Pi^2*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x] + 
        (8*Log[1 - x]^3*Log[x])/9 + (13*Log[x]^2)/6 - (2*I)*Pi*Log[x]^2 + 
        2*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - ((4*I)/9)*Pi*Log[x]^3 - 
        (2*Log[x]^4)/9 + ((4*I)*Pi + 4*Log[x])*PolyLog[2, x] + 
        (-4 + ((8*I)/3)*Pi + (16*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, x] + (16*PolyLog[4, 1 - x])/3 - 
        (16*PolyLog[4, -(x/(1 - x))])/3 + 4*Zeta[3] - ((8*I)/3)*Pi*Zeta[3] - 
        (16*Log[1 - x]*Zeta[3])/3 + (8*Log[x]*Zeta[3])/3) + 
      FF[x^(-1)]*(((25*I)/3)*Pi - 2*Pi^2 + ((4*I)/9)*Pi^3 + 
        (25*Log[1 - x])/3 - ((13*I)/3)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/9 - 
        (25*Log[1 - x]^2)/6 + ((13*I)/6)*Pi*Log[1 - x]^2 - 
        (4*Pi^2*Log[1 - x]^2)/9 + (17*Log[1 - x]^3)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/9 + (14*Log[1 - x]^2*Log[x])/3 + 
        (8*Log[1 - x]^3*Log[x])/9 - (8*Log[1 - x]*Log[x]^2)/3 - 
        (4*Log[1 - x]^2*Log[x]^2)/3 + (((4*I)/3)*Pi + (20*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x] + (20/3 - ((8*I)/3)*Pi + 
          (8*Log[1 - x])/3 - (16*Log[x])/3)*PolyLog[3, 1 - x] + 
        (16*PolyLog[3, x])/3 - (16*PolyLog[4, x])/3 - 
        (16*PolyLog[4, -(x/(1 - x))])/3 - (20*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        (16*Log[x]*Zeta[3])/3)) + COLOR[CA*NfV2]*(((827*I)/18)*Pi - 
      (985*Pi^2)/72 + ((10*I)/9)*Pi^3 + (217*Log[1 - x])/6 + 
      (I/18)*Pi*Log[1 - x] + (5*Pi^2*Log[1 - x])/9 - (155*Log[1 - x]^2)/24 + 
      ((7*I)/6)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/3 + 
      ((41*I)/18)*Pi*Log[x] + (25*Pi^2*Log[x])/18 + (7*Log[1 - x]*Log[x])/4 - 
      ((14*I)/3)*Pi*Log[1 - x]*Log[x] + (7*Log[1 - x]^2*Log[x])/3 + 
      (7*Log[x]^2)/8 + ((11*I)/6)*Pi*Log[x]^2 - (7*Log[1 - x]*Log[x]^2)/2 + 
      (3*Log[x]^3)/2 + (((-4*I)/3)*Pi + (16*Log[1 - x])/3 - (20*Log[x])/3)*
       PolyLog[2, x] + (16*PolyLog[3, 1 - x])/3 + (20*PolyLog[3, x])/3 + 
      FF[x^2]*((-59*Pi^2)/4 - ((2*I)/9)*Pi^3 + (77*Pi^4)/270 + 
        8*Pi^2*Log[1 - x] - ((8*I)/9)*Pi^3*Log[1 - x] - (59*Log[1 - x]^2)/4 - 
        ((2*I)/9)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/9 + 4*Log[1 - x]^3 + 
        Log[1 - x]^4/18 + 6*Pi^2*Log[x] - ((4*I)/9)*Pi^3*Log[x] + 
        (59*Log[1 - x]*Log[x])/2 + ((4*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (2*Pi^2*Log[1 - x]*Log[x])/9 - 12*Log[1 - x]^2*Log[x] + 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + (2*Log[1 - x]^3*Log[x])/3 - 
        (59*Log[x]^2)/4 - ((2*I)/9)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/9 - 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/3 + 
        4*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/18 + 
        (-12*Log[1 - x] + ((8*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + 
          12*Log[x] - ((8*I)/3)*Pi*Log[x] - (4*Log[x]^2)/3)*PolyLog[2, x] + 
        (-12 + (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-12 - (8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[3, x] - 
        (8*PolyLog[4, 1 - x])/3 - (8*PolyLog[4, x])/3) + 
      FF[x]*((59*Pi^2)/4 - (77*Pi^4)/270 - (217*Log[1 - x])/6 + 
        ((20*I)/9)*Pi*Log[1 - x] - (149*Pi^2*Log[1 - x])/18 + 
        ((8*I)/9)*Pi^3*Log[1 - x] + (265*Log[1 - x]^2)/12 + 
        ((8*I)/9)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/9 - 
        (23*Log[1 - x]^3)/6 - Log[1 - x]^4/18 + (217*Log[x])/6 - 
        ((20*I)/9)*Pi*Log[x] - (107*Pi^2*Log[x])/18 + ((4*I)/9)*Pi^3*Log[x] - 
        (59*Log[1 - x]*Log[x])/2 + ((8*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (2*Pi^2*Log[1 - x]*Log[x])/9 + (77*Log[1 - x]^2*Log[x])/6 - 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] - (2*Log[1 - x]^3*Log[x])/3 + 
        (89*Log[x]^2)/12 - ((4*I)/9)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/9 + 
        (Log[1 - x]*Log[x]^2)/2 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (Log[1 - x]^2*Log[x]^2)/3 - (25*Log[x]^3)/6 + (2*Log[1 - x]*Log[x]^3)/
         3 - Log[x]^4/18 + (((8*I)/3)*Pi + (40*Log[1 - x])/3 - 
          ((8*I)/3)*Pi*Log[1 - x] - (4*Log[1 - x]^2)/3 - (32*Log[x])/3 + 
          ((8*I)/3)*Pi*Log[x] + (4*Log[x]^2)/3)*PolyLog[2, x] + 
        (40/3 - (8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        (32/3 + (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, x] + 
        (8*PolyLog[4, 1 - x])/3 + (8*PolyLog[4, x])/3) + Zeta[3] + 
      FF[x^(-1)]*(((-1423*I)/36)*Pi + (433*Pi^2)/54 - (2*I)*Pi^3 + 
        (16*Pi^4)/135 - (1423*Log[1 - x])/36 + ((215*I)/6)*Pi*Log[1 - x] - 
        (37*Pi^2*Log[1 - x])/18 - ((2*I)/9)*Pi^3*Log[1 - x] + 
        (293*Log[1 - x]^2)/12 - ((109*I)/12)*Pi*Log[1 - x]^2 + 
        (5*Pi^2*Log[1 - x]^2)/9 - 5*Log[1 - x]^3 + ((2*I)/9)*Pi*
         Log[1 - x]^3 + (11*Log[1 - x]^4)/18 + ((4*I)/9)*Pi*Log[x] - 
        (16*Pi^2*Log[x])/9 + (4*Log[1 - x]*Log[x])/9 + 
        ((205*I)/18)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        (173*Log[1 - x]^2*Log[x])/18 - (8*Log[1 - x]^3*Log[x])/3 + 
        8*Log[1 - x]*Log[x]^2 + 4*Log[1 - x]^2*Log[x]^2 + 
        (((25*I)/18)*Pi + (16*Pi^2)/9 - (263*Log[1 - x])/18 + 16*Log[x])*
         PolyLog[2, x] + (-263/18 + ((40*I)/3)*Pi - (8*Log[1 - x])/3 + 
          16*Log[x])*PolyLog[3, 1 - x] - 16*PolyLog[3, x] - 
        (32*PolyLog[4, 1 - x])/3 + 16*PolyLog[4, x] + 
        16*PolyLog[4, -(x/(1 - x))] + (455*Zeta[3])/18 - 
        ((40*I)/3)*Pi*Zeta[3] + (8*Log[1 - x]*Zeta[3])/3 - 
        16*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((103*I)/54)*Pi^3 - 
        (14*Pi^4)/135 + (4*Pi^2*Log[1 - x]^2)/3 + (2*Log[1 - x]^4)/3 - 
        ((337*I)/12)*Pi*Log[x] + (337*Pi^2*Log[x])/54 + 
        ((2*I)/9)*Pi^3*Log[x] - (11*I)*Pi*Log[1 - x]*Log[x] - 
        (8*Log[1 - x]^3*Log[x])/3 - (337*Log[x]^2)/24 + 
        ((13*I)/2)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/9 - 
        (11*Log[1 - x]*Log[x]^2)/2 + (13*Log[x]^3)/3 - 
        ((2*I)/9)*Pi*Log[x]^3 + Log[x]^4/18 + 
        (((-103*I)/9)*Pi + (16*Pi^2)/9 - (103*Log[x])/9)*PolyLog[2, x] + 
        (103/9 - ((40*I)/3)*Pi - 16*Log[1 - x] + (8*Log[x])/3)*
         PolyLog[3, x] - 16*PolyLog[4, 1 - x] + (32*PolyLog[4, x])/3 + 
        16*PolyLog[4, -(x/(1 - x))] - (103*Zeta[3])/9 + 
        ((40*I)/3)*Pi*Zeta[3] + 16*Log[1 - x]*Zeta[3] - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-1)]*(((-1423*I)/36)*Pi + 
        (433*Pi^2)/54 - ((191*I)/108)*Pi^3 + (14*Pi^4)/135 + 
        ((4*I)/9)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/9 - 
        (4*Pi^2*Log[1 - x]^2)/3 - (2*Log[1 - x]^4)/3 - (1423*Log[x])/36 + 
        ((215*I)/6)*Pi*Log[x] - (485*Pi^2*Log[x])/108 - 
        ((2*I)/9)*Pi^3*Log[x] + (4*Log[1 - x]*Log[x])/9 + 
        (10*I)*Pi*Log[1 - x]*Log[x] - 8*Log[1 - x]^2*Log[x] + 
        (8*Log[1 - x]^3*Log[x])/3 + (293*Log[x]^2)/12 - 
        ((109*I)/12)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/9 + 
        5*Log[1 - x]*Log[x]^2 - 5*Log[x]^3 + ((2*I)/9)*Pi*Log[x]^3 - 
        Log[x]^4/18 + (((-25*I)/18)*Pi - (16*Pi^2)/9 - 16*Log[1 - x] + 
          (263*Log[x])/18)*PolyLog[2, x] - 16*PolyLog[3, 1 - x] + 
        (-263/18 + ((40*I)/3)*Pi + 16*Log[1 - x] - (8*Log[x])/3)*
         PolyLog[3, x] + 16*PolyLog[4, 1 - x] - (32*PolyLog[4, x])/3 - 
        16*PolyLog[4, -(x/(1 - x))] + (455*Zeta[3])/18 - 
        ((40*I)/3)*Pi*Zeta[3] - 16*Log[1 - x]*Zeta[3] + 
        (8*Log[x]*Zeta[3])/3) + FF[x^(-2)]*((-16*Pi^4)/135 - 
        ((337*I)/12)*Pi*Log[1 - x] + (13*Pi^2*Log[1 - x])/3 + 
        ((2*I)/9)*Pi^3*Log[1 - x] - (337*Log[1 - x]^2)/24 + 
        ((13*I)/2)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/9 + 
        (13*Log[1 - x]^3)/3 - ((2*I)/9)*Pi*Log[1 - x]^3 - 
        (11*Log[1 - x]^4)/18 + ((4*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/9 + (107*Log[1 - x]^2*Log[x])/18 + 
        (8*Log[1 - x]^3*Log[x])/3 - 4*Log[1 - x]^2*Log[x]^2 + 
        (((103*I)/9)*Pi - (16*Pi^2)/9 + (103*Log[1 - x])/9)*PolyLog[2, x] + 
        (103/9 - ((40*I)/3)*Pi + (8*Log[1 - x])/3 - 16*Log[x])*
         PolyLog[3, 1 - x] + (32*PolyLog[4, 1 - x])/3 - 16*PolyLog[4, x] - 
        16*PolyLog[4, -(x/(1 - x))] - (103*Zeta[3])/9 + 
        ((40*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        16*Log[x]*Zeta[3]))) + 
  ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (82*Pi^2)/27 + ((17*I)/18)*Pi^3 - 
      ((22*I)/27)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/54 + 
      (I/9)*Pi*Log[1 - x]^2 + ((16*I)/27)*Pi*Log[x] - (7*Pi^2*Log[x])/54 - 
      (I/9)*Pi*Log[x]^2 + FF[x]*(((-13*I)/27)*Pi^3 + (7*Pi^4)/54 + 
        ((38*I)/27)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/27 + 
        ((8*I)/27)*Pi^3*Log[1 - x] - ((19*I)/27)*Pi*Log[1 - x]^2 + 
        (7*Pi^2*Log[1 - x]^2)/54 + ((4*I)/27)*Pi*Log[1 - x]^3 - 
        ((38*I)/27)*Pi*Log[x] + (7*Pi^2*Log[x])/27 + ((2*I)/9)*Pi^3*Log[x] + 
        ((26*I)/27)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] - ((7*I)/27)*Pi*Log[x]^2 + 
        (7*Pi^2*Log[x]^2)/54 + ((4*I)/27)*Pi*Log[x]^3 + 
        (((-4*I)/9)*Pi*Log[1 - x] + ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*PolyLog[3, x]) + 
      FF[x^2]*(((13*I)/27)*Pi^3 - (7*Pi^4)/54 - ((8*I)/27)*Pi^3*Log[1 - x] + 
        ((13*I)/27)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/54 - 
        ((4*I)/27)*Pi*Log[1 - x]^3 - ((2*I)/9)*Pi^3*Log[x] - 
        ((26*I)/27)*Pi*Log[1 - x]*Log[x] + (7*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] + ((13*I)/27)*Pi*Log[x]^2 - 
        (7*Pi^2*Log[x]^2)/54 - ((4*I)/27)*Pi*Log[x]^3 + 
        (((4*I)/9)*Pi*Log[1 - x] - ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] + 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] + ((4*I)/9)*Pi*PolyLog[3, x]) + 
      (2*Zeta[3])/9 + FF[x^(-1)]*((-38*Pi^2)/27 - ((13*I)/27)*Pi^3 + 
        ((38*I)/27)*Pi*Log[1 - x] + (19*Pi^2*Log[1 - x])/27 + 
        ((11*I)/27)*Pi^3*Log[1 - x] - ((19*I)/27)*Pi*Log[1 - x]^2 - 
        (5*Pi^2*Log[1 - x]^2)/54 + ((4*I)/27)*Pi*Log[1 - x]^3 + 
        ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] + 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-1)]*((-38*Pi^2)/27 - ((13*I)/27)*Pi^3 - (2*Pi^4)/27 + 
        ((38*I)/27)*Pi*Log[x] + (19*Pi^2*Log[x])/27 + ((13*I)/27)*Pi^3*
         Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - ((19*I)/27)*Pi*Log[x]^2 - 
        (5*Pi^2*Log[x]^2)/54 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
        ((4*I)/27)*Pi*Log[x]^3 + ((4*Pi^2)/9 - ((4*I)/9)*Pi*Log[x])*
         PolyLog[2, x] + ((4*I)/9)*Pi*PolyLog[3, x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[x^(-2)]*((-26*Pi^2*Log[1 - x])/27 - ((11*I)/27)*Pi^3*Log[1 - x] + 
        ((13*I)/27)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/54 - 
        ((4*I)/27)*Pi*Log[1 - x]^3 - ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((4*Pi^2)/9 - ((4*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] + ((4*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-2)]*((2*Pi^4)/27 - (26*Pi^2*Log[x])/27 - 
        ((13*I)/27)*Pi^3*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 + 
        ((13*I)/27)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/54 + 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 - ((4*I)/27)*Pi*Log[x]^3 + 
        ((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, x] + ((4*I)/9)*Pi*Zeta[3])) + 
    COLOR[CF*NfV2]*(((-373*I)/18)*Pi + (33*Pi^2)/4 + ((97*I)/54)*Pi^3 + 
      (187*Pi^4)/1080 - (373*Log[1 - x])/18 - ((49*I)/18)*Pi*Log[1 - x] + 
      (50*Pi^2*Log[1 - x])/27 + (I/18)*Pi^3*Log[1 - x] + 
      (101*Log[1 - x]^2)/18 + (I/9)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/12 - (28*Log[1 - x]^3)/27 + (7*Log[1 - x]^4)/72 - 
      ((49*I)/18)*Pi*Log[x] + (17*Pi^2*Log[x])/18 + (I/2)*Pi^3*Log[x] + 
      (49*Log[1 - x]*Log[x])/18 + ((65*I)/9)*Pi*Log[1 - x]*Log[x] - 
      (9*Pi^2*Log[1 - x]*Log[x])/2 - (7*Log[1 - x]^2*Log[x])/3 - 
      ((11*I)/3)*Pi*Log[1 - x]^2*Log[x] + (17*Log[1 - x]^3*Log[x])/18 - 
      (49*Log[x]^2)/18 - ((19*I)/9)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 + 
      (61*Log[1 - x]*Log[x]^2)/18 - ((14*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (7*Log[1 - x]^2*Log[x]^2)/4 - (7*Log[x]^3)/54 + I*Pi*Log[x]^3 - 
      (35*Log[1 - x]*Log[x]^3)/9 + (67*Log[x]^4)/72 + 
      (((40*I)/9)*Pi - (13*Pi^2)/6 - (40*Log[1 - x])/9 - 
        ((10*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + (80*Log[x])/9 + 
        ((2*I)/3)*Pi*Log[x] - (2*Log[1 - x]*Log[x])/3 - (14*Log[x]^2)/3)*
       PolyLog[2, x] + (-40/9 - ((59*I)/3)*Pi - (16*Log[1 - x])/3 - 9*Log[x])*
       PolyLog[3, 1 - x] + (-80/9 - ((43*I)/3)*Pi - (11*Log[x])/3)*
       PolyLog[3, x] + (65*PolyLog[4, 1 - x])/3 + (25*PolyLog[4, x])/3 - 
      (25*PolyLog[4, -(x/(1 - x))])/3 - 48*Zeta[3] + 2*Log[1 - x]*Zeta[3] + 
      10*Log[x]*Zeta[3] + FF[(1 - x)^(-1)]*(((373*I)/18)*Pi - (25*Pi^2)/3 - 
        ((4*I)/3)*Pi^3 - (125*Pi^4)/162 + ((32*I)/135)*Pi^5 + 
        (112*Li[{3, 2}, 1, x])/9 - (64*Li[{3, 2}, 1 - x, 1])/3 - 
        (80*Li[{3, 2}, x, 1])/3 - (40*Pi^2*Log[1 - x])/27 - 
        ((8*I)/9)*Pi^3*Log[1 - x] + (22*Pi^4*Log[1 - x])/135 - 
        (28*Pi^2*Log[1 - x]^2)/27 + ((8*I)/9)*Pi^3*Log[1 - x]^2 + 
        (52*Pi^2*Log[1 - x]^3)/27 - (20*Log[1 - x]^4)/27 + 
        ((4*I)/9)*Pi*Log[1 - x]^4 + (34*Log[1 - x]^5)/45 + (373*Log[x])/18 - 
        ((97*I)/18)*Pi*Log[x] + Pi^2*Log[x] + ((7*I)/18)*Pi^3*Log[x] - 
        (4*Pi^4*Log[x])/5 - ((22*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (79*Pi^2*Log[1 - x]*Log[x])/9 + (40*Log[1 - x]^2*Log[x])/9 + 
        ((16*I)/3)*Pi*Log[1 - x]^2*Log[x] - (8*Pi^2*Log[1 - x]^2*Log[x])/3 + 
        (104*Log[1 - x]^3*Log[x])/27 - ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (34*Log[1 - x]^4*Log[x])/9 - (397*Log[x]^2)/36 + 
        ((89*I)/18)*Pi*Log[x]^2 - (15*Pi^2*Log[x]^2)/4 - 
        ((2*I)/3)*Pi^3*Log[x]^2 - (11*Log[1 - x]*Log[x]^2)/3 + 
        ((17*I)/6)*Pi*Log[1 - x]*Log[x]^2 - (10*Log[1 - x]^2*Log[x]^2)/3 + 
        (16*Log[1 - x]^3*Log[x]^2)/9 + (199*Log[x]^3)/54 + 
        ((25*I)/54)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 + 
        (65*Log[1 - x]*Log[x]^3)/18 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (79*Log[x]^4)/216 - ((5*I)/9)*Pi*Log[x]^4 + (2*Log[1 - x]*Log[x]^4)/
         9 - (14*Log[x]^5)/45 + (((-16*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (80/9 + ((56*I)/3)*Pi + 
          (32*Pi^2)/9 + (32*Log[1 - x])/3 - (8*Log[x])/3 - 
          (64*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (106/9 + ((209*I)/9)*Pi - (32*Pi^2)/9 + (160*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] - 8*Log[1 - x]^2 - (71*Log[x])/9 + 
          ((16*I)/3)*Pi*Log[x] + (40*Log[1 - x]*Log[x])/3 - (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-80/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (224*Log[x])/3)*PolyLog[4, 1 - x] + 
        (-50/3 - ((8*I)/3)*Pi + (128*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, x] + (-160/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (112*PolyLog[5, 1 - x])/
         3 - (152*PolyLog[5, x])/9 - (112*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-26*I)/9)*Pi + (7*Pi^2)/3 + ((8*I)/9)*Pi^3 + 
          (80*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] + (32*Pi^2*Log[1 - x])/
           9 - (8*Log[1 - x]^2)/3 - (106*Log[x])/9 - ((4*I)/3)*Pi*Log[x] + 
          (16*Pi^2*Log[x])/3 - (8*Log[1 - x]*Log[x])/3 - 
          (32*Log[1 - x]^2*Log[x])/3 + (22*Log[x]^2)/3 - 
          ((4*I)/3)*Pi*Log[x]^2 + (4*Log[x]^3)/3 - (64*PolyLog[3, 1 - x])/3 + 
          (16*PolyLog[3, x])/9 - (16*Zeta[3])/9) - (106*Zeta[3])/9 - 
        ((137*I)/9)*Pi*Zeta[3] + (32*Pi^2*Zeta[3])/3 - 
        (160*Log[1 - x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        8*Log[1 - x]^2*Zeta[3] + (143*Log[x]*Zeta[3])/9 - 
        ((32*I)/3)*Pi*Log[x]*Zeta[3] - 56*Log[1 - x]*Log[x]*Zeta[3] + 
        4*Log[x]^2*Zeta[3] - (184*Zeta[5])/3) + 
      FF[x^2]*((97*Pi^2)/36 - (167*Pi^4)/162 + ((31*I)/135)*Pi^5 - 
        (32*Li[{3, 2}, 1 - x, 1])/3 - (32*Li[{3, 2}, x, 1])/3 - 
        (47*Pi^2*Log[1 - x])/9 + ((28*I)/27)*Pi^3*Log[1 - x] - 
        (2*Pi^4*Log[1 - x])/45 + (97*Log[1 - x]^2)/36 + 
        (7*Pi^2*Log[1 - x]^2)/6 + (2*I)*Pi^3*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/9 + ((28*I)/27)*Pi*Log[1 - x]^3 + 
        (16*Pi^2*Log[1 - x]^3)/9 + (23*Log[1 - x]^4)/27 + 
        ((5*I)/9)*Pi*Log[1 - x]^4 + (26*Log[1 - x]^5)/45 - 4*Pi^2*Log[x] + 
        ((28*I)/27)*Pi^3*Log[x] - (68*Pi^4*Log[x])/135 - 
        (97*Log[1 - x]*Log[x])/18 + (253*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + (23*Log[1 - x]^2*Log[x])/3 - 
        ((28*I)/9)*Pi*Log[1 - x]^2*Log[x] - (10*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (56*Log[1 - x]^3*Log[x])/27 - ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (32*Log[1 - x]^4*Log[x])/9 + (97*Log[x]^2)/36 + (Pi^2*Log[x]^2)/2 + 
        ((10*I)/9)*Pi^3*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 - 
        ((28*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
        8*Log[1 - x]^2*Log[x]^2 - ((14*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (8*Log[1 - x]^3*Log[x]^2)/9 - (25*Log[x]^3)/9 + 
        ((28*I)/27)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/27 + 
        (52*Log[1 - x]*Log[x]^3)/27 - ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (20*Log[1 - x]^2*Log[x]^3)/9 + (23*Log[x]^4)/27 + 
        ((5*I)/9)*Pi*Log[x]^4 - (8*Log[1 - x]*Log[x]^4)/9 + 
        (14*Log[x]^5)/45 + (((-32*I)/3)*Pi - (16*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (22/3 - ((112*I)/9)*Pi - 
          (4*Pi^2)/9 - (56*Log[1 - x])/9 - ((40*I)/3)*Pi*Log[1 - x] - 
          (20*Log[1 - x]^2)/3 - (128*Log[x])/9 - ((40*I)/3)*Pi*Log[x] - 
          16*Log[1 - x]*Log[x] - (20*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        (22/3 - ((112*I)/9)*Pi - (20*Pi^2)/9 - (128*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] - (20*Log[1 - x]^2)/3 - (56*Log[x])/9 - 
          ((40*I)/3)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/3 - (20*Log[x]^2)/3)*
         PolyLog[3, x] + PolyLog[2, x]*(((16*I)/9)*Pi^3 + (22*Log[1 - x])/3 + 
          (28*Pi^2*Log[1 - x])/9 - 4*Log[1 - x]^2 - ((16*I)/3)*Pi*
           Log[1 - x]^2 - (4*Log[1 - x]^3)/3 - (22*Log[x])/3 - 
          (4*Pi^2*Log[x])/3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (20*Log[1 - x]^2*Log[x])/3 + 4*Log[x]^2 + ((16*I)/3)*Pi*Log[x]^2 - 
          4*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 - (32*PolyLog[3, 1 - x])/3 + 
          (32*PolyLog[3, x])/3) + (40/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 + 
          (128*Log[x])/3)*PolyLog[4, 1 - x] + 
        (40/9 + ((32*I)/3)*Pi + (128*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, x] + ((-8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (112*PolyLog[5, 1 - x])/3 - 
        (112*PolyLog[5, x])/3 - (136*PolyLog[5, -(x/(1 - x))])/3 + 
        (56*Pi^2*Zeta[3])/9 + (8*Log[1 - x]^2*Zeta[3])/3 - 
        (80*Log[1 - x]*Log[x]*Zeta[3])/3 + (8*Log[x]^2*Zeta[3])/3 - 
        40*Zeta[5]) + FF[x^(-2)]*(((-4*I)/135)*Pi^5 + (112*Li[{3, 2}, 1, x])/
         9 - (32*Li[{3, 2}, 1 - x, 1])/3 - 16*Li[{3, 2}, x, 1] + 
        ((97*I)/18)*Pi*Log[1 - x] - (28*Pi^2*Log[1 - x])/9 - 
        (I/3)*Pi^3*Log[1 - x] - (74*Pi^4*Log[1 - x])/135 + 
        (97*Log[1 - x]^2)/36 - (4*I)*Pi*Log[1 - x]^2 + 
        (187*Pi^2*Log[1 - x]^2)/54 + ((16*I)/9)*Pi^3*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/9 - ((8*I)/27)*Pi*Log[1 - x]^3 + 
        (4*Pi^2*Log[1 - x]^3)/9 + (2*Log[1 - x]^4)/3 + I*Pi*Log[1 - x]^4 + 
        (8*Log[1 - x]^5)/45 - (16*Pi^4*Log[x])/45 + 
        (56*Pi^2*Log[1 - x]*Log[x])/27 - ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (11*Log[1 - x]^2*Log[x])/3 - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
        (20*Pi^2*Log[1 - x]^2*Log[x])/3 + (56*Log[1 - x]^3*Log[x])/27 - 
        ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] + (16*Log[1 - x]^4*Log[x])/9 - 
        (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - (28*Log[1 - x]^2*Log[x]^2)/9 + 
        (8*I)*Pi*Log[1 - x]^2*Log[x]^2 - (20*Log[1 - x]^3*Log[x]^2)/3 + 
        (52*Log[1 - x]^2*Log[x]^3)/9 + (((16*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (-22/3 - ((128*I)/9)*Pi + 
          (16*Pi^2)/3 + (56*Log[1 - x])/9 - ((16*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 - (112*Log[x])/9 + ((40*I)/3)*Pi*Log[x] - 
          24*Log[1 - x]*Log[x] + 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        ((-8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 
        (((8*I)/3)*Pi + (8*Log[1 - x])/3 + 32*Log[x])*PolyLog[4, 1 - x] + 
        (-40/9 + ((32*I)/3)*Pi + (32*Log[x])/3)*PolyLog[4, x] + 
        (-40/9 + ((32*I)/3)*Pi - (32*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (136*PolyLog[5, 1 - x])/3 - 
        (224*PolyLog[5, x])/9 - (112*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-22*I)/3)*Pi + 4*Pi^2 - ((8*I)/9)*Pi^3 - 
          (22*Log[1 - x])/3 + (64*Pi^2*Log[1 - x])/9 + 4*Log[1 - x]^2 - 
          ((4*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/3 + 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] - (32*Log[1 - x]^2*Log[x])/3 + 
          (32*Log[1 - x]*Log[x]^2)/3 - (32*PolyLog[3, 1 - x])/3 - 
          (80*PolyLog[3, x])/9 - (16*Zeta[3])/9) + (22*Zeta[3])/3 + 
        ((128*I)/9)*Pi*Zeta[3] - (56*Log[1 - x]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] - 4*Log[1 - x]^2*Zeta[3] + 
        (112*Log[x]*Zeta[3])/9 - ((40*I)/3)*Pi*Log[x]*Zeta[3] - 
        8*Log[1 - x]*Log[x]*Zeta[3] - 8*Log[x]^2*Zeta[3] - (40*Zeta[5])/3) + 
      FF[x^(-1)]*(((373*I)/18)*Pi - (25*Pi^2)/3 - ((49*I)/27)*Pi^3 - 
        Pi^4/27 + ((4*I)/135)*Pi^5 - (112*Li[{3, 2}, 1, x])/9 + 
        (32*Li[{3, 2}, 1 - x, 1])/3 + 16*Li[{3, 2}, x, 1] + 
        (373*Log[1 - x])/18 - ((97*I)/18)*Pi*Log[1 - x] - 
        (26*Pi^2*Log[1 - x])/27 + (I/6)*Pi^3*Log[1 - x] + 
        (74*Pi^4*Log[1 - x])/135 - (397*Log[1 - x]^2)/36 + 
        ((89*I)/18)*Pi*Log[1 - x]^2 - (113*Pi^2*Log[1 - x]^2)/108 - 
        ((16*I)/9)*Pi^3*Log[1 - x]^2 + (199*Log[1 - x]^3)/54 + 
        ((25*I)/54)*Pi*Log[1 - x]^3 - (4*Pi^2*Log[1 - x]^3)/9 + 
        (3*Log[1 - x]^4)/8 - I*Pi*Log[1 - x]^4 - (8*Log[1 - x]^5)/45 - 
        ((4*I)/9)*Pi^3*Log[x] + (16*Pi^4*Log[x])/45 - 
        ((40*I)/9)*Pi*Log[1 - x]*Log[x] + (82*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] + (73*Log[1 - x]^2*Log[x])/9 + 
        ((25*I)/6)*Pi*Log[1 - x]^2*Log[x] - (20*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (361*Log[1 - x]^3*Log[x])/54 + ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (16*Log[1 - x]^4*Log[x])/9 - (40*Log[1 - x]*Log[x]^2)/9 + 
        ((8*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (34*Log[1 - x]^2*Log[x]^2)/9 - (8*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (20*Log[1 - x]^3*Log[x]^2)/3 + (32*Log[1 - x]*Log[x]^3)/9 - 
        (52*Log[1 - x]^2*Log[x]^3)/9 + (((-16*I)/3)*Pi + (16*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (106/9 + ((209*I)/9)*Pi - 
          (16*Pi^2)/3 - (71*Log[1 - x])/9 + ((16*I)/3)*Pi*Log[1 - x] - 
          (20*Log[1 - x]^2)/3 + (160*Log[x])/9 - ((40*I)/3)*Pi*Log[x] + 
          24*Log[1 - x]*Log[x] - 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        (80/9 + ((56*I)/3)*Pi - (8*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[3, x] + (-50/3 - ((8*I)/3)*Pi - (8*Log[1 - x])/3 - 
          32*Log[x])*PolyLog[4, 1 - x] + (-80/9 - ((32*I)/3)*Pi - 
          (32*Log[x])/3)*PolyLog[4, x] + (160/9 - ((32*I)/3)*Pi + 
          (32*Log[1 - x])/3 - (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
        (136*PolyLog[5, 1 - x])/3 + (224*PolyLog[5, x])/9 + 
        (112*PolyLog[5, -(x/(1 - x))])/3 - (106*Zeta[3])/9 - 
        ((137*I)/9)*Pi*Zeta[3] + (143*Log[1 - x]*Zeta[3])/9 - 
        ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] + 4*Log[1 - x]^2*Zeta[3] - 
        (160*Log[x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[x]*Zeta[3] + 
        8*Log[1 - x]*Log[x]*Zeta[3] + 8*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((26*I)/9)*Pi - (7*Pi^2)/3 + ((8*I)/9)*Pi^3 + 
          (106*Log[1 - x])/9 + ((4*I)/3)*Pi*Log[1 - x] - (64*Pi^2*Log[1 - x])/
           9 - (22*Log[1 - x]^2)/3 + ((4*I)/3)*Pi*Log[1 - x]^2 - 
          (4*Log[1 - x]^3)/3 - (80*Log[x])/9 - ((8*I)/3)*Pi*Log[x] + 
          (8*Log[1 - x]*Log[x])/3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (32*Log[1 - x]^2*Log[x])/3 + (8*Log[x]^2)/3 - 
          (32*Log[1 - x]*Log[x]^2)/3 + (32*PolyLog[3, 1 - x])/3 + 
          (80*PolyLog[3, x])/9 + (16*Zeta[3])/9) + (40*Zeta[5])/3) + 
      FF[x]*((-97*Pi^2)/36 + ((20*I)/27)*Pi^3 + (539*Pi^4)/648 - 
        ((31*I)/135)*Pi^5 + (32*Li[{3, 2}, 1 - x, 1])/3 + 
        (32*Li[{3, 2}, x, 1])/3 + (373*Log[1 - x])/18 + 
        (313*Pi^2*Log[1 - x])/54 - ((13*I)/27)*Pi^3*Log[1 - x] + 
        (2*Pi^4*Log[1 - x])/45 - (397*Log[1 - x]^2)/36 - 
        ((20*I)/9)*Pi*Log[1 - x]^2 + (2*Pi^2*Log[1 - x]^2)/3 - 
        (2*I)*Pi^3*Log[1 - x]^2 + (199*Log[1 - x]^3)/54 - 
        (I/27)*Pi*Log[1 - x]^3 - (16*Pi^2*Log[1 - x]^3)/9 + 
        (71*Log[1 - x]^4)/216 - ((5*I)/9)*Pi*Log[1 - x]^4 - 
        (26*Log[1 - x]^5)/45 - (373*Log[x])/18 + (25*Pi^2*Log[x])/6 - 
        ((55*I)/27)*Pi^3*Log[x] + (68*Pi^4*Log[x])/135 + 
        (97*Log[1 - x]*Log[x])/18 - ((40*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (235*Pi^2*Log[1 - x]*Log[x])/27 - ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (65*Log[1 - x]^2*Log[x])/6 + ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (10*Pi^2*Log[1 - x]^2*Log[x])/9 + (14*Log[1 - x]^3*Log[x])/27 + 
        ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] + (32*Log[1 - x]^4*Log[x])/9 + 
        (203*Log[x]^2)/36 + ((20*I)/9)*Pi*Log[x]^2 - (3*Pi^2*Log[x]^2)/2 - 
        ((10*I)/9)*Pi^3*Log[x]^2 - (29*Log[1 - x]*Log[x]^2)/18 + 
        ((67*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (43*Log[1 - x]^2*Log[x]^2)/4 + ((14*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (8*Log[1 - x]^3*Log[x]^2)/9 + (101*Log[x]^3)/54 - 
        ((55*I)/27)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 + 
        (5*Log[1 - x]*Log[x]^3)/27 + ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (20*Log[1 - x]^2*Log[x]^3)/9 - (289*Log[x]^4)/216 - 
        ((5*I)/9)*Pi*Log[x]^4 + (8*Log[1 - x]*Log[x]^4)/9 - 
        (14*Log[x]^5)/45 + (((32*I)/3)*Pi + (16*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (-106/9 + ((160*I)/9)*Pi + 
          (4*Pi^2)/9 + (71*Log[1 - x])/9 + ((40*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 + (209*Log[x])/9 + ((40*I)/3)*Pi*Log[x] + 
          16*Log[1 - x]*Log[x] + (20*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        PolyLog[2, x]*(((-80*I)/9)*Pi + (13*Pi^2)/3 - ((16*I)/9)*Pi^3 - 
          (106*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] - (28*Pi^2*Log[1 - x])/
           9 + (22*Log[1 - x]^2)/3 + ((16*I)/3)*Pi*Log[1 - x]^2 + 
          (4*Log[1 - x]^3)/3 + (26*Log[x])/9 + ((8*I)/3)*Pi*Log[x] + 
          (4*Pi^2*Log[x])/3 + (4*Log[1 - x]*Log[x])/3 + 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] + (20*Log[1 - x]^2*Log[x])/3 - 
          (2*Log[x]^2)/3 - ((16*I)/3)*Pi*Log[x]^2 + 4*Log[1 - x]*Log[x]^2 - 
          (4*Log[x]^3)/3 + (32*PolyLog[3, 1 - x])/3 - (32*PolyLog[3, x])/3) + 
        (-26/9 + ((64*I)/9)*Pi + (20*Pi^2)/9 + (47*Log[1 - x])/9 + 
          ((40*I)/3)*Pi*Log[1 - x] + (20*Log[1 - x]^2)/3 + (41*Log[x])/9 + 
          ((40*I)/3)*Pi*Log[x] + (16*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-160/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 - 
          (128*Log[x])/3)*PolyLog[4, 1 - x] + 
        (80/9 - ((32*I)/3)*Pi - (128*Log[1 - x])/3 - (32*Log[x])/3)*
         PolyLog[4, x] + (50/3 + (8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (112*PolyLog[5, 1 - x])/3 + 
        (112*PolyLog[5, x])/3 + (136*PolyLog[5, -(x/(1 - x))])/3 - 
        (56*Pi^2*Zeta[3])/9 + 8*Log[1 - x]*Zeta[3] - (8*Log[1 - x]^2*Zeta[3])/
         3 - 8*Log[x]*Zeta[3] + (80*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        (8*Log[x]^2*Zeta[3])/3 + 40*Zeta[5]) + FF[(1 - x)^(-2)]*
       (((-11*I)/9)*Pi^3 + (61*Pi^4)/81 - ((32*I)/135)*Pi^5 - 
        (112*Li[{3, 2}, 1, x])/9 + (64*Li[{3, 2}, 1 - x, 1])/3 + 
        (80*Li[{3, 2}, x, 1])/3 - (22*Pi^4*Log[1 - x])/135 + 
        (10*Pi^2*Log[1 - x]^2)/27 - ((8*I)/9)*Pi^3*Log[1 - x]^2 - 
        (52*Pi^2*Log[1 - x]^3)/27 + (5*Log[1 - x]^4)/27 - 
        ((4*I)/9)*Pi*Log[1 - x]^4 - (34*Log[1 - x]^5)/45 + 
        ((97*I)/18)*Pi*Log[x] - (13*Pi^2*Log[x])/3 - (I/3)*Pi^3*Log[x] + 
        (4*Pi^4*Log[x])/5 + ((22*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (8*Pi^2*Log[1 - x]*Log[x])/3 + (8*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (20*Log[1 - x]^3*Log[x])/27 + ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (34*Log[1 - x]^4*Log[x])/9 + (97*Log[x]^2)/36 - (4*I)*Pi*Log[x]^2 + 
        (9*Pi^2*Log[x]^2)/2 + ((2*I)/3)*Pi^3*Log[x]^2 + 
        (11*Log[1 - x]*Log[x]^2)/3 - (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
        2*Log[1 - x]^2*Log[x]^2 - (16*Log[1 - x]^3*Log[x]^2)/9 - 
        (25*Log[x]^3)/9 - ((8*I)/27)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/27 - 
        (8*Log[1 - x]*Log[x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (23*Log[x]^4)/27 + ((5*I)/9)*Pi*Log[x]^4 - (2*Log[1 - x]*Log[x]^4)/
         9 + (14*Log[x]^5)/45 + (((16*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + ((-8*I)*Pi - (32*Pi^2)/9 - 
          8*Log[x] + (64*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-22/3 - ((128*I)/9)*Pi + (32*Pi^2)/9 - (112*Log[1 - x])/9 + 
          ((40*I)/3)*Pi*Log[1 - x] + 8*Log[1 - x]^2 + (56*Log[x])/9 - 
          ((16*I)/3)*Pi*Log[x] - (40*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-40/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (224*Log[x])/3)*PolyLog[4, 1 - x] + 
        (((8*I)/3)*Pi - (128*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[4, x] + 
        (40/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (112*PolyLog[5, 1 - x])/3 + 
        (152*PolyLog[5, x])/9 + (112*PolyLog[5, -(x/(1 - x))])/3 + 
        (22*Zeta[3])/3 + ((128*I)/9)*Pi*Zeta[3] - (32*Pi^2*Zeta[3])/3 + 
        (112*Log[1 - x]*Zeta[3])/9 - ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        8*Log[1 - x]^2*Zeta[3] - (56*Log[x]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*Log[x]*Zeta[3] + 56*Log[1 - x]*Log[x]*Zeta[3] - 
        4*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((22*I)/3)*Pi - 4*Pi^2 - 
          ((8*I)/9)*Pi^3 - (32*Pi^2*Log[1 - x])/9 + (22*Log[x])/3 - 
          (16*Pi^2*Log[x])/3 + (32*Log[1 - x]^2*Log[x])/3 - 4*Log[x]^2 + 
          ((4*I)/3)*Pi*Log[x]^2 - (4*Log[x]^3)/3 + (64*PolyLog[3, 1 - x])/3 - 
          (16*PolyLog[3, x])/9 + (16*Zeta[3])/9) + (184*Zeta[5])/3)) + 
    COLOR[CA*NfV2]*(((21389*I)/108)*Pi - (23995*Pi^2)/432 - 
      ((2003*I)/216)*Pi^3 + (143*Pi^4)/540 + (6367*Log[1 - x])/36 - 
      ((905*I)/108)*Pi*Log[1 - x] - (325*Pi^2*Log[1 - x])/27 - 
      ((20*I)/9)*Pi^3*Log[1 - x] - (5147*Log[1 - x]^2)/144 + 
      ((31*I)/8)*Pi*Log[1 - x]^2 - (17*Pi^2*Log[1 - x]^2)/72 + 
      (17*Log[1 - x]^3)/4 - I*Pi*Log[1 - x]^3 - (49*Log[1 - x]^4)/72 + 
      ((2771*I)/108)*Pi*Log[x] - (469*Pi^2*Log[x])/72 - 
      ((7*I)/3)*Pi^3*Log[x] - (329*Log[1 - x]*Log[x])/24 - 
      ((361*I)/36)*Pi*Log[1 - x]*Log[x] + (151*Pi^2*Log[1 - x]*Log[x])/36 + 
      (1621*Log[1 - x]^2*Log[x])/72 + ((39*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      (17*Log[1 - x]^3*Log[x])/18 + (341*Log[x]^2)/16 + 
      ((85*I)/24)*Pi*Log[x]^2 - (127*Pi^2*Log[x]^2)/72 - 
      (137*Log[1 - x]*Log[x]^2)/12 + ((16*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
      (7*Log[1 - x]^2*Log[x]^2)/3 - (97*Log[x]^3)/72 - 
      ((19*I)/12)*Pi*Log[x]^3 + (40*Log[1 - x]*Log[x]^3)/9 - 
      (25*Log[x]^4)/24 + (((22*I)/9)*Pi + (7*Pi^2)/6 + (643*Log[1 - x])/18 + 
        ((41*I)/6)*Pi*Log[1 - x] - (5*Log[1 - x]^2)/3 - (599*Log[x])/18 - 
        ((49*I)/6)*Pi*Log[x] - (Log[1 - x]*Log[x])/2 + (17*Log[x]^2)/6)*
       PolyLog[2, x] + (643/18 + ((223*I)/6)*Pi + (44*Log[1 - x])/3 + 
        (71*Log[x])/6)*PolyLog[3, 1 - x] + 
      (599/18 + ((239*I)/6)*Pi + (26*Log[1 - x])/3 + (107*Log[x])/6)*
       PolyLog[3, x] - (109*PolyLog[4, 1 - x])/3 - (113*PolyLog[4, x])/3 + 
      (11*PolyLog[4, -(x/(1 - x))])/3 + (262*Zeta[3])/9 - (10*I)*Pi*Zeta[3] - 
      (16*Log[1 - x]*Zeta[3])/3 - (20*Log[x]*Zeta[3])/3 + 
      FF[(1 - x)^(-2)]*(((2957*I)/324)*Pi^3 - (437*Pi^4)/324 + 
        ((263*I)/270)*Pi^5 + (256*Li[{3, 2}, 1, x])/9 - 
        64*Li[{3, 2}, 1 - x, 1] - (232*Li[{3, 2}, x, 1])/3 - 
        ((8*I)/27)*Pi^3*Log[1 - x] + (46*Pi^4*Log[1 - x])/27 + 
        (161*Pi^2*Log[1 - x]^2)/54 + (5*I)*Pi^3*Log[1 - x]^2 + 
        (52*Pi^2*Log[1 - x]^3)/9 + (161*Log[1 - x]^4)/108 + 
        ((5*I)/2)*Pi*Log[1 - x]^4 + (34*Log[1 - x]^5)/15 - 
        ((8009*I)/72)*Pi*Log[x] + (8009*Pi^2*Log[x])/324 + 
        ((217*I)/108)*Pi^3*Log[x] - (145*Pi^4*Log[x])/54 - 
        ((317*I)/6)*Pi*Log[1 - x]*Log[x] + (208*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((10*I)/9)*Pi*Log[1 - x]^2*Log[x] - (95*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (161*Log[1 - x]^3*Log[x])/27 - (10*I)*Pi*Log[1 - x]^3*Log[x] - 
        (61*Log[1 - x]^4*Log[x])/6 - (8009*Log[x]^2)/144 + 
        ((976*I)/27)*Pi*Log[x]^2 - (839*Pi^2*Log[x]^2)/216 - 
        (I/9)*Pi^3*Log[x]^2 - (317*Log[1 - x]*Log[x]^2)/12 + 
        (12*I)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (119*Log[1 - x]^2*Log[x]^2)/18 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (2*Log[1 - x]^3*Log[x]^2)/3 + (791*Log[x]^3)/36 - 
        ((313*I)/54)*Pi*Log[x]^3 - Pi^2*Log[x]^3 + 8*Log[1 - x]*Log[x]^3 - 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/3 - 
        (98*Log[x]^4)/27 + ((2*I)/9)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/18 - 
        (4*Log[x]^5)/45 + ((-28*I)*Pi - 32*Log[1 - x] + 4*Log[x])*
         PolyLog[2, x]^2 + (((218*I)/9)*Pi + (8*Pi^2)/9 + (218*Log[x])/9 + 
          ((4*I)/3)*Pi*Log[x] - 64*Log[1 - x]*Log[x] + (2*Log[x]^2)/3)*
         PolyLog[3, 1 - x] + (2957/54 + ((47*I)/3)*Pi + (136*Pi^2)/9 - 
          (40*Log[1 - x])/3 - ((220*I)/3)*Pi*Log[1 - x] - 24*Log[1 - x]^2 + 
          (11*Log[x])/3 - ((4*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 - 
          (20*Log[x]^2)/3)*PolyLog[3, x] + (-322/9 - (60*I)*Pi - 
          32*Log[1 - x] + 196*Log[x])*PolyLog[4, 1 - x] + 
        (4 + ((52*I)/3)*Pi + (416*Log[1 - x])/3 + 4*Log[x])*PolyLog[4, x] + 
        (322/9 + (60*I)*Pi + 32*Log[1 - x] - 4*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 112*PolyLog[5, 1 - x] - 
        (668*PolyLog[5, x])/9 - 112*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((-2957*I)/54)*Pi + 12*Pi^2 + ((14*I)/3)*Pi^3 + 
          ((16*I)/9)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/3 - 
          (2957*Log[x])/54 + ((8*I)/9)*Pi*Log[x] + (26*Pi^2*Log[x])/9 + 
          (16*Log[1 - x]*Log[x])/9 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] - 
          32*Log[1 - x]^2*Log[x] + (110*Log[x]^2)/9 + (2*Log[1 - x]*Log[x]^2)/
           3 + (10*Log[x]^3)/9 - 64*PolyLog[3, 1 - x] + (184*PolyLog[3, x])/
           9 - (16*Zeta[3])/9) - (2957*Zeta[3])/54 - ((47*I)/3)*Pi*Zeta[3] + 
        (56*Pi^2*Zeta[3])/9 + (40*Log[1 - x]*Zeta[3])/3 + 
        ((220*I)/3)*Pi*Log[1 - x]*Zeta[3] + 24*Log[1 - x]^2*Zeta[3] - 
        (11*Log[x]*Zeta[3])/3 - (8*I)*Pi*Log[x]*Zeta[3] - 
        (404*Log[1 - x]*Log[x]*Zeta[3])/3 + 2*Log[x]^2*Zeta[3] - 
        (584*Zeta[5])/3) + FF[x^2]*((-1717*Pi^2)/24 + ((145*I)/54)*Pi^3 + 
        (557*Pi^4)/405 + ((167*I)/270)*Pi^5 - (16*Li[{3, 2}, 1 - x, 1])/3 - 
        (16*Li[{3, 2}, x, 1])/3 + (539*Pi^2*Log[1 - x])/12 - 
        ((187*I)/54)*Pi^3*Log[1 - x] - (71*Pi^4*Log[1 - x])/270 - 
        (1717*Log[1 - x]^2)/24 + ((145*I)/54)*Pi*Log[1 - x]^2 - 
        (137*Pi^2*Log[1 - x]^2)/18 + ((2*I)/9)*Pi^3*Log[1 - x]^2 + 
        (275*Log[1 - x]^3)/12 - ((55*I)/54)*Pi*Log[1 - x]^3 + 
        (16*Pi^2*Log[1 - x]^3)/27 - (365*Log[1 - x]^4)/108 - 
        (I/18)*Pi*Log[1 - x]^4 + (2*Log[1 - x]^5)/5 + (407*Pi^2*Log[x])/12 - 
        ((121*I)/54)*Pi^3*Log[x] - (161*Pi^4*Log[x])/270 + 
        (1717*Log[1 - x]*Log[x])/12 - ((145*I)/27)*Pi*Log[1 - x]*Log[x] - 
        (323*Pi^2*Log[1 - x]*Log[x])/18 + (6*I)*Pi^3*Log[1 - x]*Log[x] - 
        (803*Log[1 - x]^2*Log[x])/12 + ((89*I)/18)*Pi*Log[1 - x]^2*Log[x] - 
        (20*Pi^2*Log[1 - x]^2*Log[x])/9 + (103*Log[1 - x]^3*Log[x])/9 + 
        ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] - (7*Log[1 - x]^4*Log[x])/3 - 
        (1717*Log[x]^2)/24 + ((145*I)/54)*Pi*Log[x]^2 - 
        (259*Pi^2*Log[x]^2)/54 + ((2*I)/9)*Pi^3*Log[x]^2 - 
        (11*Log[1 - x]*Log[x]^2)/12 - ((43*I)/18)*Pi*Log[1 - x]*Log[x]^2 + 
        (19*Pi^2*Log[1 - x]*Log[x]^2)/9 + (97*Log[1 - x]^2*Log[x]^2)/9 - 
        ((25*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (13*Log[1 - x]^3*Log[x]^2)/9 + 
        (275*Log[x]^3)/12 - ((55*I)/54)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/3 - 
        (49*Log[1 - x]*Log[x]^3)/9 + ((14*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (25*Log[1 - x]^2*Log[x]^3)/9 - (365*Log[x]^4)/108 - 
        (I/18)*Pi*Log[x]^4 + (7*Log[1 - x]*Log[x]^4)/9 - (4*Log[x]^5)/45 + 
        (((-16*I)/3)*Pi - (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[2, x]^2 + 
        (-66 + ((14*I)/9)*Pi + (2*Pi^2)/9 + (115*Log[1 - x])/9 + 
          ((20*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + (137*Log[x])/9 - 
          ((44*I)/3)*Pi*Log[x] - (20*Log[1 - x]*Log[x])/3 - 4*Log[x]^2)*
         PolyLog[3, 1 - x] + (-66 + ((14*I)/9)*Pi - (2*Pi^2)/3 + 
          (137*Log[1 - x])/9 - ((44*I)/3)*Pi*Log[1 - x] - 4*Log[1 - x]^2 + 
          (115*Log[x])/9 + ((20*I)/3)*Pi*Log[x] - (4*Log[1 - x]*Log[x])/3 + 
          (4*Log[x]^2)/3)*PolyLog[3, x] + PolyLog[2, x]*
         (((8*I)/9)*Pi^3 - 66*Log[1 - x] + ((22*I)/3)*Pi*Log[1 - x] - 
          (14*Pi^2*Log[1 - x])/9 + (152*Log[1 - x]^2)/9 - 
          (2*Log[1 - x]^3)/3 + 66*Log[x] - ((22*I)/3)*Pi*Log[x] + 
          (22*Pi^2*Log[x])/9 - ((16*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (10*Log[1 - x]^2*Log[x])/3 - (152*Log[x]^2)/9 - 
          2*Log[1 - x]*Log[x]^2 + (2*Log[x]^3)/3 - (16*PolyLog[3, 1 - x])/3 + 
          (16*PolyLog[3, x])/3) + (74/9 - (16*I)*Pi - (68*Log[1 - x])/3 + 
          28*Log[x])*PolyLog[4, 1 - x] + (74/9 - (16*I)*Pi + 28*Log[1 - x] - 
          (68*Log[x])/3)*PolyLog[4, x] + ((44*Log[1 - x])/3 - (44*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (80*PolyLog[5, 1 - x])/3 + 
        (80*PolyLog[5, x])/3 + (44*PolyLog[5, -(x/(1 - x))])/3 + 
        (76*Pi^2*Zeta[3])/9 + (20*Log[1 - x]^2*Zeta[3])/3 - 
        24*Log[1 - x]*Log[x]*Zeta[3] + (20*Log[x]^2*Zeta[3])/3 - 
        (172*Zeta[5])/3) + FF[x^(-2)]*((-2*Pi^4)/45 - ((26*I)/135)*Pi^5 - 
        (256*Li[{3, 2}, 1, x])/9 + 8*Li[{3, 2}, 1 - x, 1] + 
        (64*Li[{3, 2}, x, 1])/3 - ((8009*I)/72)*Pi*Log[1 - x] + 
        (421*Pi^2*Log[1 - x])/27 + ((233*I)/108)*Pi^3*Log[1 - x] - 
        (34*Pi^4*Log[1 - x])/27 - (8009*Log[1 - x]^2)/144 + 
        ((976*I)/27)*Pi*Log[1 - x]^2 - (1043*Pi^2*Log[1 - x]^2)/216 - 
        ((46*I)/9)*Pi^3*Log[1 - x]^2 + (791*Log[1 - x]^3)/36 - 
        ((313*I)/54)*Pi*Log[1 - x]^3 - (19*Pi^2*Log[1 - x]^3)/9 - 
        (553*Log[1 - x]^4)/108 - ((41*I)/18)*Pi*Log[1 - x]^4 - 
        (37*Log[1 - x]^5)/90 + (16*Pi^4*Log[x])/45 + ((52*I)/27)*Pi*
         Log[1 - x]*Log[x] + (53*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((134*I)/9)*Pi^3*Log[1 - x]*Log[x] + (3061*Log[1 - x]^2*Log[x])/108 + 
        ((100*I)/9)*Pi*Log[1 - x]^2*Log[x] - (17*Pi^2*Log[1 - x]^2*Log[x])/
         9 + (47*Log[1 - x]^3*Log[x])/27 + ((88*I)/9)*Pi*Log[1 - x]^3*
         Log[x] - (11*Log[1 - x]^4*Log[x])/18 - ((2*I)/3)*Pi*Log[1 - x]*
         Log[x]^2 + (64*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
        (37*Log[1 - x]^2*Log[x]^2)/9 - ((131*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (46*Log[1 - x]^3*Log[x]^2)/9 - (52*Log[1 - x]^2*Log[x]^3)/3 + 
        ((-28*I)*Pi + 4*Log[1 - x] - 32*Log[x])*PolyLog[2, x]^2 + 
        (2957/54 + ((47*I)/3)*Pi + (124*Pi^2)/9 + (11*Log[1 - x])/3 - 
          ((4*I)/3)*Pi*Log[1 - x] - (20*Log[1 - x]^2)/3 - (40*Log[x])/3 - 
          ((220*I)/3)*Pi*Log[x] + (44*Log[1 - x]*Log[x])/3 - 24*Log[x]^2)*
         PolyLog[3, 1 - x] + (((218*I)/9)*Pi - (88*Pi^2)/9 + 
          (218*Log[1 - x])/9 + ((4*I)/3)*Pi*Log[1 - x] + (2*Log[1 - x]^2)/3)*
         PolyLog[3, x] + (4 + ((52*I)/3)*Pi + 4*Log[1 - x] - 32*Log[x])*
         PolyLog[4, 1 - x] + (-322/9 - (60*I)*Pi + (76*Log[1 - x])/3 - 
          32*Log[x])*PolyLog[4, x] + (-322/9 - (60*I)*Pi + 4*Log[1 - x] - 
          32*Log[x])*PolyLog[4, -(x/(1 - x))] + 68*PolyLog[5, 1 - x] + 
        (272*PolyLog[5, x])/9 + (176*PolyLog[5, -(x/(1 - x))])/3 - 
        (2957*Zeta[3])/54 - ((47*I)/3)*Pi*Zeta[3] - (160*Pi^2*Zeta[3])/9 - 
        (11*Log[1 - x]*Zeta[3])/3 - (8*I)*Pi*Log[1 - x]*Zeta[3] + 
        2*Log[1 - x]^2*Zeta[3] + (40*Log[x]*Zeta[3])/3 + 
        ((220*I)/3)*Pi*Log[x]*Zeta[3] + (28*Log[1 - x]*Log[x]*Zeta[3])/3 + 
        24*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((2957*I)/54)*Pi - 12*Pi^2 + 
          ((14*I)/3)*Pi^3 + (2957*Log[1 - x])/54 - ((8*I)/9)*Pi*Log[1 - x] - 
          (38*Pi^2*Log[1 - x])/9 - (110*Log[1 - x]^2)/9 - 
          (10*Log[1 - x]^3)/9 - ((16*I)/9)*Pi*Log[x] + 8*Pi^2*Log[x] - 
          (16*Log[1 - x]*Log[x])/9 - ((172*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (22*Log[1 - x]^2*Log[x])/3 - 32*Log[1 - x]*Log[x]^2 + 
          8*PolyLog[3, 1 - x] + (320*PolyLog[3, x])/9 + (16*Zeta[3])/9) - 
        24*Zeta[5]) + FF[x^(-1)]*(((-41087*I)/216)*Pi + (15065*Pi^2)/324 + 
        ((11*I)/108)*Pi^3 + (77*Pi^4)/54 + ((26*I)/135)*Pi^5 + 
        (256*Li[{3, 2}, 1, x])/9 - 8*Li[{3, 2}, 1 - x, 1] - 
        (64*Li[{3, 2}, x, 1])/3 - (41087*Log[1 - x])/216 + 
        ((15161*I)/108)*Pi*Log[1 - x] - (167*Pi^2*Log[1 - x])/108 - 
        ((115*I)/54)*Pi^3*Log[1 - x] + (34*Pi^4*Log[1 - x])/27 + 
        (8045*Log[1 - x]^2)/72 - ((2735*I)/54)*Pi*Log[1 - x]^2 - 
        (187*Pi^2*Log[1 - x]^2)/216 + ((46*I)/9)*Pi^3*Log[1 - x]^2 - 
        (737*Log[1 - x]^3)/24 + ((215*I)/27)*Pi*Log[1 - x]^3 + 
        (19*Pi^2*Log[1 - x]^3)/9 + (1723*Log[1 - x]^4)/432 + 
        ((41*I)/18)*Pi*Log[1 - x]^4 + (37*Log[1 - x]^5)/90 + 
        ((100*I)/27)*Pi*Log[x] - (223*Pi^2*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[x] - (16*Pi^4*Log[x])/45 + (100*Log[1 - x]*Log[x])/
         27 + ((5687*I)/108)*Pi*Log[1 - x]*Log[x] - 
        (925*Pi^2*Log[1 - x]*Log[x])/54 - ((134*I)/9)*Pi^3*Log[1 - x]*
         Log[x] - (10355*Log[1 - x]^2*Log[x])/216 - ((229*I)/36)*Pi*
         Log[1 - x]^2*Log[x] + (17*Pi^2*Log[1 - x]^2*Log[x])/9 + 
        (178*Log[1 - x]^3*Log[x])/27 - ((88*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (11*Log[1 - x]^4*Log[x])/18 - ((2*I)/3)*Pi*Log[x]^2 + 
        (28*Pi^2*Log[x]^2)/9 + (334*Log[1 - x]*Log[x]^2)/9 - 
        ((133*I)/12)*Pi*Log[1 - x]*Log[x]^2 - (64*Pi^2*Log[1 - x]*Log[x]^2)/
         9 + (101*Log[1 - x]^2*Log[x]^2)/72 + ((131*I)/3)*Pi*Log[1 - x]^2*
         Log[x]^2 - (46*Log[1 - x]^3*Log[x]^2)/9 - (32*Log[1 - x]*Log[x]^3)/
         3 + (52*Log[1 - x]^2*Log[x]^3)/3 + ((28*I)*Pi - 4*Log[1 - x] + 
          32*Log[x])*PolyLog[2, x]^2 + (-3965/54 - ((152*I)/3)*Pi - 
          (124*Pi^2)/9 - 7*Log[1 - x] + ((4*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 - 12*Log[x] + ((220*I)/3)*Pi*Log[x] - 
          (44*Log[1 - x]*Log[x])/3 + 24*Log[x]^2)*PolyLog[3, 1 - x] + 
        (-680/9 - ((1519*I)/18)*Pi + (88*Pi^2)/9 - (367*Log[1 - x])/18 - 
          ((4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 - 32*Log[x])*
         PolyLog[3, x] + (43 - ((52*I)/3)*Pi - 4*Log[1 - x] + 32*Log[x])*
         PolyLog[4, 1 - x] + (1451/18 + (60*I)*Pi - (76*Log[1 - x])/3 + 
          32*Log[x])*PolyLog[4, x] + (11/18 + (60*I)*Pi - 4*Log[1 - x] + 
          32*Log[x])*PolyLog[4, -(x/(1 - x))] - 68*PolyLog[5, 1 - x] - 
        (272*PolyLog[5, x])/9 - (176*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((115*I)/54)*Pi - (35*Pi^2)/4 - ((14*I)/3)*Pi^3 - 
          (3965*Log[1 - x])/54 + ((103*I)/18)*Pi*Log[1 - x] + 
          (38*Pi^2*Log[1 - x])/9 + (533*Log[1 - x]^2)/36 + 
          (10*Log[1 - x]^3)/9 + (680*Log[x])/9 + ((214*I)/9)*Pi*Log[x] - 
          8*Pi^2*Log[x] + (70*Log[1 - x]*Log[x])/9 + ((172*I)/3)*Pi*
           Log[1 - x]*Log[x] - (22*Log[1 - x]^2*Log[x])/3 - 8*Log[x]^2 + 
          32*Log[1 - x]*Log[x]^2 - 8*PolyLog[3, 1 - x] - (320*PolyLog[3, x])/
           9 - (16*Zeta[3])/9) + (5189*Zeta[3])/54 + ((176*I)/3)*Pi*Zeta[3] + 
        (160*Pi^2*Zeta[3])/9 + (5*Log[1 - x]*Zeta[3])/3 + 
        (8*I)*Pi*Log[1 - x]*Zeta[3] - 2*Log[1 - x]^2*Zeta[3] + 
        4*Log[x]*Zeta[3] - ((220*I)/3)*Pi*Log[x]*Zeta[3] - 
        (28*Log[1 - x]*Log[x]*Zeta[3])/3 - 24*Log[x]^2*Zeta[3] + 
        24*Zeta[5]) + FF[x]*((1717*Pi^2)/24 - ((41*I)/18)*Pi^3 - 
        (4057*Pi^4)/3240 - ((167*I)/270)*Pi^5 + (16*Li[{3, 2}, 1 - x, 1])/3 + 
        (16*Li[{3, 2}, x, 1])/3 - (6367*Log[1 - x])/36 + 
        ((919*I)/27)*Pi*Log[1 - x] - (9707*Pi^2*Log[1 - x])/216 + 
        ((215*I)/108)*Pi^3*Log[1 - x] + (71*Pi^4*Log[1 - x])/270 + 
        (9259*Log[1 - x]^2)/72 - ((163*I)/54)*Pi*Log[1 - x]^2 + 
        (25*Pi^2*Log[1 - x]^2)/4 - ((2*I)/9)*Pi^3*Log[1 - x]^2 - 
        (2053*Log[1 - x]^3)/72 + ((47*I)/108)*Pi*Log[1 - x]^3 - 
        (16*Pi^2*Log[1 - x]^3)/27 + (619*Log[1 - x]^4)/216 + 
        (I/18)*Pi*Log[1 - x]^4 - (2*Log[1 - x]^5)/5 + (6367*Log[x])/36 - 
        ((919*I)/27)*Pi*Log[x] - (2411*Pi^2*Log[x])/72 + 
        ((377*I)/108)*Pi^3*Log[x] + (161*Pi^4*Log[x])/270 - 
        (1717*Log[1 - x]*Log[x])/12 + ((79*I)/27)*Pi*Log[1 - x]*Log[x] + 
        (623*Pi^2*Log[1 - x]*Log[x])/36 - (6*I)*Pi^3*Log[1 - x]*Log[x] + 
        (4771*Log[1 - x]^2*Log[x])/72 - ((43*I)/36)*Pi*Log[1 - x]^2*Log[x] + 
        (20*Pi^2*Log[1 - x]^2*Log[x])/9 - (61*Log[1 - x]^3*Log[x])/6 - 
        ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] + (7*Log[1 - x]^4*Log[x])/3 + 
        (1043*Log[x]^2)/72 - ((127*I)/54)*Pi*Log[x]^2 + 
        (155*Pi^2*Log[x]^2)/27 - ((2*I)/9)*Pi^3*Log[x]^2 - 
        (7*Log[1 - x]*Log[x]^2)/8 - (I/36)*Pi*Log[1 - x]*Log[x]^2 - 
        (19*Pi^2*Log[1 - x]*Log[x]^2)/9 - (403*Log[1 - x]^2*Log[x]^2)/36 + 
        ((25*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (13*Log[1 - x]^3*Log[x]^2)/9 - 
        (1247*Log[x]^3)/72 + ((173*I)/108)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/3 + 
        (38*Log[1 - x]*Log[x]^3)/9 - ((14*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (25*Log[1 - x]^2*Log[x]^3)/9 + (775*Log[x]^4)/216 + 
        (I/18)*Pi*Log[x]^4 - (7*Log[1 - x]*Log[x]^4)/9 + (4*Log[x]^5)/45 + 
        (((16*I)/3)*Pi + (8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[2, x]^2 + 
        (572/9 + ((10*I)/9)*Pi - (2*Pi^2)/9 - (173*Log[1 - x])/18 - 
          ((20*I)/3)*Pi*Log[1 - x] - (4*Log[1 - x]^2)/3 - (331*Log[x])/18 + 
          ((44*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 + 4*Log[x]^2)*
         PolyLog[3, 1 - x] + PolyLog[2, x]*(((-44*I)/9)*Pi - (7*Pi^2)/3 - 
          ((8*I)/9)*Pi^3 + (572*Log[1 - x])/9 - (6*I)*Pi*Log[1 - x] + 
          (14*Pi^2*Log[1 - x])/9 - (325*Log[1 - x]^2)/18 + 
          (2*Log[1 - x]^3)/3 - (616*Log[x])/9 + ((26*I)/3)*Pi*Log[x] - 
          (22*Pi^2*Log[x])/9 + Log[1 - x]*Log[x] + ((16*I)/3)*Pi*Log[1 - x]*
           Log[x] + (10*Log[1 - x]^2*Log[x])/3 + (283*Log[x]^2)/18 + 
          2*Log[1 - x]*Log[x]^2 - (2*Log[x]^3)/3 + (16*PolyLog[3, 1 - x])/3 - 
          (16*PolyLog[3, x])/3) + (616/9 - ((38*I)/9)*Pi + (2*Pi^2)/3 - 
          (217*Log[1 - x])/18 + ((44*I)/3)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - 
          (287*Log[x])/18 - ((20*I)/3)*Pi*Log[x] + (4*Log[1 - x]*Log[x])/3 - 
          (4*Log[x]^2)/3)*PolyLog[3, x] + (-86/9 + (16*I)*Pi + 
          (68*Log[1 - x])/3 - 28*Log[x])*PolyLog[4, 1 - x] + 
        (-62/9 + (16*I)*Pi - 28*Log[1 - x] + (68*Log[x])/3)*PolyLog[4, x] + 
        (-22/3 - (44*Log[1 - x])/3 + (44*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (80*PolyLog[5, 1 - x])/3 - 
        (80*PolyLog[5, x])/3 - (44*PolyLog[5, -(x/(1 - x))])/3 - 
        (76*Pi^2*Zeta[3])/9 - (4*Log[1 - x]*Zeta[3])/3 - 
        (20*Log[1 - x]^2*Zeta[3])/3 + (4*Log[x]*Zeta[3])/3 + 
        24*Log[1 - x]*Log[x]*Zeta[3] - (20*Log[x]^2*Zeta[3])/3 + 
        (172*Zeta[5])/3) + FF[(1 - x)^(-1)]*(((-41087*I)/216)*Pi + 
        (15065*Pi^2)/324 + ((37*I)/81)*Pi^3 - (287*Pi^4)/6480 - 
        ((263*I)/270)*Pi^5 - (256*Li[{3, 2}, 1, x])/9 + 
        64*Li[{3, 2}, 1 - x, 1] + (232*Li[{3, 2}, x, 1])/3 + 
        ((100*I)/27)*Pi*Log[1 - x] + (13*Pi^2*Log[1 - x])/3 + 
        ((179*I)/27)*Pi^3*Log[1 - x] - (46*Pi^4*Log[1 - x])/27 - 
        ((2*I)/3)*Pi*Log[1 - x]^2 + (373*Pi^2*Log[1 - x]^2)/216 - 
        (5*I)*Pi^3*Log[1 - x]^2 - (52*Pi^2*Log[1 - x]^3)/9 - 
        (11*Log[1 - x]^4)/432 - ((5*I)/2)*Pi*Log[1 - x]^4 - 
        (34*Log[1 - x]^5)/15 - (41087*Log[x])/216 + ((15161*I)/108)*Pi*
         Log[x] - (2233*Pi^2*Log[x])/162 - ((127*I)/108)*Pi^3*Log[x] + 
        (145*Pi^4*Log[x])/54 + (100*Log[1 - x]*Log[x])/27 + 
        ((1819*I)/36)*Pi*Log[1 - x]*Log[x] - (377*Pi^2*Log[1 - x]*Log[x])/
         54 - (346*Log[1 - x]^2*Log[x])/9 - ((1255*I)/36)*Pi*Log[1 - x]^2*
         Log[x] + (95*Pi^2*Log[1 - x]^2*Log[x])/9 - (277*Log[1 - x]^3*Log[x])/
         108 + (10*I)*Pi*Log[1 - x]^3*Log[x] + (61*Log[1 - x]^4*Log[x])/6 + 
        (8045*Log[x]^2)/72 - ((2735*I)/54)*Pi*Log[x]^2 + 
        (335*Pi^2*Log[x]^2)/216 + (I/9)*Pi^3*Log[x]^2 + 
        (1835*Log[1 - x]*Log[x]^2)/72 - ((145*I)/12)*Pi*Log[1 - x]*Log[x]^2 - 
        (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - (235*Log[1 - x]^2*Log[x]^2)/36 - 
        ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (2*Log[1 - x]^3*Log[x]^2)/3 - 
        (737*Log[x]^3)/24 + ((215*I)/27)*Pi*Log[x]^3 + Pi^2*Log[x]^3 - 
        (73*Log[1 - x]*Log[x]^3)/9 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/3 + (107*Log[x]^4)/27 - 
        ((2*I)/9)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/18 + (4*Log[x]^5)/45 + 
        ((28*I)*Pi + 32*Log[1 - x] - 4*Log[x])*PolyLog[2, x]^2 + 
        (-680/9 - ((1519*I)/18)*Pi - (8*Pi^2)/9 - 32*Log[1 - x] - 
          (367*Log[x])/18 - ((4*I)/3)*Pi*Log[x] + 64*Log[1 - x]*Log[x] - 
          (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + (-3965/54 - ((152*I)/3)*Pi - 
          (136*Pi^2)/9 - 12*Log[1 - x] + ((220*I)/3)*Pi*Log[1 - x] + 
          24*Log[1 - x]^2 - 7*Log[x] + ((4*I)/3)*Pi*Log[x] - 
          (20*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*PolyLog[3, x] + 
        (1451/18 + (60*I)*Pi + 32*Log[1 - x] - 196*Log[x])*
         PolyLog[4, 1 - x] + (43 - ((52*I)/3)*Pi - (416*Log[1 - x])/3 - 
          4*Log[x])*PolyLog[4, x] + (-11/18 - (60*I)*Pi - 32*Log[1 - x] + 
          4*Log[x])*PolyLog[4, -(x/(1 - x))] + 112*PolyLog[5, 1 - x] + 
        (668*PolyLog[5, x])/9 + 112*PolyLog[5, -(x/(1 - x))] + 
        (5189*Zeta[3])/54 + ((176*I)/3)*Pi*Zeta[3] - (56*Pi^2*Zeta[3])/9 + 
        4*Log[1 - x]*Zeta[3] - ((220*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        24*Log[1 - x]^2*Zeta[3] + (5*Log[x]*Zeta[3])/3 + 
        (8*I)*Pi*Log[x]*Zeta[3] + (404*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        2*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((-115*I)/54)*Pi + (35*Pi^2)/4 - 
          ((14*I)/3)*Pi^3 - (680*Log[1 - x])/9 - ((214*I)/9)*Pi*Log[1 - x] - 
          (8*Pi^2*Log[1 - x])/3 + 8*Log[1 - x]^2 + (3965*Log[x])/54 - 
          ((103*I)/18)*Pi*Log[x] - (26*Pi^2*Log[x])/9 - 
          (70*Log[1 - x]*Log[x])/9 - ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
          32*Log[1 - x]^2*Log[x] - (533*Log[x]^2)/36 - 
          (2*Log[1 - x]*Log[x]^2)/3 - (10*Log[x]^3)/9 + 
          64*PolyLog[3, 1 - x] - (184*PolyLog[3, x])/9 + (16*Zeta[3])/9) + 
        (584*Zeta[5])/3))), ((-2*I)/3)*Pi*COLOR[Nf*NfV2] + 
  COLOR[CF*NfV2]*((-2*I)*Pi + Pi^2/2 - 2*Log[1 - x] + I*Pi*Log[1 - x] + 
    Log[1 - x]^2 + FF[x^(-1)]*((2*I)*Pi + 2*Log[1 - x] - 
      (2*I)*Pi*Log[1 - x] - Log[1 - x]^2) + 
    FF[x^(-2)]*((2*I)*Pi*Log[1 - x] + Log[1 - x]^2) + I*Pi*Log[x] - 
    Log[1 - x]*Log[x] + Log[x]^2 + FF[(1 - x)^(-1)]*
     ((2*I)*Pi + 2*Log[x] - (2*I)*Pi*Log[x] - Log[x]^2) + 
    FF[x]*(-Pi^2 + 2*Log[1 - x] - Log[1 - x]^2 - 2*Log[x] + 
      2*Log[1 - x]*Log[x] - Log[x]^2) + FF[(1 - x)^(-2)]*
     ((2*I)*Pi*Log[x] + Log[x]^2) + FF[x^2]*(Pi^2 + Log[1 - x]^2 - 
      2*Log[1 - x]*Log[x] + Log[x]^2)) + 
  COLOR[CA*NfV2]*(((26*I)/3)*Pi - (3*Pi^2)/4 + 5*Log[1 - x] - 
    I*Pi*Log[1 - x] - (5*Log[1 - x]^2)/4 + 
    FF[x^(-2)]*(((-11*I)/2)*Pi*Log[1 - x] - (11*Log[1 - x]^2)/4) + 
    FF[x^(-1)]*(((-11*I)/2)*Pi - (11*Log[1 - x])/2 + (7*I)*Pi*Log[1 - x] + 
      (7*Log[1 - x]^2)/2) - I*Pi*Log[x] + (3*Log[1 - x]*Log[x])/2 - 
    (5*Log[x]^2)/4 + FF[(1 - x)^(-2)]*(((-11*I)/2)*Pi*Log[x] - 
      (11*Log[x]^2)/4) + FF[x^2]*((-5*Pi^2)/2 - (5*Log[1 - x]^2)/2 + 
      5*Log[1 - x]*Log[x] - (5*Log[x]^2)/2) + 
    FF[x]*((5*Pi^2)/2 - 5*Log[1 - x] + (5*Log[1 - x]^2)/2 + 5*Log[x] - 
      5*Log[1 - x]*Log[x] + (5*Log[x]^2)/2) + FF[(1 - x)^(-1)]*
     (((-11*I)/2)*Pi - (11*Log[x])/2 + (7*I)*Pi*Log[x] + (7*Log[x]^2)/2)) + 
  ep*(COLOR[Nf*NfV2]*(((-16*I)/9)*Pi + (19*Pi^2)/18 - 
      ((2*I)/9)*Pi*Log[1 - x] + FF[x^(-1)]*((-4*Pi^2)/9 + 
        ((4*I)/9)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
        ((2*I)/9)*Pi*Log[1 - x]^2) + FF[x^(-2)]*((-4*Pi^2*Log[1 - x])/9 + 
        ((2*I)/9)*Pi*Log[1 - x]^2) + ((2*I)/9)*Pi*Log[x] + 
      FF[(1 - x)^(-1)]*((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[x] + 
        (4*Pi^2*Log[x])/9 - ((2*I)/9)*Pi*Log[x]^2) + 
      FF[x]*(((-2*I)/9)*Pi^3 + ((4*I)/9)*Pi*Log[1 - x] - 
        ((2*I)/9)*Pi*Log[1 - x]^2 - ((4*I)/9)*Pi*Log[x] + 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x] - ((2*I)/9)*Pi*Log[x]^2) + 
      FF[(1 - x)^(-2)]*((-4*Pi^2*Log[x])/9 + ((2*I)/9)*Pi*Log[x]^2) + 
      FF[x^2]*(((2*I)/9)*Pi^3 + ((2*I)/9)*Pi*Log[1 - x]^2 - 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x] + ((2*I)/9)*Pi*Log[x]^2)) + 
    COLOR[CF*NfV2]*(((-25*I)/3)*Pi + (5*Pi^2)/2 - ((13*I)/18)*Pi^3 - 
      (25*Log[1 - x])/3 - (I/3)*Pi*Log[1 - x] - (11*Pi^2*Log[1 - x])/9 + 
      (5*Log[1 - x]^2)/3 - (I/3)*Pi*Log[1 - x]^2 - (8*Log[1 - x]^3)/9 - 
      (I/3)*Pi*Log[x] - (7*Pi^2*Log[x])/6 + (Log[1 - x]*Log[x])/3 + 
      ((13*I)/3)*Pi*Log[1 - x]*Log[x] - Log[1 - x]^2*Log[x] - Log[x]^2/3 - 
      ((5*I)/3)*Pi*Log[x]^2 + (17*Log[1 - x]*Log[x]^2)/6 - (23*Log[x]^3)/18 + 
      (((8*I)/3)*Pi - (8*Log[1 - x])/3 + (16*Log[x])/3)*PolyLog[2, x] - 
      (8*PolyLog[3, 1 - x])/3 - (16*PolyLog[3, x])/3 + 
      FF[x^2]*((13*Pi^2)/6 + (32*Pi^4)/135 - (8*Pi^2*Log[1 - x])/3 - 
        ((4*I)/9)*Pi^3*Log[1 - x] + (13*Log[1 - x]^2)/6 - 
        (4*Log[1 - x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/9 - 
        2*Pi^2*Log[x] - ((4*I)/9)*Pi^3*Log[x] - (13*Log[1 - x]*Log[x])/3 - 
        (4*Pi^2*Log[1 - x]*Log[x])/9 + 4*Log[1 - x]^2*Log[x] + 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + (8*Log[1 - x]^3*Log[x])/9 + 
        (13*Log[x]^2)/6 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - 
        ((4*I)/9)*Pi*Log[x]^3 + (8*Log[1 - x]*Log[x]^3)/9 - (2*Log[x]^4)/9 + 
        (4*Log[1 - x] - 4*Log[x])*PolyLog[2, x] + 
        (4 + ((16*I)/3)*Pi + (8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[3, 1 - x] + (4 + ((16*I)/3)*Pi + (8*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[3, x] - (16*PolyLog[4, 1 - x])/3 - 
        (16*PolyLog[4, x])/3) + FF[x]*((-13*Pi^2)/6 + ((4*I)/9)*Pi^3 - 
        (32*Pi^4)/135 + (25*Log[1 - x])/3 + (65*Pi^2*Log[1 - x])/18 + 
        ((4*I)/9)*Pi^3*Log[1 - x] - (25*Log[1 - x]^2)/6 - 
        ((4*I)/3)*Pi*Log[1 - x]^2 + (17*Log[1 - x]^3)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 - (25*Log[x])/3 + 
        (3*Pi^2*Log[x])/2 + ((4*I)/9)*Pi^3*Log[x] + (13*Log[1 - x]*Log[x])/
         3 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - 
        (11*Log[1 - x]^2*Log[x])/2 - ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (8*Log[1 - x]^3*Log[x])/9 - Log[x]^2/6 + ((4*I)/3)*Pi*Log[x]^2 - 
        (7*Log[1 - x]*Log[x]^2)/6 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (31*Log[x]^3)/18 + ((4*I)/9)*Pi*Log[x]^3 - (8*Log[1 - x]*Log[x]^3)/
         9 + (2*Log[x]^4)/9 + (((-16*I)/3)*Pi - (20*Log[1 - x])/3 + 
          (4*Log[x])/3)*PolyLog[2, x] + (-20/3 - ((16*I)/3)*Pi - 
          (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-4/3 - ((16*I)/3)*Pi - (8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, x] + (16*PolyLog[4, 1 - x])/3 + (16*PolyLog[4, x])/3) - 
      6*Zeta[3] + FF[x^(-2)]*(((13*I)/3)*Pi*Log[1 - x] - 
        (4*Pi^2*Log[1 - x])/3 + (13*Log[1 - x]^2)/6 - (2*I)*Pi*Log[1 - x]^2 + 
        (4*Pi^2*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/3 - 
        ((4*I)/9)*Pi*Log[1 - x]^3 - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        2*Log[1 - x]^2*Log[x] - (8*Log[1 - x]^3*Log[x])/9 + 
        (4*Log[1 - x]^2*Log[x]^2)/3 + ((-4*I)*Pi - 4*Log[1 - x])*
         PolyLog[2, x] + (-4 + ((8*I)/3)*Pi - (8*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[3, 1 - x] + (16*PolyLog[4, x])/3 + 
        (16*PolyLog[4, -(x/(1 - x))])/3 + 4*Zeta[3] - ((8*I)/3)*Pi*Zeta[3] + 
        (8*Log[1 - x]*Zeta[3])/3 - (16*Log[x]*Zeta[3])/3) + 
      FF[(1 - x)^(-1)]*(((25*I)/3)*Pi - 2*Pi^2 + ((2*I)/3)*Pi^3 + 
        (14*Pi^4)/135 - (8*Pi^2*Log[1 - x])/9 + (4*Pi^2*Log[1 - x]^2)/9 + 
        (2*Log[1 - x]^4)/9 + (25*Log[x])/3 - ((13*I)/3)*Pi*Log[x] + 
        Pi^2*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] + (8*Log[1 - x]^2*Log[x])/
         3 - (8*Log[1 - x]^3*Log[x])/9 - (25*Log[x]^2)/6 + 
        ((13*I)/6)*Pi*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 + (17*Log[x]^3)/18 + 
        ((4*I)/9)*Pi*Log[x]^3 + (2*Log[x]^4)/9 + 
        (((-4*I)/3)*Pi + (16*Log[1 - x])/3 - (20*Log[x])/3)*PolyLog[2, x] + 
        (16*PolyLog[3, 1 - x])/3 + (20/3 - ((8*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[3, x] - (16*PolyLog[4, 1 - x])/3 + 
        (16*PolyLog[4, -(x/(1 - x))])/3 - (20*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] + (16*Log[1 - x]*Zeta[3])/3 - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*(((-2*I)/3)*Pi^3 - 
        (14*Pi^4)/135 - (4*Pi^2*Log[1 - x]^2)/9 - (2*Log[1 - x]^4)/9 + 
        ((13*I)/3)*Pi*Log[x] - 2*Pi^2*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x] + 
        (8*Log[1 - x]^3*Log[x])/9 + (13*Log[x]^2)/6 - (2*I)*Pi*Log[x]^2 + 
        2*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - ((4*I)/9)*Pi*Log[x]^3 - 
        (2*Log[x]^4)/9 + ((4*I)*Pi + 4*Log[x])*PolyLog[2, x] + 
        (-4 + ((8*I)/3)*Pi + (16*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, x] + (16*PolyLog[4, 1 - x])/3 - 
        (16*PolyLog[4, -(x/(1 - x))])/3 + 4*Zeta[3] - ((8*I)/3)*Pi*Zeta[3] - 
        (16*Log[1 - x]*Zeta[3])/3 + (8*Log[x]*Zeta[3])/3) + 
      FF[x^(-1)]*(((25*I)/3)*Pi - 2*Pi^2 + ((4*I)/9)*Pi^3 + 
        (25*Log[1 - x])/3 - ((13*I)/3)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/9 - 
        (25*Log[1 - x]^2)/6 + ((13*I)/6)*Pi*Log[1 - x]^2 - 
        (4*Pi^2*Log[1 - x]^2)/9 + (17*Log[1 - x]^3)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/9 + (14*Log[1 - x]^2*Log[x])/3 + 
        (8*Log[1 - x]^3*Log[x])/9 - (8*Log[1 - x]*Log[x]^2)/3 - 
        (4*Log[1 - x]^2*Log[x]^2)/3 + (((4*I)/3)*Pi + (20*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x] + (20/3 - ((8*I)/3)*Pi + 
          (8*Log[1 - x])/3 - (16*Log[x])/3)*PolyLog[3, 1 - x] + 
        (16*PolyLog[3, x])/3 - (16*PolyLog[4, x])/3 - 
        (16*PolyLog[4, -(x/(1 - x))])/3 - (20*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        (16*Log[x]*Zeta[3])/3)) + COLOR[CA*NfV2]*(((827*I)/18)*Pi - 
      (985*Pi^2)/72 + ((10*I)/9)*Pi^3 + (217*Log[1 - x])/6 + 
      (I/18)*Pi*Log[1 - x] + (5*Pi^2*Log[1 - x])/9 - (155*Log[1 - x]^2)/24 + 
      ((7*I)/6)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/3 + 
      ((41*I)/18)*Pi*Log[x] + (25*Pi^2*Log[x])/18 + (7*Log[1 - x]*Log[x])/4 - 
      ((14*I)/3)*Pi*Log[1 - x]*Log[x] + (7*Log[1 - x]^2*Log[x])/3 + 
      (7*Log[x]^2)/8 + ((11*I)/6)*Pi*Log[x]^2 - (7*Log[1 - x]*Log[x]^2)/2 + 
      (3*Log[x]^3)/2 + (((-4*I)/3)*Pi + (16*Log[1 - x])/3 - (20*Log[x])/3)*
       PolyLog[2, x] + (16*PolyLog[3, 1 - x])/3 + (20*PolyLog[3, x])/3 + 
      FF[x^2]*((-59*Pi^2)/4 - ((2*I)/9)*Pi^3 + (77*Pi^4)/270 + 
        8*Pi^2*Log[1 - x] - ((8*I)/9)*Pi^3*Log[1 - x] - (59*Log[1 - x]^2)/4 - 
        ((2*I)/9)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/9 + 4*Log[1 - x]^3 + 
        Log[1 - x]^4/18 + 6*Pi^2*Log[x] - ((4*I)/9)*Pi^3*Log[x] + 
        (59*Log[1 - x]*Log[x])/2 + ((4*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (2*Pi^2*Log[1 - x]*Log[x])/9 - 12*Log[1 - x]^2*Log[x] + 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + (2*Log[1 - x]^3*Log[x])/3 - 
        (59*Log[x]^2)/4 - ((2*I)/9)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/9 - 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/3 + 
        4*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/18 + 
        (-12*Log[1 - x] + ((8*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + 
          12*Log[x] - ((8*I)/3)*Pi*Log[x] - (4*Log[x]^2)/3)*PolyLog[2, x] + 
        (-12 + (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-12 - (8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[3, x] - 
        (8*PolyLog[4, 1 - x])/3 - (8*PolyLog[4, x])/3) + 
      FF[x]*((59*Pi^2)/4 - (77*Pi^4)/270 - (217*Log[1 - x])/6 + 
        ((20*I)/9)*Pi*Log[1 - x] - (149*Pi^2*Log[1 - x])/18 + 
        ((8*I)/9)*Pi^3*Log[1 - x] + (265*Log[1 - x]^2)/12 + 
        ((8*I)/9)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/9 - 
        (23*Log[1 - x]^3)/6 - Log[1 - x]^4/18 + (217*Log[x])/6 - 
        ((20*I)/9)*Pi*Log[x] - (107*Pi^2*Log[x])/18 + ((4*I)/9)*Pi^3*Log[x] - 
        (59*Log[1 - x]*Log[x])/2 + ((8*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (2*Pi^2*Log[1 - x]*Log[x])/9 + (77*Log[1 - x]^2*Log[x])/6 - 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] - (2*Log[1 - x]^3*Log[x])/3 + 
        (89*Log[x]^2)/12 - ((4*I)/9)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/9 + 
        (Log[1 - x]*Log[x]^2)/2 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (Log[1 - x]^2*Log[x]^2)/3 - (25*Log[x]^3)/6 + (2*Log[1 - x]*Log[x]^3)/
         3 - Log[x]^4/18 + (((8*I)/3)*Pi + (40*Log[1 - x])/3 - 
          ((8*I)/3)*Pi*Log[1 - x] - (4*Log[1 - x]^2)/3 - (32*Log[x])/3 + 
          ((8*I)/3)*Pi*Log[x] + (4*Log[x]^2)/3)*PolyLog[2, x] + 
        (40/3 - (8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[3, 1 - x] + 
        (32/3 + (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, x] + 
        (8*PolyLog[4, 1 - x])/3 + (8*PolyLog[4, x])/3) + Zeta[3] + 
      FF[x^(-1)]*(((-1423*I)/36)*Pi + (433*Pi^2)/54 - (2*I)*Pi^3 + 
        (16*Pi^4)/135 - (1423*Log[1 - x])/36 + ((215*I)/6)*Pi*Log[1 - x] - 
        (37*Pi^2*Log[1 - x])/18 - ((2*I)/9)*Pi^3*Log[1 - x] + 
        (293*Log[1 - x]^2)/12 - ((109*I)/12)*Pi*Log[1 - x]^2 + 
        (5*Pi^2*Log[1 - x]^2)/9 - 5*Log[1 - x]^3 + ((2*I)/9)*Pi*
         Log[1 - x]^3 + (11*Log[1 - x]^4)/18 + ((4*I)/9)*Pi*Log[x] - 
        (16*Pi^2*Log[x])/9 + (4*Log[1 - x]*Log[x])/9 + 
        ((205*I)/18)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        (173*Log[1 - x]^2*Log[x])/18 - (8*Log[1 - x]^3*Log[x])/3 + 
        8*Log[1 - x]*Log[x]^2 + 4*Log[1 - x]^2*Log[x]^2 + 
        (((25*I)/18)*Pi + (16*Pi^2)/9 - (263*Log[1 - x])/18 + 16*Log[x])*
         PolyLog[2, x] + (-263/18 + ((40*I)/3)*Pi - (8*Log[1 - x])/3 + 
          16*Log[x])*PolyLog[3, 1 - x] - 16*PolyLog[3, x] - 
        (32*PolyLog[4, 1 - x])/3 + 16*PolyLog[4, x] + 
        16*PolyLog[4, -(x/(1 - x))] + (455*Zeta[3])/18 - 
        ((40*I)/3)*Pi*Zeta[3] + (8*Log[1 - x]*Zeta[3])/3 - 
        16*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((103*I)/54)*Pi^3 - 
        (14*Pi^4)/135 + (4*Pi^2*Log[1 - x]^2)/3 + (2*Log[1 - x]^4)/3 - 
        ((337*I)/12)*Pi*Log[x] + (337*Pi^2*Log[x])/54 + 
        ((2*I)/9)*Pi^3*Log[x] - (11*I)*Pi*Log[1 - x]*Log[x] - 
        (8*Log[1 - x]^3*Log[x])/3 - (337*Log[x]^2)/24 + 
        ((13*I)/2)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/9 - 
        (11*Log[1 - x]*Log[x]^2)/2 + (13*Log[x]^3)/3 - 
        ((2*I)/9)*Pi*Log[x]^3 + Log[x]^4/18 + 
        (((-103*I)/9)*Pi + (16*Pi^2)/9 - (103*Log[x])/9)*PolyLog[2, x] + 
        (103/9 - ((40*I)/3)*Pi - 16*Log[1 - x] + (8*Log[x])/3)*
         PolyLog[3, x] - 16*PolyLog[4, 1 - x] + (32*PolyLog[4, x])/3 + 
        16*PolyLog[4, -(x/(1 - x))] - (103*Zeta[3])/9 + 
        ((40*I)/3)*Pi*Zeta[3] + 16*Log[1 - x]*Zeta[3] - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-1)]*(((-1423*I)/36)*Pi + 
        (433*Pi^2)/54 - ((191*I)/108)*Pi^3 + (14*Pi^4)/135 + 
        ((4*I)/9)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/9 - 
        (4*Pi^2*Log[1 - x]^2)/3 - (2*Log[1 - x]^4)/3 - (1423*Log[x])/36 + 
        ((215*I)/6)*Pi*Log[x] - (485*Pi^2*Log[x])/108 - 
        ((2*I)/9)*Pi^3*Log[x] + (4*Log[1 - x]*Log[x])/9 + 
        (10*I)*Pi*Log[1 - x]*Log[x] - 8*Log[1 - x]^2*Log[x] + 
        (8*Log[1 - x]^3*Log[x])/3 + (293*Log[x]^2)/12 - 
        ((109*I)/12)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/9 + 
        5*Log[1 - x]*Log[x]^2 - 5*Log[x]^3 + ((2*I)/9)*Pi*Log[x]^3 - 
        Log[x]^4/18 + (((-25*I)/18)*Pi - (16*Pi^2)/9 - 16*Log[1 - x] + 
          (263*Log[x])/18)*PolyLog[2, x] - 16*PolyLog[3, 1 - x] + 
        (-263/18 + ((40*I)/3)*Pi + 16*Log[1 - x] - (8*Log[x])/3)*
         PolyLog[3, x] + 16*PolyLog[4, 1 - x] - (32*PolyLog[4, x])/3 - 
        16*PolyLog[4, -(x/(1 - x))] + (455*Zeta[3])/18 - 
        ((40*I)/3)*Pi*Zeta[3] - 16*Log[1 - x]*Zeta[3] + 
        (8*Log[x]*Zeta[3])/3) + FF[x^(-2)]*((-16*Pi^4)/135 - 
        ((337*I)/12)*Pi*Log[1 - x] + (13*Pi^2*Log[1 - x])/3 + 
        ((2*I)/9)*Pi^3*Log[1 - x] - (337*Log[1 - x]^2)/24 + 
        ((13*I)/2)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/9 + 
        (13*Log[1 - x]^3)/3 - ((2*I)/9)*Pi*Log[1 - x]^3 - 
        (11*Log[1 - x]^4)/18 + ((4*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/9 + (107*Log[1 - x]^2*Log[x])/18 + 
        (8*Log[1 - x]^3*Log[x])/3 - 4*Log[1 - x]^2*Log[x]^2 + 
        (((103*I)/9)*Pi - (16*Pi^2)/9 + (103*Log[1 - x])/9)*PolyLog[2, x] + 
        (103/9 - ((40*I)/3)*Pi + (8*Log[1 - x])/3 - 16*Log[x])*
         PolyLog[3, 1 - x] + (32*PolyLog[4, 1 - x])/3 - 16*PolyLog[4, x] - 
        16*PolyLog[4, -(x/(1 - x))] - (103*Zeta[3])/9 + 
        ((40*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        16*Log[x]*Zeta[3]))) + 
  ep^2*(COLOR[Nf*NfV2]*(((-104*I)/27)*Pi + (82*Pi^2)/27 + ((17*I)/18)*Pi^3 - 
      ((22*I)/27)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/54 + 
      (I/9)*Pi*Log[1 - x]^2 + ((16*I)/27)*Pi*Log[x] - (7*Pi^2*Log[x])/54 - 
      (I/9)*Pi*Log[x]^2 + FF[x]*(((-13*I)/27)*Pi^3 + (7*Pi^4)/54 + 
        ((38*I)/27)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/27 + 
        ((8*I)/27)*Pi^3*Log[1 - x] - ((19*I)/27)*Pi*Log[1 - x]^2 + 
        (7*Pi^2*Log[1 - x]^2)/54 + ((4*I)/27)*Pi*Log[1 - x]^3 - 
        ((38*I)/27)*Pi*Log[x] + (7*Pi^2*Log[x])/27 + ((2*I)/9)*Pi^3*Log[x] + 
        ((26*I)/27)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] - ((7*I)/27)*Pi*Log[x]^2 + 
        (7*Pi^2*Log[x]^2)/54 + ((4*I)/27)*Pi*Log[x]^3 + 
        (((-4*I)/9)*Pi*Log[1 - x] + ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*PolyLog[3, x]) + 
      FF[x^2]*(((13*I)/27)*Pi^3 - (7*Pi^4)/54 - ((8*I)/27)*Pi^3*Log[1 - x] + 
        ((13*I)/27)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/54 - 
        ((4*I)/27)*Pi*Log[1 - x]^3 - ((2*I)/9)*Pi^3*Log[x] - 
        ((26*I)/27)*Pi*Log[1 - x]*Log[x] + (7*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] + ((13*I)/27)*Pi*Log[x]^2 - 
        (7*Pi^2*Log[x]^2)/54 - ((4*I)/27)*Pi*Log[x]^3 + 
        (((4*I)/9)*Pi*Log[1 - x] - ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] + 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] + ((4*I)/9)*Pi*PolyLog[3, x]) + 
      (2*Zeta[3])/9 + FF[x^(-1)]*((-38*Pi^2)/27 - ((13*I)/27)*Pi^3 + 
        ((38*I)/27)*Pi*Log[1 - x] + (19*Pi^2*Log[1 - x])/27 + 
        ((11*I)/27)*Pi^3*Log[1 - x] - ((19*I)/27)*Pi*Log[1 - x]^2 - 
        (5*Pi^2*Log[1 - x]^2)/54 + ((4*I)/27)*Pi*Log[1 - x]^3 + 
        ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] + 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-1)]*((-38*Pi^2)/27 - ((13*I)/27)*Pi^3 - (2*Pi^4)/27 + 
        ((38*I)/27)*Pi*Log[x] + (19*Pi^2*Log[x])/27 + ((13*I)/27)*Pi^3*
         Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - ((19*I)/27)*Pi*Log[x]^2 - 
        (5*Pi^2*Log[x]^2)/54 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
        ((4*I)/27)*Pi*Log[x]^3 + ((4*Pi^2)/9 - ((4*I)/9)*Pi*Log[x])*
         PolyLog[2, x] + ((4*I)/9)*Pi*PolyLog[3, x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[x^(-2)]*((-26*Pi^2*Log[1 - x])/27 - ((11*I)/27)*Pi^3*Log[1 - x] + 
        ((13*I)/27)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/54 - 
        ((4*I)/27)*Pi*Log[1 - x]^3 - ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((4*Pi^2)/9 - ((4*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] + ((4*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-2)]*((2*Pi^4)/27 - (26*Pi^2*Log[x])/27 - 
        ((13*I)/27)*Pi^3*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 + 
        ((13*I)/27)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/54 + 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 - ((4*I)/27)*Pi*Log[x]^3 + 
        ((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, x] + ((4*I)/9)*Pi*Zeta[3])) + 
    COLOR[CF*NfV2]*(((-373*I)/18)*Pi + (33*Pi^2)/4 + ((97*I)/54)*Pi^3 + 
      (187*Pi^4)/1080 - (373*Log[1 - x])/18 - ((49*I)/18)*Pi*Log[1 - x] + 
      (50*Pi^2*Log[1 - x])/27 + (I/18)*Pi^3*Log[1 - x] + 
      (101*Log[1 - x]^2)/18 + (I/9)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/12 - (28*Log[1 - x]^3)/27 + (7*Log[1 - x]^4)/72 - 
      ((49*I)/18)*Pi*Log[x] + (17*Pi^2*Log[x])/18 + (I/2)*Pi^3*Log[x] + 
      (49*Log[1 - x]*Log[x])/18 + ((65*I)/9)*Pi*Log[1 - x]*Log[x] - 
      (9*Pi^2*Log[1 - x]*Log[x])/2 - (7*Log[1 - x]^2*Log[x])/3 - 
      ((11*I)/3)*Pi*Log[1 - x]^2*Log[x] + (17*Log[1 - x]^3*Log[x])/18 - 
      (49*Log[x]^2)/18 - ((19*I)/9)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 + 
      (61*Log[1 - x]*Log[x]^2)/18 - ((14*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (7*Log[1 - x]^2*Log[x]^2)/4 - (7*Log[x]^3)/54 + I*Pi*Log[x]^3 - 
      (35*Log[1 - x]*Log[x]^3)/9 + (67*Log[x]^4)/72 + 
      (((40*I)/9)*Pi - (13*Pi^2)/6 - (40*Log[1 - x])/9 - 
        ((10*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + (80*Log[x])/9 + 
        ((2*I)/3)*Pi*Log[x] - (2*Log[1 - x]*Log[x])/3 - (14*Log[x]^2)/3)*
       PolyLog[2, x] + (-40/9 - ((59*I)/3)*Pi - (16*Log[1 - x])/3 - 9*Log[x])*
       PolyLog[3, 1 - x] + (-80/9 - ((43*I)/3)*Pi - (11*Log[x])/3)*
       PolyLog[3, x] + (65*PolyLog[4, 1 - x])/3 + (25*PolyLog[4, x])/3 - 
      (25*PolyLog[4, -(x/(1 - x))])/3 - 48*Zeta[3] + 2*Log[1 - x]*Zeta[3] + 
      10*Log[x]*Zeta[3] + FF[(1 - x)^(-1)]*(((373*I)/18)*Pi - (25*Pi^2)/3 - 
        ((4*I)/3)*Pi^3 - (125*Pi^4)/162 + ((32*I)/135)*Pi^5 + 
        (112*Li[{3, 2}, 1, x])/9 - (64*Li[{3, 2}, 1 - x, 1])/3 - 
        (80*Li[{3, 2}, x, 1])/3 - (40*Pi^2*Log[1 - x])/27 - 
        ((8*I)/9)*Pi^3*Log[1 - x] + (22*Pi^4*Log[1 - x])/135 - 
        (28*Pi^2*Log[1 - x]^2)/27 + ((8*I)/9)*Pi^3*Log[1 - x]^2 + 
        (52*Pi^2*Log[1 - x]^3)/27 - (20*Log[1 - x]^4)/27 + 
        ((4*I)/9)*Pi*Log[1 - x]^4 + (34*Log[1 - x]^5)/45 + (373*Log[x])/18 - 
        ((97*I)/18)*Pi*Log[x] + Pi^2*Log[x] + ((7*I)/18)*Pi^3*Log[x] - 
        (4*Pi^4*Log[x])/5 - ((22*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (79*Pi^2*Log[1 - x]*Log[x])/9 + (40*Log[1 - x]^2*Log[x])/9 + 
        ((16*I)/3)*Pi*Log[1 - x]^2*Log[x] - (8*Pi^2*Log[1 - x]^2*Log[x])/3 + 
        (104*Log[1 - x]^3*Log[x])/27 - ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (34*Log[1 - x]^4*Log[x])/9 - (397*Log[x]^2)/36 + 
        ((89*I)/18)*Pi*Log[x]^2 - (15*Pi^2*Log[x]^2)/4 - 
        ((2*I)/3)*Pi^3*Log[x]^2 - (11*Log[1 - x]*Log[x]^2)/3 + 
        ((17*I)/6)*Pi*Log[1 - x]*Log[x]^2 - (10*Log[1 - x]^2*Log[x]^2)/3 + 
        (16*Log[1 - x]^3*Log[x]^2)/9 + (199*Log[x]^3)/54 + 
        ((25*I)/54)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 + 
        (65*Log[1 - x]*Log[x]^3)/18 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (79*Log[x]^4)/216 - ((5*I)/9)*Pi*Log[x]^4 + (2*Log[1 - x]*Log[x]^4)/
         9 - (14*Log[x]^5)/45 + (((-16*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (80/9 + ((56*I)/3)*Pi + 
          (32*Pi^2)/9 + (32*Log[1 - x])/3 - (8*Log[x])/3 - 
          (64*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (106/9 + ((209*I)/9)*Pi - (32*Pi^2)/9 + (160*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] - 8*Log[1 - x]^2 - (71*Log[x])/9 + 
          ((16*I)/3)*Pi*Log[x] + (40*Log[1 - x]*Log[x])/3 - (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-80/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (224*Log[x])/3)*PolyLog[4, 1 - x] + 
        (-50/3 - ((8*I)/3)*Pi + (128*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, x] + (-160/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (112*PolyLog[5, 1 - x])/
         3 - (152*PolyLog[5, x])/9 - (112*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-26*I)/9)*Pi + (7*Pi^2)/3 + ((8*I)/9)*Pi^3 + 
          (80*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] + (32*Pi^2*Log[1 - x])/
           9 - (8*Log[1 - x]^2)/3 - (106*Log[x])/9 - ((4*I)/3)*Pi*Log[x] + 
          (16*Pi^2*Log[x])/3 - (8*Log[1 - x]*Log[x])/3 - 
          (32*Log[1 - x]^2*Log[x])/3 + (22*Log[x]^2)/3 - 
          ((4*I)/3)*Pi*Log[x]^2 + (4*Log[x]^3)/3 - (64*PolyLog[3, 1 - x])/3 + 
          (16*PolyLog[3, x])/9 - (16*Zeta[3])/9) - (106*Zeta[3])/9 - 
        ((137*I)/9)*Pi*Zeta[3] + (32*Pi^2*Zeta[3])/3 - 
        (160*Log[1 - x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        8*Log[1 - x]^2*Zeta[3] + (143*Log[x]*Zeta[3])/9 - 
        ((32*I)/3)*Pi*Log[x]*Zeta[3] - 56*Log[1 - x]*Log[x]*Zeta[3] + 
        4*Log[x]^2*Zeta[3] - (184*Zeta[5])/3) + 
      FF[x^2]*((97*Pi^2)/36 - (167*Pi^4)/162 + ((31*I)/135)*Pi^5 - 
        (32*Li[{3, 2}, 1 - x, 1])/3 - (32*Li[{3, 2}, x, 1])/3 - 
        (47*Pi^2*Log[1 - x])/9 + ((28*I)/27)*Pi^3*Log[1 - x] - 
        (2*Pi^4*Log[1 - x])/45 + (97*Log[1 - x]^2)/36 + 
        (7*Pi^2*Log[1 - x]^2)/6 + (2*I)*Pi^3*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/9 + ((28*I)/27)*Pi*Log[1 - x]^3 + 
        (16*Pi^2*Log[1 - x]^3)/9 + (23*Log[1 - x]^4)/27 + 
        ((5*I)/9)*Pi*Log[1 - x]^4 + (26*Log[1 - x]^5)/45 - 4*Pi^2*Log[x] + 
        ((28*I)/27)*Pi^3*Log[x] - (68*Pi^4*Log[x])/135 - 
        (97*Log[1 - x]*Log[x])/18 + (253*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + (23*Log[1 - x]^2*Log[x])/3 - 
        ((28*I)/9)*Pi*Log[1 - x]^2*Log[x] - (10*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (56*Log[1 - x]^3*Log[x])/27 - ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (32*Log[1 - x]^4*Log[x])/9 + (97*Log[x]^2)/36 + (Pi^2*Log[x]^2)/2 + 
        ((10*I)/9)*Pi^3*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 - 
        ((28*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
        8*Log[1 - x]^2*Log[x]^2 - ((14*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (8*Log[1 - x]^3*Log[x]^2)/9 - (25*Log[x]^3)/9 + 
        ((28*I)/27)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/27 + 
        (52*Log[1 - x]*Log[x]^3)/27 - ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (20*Log[1 - x]^2*Log[x]^3)/9 + (23*Log[x]^4)/27 + 
        ((5*I)/9)*Pi*Log[x]^4 - (8*Log[1 - x]*Log[x]^4)/9 + 
        (14*Log[x]^5)/45 + (((-32*I)/3)*Pi - (16*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (22/3 - ((112*I)/9)*Pi - 
          (4*Pi^2)/9 - (56*Log[1 - x])/9 - ((40*I)/3)*Pi*Log[1 - x] - 
          (20*Log[1 - x]^2)/3 - (128*Log[x])/9 - ((40*I)/3)*Pi*Log[x] - 
          16*Log[1 - x]*Log[x] - (20*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        (22/3 - ((112*I)/9)*Pi - (20*Pi^2)/9 - (128*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] - (20*Log[1 - x]^2)/3 - (56*Log[x])/9 - 
          ((40*I)/3)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/3 - (20*Log[x]^2)/3)*
         PolyLog[3, x] + PolyLog[2, x]*(((16*I)/9)*Pi^3 + (22*Log[1 - x])/3 + 
          (28*Pi^2*Log[1 - x])/9 - 4*Log[1 - x]^2 - ((16*I)/3)*Pi*
           Log[1 - x]^2 - (4*Log[1 - x]^3)/3 - (22*Log[x])/3 - 
          (4*Pi^2*Log[x])/3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (20*Log[1 - x]^2*Log[x])/3 + 4*Log[x]^2 + ((16*I)/3)*Pi*Log[x]^2 - 
          4*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 - (32*PolyLog[3, 1 - x])/3 + 
          (32*PolyLog[3, x])/3) + (40/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 + 
          (128*Log[x])/3)*PolyLog[4, 1 - x] + 
        (40/9 + ((32*I)/3)*Pi + (128*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, x] + ((-8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (112*PolyLog[5, 1 - x])/3 - 
        (112*PolyLog[5, x])/3 - (136*PolyLog[5, -(x/(1 - x))])/3 + 
        (56*Pi^2*Zeta[3])/9 + (8*Log[1 - x]^2*Zeta[3])/3 - 
        (80*Log[1 - x]*Log[x]*Zeta[3])/3 + (8*Log[x]^2*Zeta[3])/3 - 
        40*Zeta[5]) + FF[x^(-2)]*(((-4*I)/135)*Pi^5 + (112*Li[{3, 2}, 1, x])/
         9 - (32*Li[{3, 2}, 1 - x, 1])/3 - 16*Li[{3, 2}, x, 1] + 
        ((97*I)/18)*Pi*Log[1 - x] - (28*Pi^2*Log[1 - x])/9 - 
        (I/3)*Pi^3*Log[1 - x] - (74*Pi^4*Log[1 - x])/135 + 
        (97*Log[1 - x]^2)/36 - (4*I)*Pi*Log[1 - x]^2 + 
        (187*Pi^2*Log[1 - x]^2)/54 + ((16*I)/9)*Pi^3*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/9 - ((8*I)/27)*Pi*Log[1 - x]^3 + 
        (4*Pi^2*Log[1 - x]^3)/9 + (2*Log[1 - x]^4)/3 + I*Pi*Log[1 - x]^4 + 
        (8*Log[1 - x]^5)/45 - (16*Pi^4*Log[x])/45 + 
        (56*Pi^2*Log[1 - x]*Log[x])/27 - ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (11*Log[1 - x]^2*Log[x])/3 - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
        (20*Pi^2*Log[1 - x]^2*Log[x])/3 + (56*Log[1 - x]^3*Log[x])/27 - 
        ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] + (16*Log[1 - x]^4*Log[x])/9 - 
        (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - (28*Log[1 - x]^2*Log[x]^2)/9 + 
        (8*I)*Pi*Log[1 - x]^2*Log[x]^2 - (20*Log[1 - x]^3*Log[x]^2)/3 + 
        (52*Log[1 - x]^2*Log[x]^3)/9 + (((16*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (-22/3 - ((128*I)/9)*Pi + 
          (16*Pi^2)/3 + (56*Log[1 - x])/9 - ((16*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 - (112*Log[x])/9 + ((40*I)/3)*Pi*Log[x] - 
          24*Log[1 - x]*Log[x] + 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        ((-8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 
        (((8*I)/3)*Pi + (8*Log[1 - x])/3 + 32*Log[x])*PolyLog[4, 1 - x] + 
        (-40/9 + ((32*I)/3)*Pi + (32*Log[x])/3)*PolyLog[4, x] + 
        (-40/9 + ((32*I)/3)*Pi - (32*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (136*PolyLog[5, 1 - x])/3 - 
        (224*PolyLog[5, x])/9 - (112*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-22*I)/3)*Pi + 4*Pi^2 - ((8*I)/9)*Pi^3 - 
          (22*Log[1 - x])/3 + (64*Pi^2*Log[1 - x])/9 + 4*Log[1 - x]^2 - 
          ((4*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/3 + 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] - (32*Log[1 - x]^2*Log[x])/3 + 
          (32*Log[1 - x]*Log[x]^2)/3 - (32*PolyLog[3, 1 - x])/3 - 
          (80*PolyLog[3, x])/9 - (16*Zeta[3])/9) + (22*Zeta[3])/3 + 
        ((128*I)/9)*Pi*Zeta[3] - (56*Log[1 - x]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] - 4*Log[1 - x]^2*Zeta[3] + 
        (112*Log[x]*Zeta[3])/9 - ((40*I)/3)*Pi*Log[x]*Zeta[3] - 
        8*Log[1 - x]*Log[x]*Zeta[3] - 8*Log[x]^2*Zeta[3] - (40*Zeta[5])/3) + 
      FF[x^(-1)]*(((373*I)/18)*Pi - (25*Pi^2)/3 - ((49*I)/27)*Pi^3 - 
        Pi^4/27 + ((4*I)/135)*Pi^5 - (112*Li[{3, 2}, 1, x])/9 + 
        (32*Li[{3, 2}, 1 - x, 1])/3 + 16*Li[{3, 2}, x, 1] + 
        (373*Log[1 - x])/18 - ((97*I)/18)*Pi*Log[1 - x] - 
        (26*Pi^2*Log[1 - x])/27 + (I/6)*Pi^3*Log[1 - x] + 
        (74*Pi^4*Log[1 - x])/135 - (397*Log[1 - x]^2)/36 + 
        ((89*I)/18)*Pi*Log[1 - x]^2 - (113*Pi^2*Log[1 - x]^2)/108 - 
        ((16*I)/9)*Pi^3*Log[1 - x]^2 + (199*Log[1 - x]^3)/54 + 
        ((25*I)/54)*Pi*Log[1 - x]^3 - (4*Pi^2*Log[1 - x]^3)/9 + 
        (3*Log[1 - x]^4)/8 - I*Pi*Log[1 - x]^4 - (8*Log[1 - x]^5)/45 - 
        ((4*I)/9)*Pi^3*Log[x] + (16*Pi^4*Log[x])/45 - 
        ((40*I)/9)*Pi*Log[1 - x]*Log[x] + (82*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] + (73*Log[1 - x]^2*Log[x])/9 + 
        ((25*I)/6)*Pi*Log[1 - x]^2*Log[x] - (20*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (361*Log[1 - x]^3*Log[x])/54 + ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (16*Log[1 - x]^4*Log[x])/9 - (40*Log[1 - x]*Log[x]^2)/9 + 
        ((8*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (34*Log[1 - x]^2*Log[x]^2)/9 - (8*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (20*Log[1 - x]^3*Log[x]^2)/3 + (32*Log[1 - x]*Log[x]^3)/9 - 
        (52*Log[1 - x]^2*Log[x]^3)/9 + (((-16*I)/3)*Pi + (16*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (106/9 + ((209*I)/9)*Pi - 
          (16*Pi^2)/3 - (71*Log[1 - x])/9 + ((16*I)/3)*Pi*Log[1 - x] - 
          (20*Log[1 - x]^2)/3 + (160*Log[x])/9 - ((40*I)/3)*Pi*Log[x] + 
          24*Log[1 - x]*Log[x] - 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        (80/9 + ((56*I)/3)*Pi - (8*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[3, x] + (-50/3 - ((8*I)/3)*Pi - (8*Log[1 - x])/3 - 
          32*Log[x])*PolyLog[4, 1 - x] + (-80/9 - ((32*I)/3)*Pi - 
          (32*Log[x])/3)*PolyLog[4, x] + (160/9 - ((32*I)/3)*Pi + 
          (32*Log[1 - x])/3 - (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
        (136*PolyLog[5, 1 - x])/3 + (224*PolyLog[5, x])/9 + 
        (112*PolyLog[5, -(x/(1 - x))])/3 - (106*Zeta[3])/9 - 
        ((137*I)/9)*Pi*Zeta[3] + (143*Log[1 - x]*Zeta[3])/9 - 
        ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] + 4*Log[1 - x]^2*Zeta[3] - 
        (160*Log[x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[x]*Zeta[3] + 
        8*Log[1 - x]*Log[x]*Zeta[3] + 8*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((26*I)/9)*Pi - (7*Pi^2)/3 + ((8*I)/9)*Pi^3 + 
          (106*Log[1 - x])/9 + ((4*I)/3)*Pi*Log[1 - x] - (64*Pi^2*Log[1 - x])/
           9 - (22*Log[1 - x]^2)/3 + ((4*I)/3)*Pi*Log[1 - x]^2 - 
          (4*Log[1 - x]^3)/3 - (80*Log[x])/9 - ((8*I)/3)*Pi*Log[x] + 
          (8*Log[1 - x]*Log[x])/3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (32*Log[1 - x]^2*Log[x])/3 + (8*Log[x]^2)/3 - 
          (32*Log[1 - x]*Log[x]^2)/3 + (32*PolyLog[3, 1 - x])/3 + 
          (80*PolyLog[3, x])/9 + (16*Zeta[3])/9) + (40*Zeta[5])/3) + 
      FF[x]*((-97*Pi^2)/36 + ((20*I)/27)*Pi^3 + (539*Pi^4)/648 - 
        ((31*I)/135)*Pi^5 + (32*Li[{3, 2}, 1 - x, 1])/3 + 
        (32*Li[{3, 2}, x, 1])/3 + (373*Log[1 - x])/18 + 
        (313*Pi^2*Log[1 - x])/54 - ((13*I)/27)*Pi^3*Log[1 - x] + 
        (2*Pi^4*Log[1 - x])/45 - (397*Log[1 - x]^2)/36 - 
        ((20*I)/9)*Pi*Log[1 - x]^2 + (2*Pi^2*Log[1 - x]^2)/3 - 
        (2*I)*Pi^3*Log[1 - x]^2 + (199*Log[1 - x]^3)/54 - 
        (I/27)*Pi*Log[1 - x]^3 - (16*Pi^2*Log[1 - x]^3)/9 + 
        (71*Log[1 - x]^4)/216 - ((5*I)/9)*Pi*Log[1 - x]^4 - 
        (26*Log[1 - x]^5)/45 - (373*Log[x])/18 + (25*Pi^2*Log[x])/6 - 
        ((55*I)/27)*Pi^3*Log[x] + (68*Pi^4*Log[x])/135 + 
        (97*Log[1 - x]*Log[x])/18 - ((40*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (235*Pi^2*Log[1 - x]*Log[x])/27 - ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (65*Log[1 - x]^2*Log[x])/6 + ((13*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (10*Pi^2*Log[1 - x]^2*Log[x])/9 + (14*Log[1 - x]^3*Log[x])/27 + 
        ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] + (32*Log[1 - x]^4*Log[x])/9 + 
        (203*Log[x]^2)/36 + ((20*I)/9)*Pi*Log[x]^2 - (3*Pi^2*Log[x]^2)/2 - 
        ((10*I)/9)*Pi^3*Log[x]^2 - (29*Log[1 - x]*Log[x]^2)/18 + 
        ((67*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (43*Log[1 - x]^2*Log[x]^2)/4 + ((14*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (8*Log[1 - x]^3*Log[x]^2)/9 + (101*Log[x]^3)/54 - 
        ((55*I)/27)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 + 
        (5*Log[1 - x]*Log[x]^3)/27 + ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (20*Log[1 - x]^2*Log[x]^3)/9 - (289*Log[x]^4)/216 - 
        ((5*I)/9)*Pi*Log[x]^4 + (8*Log[1 - x]*Log[x]^4)/9 - 
        (14*Log[x]^5)/45 + (((32*I)/3)*Pi + (16*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (-106/9 + ((160*I)/9)*Pi + 
          (4*Pi^2)/9 + (71*Log[1 - x])/9 + ((40*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 + (209*Log[x])/9 + ((40*I)/3)*Pi*Log[x] + 
          16*Log[1 - x]*Log[x] + (20*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        PolyLog[2, x]*(((-80*I)/9)*Pi + (13*Pi^2)/3 - ((16*I)/9)*Pi^3 - 
          (106*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] - (28*Pi^2*Log[1 - x])/
           9 + (22*Log[1 - x]^2)/3 + ((16*I)/3)*Pi*Log[1 - x]^2 + 
          (4*Log[1 - x]^3)/3 + (26*Log[x])/9 + ((8*I)/3)*Pi*Log[x] + 
          (4*Pi^2*Log[x])/3 + (4*Log[1 - x]*Log[x])/3 + 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] + (20*Log[1 - x]^2*Log[x])/3 - 
          (2*Log[x]^2)/3 - ((16*I)/3)*Pi*Log[x]^2 + 4*Log[1 - x]*Log[x]^2 - 
          (4*Log[x]^3)/3 + (32*PolyLog[3, 1 - x])/3 - (32*PolyLog[3, x])/3) + 
        (-26/9 + ((64*I)/9)*Pi + (20*Pi^2)/9 + (47*Log[1 - x])/9 + 
          ((40*I)/3)*Pi*Log[1 - x] + (20*Log[1 - x]^2)/3 + (41*Log[x])/9 + 
          ((40*I)/3)*Pi*Log[x] + (16*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-160/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 - 
          (128*Log[x])/3)*PolyLog[4, 1 - x] + 
        (80/9 - ((32*I)/3)*Pi - (128*Log[1 - x])/3 - (32*Log[x])/3)*
         PolyLog[4, x] + (50/3 + (8*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (112*PolyLog[5, 1 - x])/3 + 
        (112*PolyLog[5, x])/3 + (136*PolyLog[5, -(x/(1 - x))])/3 - 
        (56*Pi^2*Zeta[3])/9 + 8*Log[1 - x]*Zeta[3] - (8*Log[1 - x]^2*Zeta[3])/
         3 - 8*Log[x]*Zeta[3] + (80*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        (8*Log[x]^2*Zeta[3])/3 + 40*Zeta[5]) + FF[(1 - x)^(-2)]*
       (((-11*I)/9)*Pi^3 + (61*Pi^4)/81 - ((32*I)/135)*Pi^5 - 
        (112*Li[{3, 2}, 1, x])/9 + (64*Li[{3, 2}, 1 - x, 1])/3 + 
        (80*Li[{3, 2}, x, 1])/3 - (22*Pi^4*Log[1 - x])/135 + 
        (10*Pi^2*Log[1 - x]^2)/27 - ((8*I)/9)*Pi^3*Log[1 - x]^2 - 
        (52*Pi^2*Log[1 - x]^3)/27 + (5*Log[1 - x]^4)/27 - 
        ((4*I)/9)*Pi*Log[1 - x]^4 - (34*Log[1 - x]^5)/45 + 
        ((97*I)/18)*Pi*Log[x] - (13*Pi^2*Log[x])/3 - (I/3)*Pi^3*Log[x] + 
        (4*Pi^4*Log[x])/5 + ((22*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (8*Pi^2*Log[1 - x]*Log[x])/3 + (8*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (20*Log[1 - x]^3*Log[x])/27 + ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (34*Log[1 - x]^4*Log[x])/9 + (97*Log[x]^2)/36 - (4*I)*Pi*Log[x]^2 + 
        (9*Pi^2*Log[x]^2)/2 + ((2*I)/3)*Pi^3*Log[x]^2 + 
        (11*Log[1 - x]*Log[x]^2)/3 - (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
        2*Log[1 - x]^2*Log[x]^2 - (16*Log[1 - x]^3*Log[x]^2)/9 - 
        (25*Log[x]^3)/9 - ((8*I)/27)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/27 - 
        (8*Log[1 - x]*Log[x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (23*Log[x]^4)/27 + ((5*I)/9)*Pi*Log[x]^4 - (2*Log[1 - x]*Log[x]^4)/
         9 + (14*Log[x]^5)/45 + (((16*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + ((-8*I)*Pi - (32*Pi^2)/9 - 
          8*Log[x] + (64*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-22/3 - ((128*I)/9)*Pi + (32*Pi^2)/9 - (112*Log[1 - x])/9 + 
          ((40*I)/3)*Pi*Log[1 - x] + 8*Log[1 - x]^2 + (56*Log[x])/9 - 
          ((16*I)/3)*Pi*Log[x] - (40*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-40/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (224*Log[x])/3)*PolyLog[4, 1 - x] + 
        (((8*I)/3)*Pi - (128*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[4, x] + 
        (40/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (112*PolyLog[5, 1 - x])/3 + 
        (152*PolyLog[5, x])/9 + (112*PolyLog[5, -(x/(1 - x))])/3 + 
        (22*Zeta[3])/3 + ((128*I)/9)*Pi*Zeta[3] - (32*Pi^2*Zeta[3])/3 + 
        (112*Log[1 - x]*Zeta[3])/9 - ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        8*Log[1 - x]^2*Zeta[3] - (56*Log[x]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*Log[x]*Zeta[3] + 56*Log[1 - x]*Log[x]*Zeta[3] - 
        4*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((22*I)/3)*Pi - 4*Pi^2 - 
          ((8*I)/9)*Pi^3 - (32*Pi^2*Log[1 - x])/9 + (22*Log[x])/3 - 
          (16*Pi^2*Log[x])/3 + (32*Log[1 - x]^2*Log[x])/3 - 4*Log[x]^2 + 
          ((4*I)/3)*Pi*Log[x]^2 - (4*Log[x]^3)/3 + (64*PolyLog[3, 1 - x])/3 - 
          (16*PolyLog[3, x])/9 + (16*Zeta[3])/9) + (184*Zeta[5])/3)) + 
    COLOR[CA*NfV2]*(((21389*I)/108)*Pi - (23995*Pi^2)/432 - 
      ((2003*I)/216)*Pi^3 + (143*Pi^4)/540 + (6367*Log[1 - x])/36 - 
      ((905*I)/108)*Pi*Log[1 - x] - (325*Pi^2*Log[1 - x])/27 - 
      ((20*I)/9)*Pi^3*Log[1 - x] - (5147*Log[1 - x]^2)/144 + 
      ((31*I)/8)*Pi*Log[1 - x]^2 - (17*Pi^2*Log[1 - x]^2)/72 + 
      (17*Log[1 - x]^3)/4 - I*Pi*Log[1 - x]^3 - (49*Log[1 - x]^4)/72 + 
      ((2771*I)/108)*Pi*Log[x] - (469*Pi^2*Log[x])/72 - 
      ((7*I)/3)*Pi^3*Log[x] - (329*Log[1 - x]*Log[x])/24 - 
      ((361*I)/36)*Pi*Log[1 - x]*Log[x] + (151*Pi^2*Log[1 - x]*Log[x])/36 + 
      (1621*Log[1 - x]^2*Log[x])/72 + ((39*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      (17*Log[1 - x]^3*Log[x])/18 + (341*Log[x]^2)/16 + 
      ((85*I)/24)*Pi*Log[x]^2 - (127*Pi^2*Log[x]^2)/72 - 
      (137*Log[1 - x]*Log[x]^2)/12 + ((16*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
      (7*Log[1 - x]^2*Log[x]^2)/3 - (97*Log[x]^3)/72 - 
      ((19*I)/12)*Pi*Log[x]^3 + (40*Log[1 - x]*Log[x]^3)/9 - 
      (25*Log[x]^4)/24 + (((22*I)/9)*Pi + (7*Pi^2)/6 + (643*Log[1 - x])/18 + 
        ((41*I)/6)*Pi*Log[1 - x] - (5*Log[1 - x]^2)/3 - (599*Log[x])/18 - 
        ((49*I)/6)*Pi*Log[x] - (Log[1 - x]*Log[x])/2 + (17*Log[x]^2)/6)*
       PolyLog[2, x] + (643/18 + ((223*I)/6)*Pi + (44*Log[1 - x])/3 + 
        (71*Log[x])/6)*PolyLog[3, 1 - x] + 
      (599/18 + ((239*I)/6)*Pi + (26*Log[1 - x])/3 + (107*Log[x])/6)*
       PolyLog[3, x] - (109*PolyLog[4, 1 - x])/3 - (113*PolyLog[4, x])/3 + 
      (11*PolyLog[4, -(x/(1 - x))])/3 + (262*Zeta[3])/9 - (10*I)*Pi*Zeta[3] - 
      (16*Log[1 - x]*Zeta[3])/3 - (20*Log[x]*Zeta[3])/3 + 
      FF[(1 - x)^(-2)]*(((2957*I)/324)*Pi^3 - (437*Pi^4)/324 + 
        ((263*I)/270)*Pi^5 + (256*Li[{3, 2}, 1, x])/9 - 
        64*Li[{3, 2}, 1 - x, 1] - (232*Li[{3, 2}, x, 1])/3 - 
        ((8*I)/27)*Pi^3*Log[1 - x] + (46*Pi^4*Log[1 - x])/27 + 
        (161*Pi^2*Log[1 - x]^2)/54 + (5*I)*Pi^3*Log[1 - x]^2 + 
        (52*Pi^2*Log[1 - x]^3)/9 + (161*Log[1 - x]^4)/108 + 
        ((5*I)/2)*Pi*Log[1 - x]^4 + (34*Log[1 - x]^5)/15 - 
        ((8009*I)/72)*Pi*Log[x] + (8009*Pi^2*Log[x])/324 + 
        ((217*I)/108)*Pi^3*Log[x] - (145*Pi^4*Log[x])/54 - 
        ((317*I)/6)*Pi*Log[1 - x]*Log[x] + (208*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((10*I)/9)*Pi*Log[1 - x]^2*Log[x] - (95*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (161*Log[1 - x]^3*Log[x])/27 - (10*I)*Pi*Log[1 - x]^3*Log[x] - 
        (61*Log[1 - x]^4*Log[x])/6 - (8009*Log[x]^2)/144 + 
        ((976*I)/27)*Pi*Log[x]^2 - (839*Pi^2*Log[x]^2)/216 - 
        (I/9)*Pi^3*Log[x]^2 - (317*Log[1 - x]*Log[x]^2)/12 + 
        (12*I)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (119*Log[1 - x]^2*Log[x]^2)/18 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (2*Log[1 - x]^3*Log[x]^2)/3 + (791*Log[x]^3)/36 - 
        ((313*I)/54)*Pi*Log[x]^3 - Pi^2*Log[x]^3 + 8*Log[1 - x]*Log[x]^3 - 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/3 - 
        (98*Log[x]^4)/27 + ((2*I)/9)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/18 - 
        (4*Log[x]^5)/45 + ((-28*I)*Pi - 32*Log[1 - x] + 4*Log[x])*
         PolyLog[2, x]^2 + (((218*I)/9)*Pi + (8*Pi^2)/9 + (218*Log[x])/9 + 
          ((4*I)/3)*Pi*Log[x] - 64*Log[1 - x]*Log[x] + (2*Log[x]^2)/3)*
         PolyLog[3, 1 - x] + (2957/54 + ((47*I)/3)*Pi + (136*Pi^2)/9 - 
          (40*Log[1 - x])/3 - ((220*I)/3)*Pi*Log[1 - x] - 24*Log[1 - x]^2 + 
          (11*Log[x])/3 - ((4*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 - 
          (20*Log[x]^2)/3)*PolyLog[3, x] + (-322/9 - (60*I)*Pi - 
          32*Log[1 - x] + 196*Log[x])*PolyLog[4, 1 - x] + 
        (4 + ((52*I)/3)*Pi + (416*Log[1 - x])/3 + 4*Log[x])*PolyLog[4, x] + 
        (322/9 + (60*I)*Pi + 32*Log[1 - x] - 4*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 112*PolyLog[5, 1 - x] - 
        (668*PolyLog[5, x])/9 - 112*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((-2957*I)/54)*Pi + 12*Pi^2 + ((14*I)/3)*Pi^3 + 
          ((16*I)/9)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/3 - 
          (2957*Log[x])/54 + ((8*I)/9)*Pi*Log[x] + (26*Pi^2*Log[x])/9 + 
          (16*Log[1 - x]*Log[x])/9 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] - 
          32*Log[1 - x]^2*Log[x] + (110*Log[x]^2)/9 + (2*Log[1 - x]*Log[x]^2)/
           3 + (10*Log[x]^3)/9 - 64*PolyLog[3, 1 - x] + (184*PolyLog[3, x])/
           9 - (16*Zeta[3])/9) - (2957*Zeta[3])/54 - ((47*I)/3)*Pi*Zeta[3] + 
        (56*Pi^2*Zeta[3])/9 + (40*Log[1 - x]*Zeta[3])/3 + 
        ((220*I)/3)*Pi*Log[1 - x]*Zeta[3] + 24*Log[1 - x]^2*Zeta[3] - 
        (11*Log[x]*Zeta[3])/3 - (8*I)*Pi*Log[x]*Zeta[3] - 
        (404*Log[1 - x]*Log[x]*Zeta[3])/3 + 2*Log[x]^2*Zeta[3] - 
        (584*Zeta[5])/3) + FF[x^2]*((-1717*Pi^2)/24 + ((145*I)/54)*Pi^3 + 
        (557*Pi^4)/405 + ((167*I)/270)*Pi^5 - (16*Li[{3, 2}, 1 - x, 1])/3 - 
        (16*Li[{3, 2}, x, 1])/3 + (539*Pi^2*Log[1 - x])/12 - 
        ((187*I)/54)*Pi^3*Log[1 - x] - (71*Pi^4*Log[1 - x])/270 - 
        (1717*Log[1 - x]^2)/24 + ((145*I)/54)*Pi*Log[1 - x]^2 - 
        (137*Pi^2*Log[1 - x]^2)/18 + ((2*I)/9)*Pi^3*Log[1 - x]^2 + 
        (275*Log[1 - x]^3)/12 - ((55*I)/54)*Pi*Log[1 - x]^3 + 
        (16*Pi^2*Log[1 - x]^3)/27 - (365*Log[1 - x]^4)/108 - 
        (I/18)*Pi*Log[1 - x]^4 + (2*Log[1 - x]^5)/5 + (407*Pi^2*Log[x])/12 - 
        ((121*I)/54)*Pi^3*Log[x] - (161*Pi^4*Log[x])/270 + 
        (1717*Log[1 - x]*Log[x])/12 - ((145*I)/27)*Pi*Log[1 - x]*Log[x] - 
        (323*Pi^2*Log[1 - x]*Log[x])/18 + (6*I)*Pi^3*Log[1 - x]*Log[x] - 
        (803*Log[1 - x]^2*Log[x])/12 + ((89*I)/18)*Pi*Log[1 - x]^2*Log[x] - 
        (20*Pi^2*Log[1 - x]^2*Log[x])/9 + (103*Log[1 - x]^3*Log[x])/9 + 
        ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] - (7*Log[1 - x]^4*Log[x])/3 - 
        (1717*Log[x]^2)/24 + ((145*I)/54)*Pi*Log[x]^2 - 
        (259*Pi^2*Log[x]^2)/54 + ((2*I)/9)*Pi^3*Log[x]^2 - 
        (11*Log[1 - x]*Log[x]^2)/12 - ((43*I)/18)*Pi*Log[1 - x]*Log[x]^2 + 
        (19*Pi^2*Log[1 - x]*Log[x]^2)/9 + (97*Log[1 - x]^2*Log[x]^2)/9 - 
        ((25*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (13*Log[1 - x]^3*Log[x]^2)/9 + 
        (275*Log[x]^3)/12 - ((55*I)/54)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/3 - 
        (49*Log[1 - x]*Log[x]^3)/9 + ((14*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (25*Log[1 - x]^2*Log[x]^3)/9 - (365*Log[x]^4)/108 - 
        (I/18)*Pi*Log[x]^4 + (7*Log[1 - x]*Log[x]^4)/9 - (4*Log[x]^5)/45 + 
        (((-16*I)/3)*Pi - (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[2, x]^2 + 
        (-66 + ((14*I)/9)*Pi + (2*Pi^2)/9 + (115*Log[1 - x])/9 + 
          ((20*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + (137*Log[x])/9 - 
          ((44*I)/3)*Pi*Log[x] - (20*Log[1 - x]*Log[x])/3 - 4*Log[x]^2)*
         PolyLog[3, 1 - x] + (-66 + ((14*I)/9)*Pi - (2*Pi^2)/3 + 
          (137*Log[1 - x])/9 - ((44*I)/3)*Pi*Log[1 - x] - 4*Log[1 - x]^2 + 
          (115*Log[x])/9 + ((20*I)/3)*Pi*Log[x] - (4*Log[1 - x]*Log[x])/3 + 
          (4*Log[x]^2)/3)*PolyLog[3, x] + PolyLog[2, x]*
         (((8*I)/9)*Pi^3 - 66*Log[1 - x] + ((22*I)/3)*Pi*Log[1 - x] - 
          (14*Pi^2*Log[1 - x])/9 + (152*Log[1 - x]^2)/9 - 
          (2*Log[1 - x]^3)/3 + 66*Log[x] - ((22*I)/3)*Pi*Log[x] + 
          (22*Pi^2*Log[x])/9 - ((16*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (10*Log[1 - x]^2*Log[x])/3 - (152*Log[x]^2)/9 - 
          2*Log[1 - x]*Log[x]^2 + (2*Log[x]^3)/3 - (16*PolyLog[3, 1 - x])/3 + 
          (16*PolyLog[3, x])/3) + (74/9 - (16*I)*Pi - (68*Log[1 - x])/3 + 
          28*Log[x])*PolyLog[4, 1 - x] + (74/9 - (16*I)*Pi + 28*Log[1 - x] - 
          (68*Log[x])/3)*PolyLog[4, x] + ((44*Log[1 - x])/3 - (44*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (80*PolyLog[5, 1 - x])/3 + 
        (80*PolyLog[5, x])/3 + (44*PolyLog[5, -(x/(1 - x))])/3 + 
        (76*Pi^2*Zeta[3])/9 + (20*Log[1 - x]^2*Zeta[3])/3 - 
        24*Log[1 - x]*Log[x]*Zeta[3] + (20*Log[x]^2*Zeta[3])/3 - 
        (172*Zeta[5])/3) + FF[x^(-2)]*((-2*Pi^4)/45 - ((26*I)/135)*Pi^5 - 
        (256*Li[{3, 2}, 1, x])/9 + 8*Li[{3, 2}, 1 - x, 1] + 
        (64*Li[{3, 2}, x, 1])/3 - ((8009*I)/72)*Pi*Log[1 - x] + 
        (421*Pi^2*Log[1 - x])/27 + ((233*I)/108)*Pi^3*Log[1 - x] - 
        (34*Pi^4*Log[1 - x])/27 - (8009*Log[1 - x]^2)/144 + 
        ((976*I)/27)*Pi*Log[1 - x]^2 - (1043*Pi^2*Log[1 - x]^2)/216 - 
        ((46*I)/9)*Pi^3*Log[1 - x]^2 + (791*Log[1 - x]^3)/36 - 
        ((313*I)/54)*Pi*Log[1 - x]^3 - (19*Pi^2*Log[1 - x]^3)/9 - 
        (553*Log[1 - x]^4)/108 - ((41*I)/18)*Pi*Log[1 - x]^4 - 
        (37*Log[1 - x]^5)/90 + (16*Pi^4*Log[x])/45 + ((52*I)/27)*Pi*
         Log[1 - x]*Log[x] + (53*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((134*I)/9)*Pi^3*Log[1 - x]*Log[x] + (3061*Log[1 - x]^2*Log[x])/108 + 
        ((100*I)/9)*Pi*Log[1 - x]^2*Log[x] - (17*Pi^2*Log[1 - x]^2*Log[x])/
         9 + (47*Log[1 - x]^3*Log[x])/27 + ((88*I)/9)*Pi*Log[1 - x]^3*
         Log[x] - (11*Log[1 - x]^4*Log[x])/18 - ((2*I)/3)*Pi*Log[1 - x]*
         Log[x]^2 + (64*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
        (37*Log[1 - x]^2*Log[x]^2)/9 - ((131*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (46*Log[1 - x]^3*Log[x]^2)/9 - (52*Log[1 - x]^2*Log[x]^3)/3 + 
        ((-28*I)*Pi + 4*Log[1 - x] - 32*Log[x])*PolyLog[2, x]^2 + 
        (2957/54 + ((47*I)/3)*Pi + (124*Pi^2)/9 + (11*Log[1 - x])/3 - 
          ((4*I)/3)*Pi*Log[1 - x] - (20*Log[1 - x]^2)/3 - (40*Log[x])/3 - 
          ((220*I)/3)*Pi*Log[x] + (44*Log[1 - x]*Log[x])/3 - 24*Log[x]^2)*
         PolyLog[3, 1 - x] + (((218*I)/9)*Pi - (88*Pi^2)/9 + 
          (218*Log[1 - x])/9 + ((4*I)/3)*Pi*Log[1 - x] + (2*Log[1 - x]^2)/3)*
         PolyLog[3, x] + (4 + ((52*I)/3)*Pi + 4*Log[1 - x] - 32*Log[x])*
         PolyLog[4, 1 - x] + (-322/9 - (60*I)*Pi + (76*Log[1 - x])/3 - 
          32*Log[x])*PolyLog[4, x] + (-322/9 - (60*I)*Pi + 4*Log[1 - x] - 
          32*Log[x])*PolyLog[4, -(x/(1 - x))] + 68*PolyLog[5, 1 - x] + 
        (272*PolyLog[5, x])/9 + (176*PolyLog[5, -(x/(1 - x))])/3 - 
        (2957*Zeta[3])/54 - ((47*I)/3)*Pi*Zeta[3] - (160*Pi^2*Zeta[3])/9 - 
        (11*Log[1 - x]*Zeta[3])/3 - (8*I)*Pi*Log[1 - x]*Zeta[3] + 
        2*Log[1 - x]^2*Zeta[3] + (40*Log[x]*Zeta[3])/3 + 
        ((220*I)/3)*Pi*Log[x]*Zeta[3] + (28*Log[1 - x]*Log[x]*Zeta[3])/3 + 
        24*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((2957*I)/54)*Pi - 12*Pi^2 + 
          ((14*I)/3)*Pi^3 + (2957*Log[1 - x])/54 - ((8*I)/9)*Pi*Log[1 - x] - 
          (38*Pi^2*Log[1 - x])/9 - (110*Log[1 - x]^2)/9 - 
          (10*Log[1 - x]^3)/9 - ((16*I)/9)*Pi*Log[x] + 8*Pi^2*Log[x] - 
          (16*Log[1 - x]*Log[x])/9 - ((172*I)/3)*Pi*Log[1 - x]*Log[x] + 
          (22*Log[1 - x]^2*Log[x])/3 - 32*Log[1 - x]*Log[x]^2 + 
          8*PolyLog[3, 1 - x] + (320*PolyLog[3, x])/9 + (16*Zeta[3])/9) - 
        24*Zeta[5]) + FF[x^(-1)]*(((-41087*I)/216)*Pi + (15065*Pi^2)/324 + 
        ((11*I)/108)*Pi^3 + (77*Pi^4)/54 + ((26*I)/135)*Pi^5 + 
        (256*Li[{3, 2}, 1, x])/9 - 8*Li[{3, 2}, 1 - x, 1] - 
        (64*Li[{3, 2}, x, 1])/3 - (41087*Log[1 - x])/216 + 
        ((15161*I)/108)*Pi*Log[1 - x] - (167*Pi^2*Log[1 - x])/108 - 
        ((115*I)/54)*Pi^3*Log[1 - x] + (34*Pi^4*Log[1 - x])/27 + 
        (8045*Log[1 - x]^2)/72 - ((2735*I)/54)*Pi*Log[1 - x]^2 - 
        (187*Pi^2*Log[1 - x]^2)/216 + ((46*I)/9)*Pi^3*Log[1 - x]^2 - 
        (737*Log[1 - x]^3)/24 + ((215*I)/27)*Pi*Log[1 - x]^3 + 
        (19*Pi^2*Log[1 - x]^3)/9 + (1723*Log[1 - x]^4)/432 + 
        ((41*I)/18)*Pi*Log[1 - x]^4 + (37*Log[1 - x]^5)/90 + 
        ((100*I)/27)*Pi*Log[x] - (223*Pi^2*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[x] - (16*Pi^4*Log[x])/45 + (100*Log[1 - x]*Log[x])/
         27 + ((5687*I)/108)*Pi*Log[1 - x]*Log[x] - 
        (925*Pi^2*Log[1 - x]*Log[x])/54 - ((134*I)/9)*Pi^3*Log[1 - x]*
         Log[x] - (10355*Log[1 - x]^2*Log[x])/216 - ((229*I)/36)*Pi*
         Log[1 - x]^2*Log[x] + (17*Pi^2*Log[1 - x]^2*Log[x])/9 + 
        (178*Log[1 - x]^3*Log[x])/27 - ((88*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (11*Log[1 - x]^4*Log[x])/18 - ((2*I)/3)*Pi*Log[x]^2 + 
        (28*Pi^2*Log[x]^2)/9 + (334*Log[1 - x]*Log[x]^2)/9 - 
        ((133*I)/12)*Pi*Log[1 - x]*Log[x]^2 - (64*Pi^2*Log[1 - x]*Log[x]^2)/
         9 + (101*Log[1 - x]^2*Log[x]^2)/72 + ((131*I)/3)*Pi*Log[1 - x]^2*
         Log[x]^2 - (46*Log[1 - x]^3*Log[x]^2)/9 - (32*Log[1 - x]*Log[x]^3)/
         3 + (52*Log[1 - x]^2*Log[x]^3)/3 + ((28*I)*Pi - 4*Log[1 - x] + 
          32*Log[x])*PolyLog[2, x]^2 + (-3965/54 - ((152*I)/3)*Pi - 
          (124*Pi^2)/9 - 7*Log[1 - x] + ((4*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 - 12*Log[x] + ((220*I)/3)*Pi*Log[x] - 
          (44*Log[1 - x]*Log[x])/3 + 24*Log[x]^2)*PolyLog[3, 1 - x] + 
        (-680/9 - ((1519*I)/18)*Pi + (88*Pi^2)/9 - (367*Log[1 - x])/18 - 
          ((4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 - 32*Log[x])*
         PolyLog[3, x] + (43 - ((52*I)/3)*Pi - 4*Log[1 - x] + 32*Log[x])*
         PolyLog[4, 1 - x] + (1451/18 + (60*I)*Pi - (76*Log[1 - x])/3 + 
          32*Log[x])*PolyLog[4, x] + (11/18 + (60*I)*Pi - 4*Log[1 - x] + 
          32*Log[x])*PolyLog[4, -(x/(1 - x))] - 68*PolyLog[5, 1 - x] - 
        (272*PolyLog[5, x])/9 - (176*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((115*I)/54)*Pi - (35*Pi^2)/4 - ((14*I)/3)*Pi^3 - 
          (3965*Log[1 - x])/54 + ((103*I)/18)*Pi*Log[1 - x] + 
          (38*Pi^2*Log[1 - x])/9 + (533*Log[1 - x]^2)/36 + 
          (10*Log[1 - x]^3)/9 + (680*Log[x])/9 + ((214*I)/9)*Pi*Log[x] - 
          8*Pi^2*Log[x] + (70*Log[1 - x]*Log[x])/9 + ((172*I)/3)*Pi*
           Log[1 - x]*Log[x] - (22*Log[1 - x]^2*Log[x])/3 - 8*Log[x]^2 + 
          32*Log[1 - x]*Log[x]^2 - 8*PolyLog[3, 1 - x] - (320*PolyLog[3, x])/
           9 - (16*Zeta[3])/9) + (5189*Zeta[3])/54 + ((176*I)/3)*Pi*Zeta[3] + 
        (160*Pi^2*Zeta[3])/9 + (5*Log[1 - x]*Zeta[3])/3 + 
        (8*I)*Pi*Log[1 - x]*Zeta[3] - 2*Log[1 - x]^2*Zeta[3] + 
        4*Log[x]*Zeta[3] - ((220*I)/3)*Pi*Log[x]*Zeta[3] - 
        (28*Log[1 - x]*Log[x]*Zeta[3])/3 - 24*Log[x]^2*Zeta[3] + 
        24*Zeta[5]) + FF[x]*((1717*Pi^2)/24 - ((41*I)/18)*Pi^3 - 
        (4057*Pi^4)/3240 - ((167*I)/270)*Pi^5 + (16*Li[{3, 2}, 1 - x, 1])/3 + 
        (16*Li[{3, 2}, x, 1])/3 - (6367*Log[1 - x])/36 + 
        ((919*I)/27)*Pi*Log[1 - x] - (9707*Pi^2*Log[1 - x])/216 + 
        ((215*I)/108)*Pi^3*Log[1 - x] + (71*Pi^4*Log[1 - x])/270 + 
        (9259*Log[1 - x]^2)/72 - ((163*I)/54)*Pi*Log[1 - x]^2 + 
        (25*Pi^2*Log[1 - x]^2)/4 - ((2*I)/9)*Pi^3*Log[1 - x]^2 - 
        (2053*Log[1 - x]^3)/72 + ((47*I)/108)*Pi*Log[1 - x]^3 - 
        (16*Pi^2*Log[1 - x]^3)/27 + (619*Log[1 - x]^4)/216 + 
        (I/18)*Pi*Log[1 - x]^4 - (2*Log[1 - x]^5)/5 + (6367*Log[x])/36 - 
        ((919*I)/27)*Pi*Log[x] - (2411*Pi^2*Log[x])/72 + 
        ((377*I)/108)*Pi^3*Log[x] + (161*Pi^4*Log[x])/270 - 
        (1717*Log[1 - x]*Log[x])/12 + ((79*I)/27)*Pi*Log[1 - x]*Log[x] + 
        (623*Pi^2*Log[1 - x]*Log[x])/36 - (6*I)*Pi^3*Log[1 - x]*Log[x] + 
        (4771*Log[1 - x]^2*Log[x])/72 - ((43*I)/36)*Pi*Log[1 - x]^2*Log[x] + 
        (20*Pi^2*Log[1 - x]^2*Log[x])/9 - (61*Log[1 - x]^3*Log[x])/6 - 
        ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] + (7*Log[1 - x]^4*Log[x])/3 + 
        (1043*Log[x]^2)/72 - ((127*I)/54)*Pi*Log[x]^2 + 
        (155*Pi^2*Log[x]^2)/27 - ((2*I)/9)*Pi^3*Log[x]^2 - 
        (7*Log[1 - x]*Log[x]^2)/8 - (I/36)*Pi*Log[1 - x]*Log[x]^2 - 
        (19*Pi^2*Log[1 - x]*Log[x]^2)/9 - (403*Log[1 - x]^2*Log[x]^2)/36 + 
        ((25*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (13*Log[1 - x]^3*Log[x]^2)/9 - 
        (1247*Log[x]^3)/72 + ((173*I)/108)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/3 + 
        (38*Log[1 - x]*Log[x]^3)/9 - ((14*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (25*Log[1 - x]^2*Log[x]^3)/9 + (775*Log[x]^4)/216 + 
        (I/18)*Pi*Log[x]^4 - (7*Log[1 - x]*Log[x]^4)/9 + (4*Log[x]^5)/45 + 
        (((16*I)/3)*Pi + (8*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[2, x]^2 + 
        (572/9 + ((10*I)/9)*Pi - (2*Pi^2)/9 - (173*Log[1 - x])/18 - 
          ((20*I)/3)*Pi*Log[1 - x] - (4*Log[1 - x]^2)/3 - (331*Log[x])/18 + 
          ((44*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 + 4*Log[x]^2)*
         PolyLog[3, 1 - x] + PolyLog[2, x]*(((-44*I)/9)*Pi - (7*Pi^2)/3 - 
          ((8*I)/9)*Pi^3 + (572*Log[1 - x])/9 - (6*I)*Pi*Log[1 - x] + 
          (14*Pi^2*Log[1 - x])/9 - (325*Log[1 - x]^2)/18 + 
          (2*Log[1 - x]^3)/3 - (616*Log[x])/9 + ((26*I)/3)*Pi*Log[x] - 
          (22*Pi^2*Log[x])/9 + Log[1 - x]*Log[x] + ((16*I)/3)*Pi*Log[1 - x]*
           Log[x] + (10*Log[1 - x]^2*Log[x])/3 + (283*Log[x]^2)/18 + 
          2*Log[1 - x]*Log[x]^2 - (2*Log[x]^3)/3 + (16*PolyLog[3, 1 - x])/3 - 
          (16*PolyLog[3, x])/3) + (616/9 - ((38*I)/9)*Pi + (2*Pi^2)/3 - 
          (217*Log[1 - x])/18 + ((44*I)/3)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - 
          (287*Log[x])/18 - ((20*I)/3)*Pi*Log[x] + (4*Log[1 - x]*Log[x])/3 - 
          (4*Log[x]^2)/3)*PolyLog[3, x] + (-86/9 + (16*I)*Pi + 
          (68*Log[1 - x])/3 - 28*Log[x])*PolyLog[4, 1 - x] + 
        (-62/9 + (16*I)*Pi - 28*Log[1 - x] + (68*Log[x])/3)*PolyLog[4, x] + 
        (-22/3 - (44*Log[1 - x])/3 + (44*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (80*PolyLog[5, 1 - x])/3 - 
        (80*PolyLog[5, x])/3 - (44*PolyLog[5, -(x/(1 - x))])/3 - 
        (76*Pi^2*Zeta[3])/9 - (4*Log[1 - x]*Zeta[3])/3 - 
        (20*Log[1 - x]^2*Zeta[3])/3 + (4*Log[x]*Zeta[3])/3 + 
        24*Log[1 - x]*Log[x]*Zeta[3] - (20*Log[x]^2*Zeta[3])/3 + 
        (172*Zeta[5])/3) + FF[(1 - x)^(-1)]*(((-41087*I)/216)*Pi + 
        (15065*Pi^2)/324 + ((37*I)/81)*Pi^3 - (287*Pi^4)/6480 - 
        ((263*I)/270)*Pi^5 - (256*Li[{3, 2}, 1, x])/9 + 
        64*Li[{3, 2}, 1 - x, 1] + (232*Li[{3, 2}, x, 1])/3 + 
        ((100*I)/27)*Pi*Log[1 - x] + (13*Pi^2*Log[1 - x])/3 + 
        ((179*I)/27)*Pi^3*Log[1 - x] - (46*Pi^4*Log[1 - x])/27 - 
        ((2*I)/3)*Pi*Log[1 - x]^2 + (373*Pi^2*Log[1 - x]^2)/216 - 
        (5*I)*Pi^3*Log[1 - x]^2 - (52*Pi^2*Log[1 - x]^3)/9 - 
        (11*Log[1 - x]^4)/432 - ((5*I)/2)*Pi*Log[1 - x]^4 - 
        (34*Log[1 - x]^5)/15 - (41087*Log[x])/216 + ((15161*I)/108)*Pi*
         Log[x] - (2233*Pi^2*Log[x])/162 - ((127*I)/108)*Pi^3*Log[x] + 
        (145*Pi^4*Log[x])/54 + (100*Log[1 - x]*Log[x])/27 + 
        ((1819*I)/36)*Pi*Log[1 - x]*Log[x] - (377*Pi^2*Log[1 - x]*Log[x])/
         54 - (346*Log[1 - x]^2*Log[x])/9 - ((1255*I)/36)*Pi*Log[1 - x]^2*
         Log[x] + (95*Pi^2*Log[1 - x]^2*Log[x])/9 - (277*Log[1 - x]^3*Log[x])/
         108 + (10*I)*Pi*Log[1 - x]^3*Log[x] + (61*Log[1 - x]^4*Log[x])/6 + 
        (8045*Log[x]^2)/72 - ((2735*I)/54)*Pi*Log[x]^2 + 
        (335*Pi^2*Log[x]^2)/216 + (I/9)*Pi^3*Log[x]^2 + 
        (1835*Log[1 - x]*Log[x]^2)/72 - ((145*I)/12)*Pi*Log[1 - x]*Log[x]^2 - 
        (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - (235*Log[1 - x]^2*Log[x]^2)/36 - 
        ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (2*Log[1 - x]^3*Log[x]^2)/3 - 
        (737*Log[x]^3)/24 + ((215*I)/27)*Pi*Log[x]^3 + Pi^2*Log[x]^3 - 
        (73*Log[1 - x]*Log[x]^3)/9 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/3 + (107*Log[x]^4)/27 - 
        ((2*I)/9)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/18 + (4*Log[x]^5)/45 + 
        ((28*I)*Pi + 32*Log[1 - x] - 4*Log[x])*PolyLog[2, x]^2 + 
        (-680/9 - ((1519*I)/18)*Pi - (8*Pi^2)/9 - 32*Log[1 - x] - 
          (367*Log[x])/18 - ((4*I)/3)*Pi*Log[x] + 64*Log[1 - x]*Log[x] - 
          (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + (-3965/54 - ((152*I)/3)*Pi - 
          (136*Pi^2)/9 - 12*Log[1 - x] + ((220*I)/3)*Pi*Log[1 - x] + 
          24*Log[1 - x]^2 - 7*Log[x] + ((4*I)/3)*Pi*Log[x] - 
          (20*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*PolyLog[3, x] + 
        (1451/18 + (60*I)*Pi + 32*Log[1 - x] - 196*Log[x])*
         PolyLog[4, 1 - x] + (43 - ((52*I)/3)*Pi - (416*Log[1 - x])/3 - 
          4*Log[x])*PolyLog[4, x] + (-11/18 - (60*I)*Pi - 32*Log[1 - x] + 
          4*Log[x])*PolyLog[4, -(x/(1 - x))] + 112*PolyLog[5, 1 - x] + 
        (668*PolyLog[5, x])/9 + 112*PolyLog[5, -(x/(1 - x))] + 
        (5189*Zeta[3])/54 + ((176*I)/3)*Pi*Zeta[3] - (56*Pi^2*Zeta[3])/9 + 
        4*Log[1 - x]*Zeta[3] - ((220*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        24*Log[1 - x]^2*Zeta[3] + (5*Log[x]*Zeta[3])/3 + 
        (8*I)*Pi*Log[x]*Zeta[3] + (404*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        2*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((-115*I)/54)*Pi + (35*Pi^2)/4 - 
          ((14*I)/3)*Pi^3 - (680*Log[1 - x])/9 - ((214*I)/9)*Pi*Log[1 - x] - 
          (8*Pi^2*Log[1 - x])/3 + 8*Log[1 - x]^2 + (3965*Log[x])/54 - 
          ((103*I)/18)*Pi*Log[x] - (26*Pi^2*Log[x])/9 - 
          (70*Log[1 - x]*Log[x])/9 - ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
          32*Log[1 - x]^2*Log[x] - (533*Log[x]^2)/36 - 
          (2*Log[1 - x]*Log[x]^2)/3 - (10*Log[x]^3)/9 + 
          64*PolyLog[3, 1 - x] - (184*PolyLog[3, x])/9 + (16*Zeta[3])/9) + 
        (584*Zeta[5])/3))), 
 COLOR[Nf*NfV2]*(((2*I)/3)*Pi + (I/3)*Pi^3 - ((2*I)/3)*Pi*Log[1 - x] + 
    (I/3)*Pi*Log[1 - x]^2 + ((2*I)/3)*Pi*Log[x] - ((2*I)/3)*Pi*Log[1 - x]*
     Log[x] + (I/3)*Pi*Log[x]^2 + FF[x]*(((-2*I)/3)*Pi^3 + 
      ((4*I)/3)*Pi*Log[1 - x] - ((2*I)/3)*Pi*Log[1 - x]^2 - 
      ((4*I)/3)*Pi*Log[x] + ((4*I)/3)*Pi*Log[1 - x]*Log[x] - 
      ((2*I)/3)*Pi*Log[x]^2) + FF[x^2]*(((2*I)/3)*Pi^3 + 
      ((2*I)/3)*Pi*Log[1 - x]^2 - ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
      ((2*I)/3)*Pi*Log[x]^2)) + COLOR[CF*NfV2]*(-2 - (4*I)*Pi - (7*Pi^2)/3 + 
    ((2*I)/3)*Pi^3 + Pi^4/6 - 4*Log[1 - x] - (4*I)*Pi*Log[1 - x] - 
    3*Pi^2*Log[1 - x] - ((4*I)/3)*Pi^3*Log[1 - x] - 5*Log[1 - x]^2 + 
    (6*I)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/3 + 3*Log[1 - x]^3 - 
    ((4*I)/3)*Pi*Log[1 - x]^3 - (5*Log[1 - x]^4)/6 + 
    FF[x^(-2)]*((-2*I)*Pi*Log[1 - x] - Log[1 - x]^2) + 
    FF[x^(-1)]*((-2*I)*Pi - 2*Log[1 - x] + (8*I)*Pi*Log[1 - x] + 
      4*Log[1 - x]^2) - (4*I)*Pi*Log[x] - (5*Pi^2*Log[x])/3 + 
    6*Log[1 - x]*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] + 
    (2*Pi^2*Log[1 - x]*Log[x])/3 + 3*Log[1 - x]^2*Log[x] + 
    (4*I)*Pi*Log[1 - x]^2*Log[x] + (10*Log[1 - x]^3*Log[x])/3 - 5*Log[x]^2 + 
    (2*I)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/3 + Log[1 - x]*Log[x]^2 - 
    Log[1 - x]^2*Log[x]^2 - Log[x]^3/3 + (2*Log[1 - x]*Log[x]^3)/3 - 
    Log[x]^4/6 + FF[(1 - x)^(-2)]*((-2*I)*Pi*Log[x] - Log[x]^2) + 
    FF[(1 - x)^(-1)]*((-2*I)*Pi - 2*Log[x] + (8*I)*Pi*Log[x] + 4*Log[x]^2) + 
    ((8*I)*Pi + (4*Pi^2)/3 + 12*Log[1 - x] - 4*Log[x])*PolyLog[2, x] + 
    (12 + (8*I)*Pi + 8*Log[1 - x])*PolyLog[3, 1 - x] + 
    (4 + (8*I)*Pi + 8*Log[1 - x])*PolyLog[3, x] - 8*PolyLog[4, 1 - x] + 
    FF[x^2]*(2*Pi^2 + (32*Pi^4)/45 - ((4*I)/3)*Pi^3*Log[1 - x] + 
      2*Log[1 - x]^2 - ((4*I)/3)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/3 - 
      ((4*I)/3)*Pi^3*Log[x] - 4*Log[1 - x]*Log[x] - 
      (4*Pi^2*Log[1 - x]*Log[x])/3 + (4*I)*Pi*Log[1 - x]^2*Log[x] + 
      (8*Log[1 - x]^3*Log[x])/3 + 2*Log[x]^2 + (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
      ((4*I)/3)*Pi*Log[x]^3 + (8*Log[1 - x]*Log[x]^3)/3 - (2*Log[x]^4)/3 + 
      ((16*I)*Pi + 8*Log[1 - x] + 8*Log[x])*PolyLog[3, 1 - x] + 
      ((16*I)*Pi + 8*Log[1 - x] + 8*Log[x])*PolyLog[3, x] - 
      16*PolyLog[4, 1 - x] - 16*PolyLog[4, x]) - 8*PolyLog[4, x] - 
    8*PolyLog[4, -(x/(1 - x))] + FF[x]*(-2*Pi^2 + ((4*I)/3)*Pi^3 - Pi^4/3 + 
      4*Log[1 - x] + (2*Pi^2*Log[1 - x])/3 + ((8*I)/3)*Pi^3*Log[1 - x] - 
      2*Log[1 - x]^2 - (4*I)*Pi*Log[1 - x]^2 + (2*Pi^2*Log[1 - x]^2)/3 - 
      (10*Log[1 - x]^3)/3 + ((8*I)/3)*Pi*Log[1 - x]^3 + (5*Log[1 - x]^4)/3 - 
      4*Log[x] + (2*Pi^2*Log[x])/3 + 4*Log[1 - x]*Log[x] - 
      (8*I)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/3 + 
      2*Log[1 - x]^2*Log[x] - (8*I)*Pi*Log[1 - x]^2*Log[x] - 
      (20*Log[1 - x]^3*Log[x])/3 - 2*Log[x]^2 + (4*I)*Pi*Log[x]^2 + 
      (2*Pi^2*Log[x]^2)/3 - 10*Log[1 - x]*Log[x]^2 + 
      2*Log[1 - x]^2*Log[x]^2 + (10*Log[x]^3)/3 - (4*Log[1 - x]*Log[x]^3)/3 + 
      Log[x]^4/3 + ((-16*I)*Pi - (8*Pi^2)/3 - 8*Log[1 - x] - 8*Log[x])*
       PolyLog[2, x] + (-8 - (16*I)*Pi - 16*Log[1 - x])*PolyLog[3, 1 - x] + 
      (8 - (16*I)*Pi - 16*Log[1 - x])*PolyLog[3, x] + 16*PolyLog[4, 1 - x] + 
      16*PolyLog[4, x] + 16*PolyLog[4, -(x/(1 - x))]) - 16*Zeta[3]) + 
  COLOR[CA*NfV2]*(2 + ((22*I)/3)*Pi - (29*Pi^2)/12 - ((2*I)/3)*Pi^3 + 
    (47*Pi^4)/90 + 11*Log[1 - x] - ((4*I)/3)*Pi*Log[1 - x] + 
    (4*Pi^2*Log[1 - x])/3 - I*Pi^3*Log[1 - x] - (17*Log[1 - x]^2)/4 - 
    ((10*I)/3)*Pi*Log[1 - x]^2 - Log[1 - x]^3 + (I/3)*Pi*Log[1 - x]^3 + 
    Log[1 - x]^4/3 + FF[x^(-1)]*(((11*I)/2)*Pi + (11*Log[1 - x])/2) + 
    FF[x^(-2)]*(((11*I)/2)*Pi*Log[1 - x] + (11*Log[1 - x]^2)/4) + 
    ((16*I)/3)*Pi*Log[x] + (11*Pi^2*Log[x])/6 - I*Pi^3*Log[x] + 
    (7*Log[1 - x]*Log[x])/2 + ((8*I)/3)*Pi*Log[1 - x]*Log[x] - 
    (Pi^2*Log[1 - x]*Log[x])/3 - Log[1 - x]^2*Log[x] + 
    I*Pi*Log[1 - x]^2*Log[x] + (11*Log[x]^2)/4 - ((4*I)/3)*Pi*Log[x]^2 + 
    (Pi^2*Log[x]^2)/3 - 2*Log[1 - x]*Log[x]^2 - I*Pi*Log[1 - x]*Log[x]^2 + 
    Log[x]^3 - (I/3)*Pi*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/3 + 
    FF[(1 - x)^(-1)]*(((11*I)/2)*Pi + (11*Log[x])/2) + 
    FF[(1 - x)^(-2)]*(((11*I)/2)*Pi*Log[x] + (11*Log[x]^2)/4) + 
    ((-4*I)*Pi - (2*Pi^2)/3 - 5*Log[1 - x] + (4*I)*Pi*Log[1 - x] + 
      2*Log[1 - x]^2 + Log[x] - (4*I)*Pi*Log[x] - 2*Log[x]^2)*PolyLog[2, x] + 
    (-5 + 2*Log[1 - x] - 2*Log[x])*PolyLog[3, 1 - x] + 
    (-1 - 6*Log[1 - x] + 6*Log[x])*PolyLog[3, x] - 4*PolyLog[4, 1 - x] + 
    FF[x^2]*((-21*Pi^2)/2 - ((2*I)/3)*Pi^3 + (77*Pi^4)/90 + 
      4*Pi^2*Log[1 - x] - ((8*I)/3)*Pi^3*Log[1 - x] - (21*Log[1 - x]^2)/2 - 
      ((2*I)/3)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/3 + 2*Log[1 - x]^3 + 
      Log[1 - x]^4/6 + 3*Pi^2*Log[x] - ((4*I)/3)*Pi^3*Log[x] + 
      21*Log[1 - x]*Log[x] + ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (2*Pi^2*Log[1 - x]*Log[x])/3 - 6*Log[1 - x]^2*Log[x] + 
      (4*I)*Pi*Log[1 - x]^2*Log[x] + 2*Log[1 - x]^3*Log[x] - 
      (21*Log[x]^2)/2 - ((2*I)/3)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/3 - 
      (4*I)*Pi*Log[1 - x]*Log[x]^2 - Log[1 - x]^2*Log[x]^2 + 2*Log[x]^3 - 
      2*Log[1 - x]*Log[x]^3 + Log[x]^4/6 + 
      (-6*Log[1 - x] + (8*I)*Pi*Log[1 - x] + 4*Log[1 - x]^2 + 6*Log[x] - 
        (8*I)*Pi*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      (-6 + 8*Log[1 - x] - 8*Log[x])*PolyLog[3, 1 - x] + 
      (-6 - 8*Log[1 - x] + 8*Log[x])*PolyLog[3, x] - 8*PolyLog[4, 1 - x] - 
      8*PolyLog[4, x]) - 4*PolyLog[4, x] + 
    FF[x]*((21*Pi^2)/2 - (47*Pi^4)/45 - 11*Log[1 - x] + 
      ((20*I)/3)*Pi*Log[1 - x] - (10*Pi^2*Log[1 - x])/3 + 
      (2*I)*Pi^3*Log[1 - x] + (35*Log[1 - x]^2)/2 + 
      ((8*I)/3)*Pi*Log[1 - x]^2 - ((2*I)/3)*Pi*Log[1 - x]^3 - 
      (2*Log[1 - x]^4)/3 + 11*Log[x] - ((20*I)/3)*Pi*Log[x] - 
      (13*Pi^2*Log[x])/3 + (2*I)*Pi^3*Log[x] - 21*Log[1 - x]*Log[x] + 
      ((8*I)/3)*Pi*Log[1 - x]*Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/3 + 
      4*Log[1 - x]^2*Log[x] - (2*I)*Pi*Log[1 - x]^2*Log[x] + (7*Log[x]^2)/2 - 
      ((4*I)/3)*Pi*Log[x]^2 - (2*Pi^2*Log[x]^2)/3 + 6*Log[1 - x]*Log[x]^2 + 
      (2*I)*Pi*Log[1 - x]*Log[x]^2 - 4*Log[x]^3 + ((2*I)/3)*Pi*Log[x]^3 + 
      (4*Log[1 - x]*Log[x]^3)/3 + ((8*I)*Pi + (4*Pi^2)/3 + 10*Log[1 - x] - 
        (8*I)*Pi*Log[1 - x] - 4*Log[1 - x]^2 - 2*Log[x] + (8*I)*Pi*Log[x] + 
        4*Log[x]^2)*PolyLog[2, x] + (10 - 4*Log[1 - x] + 4*Log[x])*
       PolyLog[3, 1 - x] + (2 + 12*Log[1 - x] - 12*Log[x])*PolyLog[3, x] + 
      8*PolyLog[4, 1 - x] + 8*PolyLog[4, x] - 8*PolyLog[4, -(x/(1 - x))]) + 
    4*PolyLog[4, -(x/(1 - x))] + 8*Zeta[3]) + 
  ep*(COLOR[Nf*NfV2]*(((20*I)/9)*Pi - (7*Pi^2)/18 + (I/3)*Pi^3 - 
      (7*Pi^4)/36 - ((20*I)/9)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/18 - 
      ((4*I)/9)*Pi^3*Log[1 - x] + ((2*I)/3)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/36 - ((2*I)/9)*Pi*Log[1 - x]^3 + 
      FF[x^(-2)]*((2*Pi^2*Log[1 - x])/9 - (I/9)*Pi*Log[1 - x]^2) + 
      FF[x^(-1)]*((2*Pi^2)/9 - ((2*I)/9)*Pi*Log[1 - x] + 
        (4*Pi^2*Log[1 - x])/9 - ((2*I)/9)*Pi*Log[1 - x]^2) + 
      ((14*I)/9)*Pi*Log[x] - (7*Pi^2*Log[x])/18 - (I/3)*Pi^3*Log[x] - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (7*Pi^2*Log[1 - x]*Log[x])/18 + 
      ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - (7*Pi^2*Log[x]^2)/36 - 
      ((2*I)/9)*Pi*Log[x]^3 + FF[(1 - x)^(-2)]*((2*Pi^2*Log[x])/9 - 
        (I/9)*Pi*Log[x]^2) + FF[(1 - x)^(-1)]*((2*Pi^2)/9 - 
        ((2*I)/9)*Pi*Log[x] + (4*Pi^2*Log[x])/9 - ((2*I)/9)*Pi*Log[x]^2) + 
      (((2*I)/3)*Pi*Log[1 - x] - ((2*I)/3)*Pi*Log[x])*PolyLog[2, x] + 
      ((2*I)/3)*Pi*PolyLog[3, 1 - x] + ((2*I)/3)*Pi*PolyLog[3, x] + 
      FF[x]*(((-11*I)/9)*Pi^3 + (7*Pi^4)/18 + ((34*I)/9)*Pi*Log[1 - x] - 
        (7*Pi^2*Log[1 - x])/9 + ((8*I)/9)*Pi^3*Log[1 - x] - 
        ((17*I)/9)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 - ((34*I)/9)*Pi*Log[x] + 
        (7*Pi^2*Log[x])/9 + ((2*I)/3)*Pi^3*Log[x] + ((22*I)/9)*Pi*Log[1 - x]*
         Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/9 - ((4*I)/3)*Pi*Log[1 - x]^2*
         Log[x] - ((5*I)/9)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/18 + 
        ((4*I)/9)*Pi*Log[x]^3 + (((-4*I)/3)*Pi*Log[1 - x] + 
          ((4*I)/3)*Pi*Log[x])*PolyLog[2, x] - ((4*I)/3)*Pi*
         PolyLog[3, 1 - x] - ((4*I)/3)*Pi*PolyLog[3, x]) + 
      FF[x^2]*(((11*I)/9)*Pi^3 - (7*Pi^4)/18 - ((8*I)/9)*Pi^3*Log[1 - x] + 
        ((11*I)/9)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/18 - 
        ((4*I)/9)*Pi*Log[1 - x]^3 - ((2*I)/3)*Pi^3*Log[x] - 
        ((22*I)/9)*Pi*Log[1 - x]*Log[x] + (7*Pi^2*Log[1 - x]*Log[x])/9 + 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + ((11*I)/9)*Pi*Log[x]^2 - 
        (7*Pi^2*Log[x]^2)/18 - ((4*I)/9)*Pi*Log[x]^3 + 
        (((4*I)/3)*Pi*Log[1 - x] - ((4*I)/3)*Pi*Log[x])*PolyLog[2, x] + 
        ((4*I)/3)*Pi*PolyLog[3, 1 - x] + ((4*I)/3)*Pi*PolyLog[3, x])) + 
    COLOR[CA*NfV2]*(10 + ((652*I)/9)*Pi - (2081*Pi^2)/72 + ((37*I)/36)*Pi^3 + 
      (193*Pi^4)/90 + ((77*I)/90)*Pi^5 - (20*Li[{3, 2}, 1, x])/3 + 
      4*Li[{3, 2}, x, 1] + (242*Log[1 - x])/3 - ((971*I)/18)*Pi*Log[1 - x] + 
      (77*Pi^2*Log[1 - x])/12 - ((5*I)/9)*Pi^3*Log[1 - x] - 
      (5*Pi^4*Log[1 - x])/36 - (1517*Log[1 - x]^2)/24 - 
      ((19*I)/4)*Pi*Log[1 - x]^2 + (209*Pi^2*Log[1 - x]^2)/72 - 
      ((5*I)/6)*Pi^3*Log[1 - x]^2 + (11*Log[1 - x]^3)/12 + 
      ((20*I)/9)*Pi*Log[1 - x]^3 - (Pi^2*Log[1 - x]^3)/9 + 
      (23*Log[1 - x]^4)/12 - (I/3)*Pi*Log[1 - x]^4 + (7*Log[1 - x]^5)/30 + 
      ((827*I)/18)*Pi*Log[x] + (119*Pi^2*Log[x])/18 - (3*I)*Pi^3*Log[x] - 
      (41*Pi^4*Log[x])/45 + (153*Log[1 - x]*Log[x])/4 + 
      ((35*I)/2)*Pi*Log[1 - x]*Log[x] - (113*Pi^2*Log[1 - x]*Log[x])/36 + 
      (10*I)*Pi^3*Log[1 - x]*Log[x] - (13*Log[1 - x]^2*Log[x])/6 - 
      ((7*I)/6)*Pi*Log[1 - x]^2*Log[x] - (10*Pi^2*Log[1 - x]^2*Log[x])/3 + 
      (11*Log[1 - x]^3*Log[x])/6 + ((19*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
      (3*Log[1 - x]^4*Log[x])/4 + (65*Log[x]^2)/8 - ((77*I)/12)*Pi*Log[x]^2 - 
      (73*Pi^2*Log[x]^2)/72 + ((7*I)/6)*Pi^3*Log[x]^2 - 
      (5*Log[1 - x]*Log[x]^2)/4 - (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (11*Pi^2*Log[1 - x]*Log[x]^2)/3 + (Log[1 - x]^2*Log[x]^2)/4 - 
      (16*I)*Pi*Log[1 - x]^2*Log[x]^2 + 3*Log[1 - x]^3*Log[x]^2 + 
      Log[x]^3/6 - ((5*I)/18)*Pi*Log[x]^3 - (4*Pi^2*Log[x]^3)/9 - 
      (4*Log[1 - x]*Log[x]^3)/3 + ((5*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
      (41*Log[1 - x]^2*Log[x]^3)/6 - (5*Log[x]^4)/4 + (I/3)*Pi*Log[x]^4 + 
      (5*Log[1 - x]*Log[x]^4)/6 - Log[x]^5/60 + ((-8*I)*Pi - 8*Log[x])*
       PolyLog[2, x]^2 + (-41/3 - ((23*I)/3)*Pi - (8*Pi^2)/3 + 
        14*Log[1 - x] + (20*I)*Pi*Log[1 - x] + 9*Log[1 - x]^2 - 8*Log[x] - 
        (32*I)*Pi*Log[x] - 2*Log[1 - x]*Log[x] - 13*Log[x]^2)*
       PolyLog[3, 1 - x] + (-67/3 + (I/3)*Pi + (2*Pi^2)/3 - 23*Log[1 - x] - 
        (12*I)*Pi*Log[1 - x] + Log[1 - x]^2 + 29*Log[x] - 
        2*Log[1 - x]*Log[x] - 5*Log[x]^2)*PolyLog[3, x] + 
      (-17 - (24*I)*Pi - 42*Log[1 - x] + 26*Log[x])*PolyLog[4, 1 - x] + 
      (-21 - (24*I)*Pi + 18*Log[1 - x] - 26*Log[x])*PolyLog[4, x] + 
      (14 + (4*I)*Pi + 20*Log[1 - x] - 24*Log[x])*PolyLog[4, -(x/(1 - x))] + 
      56*PolyLog[5, 1 - x] + (172*PolyLog[5, x])/3 + 
      42*PolyLog[5, -(x/(1 - x))] + PolyLog[2, x]*(((26*I)/3)*Pi + 3*Pi^2 + 
        ((8*I)/3)*Pi^3 - (41*Log[1 - x])/3 + ((37*I)/3)*Pi*Log[1 - x] - 
        (13*Pi^2*Log[1 - x])/3 + (25*Log[1 - x]^2)/2 + 
        (4*I)*Pi*Log[1 - x]^2 + Log[1 - x]^3/3 + (67*Log[x])/3 - 
        ((49*I)/3)*Pi*Log[x] + 3*Pi^2*Log[x] + Log[1 - x]*Log[x] - 
        (16*I)*Pi*Log[1 - x]*Log[x] - Log[1 - x]^2*Log[x] - (23*Log[x]^2)/2 + 
        (4*I)*Pi*Log[x]^2 - 7*Log[1 - x]*Log[x]^2 + (7*Log[x]^3)/3 + 
        (28*PolyLog[3, x])/3 - (4*Zeta[3])/3) + 26*Zeta[3] + 
      (8*I)*Pi*Zeta[3] + 10*Pi^2*Zeta[3] - 2*Log[1 - x]*Zeta[3] + 
      10*Log[1 - x]^2*Zeta[3] - 6*Log[x]*Zeta[3] - 20*Log[1 - x]*Log[x]*
       Zeta[3] + 10*Log[x]^2*Zeta[3] + FF[x^(-2)]*((8*Pi^4)/135 + 
        ((251*I)/12)*Pi*Log[1 - x] - 4*Pi^2*Log[1 - x] - 
        (I/9)*Pi^3*Log[1 - x] + (251*Log[1 - x]^2)/24 - 
        (6*I)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/18 - 4*Log[1 - x]^3 + 
        (I/9)*Pi*Log[1 - x]^3 + (11*Log[1 - x]^4)/36 - 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 - 
        (103*Log[1 - x]^2*Log[x])/18 - (4*Log[1 - x]^3*Log[x])/3 + 
        2*Log[1 - x]^2*Log[x]^2 + (((-101*I)/9)*Pi + (8*Pi^2)/9 - 
          (101*Log[1 - x])/9)*PolyLog[2, x] + (-101/9 + ((20*I)/3)*Pi - 
          (4*Log[1 - x])/3 + 8*Log[x])*PolyLog[3, 1 - x] - 
        (16*PolyLog[4, 1 - x])/3 + 8*PolyLog[4, x] + 
        8*PolyLog[4, -(x/(1 - x))] + (101*Zeta[3])/9 - 
        ((20*I)/3)*Pi*Zeta[3] + (4*Log[1 - x]*Zeta[3])/3 - 
        8*Log[x]*Zeta[3]) + FF[x^(-1)]*(((1157*I)/36)*Pi - (365*Pi^2)/54 + 
        I*Pi^3 - (2*Pi^4)/135 + (1157*Log[1 - x])/36 + 
        ((28*I)/3)*Pi*Log[1 - x] - (11*Pi^2*Log[1 - x])/9 - 
        ((2*I)/9)*Pi^3*Log[1 - x] - (4*Log[1 - x]^2)/3 - 
        (4*Pi^2*Log[1 - x]^2)/9 - Log[1 - x]^3/3 + ((2*I)/9)*Pi*
         Log[1 - x]^3 + Log[1 - x]^4/9 - ((2*I)/9)*Pi*Log[x] + 
        (8*Pi^2*Log[x])/9 - (2*Log[1 - x]*Log[x])/9 - 
        ((76*I)/9)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        (4*Log[1 - x]^2*Log[x])/9 - (2*Log[1 - x]^3*Log[x])/3 - 
        4*Log[1 - x]*Log[x]^2 + Log[1 - x]^2*Log[x]^2 + 
        (((-76*I)/9)*Pi - (2*Pi^2)/9 - (4*Log[1 - x])/9 - 8*Log[x])*
         PolyLog[2, x] + (-4/9 + ((4*I)/3)*Pi - (8*Log[1 - x])/3 + 4*Log[x])*
         PolyLog[3, 1 - x] + 8*PolyLog[3, x] + (4*PolyLog[4, 1 - x])/3 + 
        4*PolyLog[4, x] + 4*PolyLog[4, -(x/(1 - x))] - (44*Zeta[3])/9 - 
        ((4*I)/3)*Pi*Zeta[3] + (8*Log[1 - x]*Zeta[3])/3 - 4*Log[x]*Zeta[3]) + 
      FF[(1 - x)^(-2)]*(((-101*I)/54)*Pi^3 + (7*Pi^4)/135 - 
        (2*Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/3 + ((251*I)/12)*Pi*Log[x] - 
        (317*Pi^2*Log[x])/54 - (I/9)*Pi^3*Log[x] + (11*I)*Pi*Log[1 - x]*
         Log[x] + (4*Log[1 - x]^3*Log[x])/3 + (251*Log[x]^2)/24 - 
        (6*I)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/18 + (11*Log[1 - x]*Log[x]^2)/
         2 - 4*Log[x]^3 + (I/9)*Pi*Log[x]^3 - Log[x]^4/36 + 
        (((101*I)/9)*Pi - (8*Pi^2)/9 + (101*Log[x])/9)*PolyLog[2, x] + 
        (-101/9 + ((20*I)/3)*Pi + 8*Log[1 - x] - (4*Log[x])/3)*
         PolyLog[3, x] + 8*PolyLog[4, 1 - x] - (16*PolyLog[4, x])/3 - 
        8*PolyLog[4, -(x/(1 - x))] + (101*Zeta[3])/9 - 
        ((20*I)/3)*Pi*Zeta[3] - 8*Log[1 - x]*Zeta[3] + 
        (4*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-1)]*(((1157*I)/36)*Pi - 
        (365*Pi^2)/54 - ((11*I)/27)*Pi^3 - (7*Pi^4)/54 - 
        ((2*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/9 - 
        (Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/6 + (1157*Log[x])/36 + 
        ((28*I)/3)*Pi*Log[x] - (35*Pi^2*Log[x])/27 - ((2*I)/9)*Pi^3*Log[x] - 
        (2*Log[1 - x]*Log[x])/9 + 4*Log[1 - x]^2*Log[x] + 
        (2*Log[1 - x]^3*Log[x])/3 - (4*Log[x]^2)/3 - (7*Pi^2*Log[x]^2)/9 - 
        Log[x]^3/3 + ((2*I)/9)*Pi*Log[x]^3 - Log[x]^4/18 + 
        (((76*I)/9)*Pi + (2*Pi^2)/9 + 8*Log[1 - x] + (4*Log[x])/9)*
         PolyLog[2, x] + 8*PolyLog[3, 1 - x] + 
        (-4/9 + ((4*I)/3)*Pi + 4*Log[1 - x] - (8*Log[x])/3)*PolyLog[3, x] + 
        4*PolyLog[4, 1 - x] + (4*PolyLog[4, x])/3 - 
        4*PolyLog[4, -(x/(1 - x))] - (44*Zeta[3])/9 - ((4*I)/3)*Pi*Zeta[3] - 
        4*Log[1 - x]*Zeta[3] + (8*Log[x]*Zeta[3])/3) + 
      FF[x^2]*((-171*Pi^2)/2 + ((149*I)/18)*Pi^3 + (2839*Pi^4)/540 + 
        ((167*I)/90)*Pi^5 - 16*Li[{3, 2}, 1 - x, 1] - 16*Li[{3, 2}, x, 1] + 
        (521*Pi^2*Log[1 - x])/12 - ((19*I)/2)*Pi^3*Log[1 - x] - 
        (71*Pi^4*Log[1 - x])/90 - (171*Log[1 - x]^2)/2 + 
        ((149*I)/18)*Pi*Log[1 - x]^2 - (143*Pi^2*Log[1 - x]^2)/36 + 
        ((2*I)/3)*Pi^3*Log[1 - x]^2 + (277*Log[1 - x]^3)/12 - 
        ((55*I)/18)*Pi*Log[1 - x]^3 + (16*Pi^2*Log[1 - x]^3)/9 - 
        (97*Log[1 - x]^4)/36 - (I/6)*Pi*Log[1 - x]^4 + (6*Log[1 - x]^5)/5 + 
        (133*Pi^2*Log[x])/4 - ((113*I)/18)*Pi^3*Log[x] - 
        (161*Pi^4*Log[x])/90 + 171*Log[1 - x]*Log[x] - 
        ((149*I)/9)*Pi*Log[1 - x]*Log[x] - (104*Pi^2*Log[1 - x]*Log[x])/9 + 
        (18*I)*Pi^3*Log[1 - x]*Log[x] - (255*Log[1 - x]^2*Log[x])/4 + 
        ((27*I)/2)*Pi*Log[1 - x]^2*Log[x] - (20*Pi^2*Log[1 - x]^2*Log[x])/3 + 
        (41*Log[1 - x]^3*Log[x])/3 + ((14*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
        7*Log[1 - x]^4*Log[x] - (171*Log[x]^2)/2 + ((149*I)/18)*Pi*Log[x]^2 - 
        (3*Pi^2*Log[x]^2)/4 + ((2*I)/3)*Pi^3*Log[x]^2 - 
        (11*Log[1 - x]*Log[x]^2)/4 - ((35*I)/6)*Pi*Log[1 - x]*Log[x]^2 + 
        (19*Pi^2*Log[1 - x]*Log[x]^2)/3 + (8*Log[1 - x]^2*Log[x]^2)/3 - 
        (25*I)*Pi*Log[1 - x]^2*Log[x]^2 + (13*Log[1 - x]^3*Log[x]^2)/3 + 
        (277*Log[x]^3)/12 - ((55*I)/18)*Pi*Log[x]^3 - Pi^2*Log[x]^3 - 
        (17*Log[1 - x]*Log[x]^3)/3 + ((14*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
        (25*Log[1 - x]^2*Log[x]^3)/3 - (97*Log[x]^4)/36 - (I/6)*Pi*Log[x]^4 + 
        (7*Log[1 - x]*Log[x]^4)/3 - (4*Log[x]^5)/15 + 
        ((-16*I)*Pi - 8*Log[1 - x] - 8*Log[x])*PolyLog[2, x]^2 + 
        (-61 + ((14*I)/3)*Pi + (2*Pi^2)/3 + (107*Log[1 - x])/3 + 
          (20*I)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - (35*Log[x])/3 - 
          (44*I)*Pi*Log[x] - 20*Log[1 - x]*Log[x] - 12*Log[x]^2)*
         PolyLog[3, 1 - x] + (-61 + ((14*I)/3)*Pi - 2*Pi^2 - 
          (35*Log[1 - x])/3 - (44*I)*Pi*Log[1 - x] - 12*Log[1 - x]^2 + 
          (107*Log[x])/3 + (20*I)*Pi*Log[x] - 4*Log[1 - x]*Log[x] + 
          4*Log[x]^2)*PolyLog[3, x] + PolyLog[2, x]*(((8*I)/3)*Pi^3 - 
          61*Log[1 - x] + ((58*I)/3)*Pi*Log[1 - x] - (14*Pi^2*Log[1 - x])/3 + 
          (58*Log[1 - x]^2)/3 - 2*Log[1 - x]^3 + 61*Log[x] - 
          ((58*I)/3)*Pi*Log[x] + (22*Pi^2*Log[x])/3 - (16*I)*Pi*Log[1 - x]*
           Log[x] - 10*Log[1 - x]^2*Log[x] - (58*Log[x]^2)/3 - 
          6*Log[1 - x]*Log[x]^2 + 2*Log[x]^3 - 16*PolyLog[3, 1 - x] + 
          16*PolyLog[3, x]) + (-98/3 - (48*I)*Pi - 68*Log[1 - x] + 84*Log[x])*
         PolyLog[4, 1 - x] + (-98/3 - (48*I)*Pi + 84*Log[1 - x] - 68*Log[x])*
         PolyLog[4, x] + (44*Log[1 - x] - 44*Log[x])*
         PolyLog[4, -(x/(1 - x))] + 80*PolyLog[5, 1 - x] + 80*PolyLog[5, x] + 
        44*PolyLog[5, -(x/(1 - x))] + (76*Pi^2*Zeta[3])/3 + 
        20*Log[1 - x]^2*Zeta[3] - 72*Log[1 - x]*Log[x]*Zeta[3] + 
        20*Log[x]^2*Zeta[3] - 172*Zeta[5]) - 66*Zeta[5] + 
      FF[x]*((171*Pi^2)/2 - ((41*I)/6)*Pi^3 - (679*Pi^4)/135 - 
        ((77*I)/45)*Pi^5 + (40*Li[{3, 2}, 1, x])/3 - 8*Li[{3, 2}, x, 1] - 
        (242*Log[1 - x])/3 + ((899*I)/9)*Pi*Log[1 - x] - 
        (79*Pi^2*Log[1 - x])/2 + ((13*I)/3)*Pi^3*Log[1 - x] + 
        (5*Pi^4*Log[1 - x])/18 + (941*Log[1 - x]^2)/6 - 
        ((179*I)/18)*Pi*Log[1 - x]^2 - (109*Pi^2*Log[1 - x]^2)/36 + 
        ((5*I)/3)*Pi^3*Log[1 - x]^2 - (143*Log[1 - x]^3)/6 + 
        ((5*I)/9)*Pi*Log[1 - x]^3 + (2*Pi^2*Log[1 - x]^3)/9 - 
        (19*Log[1 - x]^4)/18 + ((2*I)/3)*Pi*Log[1 - x]^4 - 
        (7*Log[1 - x]^5)/15 + (242*Log[x])/3 - ((899*I)/9)*Pi*Log[x] - 
        (643*Pi^2*Log[x])/18 + ((97*I)/9)*Pi^3*Log[x] + (82*Pi^4*Log[x])/45 - 
        171*Log[1 - x]*Log[x] + ((71*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (199*Pi^2*Log[1 - x]*Log[x])/18 - (20*I)*Pi^3*Log[1 - x]*Log[x] + 
        (127*Log[1 - x]^2*Log[x])/3 + (20*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        3*Log[1 - x]^3*Log[x] - ((38*I)/3)*Pi*Log[1 - x]^3*Log[x] + 
        (3*Log[1 - x]^4*Log[x])/2 + (85*Log[x]^2)/6 - 
        ((119*I)/18)*Pi*Log[x]^2 + (67*Pi^2*Log[x]^2)/12 - 
        ((7*I)/3)*Pi^3*Log[x]^2 + (31*Log[1 - x]*Log[x]^2)/2 - 
        ((11*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (22*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (43*Log[1 - x]^2*Log[x]^2)/6 + (32*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
        6*Log[1 - x]^3*Log[x]^2 - (67*Log[x]^3)/3 + ((50*I)/9)*Pi*Log[x]^3 + 
        (8*Pi^2*Log[x]^3)/9 - (4*Log[1 - x]*Log[x]^3)/3 - 
        ((10*I)/3)*Pi*Log[1 - x]*Log[x]^3 + (41*Log[1 - x]^2*Log[x]^3)/3 + 
        (95*Log[x]^4)/18 - ((2*I)/3)*Pi*Log[x]^4 - (5*Log[1 - x]*Log[x]^4)/
         3 + Log[x]^5/30 + ((16*I)*Pi + 16*Log[x])*PolyLog[2, x]^2 + 
        (157/3 + ((10*I)/3)*Pi + (16*Pi^2)/3 - (62*Log[1 - x])/3 - 
          (40*I)*Pi*Log[1 - x] - 18*Log[1 - x]^2 - (10*Log[x])/3 + 
          (64*I)*Pi*Log[x] + 4*Log[1 - x]*Log[x] + 26*Log[x]^2)*
         PolyLog[3, 1 - x] + (209/3 - ((38*I)/3)*Pi - (4*Pi^2)/3 + 
          (80*Log[1 - x])/3 + (24*I)*Pi*Log[1 - x] - 2*Log[1 - x]^2 - 
          (152*Log[x])/3 + 4*Log[1 - x]*Log[x] + 10*Log[x]^2)*PolyLog[3, x] + 
        (86/3 + (48*I)*Pi + 84*Log[1 - x] - 52*Log[x])*PolyLog[4, 1 - x] + 
        (110/3 + (48*I)*Pi - 36*Log[1 - x] + 52*Log[x])*PolyLog[4, x] + 
        (-28 - (8*I)*Pi - 40*Log[1 - x] + 48*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 112*PolyLog[5, 1 - x] - 
        (344*PolyLog[5, x])/3 - 84*PolyLog[5, -(x/(1 - x))] - 
        20*Pi^2*Zeta[3] - 4*Log[1 - x]*Zeta[3] - 20*Log[1 - x]^2*Zeta[3] + 
        4*Log[x]*Zeta[3] + 40*Log[1 - x]*Log[x]*Zeta[3] - 
        20*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((-52*I)/3)*Pi - 6*Pi^2 - 
          ((16*I)/3)*Pi^3 + (157*Log[1 - x])/3 - ((46*I)/3)*Pi*Log[1 - x] + 
          (26*Pi^2*Log[1 - x])/3 - (61*Log[1 - x]^2)/3 - 
          (8*I)*Pi*Log[1 - x]^2 - (2*Log[1 - x]^3)/3 - (209*Log[x])/3 + 
          ((70*I)/3)*Pi*Log[x] - 6*Pi^2*Log[x] - 2*Log[1 - x]*Log[x] + 
          (32*I)*Pi*Log[1 - x]*Log[x] + 2*Log[1 - x]^2*Log[x] + 
          (55*Log[x]^2)/3 - (8*I)*Pi*Log[x]^2 + 14*Log[1 - x]*Log[x]^2 - 
          (14*Log[x]^3)/3 - (56*PolyLog[3, x])/3 + (8*Zeta[3])/3) + 
        132*Zeta[5])) + COLOR[CF*NfV2]*(-10 - ((64*I)/3)*Pi - (97*Pi^2)/6 + 
      ((70*I)/9)*Pi^3 - (239*Pi^4)/180 + ((22*I)/45)*Pi^5 + 
      (40*Li[{3, 2}, 1, x])/3 - 32*Li[{3, 2}, 1 - x, 1] - 
      40*Li[{3, 2}, x, 1] - (52*Log[1 - x])/3 - ((34*I)/3)*Pi*Log[1 - x] - 
      (65*Pi^2*Log[1 - x])/9 - (4*I)*Pi^3*Log[1 - x] - 
      (26*Pi^4*Log[1 - x])/45 - (137*Log[1 - x]^2)/6 + 
      ((86*I)/3)*Pi*Log[1 - x]^2 - (23*Pi^2*Log[1 - x]^2)/3 + 
      ((16*I)/3)*Pi^3*Log[1 - x]^2 + (163*Log[1 - x]^3)/9 - 
      (6*I)*Pi*Log[1 - x]^3 + (14*Pi^2*Log[1 - x]^3)/3 - 
      (77*Log[1 - x]^4)/12 + ((4*I)/3)*Pi*Log[1 - x]^4 + (8*Log[1 - x]^5)/5 - 
      ((34*I)/3)*Pi*Log[x] - 7*Pi^2*Log[x] - ((2*I)/3)*Pi^3*Log[x] - 
      (13*Pi^4*Log[x])/18 + (127*Log[1 - x]*Log[x])/3 - 
      ((140*I)/3)*Pi*Log[1 - x]*Log[x] + 8*Pi^2*Log[1 - x]*Log[x] + 
      15*Log[1 - x]^2*Log[x] + (12*I)*Pi*Log[1 - x]^2*Log[x] - 
      (5*Pi^2*Log[1 - x]^2*Log[x])/3 + 12*Log[1 - x]^3*Log[x] - 
      ((52*I)/3)*Pi*Log[1 - x]^3*Log[x] - (65*Log[1 - x]^4*Log[x])/6 - 
      (161*Log[x]^2)/6 + ((70*I)/3)*Pi*Log[x]^2 - (4*Pi^2*Log[x]^2)/3 - 
      (41*Log[1 - x]*Log[x]^2)/3 + (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (5*Pi^2*Log[1 - x]*Log[x]^2)/3 - (17*Log[1 - x]^2*Log[x]^2)/2 - 
      3*Log[1 - x]^3*Log[x]^2 + (65*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 + 
      (2*Pi^2*Log[x]^3)/3 + (10*Log[1 - x]*Log[x]^3)/3 + 
      2*Log[1 - x]^2*Log[x]^3 + Log[x]^4/4 - (2*Log[1 - x]*Log[x]^4)/3 + 
      (7*Log[x]^5)/30 + ((-16*I)*Pi - 16*Log[1 - x])*PolyLog[2, x]^2 + 
      (184/3 + (32*I)*Pi + (16*Pi^2)/3 + 14*Log[1 - x] - 
        (40*I)*Pi*Log[1 - x] - 24*Log[1 - x]^2 - 6*Log[x] - 
        40*Log[1 - x]*Log[x] + 4*Log[x]^2)*PolyLog[3, 1 - x] + 
      (152/3 + (48*I)*Pi - (20*Pi^2)/3 + 62*Log[1 - x] - 
        (40*I)*Pi*Log[1 - x] - 24*Log[1 - x]^2 - 22*Log[x] - 
        8*Log[1 - x]*Log[x] + 4*Log[x]^2)*PolyLog[3, x] + 
      (4 + (16*I)*Pi + 32*Log[1 - x] + 96*Log[x])*PolyLog[4, 1 - x] + 
      (-36 + (16*I)*Pi + 112*Log[1 - x])*PolyLog[4, x] + 
      (-56 - (8*I)*Pi + 8*Log[x])*PolyLog[4, -(x/(1 - x))] - 
      88*PolyLog[5, 1 - x] - (272*PolyLog[5, x])/3 - 
      108*PolyLog[5, -(x/(1 - x))] - 100*Zeta[3] - (16*I)*Pi*Zeta[3] + 
      (44*Pi^2*Zeta[3])/3 - 4*Log[1 - x]*Zeta[3] + 4*Log[1 - x]^2*Zeta[3] + 
      20*Log[x]*Zeta[3] - 72*Log[1 - x]*Log[x]*Zeta[3] + 4*Log[x]^2*Zeta[3] + 
      PolyLog[2, x]*(((32*I)/3)*Pi - (4*Pi^2)/3 + (184*Log[1 - x])/3 - 
        (12*I)*Pi*Log[1 - x] + (26*Pi^2*Log[1 - x])/3 - 12*Log[1 - x]^2 - 
        (16*I)*Pi*Log[1 - x]^2 - (14*Log[1 - x]^3)/3 - (152*Log[x])/3 + 
        (4*I)*Pi*Log[x] - (2*Pi^2*Log[x])/3 - 12*Log[1 - x]*Log[x] - 
        18*Log[1 - x]^2*Log[x] + 12*Log[x]^2 + 2*Log[1 - x]*Log[x]^2 - 
        (2*Log[x]^3)/3 - 32*PolyLog[3, 1 - x] + (40*PolyLog[3, x])/3 + 
        (8*Zeta[3])/3) + FF[(1 - x)^(-1)]*(((-17*I)/3)*Pi + 2*Pi^2 - 
        (4*I)*Pi^3 + (14*Pi^4)/135 + (4*Pi^2*Log[1 - x])/9 + 
        (4*Pi^2*Log[1 - x]^2)/9 + (2*Log[1 - x]^4)/9 - (17*Log[x])/3 + 
        ((152*I)/3)*Pi*Log[x] - 8*Pi^2*Log[x] + (24*I)*Pi*Log[1 - x]*Log[x] - 
        (4*Log[1 - x]^2*Log[x])/3 - (8*Log[1 - x]^3*Log[x])/9 + 
        (82*Log[x]^2)/3 - ((28*I)/3)*Pi*Log[x]^2 + 12*Log[1 - x]*Log[x]^2 - 
        (50*Log[x]^3)/9 + ((4*I)/9)*Pi*Log[x]^3 + (2*Log[x]^4)/9 + 
        (((68*I)/3)*Pi - (8*Log[1 - x])/3 + (76*Log[x])/3)*PolyLog[2, x] - 
        (8*PolyLog[3, 1 - x])/3 + (-76/3 - ((8*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (8*Log[x])/3)*PolyLog[3, x] - (16*PolyLog[4, 1 - x])/3 + 
        (16*PolyLog[4, -(x/(1 - x))])/3 + (76*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] + (16*Log[1 - x]*Zeta[3])/3 - 
        (8*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*(((2*I)/3)*Pi^3 + 
        (7*Pi^4)/135 + (2*Pi^2*Log[1 - x]^2)/9 + Log[1 - x]^4/9 - 
        ((5*I)/3)*Pi*Log[x] + 2*Pi^2*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] - 
        (4*Log[1 - x]^3*Log[x])/9 - (5*Log[x]^2)/6 + (2*I)*Pi*Log[x]^2 - 
        2*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 + ((2*I)/9)*Pi*Log[x]^3 + 
        Log[x]^4/9 + ((-4*I)*Pi - 4*Log[x])*PolyLog[2, x] + 
        (4 - ((4*I)/3)*Pi - (8*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[3, x] - 
        (8*PolyLog[4, 1 - x])/3 + (8*PolyLog[4, -(x/(1 - x))])/3 - 
        4*Zeta[3] + ((4*I)/3)*Pi*Zeta[3] + (8*Log[1 - x]*Zeta[3])/3 - 
        (4*Log[x]*Zeta[3])/3) + FF[x^(-2)]*(((-5*I)/3)*Pi*Log[1 - x] + 
        (4*Pi^2*Log[1 - x])/3 - (5*Log[1 - x]^2)/6 + (2*I)*Pi*Log[1 - x]^2 - 
        (2*Pi^2*Log[1 - x]^2)/9 + (4*Log[1 - x]^3)/3 + 
        ((2*I)/9)*Pi*Log[1 - x]^3 + (4*Pi^2*Log[1 - x]*Log[x])/9 + 
        2*Log[1 - x]^2*Log[x] + (4*Log[1 - x]^3*Log[x])/9 - 
        (2*Log[1 - x]^2*Log[x]^2)/3 + ((4*I)*Pi + 4*Log[1 - x])*
         PolyLog[2, x] + (4 - ((4*I)/3)*Pi + (4*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, 1 - x] - (8*PolyLog[4, x])/3 - 
        (8*PolyLog[4, -(x/(1 - x))])/3 - 4*Zeta[3] + ((4*I)/3)*Pi*Zeta[3] - 
        (4*Log[1 - x]*Zeta[3])/3 + (8*Log[x]*Zeta[3])/3) + 
      FF[x^(-1)]*(((-17*I)/3)*Pi + 2*Pi^2 - ((2*I)/9)*Pi^3 - 
        (17*Log[1 - x])/3 + ((152*I)/3)*Pi*Log[1 - x] - 
        (34*Pi^2*Log[1 - x])/9 + (82*Log[1 - x]^2)/3 - 
        ((28*I)/3)*Pi*Log[1 - x]^2 - (4*Pi^2*Log[1 - x]^2)/9 - 
        (50*Log[1 - x]^3)/9 + ((4*I)/9)*Pi*Log[1 - x]^3 + 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x] + (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        (40*Log[1 - x]^2*Log[x])/3 + (8*Log[1 - x]^3*Log[x])/9 + 
        (4*Log[1 - x]*Log[x]^2)/3 - (4*Log[1 - x]^2*Log[x]^2)/3 + 
        (((-68*I)/3)*Pi - (76*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[2, x] + 
        (-76/3 - ((8*I)/3)*Pi + (8*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[3, 1 - x] - (8*PolyLog[3, x])/3 - (16*PolyLog[4, x])/3 - 
        (16*PolyLog[4, -(x/(1 - x))])/3 + (76*Zeta[3])/3 + 
        ((8*I)/3)*Pi*Zeta[3] - (8*Log[1 - x]*Zeta[3])/3 + 
        (16*Log[x]*Zeta[3])/3) + FF[x^2]*((20*Pi^2)/3 - (526*Pi^4)/135 + 
        ((31*I)/45)*Pi^5 - 32*Li[{3, 2}, 1 - x, 1] - 32*Li[{3, 2}, x, 1] - 
        (11*Pi^2*Log[1 - x])/3 + ((32*I)/9)*Pi^3*Log[1 - x] - 
        (2*Pi^4*Log[1 - x])/15 + (20*Log[1 - x]^2)/3 - 4*Pi^2*Log[1 - x]^2 + 
        (6*I)*Pi^3*Log[1 - x]^2 - (7*Log[1 - x]^3)/3 + 
        ((32*I)/9)*Pi*Log[1 - x]^3 + (16*Pi^2*Log[1 - x]^3)/3 - 
        (2*Log[1 - x]^4)/9 + ((5*I)/3)*Pi*Log[1 - x]^4 + 
        (26*Log[1 - x]^5)/15 - 3*Pi^2*Log[x] + ((32*I)/9)*Pi^3*Log[x] - 
        (68*Pi^4*Log[x])/45 - (40*Log[1 - x]*Log[x])/3 + 
        (104*Pi^2*Log[1 - x]*Log[x])/9 + (4*I)*Pi^3*Log[1 - x]*Log[x] + 
        5*Log[1 - x]^2*Log[x] - ((32*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (10*Pi^2*Log[1 - x]^2*Log[x])/3 + (8*Log[1 - x]^3*Log[x])/9 - 
        ((56*I)/3)*Pi*Log[1 - x]^3*Log[x] - (32*Log[1 - x]^4*Log[x])/3 + 
        (20*Log[x]^2)/3 - 4*Pi^2*Log[x]^2 + ((10*I)/3)*Pi^3*Log[x]^2 + 
        Log[1 - x]*Log[x]^2 - ((32*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
        (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - 12*Log[1 - x]^2*Log[x]^2 - 
        (14*I)*Pi*Log[1 - x]^2*Log[x]^2 - (8*Log[1 - x]^3*Log[x]^2)/3 - 
        (7*Log[x]^3)/3 + ((32*I)/9)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/9 + 
        (8*Log[1 - x]*Log[x]^3)/9 - ((8*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
        (20*Log[1 - x]^2*Log[x]^3)/3 - (2*Log[x]^4)/9 + 
        ((5*I)/3)*Pi*Log[x]^4 - (8*Log[1 - x]*Log[x]^4)/3 + 
        (14*Log[x]^5)/15 + ((-32*I)*Pi - 16*Log[1 - x] - 16*Log[x])*
         PolyLog[2, x]^2 + (4 - ((128*I)/3)*Pi - (4*Pi^2)/3 - 
          (64*Log[1 - x])/3 - (40*I)*Pi*Log[1 - x] - 20*Log[1 - x]^2 - 
          (64*Log[x])/3 - (40*I)*Pi*Log[x] - 48*Log[1 - x]*Log[x] - 
          20*Log[x]^2)*PolyLog[3, 1 - x] + (4 - ((128*I)/3)*Pi - 
          (20*Pi^2)/3 - (64*Log[1 - x])/3 - (40*I)*Pi*Log[1 - x] - 
          20*Log[1 - x]^2 - (64*Log[x])/3 - (40*I)*Pi*Log[x] - 
          16*Log[1 - x]*Log[x] - 20*Log[x]^2)*PolyLog[3, x] + 
        PolyLog[2, x]*(((16*I)/3)*Pi^3 + 4*Log[1 - x] + (28*Pi^2*Log[1 - x])/
           3 - (16*I)*Pi*Log[1 - x]^2 - 4*Log[1 - x]^3 - 4*Log[x] - 
          4*Pi^2*Log[x] - (32*I)*Pi*Log[1 - x]*Log[x] - 20*Log[1 - x]^2*
           Log[x] + (16*I)*Pi*Log[x]^2 - 12*Log[1 - x]*Log[x]^2 + 
          4*Log[x]^3 - 32*PolyLog[3, 1 - x] + 32*PolyLog[3, x]) + 
        (128/3 + (32*I)*Pi + 32*Log[1 - x] + 128*Log[x])*PolyLog[4, 1 - x] + 
        (128/3 + (32*I)*Pi + 128*Log[1 - x] + 32*Log[x])*PolyLog[4, x] + 
        (-8*Log[1 - x] + 8*Log[x])*PolyLog[4, -(x/(1 - x))] - 
        112*PolyLog[5, 1 - x] - 112*PolyLog[5, x] - 
        136*PolyLog[5, -(x/(1 - x))] + (56*Pi^2*Zeta[3])/3 + 
        8*Log[1 - x]^2*Zeta[3] - 80*Log[1 - x]*Log[x]*Zeta[3] + 
        8*Log[x]^2*Zeta[3] - 120*Zeta[5]) - 100*Zeta[5] + 
      FF[x]*((-20*Pi^2)/3 + ((16*I)/9)*Pi^3 + (643*Pi^4)/135 - 
        ((44*I)/45)*Pi^5 - (80*Li[{3, 2}, 1, x])/3 + 
        64*Li[{3, 2}, 1 - x, 1] + 80*Li[{3, 2}, x, 1] + (52*Log[1 - x])/3 - 
        (41*Pi^2*Log[1 - x])/9 + ((4*I)/9)*Pi^3*Log[1 - x] + 
        (52*Pi^4*Log[1 - x])/45 - (32*Log[1 - x]^2)/3 - 
        ((16*I)/3)*Pi*Log[1 - x]^2 + 17*Pi^2*Log[1 - x]^2 - 
        ((32*I)/3)*Pi^3*Log[1 - x]^2 - (77*Log[1 - x]^3)/9 + 
        ((16*I)/9)*Pi*Log[1 - x]^3 - (28*Pi^2*Log[1 - x]^3)/3 + 
        (83*Log[1 - x]^4)/9 - ((8*I)/3)*Pi*Log[1 - x]^4 - 
        (16*Log[1 - x]^5)/5 - (52*Log[x])/3 + 13*Pi^2*Log[x] - 
        ((80*I)/9)*Pi^3*Log[x] + (13*Pi^4*Log[x])/9 + (40*Log[1 - x]*Log[x])/
         3 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] - (194*Pi^2*Log[1 - x]*Log[x])/
         9 + 17*Log[1 - x]^2*Log[x] - ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        (10*Pi^2*Log[1 - x]^2*Log[x])/3 - (278*Log[1 - x]^3*Log[x])/9 + 
        ((104*I)/3)*Pi*Log[1 - x]^3*Log[x] + (65*Log[1 - x]^4*Log[x])/3 - 
        (8*Log[x]^2)/3 + ((16*I)/3)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/3 - 
        (101*Log[1 - x]*Log[x]^2)/3 + ((92*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (10*Pi^2*Log[1 - x]*Log[x]^2)/3 + 38*Log[1 - x]^2*Log[x]^2 + 
        6*Log[1 - x]^3*Log[x]^2 + (119*Log[x]^3)/9 - ((80*I)/9)*Pi*Log[x]^3 - 
        (4*Pi^2*Log[x]^3)/3 + (94*Log[1 - x]*Log[x]^3)/9 - 
        4*Log[1 - x]^2*Log[x]^3 - (37*Log[x]^4)/9 + (4*Log[1 - x]*Log[x]^4)/
         3 - (7*Log[x]^5)/15 + ((32*I)*Pi + 32*Log[1 - x])*PolyLog[2, x]^2 + 
        (-44/3 + ((176*I)/3)*Pi - (32*Pi^2)/3 - (44*Log[1 - x])/3 + 
          (80*I)*Pi*Log[1 - x] + 48*Log[1 - x]^2 + (268*Log[x])/3 + 
          80*Log[1 - x]*Log[x] - 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        (20/3 + ((80*I)/3)*Pi + (40*Pi^2)/3 - (140*Log[1 - x])/3 + 
          (80*I)*Pi*Log[1 - x] + 48*Log[1 - x]^2 + (172*Log[x])/3 + 
          16*Log[1 - x]*Log[x] - 8*Log[x]^2)*PolyLog[3, x] + 
        (-248/3 - (32*I)*Pi - 64*Log[1 - x] - 192*Log[x])*PolyLog[4, 1 - x] + 
        (-8/3 - (32*I)*Pi - 224*Log[1 - x])*PolyLog[4, x] + 
        (112 + (16*I)*Pi - 16*Log[x])*PolyLog[4, -(x/(1 - x))] + 
        176*PolyLog[5, 1 - x] + (544*PolyLog[5, x])/3 + 
        216*PolyLog[5, -(x/(1 - x))] + PolyLog[2, x]*(((-64*I)/3)*Pi + 
          (8*Pi^2)/3 - (44*Log[1 - x])/3 + (8*I)*Pi*Log[1 - x] - 
          (52*Pi^2*Log[1 - x])/3 + (32*I)*Pi*Log[1 - x]^2 + 
          (28*Log[1 - x]^3)/3 - (20*Log[x])/3 + (8*I)*Pi*Log[x] + 
          (4*Pi^2*Log[x])/3 + 24*Log[1 - x]*Log[x] + 36*Log[1 - x]^2*Log[x] - 
          4*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 + 64*PolyLog[3, 1 - x] - 
          (80*PolyLog[3, x])/3 - (16*Zeta[3])/3) - (88*Pi^2*Zeta[3])/3 + 
        24*Log[1 - x]*Zeta[3] - 8*Log[1 - x]^2*Zeta[3] - 24*Log[x]*Zeta[3] + 
        144*Log[1 - x]*Log[x]*Zeta[3] - 8*Log[x]^2*Zeta[3] + 200*Zeta[5]))) + 
  ep^2*(COLOR[Nf*NfV2]*(((148*I)/27)*Pi - (35*Pi^2)/27 + ((4*I)/9)*Pi^3 - 
      (7*Pi^4)/36 - ((11*I)/135)*Pi^5 - ((148*I)/27)*Pi*Log[1 - x] + 
      (35*Pi^2*Log[1 - x])/27 - ((2*I)/9)*Pi^3*Log[1 - x] + 
      (7*Pi^4*Log[1 - x])/27 + ((16*I)/9)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/18 + (I/9)*Pi^3*Log[1 - x]^2 - 
      (I/3)*Pi*Log[1 - x]^3 + (7*Pi^2*Log[1 - x]^3)/54 + 
      (I/12)*Pi*Log[1 - x]^4 + ((88*I)/27)*Pi*Log[x] - (49*Pi^2*Log[x])/54 - 
      ((5*I)/9)*Pi^3*Log[x] + (7*Pi^4*Log[x])/36 - ((4*I)/3)*Pi*Log[1 - x]*
       Log[x] + (7*Pi^2*Log[1 - x]*Log[x])/18 + ((2*I)/3)*Pi^3*Log[1 - x]*
       Log[x] + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Pi^2*Log[1 - x]^2*Log[x])/18 - ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (I/9)*Pi*Log[x]^2 + (I/18)*Pi^3*Log[x]^2 - (I/3)*Pi*Log[1 - x]^2*
       Log[x]^2 - (I/9)*Pi*Log[x]^3 + (7*Pi^2*Log[x]^3)/54 + 
      (I/9)*Pi*Log[1 - x]*Log[x]^3 + (I/12)*Pi*Log[x]^4 + 
      (((2*I)/3)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/18 - 
        (I/3)*Pi*Log[1 - x]^2 - ((2*I)/3)*Pi*Log[x] + (7*Pi^2*Log[x])/18 + 
        (I/3)*Pi*Log[x]^2)*PolyLog[2, x] + (((2*I)/3)*Pi - (7*Pi^2)/18 - 
        ((2*I)/3)*Pi*Log[x])*PolyLog[3, 1 - x] + 
      (((2*I)/3)*Pi - (7*Pi^2)/18 - ((2*I)/3)*Pi*Log[1 - x])*PolyLog[3, x] - 
      ((2*I)/3)*Pi*PolyLog[4, 1 - x] - ((2*I)/3)*Pi*PolyLog[4, x] - 
      (2*Zeta[3])/9 - (Pi^2*Zeta[3])/9 + (2*Log[1 - x]*Zeta[3])/9 - 
      (Log[1 - x]^2*Zeta[3])/9 - (2*Log[x]*Zeta[3])/9 + 
      (2*Log[1 - x]*Log[x]*Zeta[3])/9 - (Log[x]^2*Zeta[3])/9 + 
      FF[x^(-2)]*((10*Pi^2*Log[1 - x])/27 + ((11*I)/54)*Pi^3*Log[1 - x] - 
        ((5*I)/27)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/108 + 
        ((2*I)/27)*Pi*Log[1 - x]^3 + (I/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((-2*Pi^2)/9 + ((2*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] + 
        ((2*I)/9)*Pi*PolyLog[3, 1 - x] - ((2*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-2)]*(-Pi^4/27 + (10*Pi^2*Log[x])/27 + 
        ((13*I)/54)*Pi^3*Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/9 - 
        ((5*I)/27)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/108 - 
        (I/9)*Pi*Log[1 - x]*Log[x]^2 + ((2*I)/27)*Pi*Log[x]^3 + 
        ((2*Pi^2)/9 - ((2*I)/9)*Pi*Log[x])*PolyLog[2, x] + 
        ((2*I)/9)*Pi*PolyLog[3, x] - ((2*I)/9)*Pi*Zeta[3]) + 
      FF[x^(-1)]*((16*Pi^2)/27 + ((13*I)/54)*Pi^3 - ((16*I)/27)*Pi*
         Log[1 - x] + (59*Pi^2*Log[1 - x])/54 + ((11*I)/27)*Pi^3*Log[1 - x] - 
        ((10*I)/27)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/54 + 
        ((4*I)/27)*Pi*Log[1 - x]^3 + ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((-4*Pi^2)/9 + ((4*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] + 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-1)]*((16*Pi^2)/27 + ((13*I)/54)*Pi^3 - (2*Pi^4)/27 - 
        ((16*I)/27)*Pi*Log[x] + (59*Pi^2*Log[x])/54 + ((13*I)/27)*Pi^3*
         Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 - ((10*I)/27)*Pi*Log[x]^2 - 
        (5*Pi^2*Log[x]^2)/54 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
        ((4*I)/27)*Pi*Log[x]^3 + ((4*Pi^2)/9 - ((4*I)/9)*Pi*Log[x])*
         PolyLog[2, x] + ((4*I)/9)*Pi*PolyLog[3, x] - ((4*I)/9)*Pi*Zeta[3]) + 
      FF[x^2]*(((67*I)/27)*Pi^3 - (77*Pi^4)/108 - ((22*I)/135)*Pi^5 - 
        ((44*I)/27)*Pi^3*Log[1 - x] + (14*Pi^4*Log[1 - x])/27 + 
        ((67*I)/27)*Pi*Log[1 - x]^2 - (77*Pi^2*Log[1 - x]^2)/108 + 
        ((2*I)/9)*Pi^3*Log[1 - x]^2 - ((22*I)/27)*Pi*Log[1 - x]^3 + 
        (7*Pi^2*Log[1 - x]^3)/27 + (I/6)*Pi*Log[1 - x]^4 - 
        ((11*I)/9)*Pi^3*Log[x] + (7*Pi^4*Log[x])/18 - 
        ((134*I)/27)*Pi*Log[1 - x]*Log[x] + (77*Pi^2*Log[1 - x]*Log[x])/54 + 
        ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + ((22*I)/9)*Pi*Log[1 - x]^2*
         Log[x] - (7*Pi^2*Log[1 - x]^2*Log[x])/9 - ((4*I)/9)*Pi*Log[1 - x]^3*
         Log[x] + ((67*I)/27)*Pi*Log[x]^2 - (77*Pi^2*Log[x]^2)/108 + 
        (I/9)*Pi^3*Log[x]^2 - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        ((22*I)/27)*Pi*Log[x]^3 + (7*Pi^2*Log[x]^3)/27 + 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (I/6)*Pi*Log[x]^4 + 
        (((22*I)/9)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/9 - 
          ((2*I)/3)*Pi*Log[1 - x]^2 - ((22*I)/9)*Pi*Log[x] + 
          (7*Pi^2*Log[x])/9 + ((2*I)/3)*Pi*Log[x]^2)*PolyLog[2, x] + 
        (((22*I)/9)*Pi - (7*Pi^2)/9 - ((4*I)/3)*Pi*Log[x])*
         PolyLog[3, 1 - x] + (((22*I)/9)*Pi - (7*Pi^2)/9 - 
          ((4*I)/3)*Pi*Log[1 - x])*PolyLog[3, x] - ((4*I)/3)*Pi*
         PolyLog[4, 1 - x] - ((4*I)/3)*Pi*PolyLog[4, x] - 
        (2*Pi^2*Zeta[3])/9 - (2*Log[1 - x]^2*Zeta[3])/9 + 
        (4*Log[1 - x]*Log[x]*Zeta[3])/9 - (2*Log[x]^2*Zeta[3])/9) + 
      FF[x]*(((-67*I)/27)*Pi^3 + (77*Pi^4)/108 + ((22*I)/135)*Pi^5 + 
        ((236*I)/27)*Pi*Log[1 - x] - (119*Pi^2*Log[1 - x])/54 + 
        ((32*I)/27)*Pi^3*Log[1 - x] - (14*Pi^4*Log[1 - x])/27 - 
        ((118*I)/27)*Pi*Log[1 - x]^2 + (119*Pi^2*Log[1 - x]^2)/108 - 
        ((2*I)/9)*Pi^3*Log[1 - x]^2 + ((28*I)/27)*Pi*Log[1 - x]^3 - 
        (7*Pi^2*Log[1 - x]^3)/27 - (I/6)*Pi*Log[1 - x]^4 - 
        ((236*I)/27)*Pi*Log[x] + (119*Pi^2*Log[x])/54 + 
        ((5*I)/3)*Pi^3*Log[x] - (7*Pi^4*Log[x])/18 + ((134*I)/27)*Pi*
         Log[1 - x]*Log[x] - (77*Pi^2*Log[1 - x]*Log[x])/54 - 
        ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] - ((22*I)/9)*Pi*Log[1 - x]^2*
         Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/9 + ((4*I)/9)*Pi*Log[1 - x]^3*
         Log[x] - ((16*I)/27)*Pi*Log[x]^2 + (35*Pi^2*Log[x]^2)/108 - 
        (I/9)*Pi^3*Log[x]^2 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        ((16*I)/27)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/27 - 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - (I/6)*Pi*Log[x]^4 + 
        (((-22*I)/9)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/9 + 
          ((2*I)/3)*Pi*Log[1 - x]^2 + ((22*I)/9)*Pi*Log[x] - 
          (7*Pi^2*Log[x])/9 - ((2*I)/3)*Pi*Log[x]^2)*PolyLog[2, x] + 
        (((-22*I)/9)*Pi + (7*Pi^2)/9 + ((4*I)/3)*Pi*Log[x])*
         PolyLog[3, 1 - x] + (((-22*I)/9)*Pi + (7*Pi^2)/9 + 
          ((4*I)/3)*Pi*Log[1 - x])*PolyLog[3, x] + ((4*I)/3)*Pi*
         PolyLog[4, 1 - x] + ((4*I)/3)*Pi*PolyLog[4, x] + 
        (2*Pi^2*Zeta[3])/9 - (4*Log[1 - x]*Zeta[3])/9 + 
        (2*Log[1 - x]^2*Zeta[3])/9 + (4*Log[x]*Zeta[3])/9 - 
        (4*Log[1 - x]*Log[x]*Zeta[3])/9 + (2*Log[x]^2*Zeta[3])/9)) + 
    COLOR[CF*NfV2]*(-34 - ((578*I)/9)*Pi - (983*Pi^2)/12 + 
      ((1007*I)/27)*Pi^3 - (2791*Pi^4)/540 + ((5*I)/18)*Pi^5 + 
      (101*Pi^6)/945 + (110*Li[{3, 3}, 1 - x, 1])/3 + 
      (86*Li[{3, 3}, x, 1])/3 - (80*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      78*Li[{4, 2}, 1 - x, 1] - 18*Li[{4, 2}, x, 1] - 
      32*Li[{2, 2, 2}, x, 1, 1] - (398*Log[1 - x])/9 - 
      ((164*I)/9)*Pi*Log[1 - x] - (1007*Pi^2*Log[1 - x])/54 - 
      ((139*I)/9)*Pi^3*Log[1 - x] + (817*Pi^4*Log[1 - x])/180 - 
      (3497*Log[1 - x]^2)/36 + ((928*I)/9)*Pi*Log[1 - x]^2 - 
      (151*Pi^2*Log[1 - x]^2)/6 - ((5*I)/3)*Pi^3*Log[1 - x]^2 - 
      (1759*Pi^4*Log[1 - x]^2)/540 + (3949*Log[1 - x]^3)/54 - 
      ((76*I)/3)*Pi*Log[1 - x]^3 + (91*Pi^2*Log[1 - x]^3)/9 - 
      ((8*I)/9)*Pi^3*Log[1 - x]^3 - (865*Log[1 - x]^4)/36 + 
      ((7*I)/6)*Pi*Log[1 - x]^4 - (673*Pi^2*Log[1 - x]^4)/108 + 
      (76*Log[1 - x]^5)/15 - (I/3)*Pi*Log[1 - x]^5 - (383*Log[1 - x]^6)/270 + 
      Li[{3, 2}, 1 - x, 1]*(-8 - (64*I)*Pi + 44*Log[1 - x] - 44*Log[x]) + 
      Li[{3, 2}, x, 1]*(-24 - (88*I)*Pi + 96*Log[1 - x] - 40*Log[x]) - 
      ((164*I)/9)*Pi*Log[x] - (415*Pi^2*Log[x])/18 - (15*I)*Pi^3*Log[x] + 
      (97*Pi^4*Log[x])/30 - ((32*I)/15)*Pi^5*Log[x] + 
      (3793*Log[1 - x]*Log[x])/18 - ((1834*I)/9)*Pi*Log[1 - x]*Log[x] + 
      40*Pi^2*Log[1 - x]*Log[x] - (4*I)*Pi^3*Log[1 - x]*Log[x] + 
      (58*Pi^4*Log[1 - x]*Log[x])/45 + (241*Log[1 - x]^2*Log[x])/6 + 
      ((169*I)/3)*Pi*Log[1 - x]^2*Log[x] - 13*Pi^2*Log[1 - x]^2*Log[x] - 
      ((26*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + (232*Log[1 - x]^3*Log[x])/9 - 
      ((38*I)/3)*Pi*Log[1 - x]^3*Log[x] + (199*Pi^2*Log[1 - x]^3*Log[x])/9 - 
      (167*Log[1 - x]^4*Log[x])/12 + (9*I)*Pi*Log[1 - x]^4*Log[x] + 
      (581*Log[1 - x]^5*Log[x])/45 - (4121*Log[x]^2)/36 + 
      ((917*I)/9)*Pi*Log[x]^2 - (59*Pi^2*Log[x]^2)/6 - 
      ((8*I)/3)*Pi^3*Log[x]^2 - (127*Pi^4*Log[x]^2)/90 - 
      (1325*Log[1 - x]*Log[x]^2)/18 + ((220*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (85*Pi^2*Log[1 - x]*Log[x]^2)/6 - (19*Log[1 - x]^2*Log[x]^2)/2 + 
      (18*I)*Pi*Log[1 - x]^2*Log[x]^2 - (31*Log[1 - x]^3*Log[x]^2)/6 - 
      (13*Log[1 - x]^4*Log[x]^2)/2 + (2153*Log[x]^3)/54 - 
      ((55*I)/3)*Pi*Log[x]^3 + (41*Pi^2*Log[x]^3)/18 + 
      (400*Log[1 - x]*Log[x]^3)/9 - ((8*I)/3)*Pi*Log[1 - x]*Log[x]^3 + 
      (2*Pi^2*Log[1 - x]*Log[x]^3)/3 + 19*Log[1 - x]^2*Log[x]^3 + 
      (23*Log[1 - x]^3*Log[x]^3)/9 - (229*Log[x]^4)/36 - (I/2)*Pi*Log[x]^4 - 
      (7*Pi^2*Log[x]^4)/12 - 4*Log[1 - x]*Log[x]^4 - 
      (7*Log[1 - x]^2*Log[x]^4)/12 - Log[x]^5/20 + (Log[1 - x]*Log[x]^5)/3 - 
      (31*Log[x]^6)/180 + Li[{3, 2}, 1, x]*(16 + ((320*I)/3)*Pi - 
        12*Log[1 - x] + 28*Log[x]) + ((8*I)*Pi + (44*Pi^2)/3 - 4*Log[1 - x] + 
        (12*I)*Pi*Log[1 - x] + 24*Log[1 - x]^2 + 12*Log[x] - 
        4*Log[1 - x]*Log[x] + 2*Log[x]^2)*PolyLog[2, x]^2 + 
      (16*PolyLog[2, x]^3)/3 - 15*PolyLog[3, 1 - x]^2 - 15*PolyLog[3, x]^2 + 
      (-400/3 + (48*I)*Pi - (130*Pi^2)/3 - 6*Log[1 - x] + 
        (120*I)*Pi*Log[1 - x] + 10*Log[1 - x]^2 + 70*Log[x] + 
        (192*I)*Pi*Log[x] - 128*Log[1 - x]*Log[x] + 114*Log[x]^2)*
       PolyLog[4, 1 - x] + (-488/3 + (48*I)*Pi - 22*Pi^2 + 138*Log[1 - x] + 
        (64*I)*Pi*Log[1 - x] - 242*Log[1 - x]^2 + 6*Log[x] + 
        72*Log[1 - x]*Log[x] - 18*Log[x]^2)*PolyLog[4, x] + 
      (-304/3 - (56*I)*Pi + (44*Pi^2)/3 + 20*Log[1 - x] - 
        (24*I)*Pi*Log[1 - x] + 28*Log[1 - x]^2 + 36*Log[x] - 8*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (-48 - (312*I)*Pi + 4*Log[1 - x] - 
        232*Log[x])*PolyLog[5, 1 - x] + (-192 - ((160*I)/3)*Pi + 
        308*Log[1 - x])*PolyLog[5, x] + (-146 - (216*I)*Pi + 240*Log[1 - x] - 
        80*Log[x])*PolyLog[5, -(x/(1 - x))] + 328*PolyLog[6, 1 - x] - 
      144*PolyLog[6, x] - 76*PolyLog[6, -(x/(1 - x))] + 
      PolyLog[3, 1 - x]*(1994/9 + ((778*I)/3)*Pi - (79*Pi^2)/3 + (4*I)*Pi^3 + 
        (182*Log[1 - x])/3 - (36*I)*Pi*Log[1 - x] + (302*Pi^2*Log[1 - x])/9 - 
        18*Log[1 - x]^2 + (4*I)*Pi*Log[1 - x]^2 + (128*Log[1 - x]^3)/9 + 
        76*Log[x] + (28*I)*Pi*Log[x] + 14*Pi^2*Log[x] - 
        36*Log[1 - x]*Log[x] - (64*I)*Pi*Log[1 - x]*Log[x] + 
        (130*Log[1 - x]^2*Log[x])/3 + 34*Log[x]^2 - 32*Log[1 - x]*Log[x]^2 - 
        2*Log[x]^3 - (4*PolyLog[3, x])/3 - (140*Zeta[3])/3) - 358*Zeta[3] - 
      (144*I)*Pi*Zeta[3] + 42*Pi^2*Zeta[3] + ((64*I)/3)*Pi^3*Zeta[3] - 
      60*Log[1 - x]*Zeta[3] - (36*I)*Pi*Log[1 - x]*Zeta[3] - 
      (350*Pi^2*Log[1 - x]*Zeta[3])/9 - 4*Log[1 - x]^2*Zeta[3] - 
      (2*Log[1 - x]^3*Zeta[3])/9 + 116*Log[x]*Zeta[3] - 
      (12*I)*Pi*Log[x]*Zeta[3] + (26*Pi^2*Log[x]*Zeta[3])/3 - 
      36*Log[1 - x]*Log[x]*Zeta[3] - (128*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (446*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 16*Log[x]^2*Zeta[3] - 
      86*Log[1 - x]*Log[x]^2*Zeta[3] - (14*Log[x]^3*Zeta[3])/3 - 
      (152*Zeta[3]^2)/3 + PolyLog[3, x]*(1972/9 + ((794*I)/3)*Pi - 
        (161*Pi^2)/3 - ((20*I)/3)*Pi^3 + 226*Log[1 - x] - 
        (36*I)*Pi*Log[1 - x] + (314*Pi^2*Log[1 - x])/9 - 74*Log[1 - x]^2 + 
        (64*I)*Pi*Log[1 - x]^2 + (302*Log[1 - x]^3)/9 - (188*Log[x])/3 + 
        (28*I)*Pi*Log[x] + (22*Pi^2*Log[x])/3 - 12*Log[1 - x]*Log[x] - 
        (8*Log[1 - x]^2*Log[x])/3 + 42*Log[x]^2 + 10*Log[1 - x]*Log[x]^2 - 
        (4*Log[x]^3)/3 + (52*Zeta[3])/3) + PolyLog[2, x]*
       (((22*I)/9)*Pi + (8*Pi^2)/3 - ((34*I)/3)*Pi^3 - (25*Pi^4)/18 + 
        (1994*Log[1 - x])/9 - ((118*I)/3)*Pi*Log[1 - x] + 
        (22*Pi^2*Log[1 - x])/3 + ((28*I)/3)*Pi^3*Log[1 - x] - 
        (170*Log[1 - x]^2)/3 - (6*I)*Pi*Log[1 - x]^2 + (17*Pi^2*Log[1 - x]^2)/
         3 + (16*Log[1 - x]^3)/3 + ((40*I)/3)*Pi*Log[1 - x]^3 + 
        (37*Log[1 - x]^4)/6 - (1972*Log[x])/9 + ((110*I)/3)*Pi*Log[x] - 
        (16*Pi^2*Log[x])/3 - (146*Log[1 - x]*Log[x])/3 + 
        (28*I)*Pi*Log[1 - x]*Log[x] + (14*Pi^2*Log[1 - x]*Log[x])/3 - 
        2*Log[1 - x]^2*Log[x] - (28*I)*Pi*Log[1 - x]^2*Log[x] + 
        18*Log[1 - x]^3*Log[x] + (280*Log[x]^2)/3 - (14*I)*Pi*Log[x]^2 - 
        (Pi^2*Log[x]^2)/3 + 24*Log[1 - x]*Log[x]^2 - 7*Log[1 - x]^2*
         Log[x]^2 - (50*Log[x]^3)/3 - (2*Log[1 - x]*Log[x]^3)/3 + 
        Log[x]^4/2 + (-8 - (56*I)*Pi + 24*Log[1 - x] - 16*Log[x])*
         PolyLog[3, 1 - x] + (-8 + ((8*I)/3)*Pi - 36*Log[1 - x] + 12*Log[x])*
         PolyLog[3, x] + 32*PolyLog[4, 1 - x] + 40*PolyLog[4, x] + 
        16*PolyLog[4, -(x/(1 - x))] + 16*Zeta[3] - ((176*I)/3)*Pi*Zeta[3] - 
        20*Log[1 - x]*Zeta[3] - 44*Log[x]*Zeta[3]) + 
      FF[(1 - x)^(-1)]*(((-149*I)/18)*Pi + (17*Pi^2)/3 - (23*I)*Pi^3 + 
        (1357*Pi^4)/405 + ((32*I)/135)*Pi^5 + (112*Li[{3, 2}, 1, x])/9 - 
        (64*Li[{3, 2}, 1 - x, 1])/3 - (80*Li[{3, 2}, x, 1])/3 + 
        (14*Pi^2*Log[1 - x])/27 + ((4*I)/9)*Pi^3*Log[1 - x] + 
        (22*Pi^4*Log[1 - x])/135 - (82*Pi^2*Log[1 - x]^2)/27 + 
        ((8*I)/9)*Pi^3*Log[1 - x]^2 + (52*Pi^2*Log[1 - x]^3)/27 - 
        (38*Log[1 - x]^4)/27 + ((4*I)/9)*Pi*Log[1 - x]^4 + 
        (34*Log[1 - x]^5)/45 - (149*Log[x])/18 + ((2062*I)/9)*Pi*Log[x] - 
        51*Pi^2*Log[x] + ((2*I)/9)*Pi^3*Log[x] - (4*Pi^4*Log[x])/5 + 
        ((452*I)/3)*Pi*Log[1 - x]*Log[x] - (164*Pi^2*Log[1 - x]*Log[x])/9 - 
        (14*Log[1 - x]^2*Log[x])/9 - ((8*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (8*Pi^2*Log[1 - x]^2*Log[x])/3 + (140*Log[1 - x]^3*Log[x])/27 - 
        ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - (34*Log[1 - x]^4*Log[x])/9 + 
        (1082*Log[x]^2)/9 - ((545*I)/9)*Pi*Log[x]^2 + 9*Pi^2*Log[x]^2 - 
        ((2*I)/3)*Pi^3*Log[x]^2 + (226*Log[1 - x]*Log[x]^2)/3 - 
        ((74*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (34*Log[1 - x]^2*Log[x]^2)/3 + 
        (16*Log[1 - x]^3*Log[x]^2)/9 - (1030*Log[x]^3)/27 + 
        ((206*I)/27)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 - 
        (152*Log[1 - x]*Log[x]^3)/9 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (133*Log[x]^4)/27 - ((5*I)/9)*Pi*Log[x]^4 + (2*Log[1 - x]*Log[x]^4)/
         9 - (14*Log[x]^5)/45 + (((-16*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (-28/9 - ((184*I)/3)*Pi + 
          (32*Pi^2)/9 - (16*Log[1 - x])/3 - (152*Log[x])/3 - 
          (64*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (-1370/9 - ((592*I)/9)*Pi - (32*Pi^2)/9 - (164*Log[1 - x])/9 - 
          ((40*I)/3)*Pi*Log[1 - x] - 8*Log[1 - x]^2 + (28*Log[x])/9 + 
          ((16*I)/3)*Pi*Log[x] + (40*Log[1 - x]*Log[x])/3 - (20*Log[x]^2)/3)*
         PolyLog[3, x] + (424/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (224*Log[x])/3)*PolyLog[4, 1 - x] + 
        (28/3 - ((8*I)/3)*Pi + (128*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[4, x] + (-304/9 + ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (112*PolyLog[5, 1 - x])/
         3 - (152*PolyLog[5, x])/9 - (112*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((1342*I)/9)*Pi - 24*Pi^2 + ((8*I)/9)*Pi^3 - 
          (28*Log[1 - x])/9 - ((4*I)/3)*Pi*Log[1 - x] + (32*Pi^2*Log[1 - x])/
           9 + (4*Log[1 - x]^2)/3 + (1370*Log[x])/9 + ((8*I)/3)*Pi*Log[x] + 
          (16*Pi^2*Log[x])/3 + (4*Log[1 - x]*Log[x])/3 - 
          (32*Log[1 - x]^2*Log[x])/3 - (74*Log[x]^2)/3 - 
          ((4*I)/3)*Pi*Log[x]^2 + (4*Log[x]^3)/3 - (64*PolyLog[3, 1 - x])/3 + 
          (16*PolyLog[3, x])/9 - (16*Zeta[3])/9) + (1370*Zeta[3])/9 + 
        ((556*I)/9)*Pi*Zeta[3] + (32*Pi^2*Zeta[3])/3 + 
        (164*Log[1 - x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        8*Log[1 - x]^2*Zeta[3] - (64*Log[x]*Zeta[3])/9 - 
        ((32*I)/3)*Pi*Log[x]*Zeta[3] - 56*Log[1 - x]*Log[x]*Zeta[3] + 
        4*Log[x]^2*Zeta[3] - (184*Zeta[5])/3) + FF[(1 - x)^(-2)]*
       (((4*I)/9)*Pi^3 - (533*Pi^4)/810 + ((16*I)/135)*Pi^5 + 
        (56*Li[{3, 2}, 1, x])/9 - (32*Li[{3, 2}, 1 - x, 1])/3 - 
        (40*Li[{3, 2}, x, 1])/3 + (11*Pi^4*Log[1 - x])/135 + 
        (Pi^2*Log[1 - x]^2)/27 + ((4*I)/9)*Pi^3*Log[1 - x]^2 + 
        (26*Pi^2*Log[1 - x]^3)/27 + Log[1 - x]^4/54 + 
        ((2*I)/9)*Pi*Log[1 - x]^4 + (17*Log[1 - x]^5)/45 + 
        ((43*I)/18)*Pi*Log[x] + (5*Pi^2*Log[x])/3 + (I/3)*Pi^3*Log[x] - 
        (2*Pi^4*Log[x])/5 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/3 - (4*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (2*Log[1 - x]^3*Log[x])/27 - ((8*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (17*Log[1 - x]^4*Log[x])/9 + (43*Log[x]^2)/36 + 
        ((3*I)/2)*Pi*Log[x]^2 - (19*Pi^2*Log[x]^2)/6 - (I/3)*Pi^3*Log[x]^2 - 
        (4*Log[1 - x]*Log[x]^2)/3 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
        2*Log[1 - x]^2*Log[x]^2 + (8*Log[1 - x]^3*Log[x]^2)/9 + 
        (19*Log[x]^3)/18 - ((17*I)/27)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/27 + 
        (8*Log[1 - x]*Log[x]^3)/3 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (53*Log[x]^4)/54 - ((5*I)/18)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/9 - 
        (7*Log[x]^5)/45 + (((-8*I)/3)*Pi - (16*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[2, x]^2 + ((8*I)*Pi + (16*Pi^2)/9 + 8*Log[x] - 
          (32*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (8/3 + ((106*I)/9)*Pi - (16*Pi^2)/9 + (68*Log[1 - x])/9 - 
          ((20*I)/3)*Pi*Log[1 - x] - 4*Log[1 - x]^2 - (34*Log[x])/9 + 
          ((8*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 - (10*Log[x]^2)/3)*
         PolyLog[3, x] + (-4/9 - ((16*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (112*Log[x])/3)*PolyLog[4, 1 - x] + 
        (((-4*I)/3)*Pi + (64*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[4, x] + 
        (4/9 + ((16*I)/3)*Pi + (16*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (56*PolyLog[5, 1 - x])/3 - 
        (76*PolyLog[5, x])/9 - (56*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-8*I)/3)*Pi + 4*Pi^2 + ((4*I)/9)*Pi^3 + 
          (16*Pi^2*Log[1 - x])/9 - (8*Log[x])/3 + (8*Pi^2*Log[x])/3 - 
          (16*Log[1 - x]^2*Log[x])/3 + 4*Log[x]^2 - ((2*I)/3)*Pi*Log[x]^2 + 
          (2*Log[x]^3)/3 - (32*PolyLog[3, 1 - x])/3 + (8*PolyLog[3, x])/9 - 
          (8*Zeta[3])/9) - (8*Zeta[3])/3 - ((106*I)/9)*Pi*Zeta[3] + 
        (16*Pi^2*Zeta[3])/3 - (68*Log[1 - x]*Zeta[3])/9 + 
        ((20*I)/3)*Pi*Log[1 - x]*Zeta[3] + 4*Log[1 - x]^2*Zeta[3] + 
        (34*Log[x]*Zeta[3])/9 - ((16*I)/3)*Pi*Log[x]*Zeta[3] - 
        28*Log[1 - x]*Log[x]*Zeta[3] + 2*Log[x]^2*Zeta[3] - (92*Zeta[5])/3) + 
      10*Zeta[5] + (248*I)*Pi*Zeta[5] + 196*Log[1 - x]*Zeta[5] + 
      4*Log[x]*Zeta[5] + FF[x^(-2)]*(((2*I)/135)*Pi^5 - 
        (56*Li[{3, 2}, 1, x])/9 + (16*Li[{3, 2}, 1 - x, 1])/3 + 
        8*Li[{3, 2}, x, 1] + ((43*I)/18)*Pi*Log[1 - x] + 
        (11*Pi^2*Log[1 - x])/9 + (I/3)*Pi^3*Log[1 - x] + 
        (37*Pi^4*Log[1 - x])/135 + (43*Log[1 - x]^2)/36 + 
        ((3*I)/2)*Pi*Log[1 - x]^2 - (137*Pi^2*Log[1 - x]^2)/54 - 
        ((8*I)/9)*Pi^3*Log[1 - x]^2 + (19*Log[1 - x]^3)/18 - 
        ((17*I)/27)*Pi*Log[1 - x]^3 - (2*Pi^2*Log[1 - x]^3)/9 - 
        Log[1 - x]^4 - (I/2)*Pi*Log[1 - x]^4 - (4*Log[1 - x]^5)/45 + 
        (8*Pi^4*Log[x])/45 - (34*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + (4*Log[1 - x]^2*Log[x])/3 + 
        (4*I)*Pi*Log[1 - x]^2*Log[x] - (10*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (34*Log[1 - x]^3*Log[x])/27 + ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (8*Log[1 - x]^4*Log[x])/9 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (17*Log[1 - x]^2*Log[x]^2)/9 - (4*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (10*Log[1 - x]^3*Log[x]^2)/3 - (26*Log[1 - x]^2*Log[x]^3)/9 + 
        (((-8*I)/3)*Pi + (8*Log[1 - x])/3 - (16*Log[x])/3)*PolyLog[2, x]^2 + 
        (8/3 + ((106*I)/9)*Pi - (8*Pi^2)/3 - (34*Log[1 - x])/9 + 
          ((8*I)/3)*Pi*Log[1 - x] - (10*Log[1 - x]^2)/3 + (68*Log[x])/9 - 
          ((20*I)/3)*Pi*Log[x] + 12*Log[1 - x]*Log[x] - 4*Log[x]^2)*
         PolyLog[3, 1 - x] + ((8*I)*Pi + 8*Log[1 - x])*PolyLog[3, x] + 
        (((-4*I)/3)*Pi - (4*Log[1 - x])/3 - 16*Log[x])*PolyLog[4, 1 - x] + 
        (-4/9 - ((16*I)/3)*Pi - (16*Log[x])/3)*PolyLog[4, x] + 
        (-4/9 - ((16*I)/3)*Pi + (16*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (68*PolyLog[5, 1 - x])/3 + 
        (112*PolyLog[5, x])/9 + (56*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((8*I)/3)*Pi - 4*Pi^2 + ((4*I)/9)*Pi^3 + 
          (8*Log[1 - x])/3 - (32*Pi^2*Log[1 - x])/9 - 4*Log[1 - x]^2 + 
          ((2*I)/3)*Pi*Log[1 - x]^2 - (2*Log[1 - x]^3)/3 - 
          ((16*I)/3)*Pi*Log[1 - x]*Log[x] + (16*Log[1 - x]^2*Log[x])/3 - 
          (16*Log[1 - x]*Log[x]^2)/3 + (16*PolyLog[3, 1 - x])/3 + 
          (40*PolyLog[3, x])/9 + (8*Zeta[3])/9) - (8*Zeta[3])/3 - 
        ((106*I)/9)*Pi*Zeta[3] + (34*Log[1 - x]*Zeta[3])/9 - 
        ((16*I)/3)*Pi*Log[1 - x]*Zeta[3] + 2*Log[1 - x]^2*Zeta[3] - 
        (68*Log[x]*Zeta[3])/9 + ((20*I)/3)*Pi*Log[x]*Zeta[3] + 
        4*Log[1 - x]*Log[x]*Zeta[3] + 4*Log[x]^2*Zeta[3] + (20*Zeta[5])/3) + 
      FF[x^(-1)]*(((-149*I)/18)*Pi + (17*Pi^2)/3 + ((50*I)/27)*Pi^3 + 
        Pi^4/135 + ((4*I)/135)*Pi^5 - (112*Li[{3, 2}, 1, x])/9 + 
        (32*Li[{3, 2}, 1 - x, 1])/3 + 16*Li[{3, 2}, x, 1] - 
        (149*Log[1 - x])/18 + ((2062*I)/9)*Pi*Log[1 - x] - 
        (692*Pi^2*Log[1 - x])/27 + ((2*I)/3)*Pi^3*Log[1 - x] + 
        (74*Pi^4*Log[1 - x])/135 + (1082*Log[1 - x]^2)/9 - 
        ((545*I)/9)*Pi*Log[1 - x]^2 + (208*Pi^2*Log[1 - x]^2)/27 - 
        ((16*I)/9)*Pi^3*Log[1 - x]^2 - (1030*Log[1 - x]^3)/27 + 
        ((206*I)/27)*Pi*Log[1 - x]^3 - (4*Pi^2*Log[1 - x]^3)/9 + 
        (19*Log[1 - x]^4)/3 - I*Pi*Log[1 - x]^4 - (8*Log[1 - x]^5)/45 + 
        ((2*I)/9)*Pi^3*Log[x] + (16*Pi^4*Log[x])/45 + 
        ((14*I)/9)*Pi*Log[1 - x]*Log[x] + (10*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] - (692*Log[1 - x]^2*Log[x])/9 - 
        ((82*I)/3)*Pi*Log[1 - x]^2*Log[x] - (20*Pi^2*Log[1 - x]^2*Log[x])/3 + 
        (58*Log[1 - x]^3*Log[x])/27 + ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (16*Log[1 - x]^4*Log[x])/9 + (14*Log[1 - x]*Log[x]^2)/9 - 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (38*Log[1 - x]^2*Log[x]^2)/9 - (8*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (20*Log[1 - x]^3*Log[x]^2)/3 - (16*Log[1 - x]*Log[x]^3)/9 - 
        (52*Log[1 - x]^2*Log[x]^3)/9 + (((-16*I)/3)*Pi + (16*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (-1370/9 - ((592*I)/9)*Pi - 
          (16*Pi^2)/3 + (28*Log[1 - x])/9 + ((16*I)/3)*Pi*Log[1 - x] - 
          (20*Log[1 - x]^2)/3 - (164*Log[x])/9 - ((40*I)/3)*Pi*Log[x] + 
          24*Log[1 - x]*Log[x] - 8*Log[x]^2)*PolyLog[3, 1 - x] + 
        (-28/9 - ((184*I)/3)*Pi - (152*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[3, x] + (28/3 - ((8*I)/3)*Pi - (8*Log[1 - x])/3 - 32*Log[x])*
         PolyLog[4, 1 - x] + (424/9 - ((32*I)/3)*Pi - (32*Log[x])/3)*
         PolyLog[4, x] + (304/9 - ((32*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + (136*PolyLog[5, 1 - x])/
         3 + (224*PolyLog[5, x])/9 + (112*PolyLog[5, -(x/(1 - x))])/3 + 
        (1370*Zeta[3])/9 + ((556*I)/9)*Pi*Zeta[3] - (64*Log[1 - x]*Zeta[3])/
         9 - ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] + 4*Log[1 - x]^2*Zeta[3] + 
        (164*Log[x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[x]*Zeta[3] + 
        8*Log[1 - x]*Log[x]*Zeta[3] + 8*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((-1342*I)/9)*Pi + 24*Pi^2 + ((8*I)/9)*Pi^3 - 
          (1370*Log[1 - x])/9 - ((8*I)/3)*Pi*Log[1 - x] - 
          (64*Pi^2*Log[1 - x])/9 + (74*Log[1 - x]^2)/3 + 
          ((4*I)/3)*Pi*Log[1 - x]^2 - (4*Log[1 - x]^3)/3 + (28*Log[x])/9 + 
          ((4*I)/3)*Pi*Log[x] - (4*Log[1 - x]*Log[x])/3 - 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] + (32*Log[1 - x]^2*Log[x])/3 - 
          (4*Log[x]^2)/3 - (32*Log[1 - x]*Log[x]^2)/3 + 
          (32*PolyLog[3, 1 - x])/3 + (80*PolyLog[3, x])/9 + (16*Zeta[3])/9) + 
        (40*Zeta[5])/3) + FF[x]*((-121*Pi^2)/9 + ((11*I)/27)*Pi^3 + 
        (15959*Pi^4)/1620 + ((34*I)/27)*Pi^5 - (202*Pi^6)/945 - 
        (220*Li[{3, 3}, 1 - x, 1])/3 - (172*Li[{3, 3}, x, 1])/3 + 
        (160*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 156*Li[{4, 2}, 1 - x, 1] + 
        36*Li[{4, 2}, x, 1] + 64*Li[{2, 2, 2}, x, 1, 1] + 
        (398*Log[1 - x])/9 - (775*Pi^2*Log[1 - x])/27 + 
        ((32*I)/27)*Pi^3*Log[1 - x] - (247*Pi^4*Log[1 - x])/90 - 
        (277*Log[1 - x]^2)/9 - ((11*I)/9)*Pi*Log[1 - x]^2 + 
        (137*Pi^2*Log[1 - x]^2)/3 + ((52*I)/3)*Pi^3*Log[1 - x]^2 + 
        (1759*Pi^4*Log[1 - x]^2)/270 - (688*Log[1 - x]^3)/27 + 
        ((44*I)/27)*Pi*Log[1 - x]^3 + 2*Pi^2*Log[1 - x]^3 + 
        ((16*I)/9)*Pi^3*Log[1 - x]^3 + (2407*Log[1 - x]^4)/108 + 
        ((46*I)/9)*Pi*Log[1 - x]^4 + (673*Pi^2*Log[1 - x]^4)/54 - 
        (7*Log[1 - x]^5)/9 + ((2*I)/3)*Pi*Log[1 - x]^5 + 
        (383*Log[1 - x]^6)/135 + Li[{3, 2}, 1, x]*(-32 - ((640*I)/3)*Pi + 
          24*Log[1 - x] - 56*Log[x]) - (398*Log[x])/9 + (154*Pi^2*Log[x])/3 - 
        ((334*I)/27)*Pi^3*Log[x] - (427*Pi^4*Log[x])/54 + 
        ((64*I)/15)*Pi^5*Log[x] + (242*Log[1 - x]*Log[x])/9 - 
        ((22*I)/9)*Pi*Log[1 - x]*Log[x] - (1540*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((44*I)/3)*Pi^3*Log[1 - x]*Log[x] - (116*Pi^4*Log[1 - x]*Log[x])/45 + 
        (266*Log[1 - x]^2*Log[x])/3 - ((32*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
        (149*Pi^2*Log[1 - x]^2*Log[x])/9 + ((52*I)/3)*Pi^3*Log[1 - x]^2*
         Log[x] - (2596*Log[1 - x]^3*Log[x])/27 - ((316*I)/9)*Pi*Log[1 - x]^3*
         Log[x] - (398*Pi^2*Log[1 - x]^3*Log[x])/9 - 
        (151*Log[1 - x]^4*Log[x])/9 - (18*I)*Pi*Log[1 - x]^4*Log[x] - 
        (1162*Log[1 - x]^5*Log[x])/45 + (35*Log[x]^2)/9 + 
        ((11*I)/9)*Pi*Log[x]^2 - (28*Pi^2*Log[x]^2)/3 + 
        ((122*I)/9)*Pi^3*Log[x]^2 + (127*Pi^4*Log[x]^2)/45 - 
        (1000*Log[1 - x]*Log[x]^2)/9 + ((346*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
        (214*Pi^2*Log[1 - x]*Log[x]^2)/9 + (211*Log[1 - x]^2*Log[x]^2)/2 - 
        ((130*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (356*Log[1 - x]^3*Log[x]^2)/
         9 + 13*Log[1 - x]^4*Log[x]^2 + (1108*Log[x]^3)/27 - 
        ((334*I)/27)*Pi*Log[x]^3 - (23*Pi^2*Log[x]^3)/27 + 
        (338*Log[1 - x]*Log[x]^3)/27 - ((184*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (4*Pi^2*Log[1 - x]*Log[x]^3)/3 - (712*Log[1 - x]^2*Log[x]^3)/9 - 
        (46*Log[1 - x]^3*Log[x]^3)/9 - (1409*Log[x]^4)/108 + 
        ((76*I)/9)*Pi*Log[x]^4 + (7*Pi^2*Log[x]^4)/6 - 
        (58*Log[1 - x]*Log[x]^4)/9 + (7*Log[1 - x]^2*Log[x]^4)/6 + 
        (124*Log[x]^5)/45 - (2*Log[1 - x]*Log[x]^5)/3 + (31*Log[x]^6)/90 + 
        Li[{3, 2}, x, 1]*(-64/3 + (176*I)*Pi - 192*Log[1 - x] + 80*Log[x]) + 
        Li[{3, 2}, 1 - x, 1]*(-160/3 + (128*I)*Pi - 88*Log[1 - x] + 
          88*Log[x]) + (((-256*I)/3)*Pi - (88*Pi^2)/3 - (80*Log[1 - x])/3 - 
          (24*I)*Pi*Log[1 - x] - 48*Log[1 - x]^2 - (176*Log[x])/3 + 
          8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x]^2 - 
        (32*PolyLog[2, x]^3)/3 + 30*PolyLog[3, 1 - x]^2 + 
        30*PolyLog[3, x]^2 + (-808/9 + ((256*I)/3)*Pi + (260*Pi^2)/3 + 
          (292*Log[1 - x])/3 - (240*I)*Pi*Log[1 - x] - 20*Log[1 - x]^2 + 
          (940*Log[x])/3 - (384*I)*Pi*Log[x] + 256*Log[1 - x]*Log[x] - 
          228*Log[x]^2)*PolyLog[4, 1 - x] + (-280/9 + ((256*I)/3)*Pi + 
          44*Pi^2 + (532*Log[1 - x])/3 - (128*I)*Pi*Log[1 - x] + 
          484*Log[1 - x]^2 + (220*Log[x])/3 - 144*Log[1 - x]*Log[x] + 
          36*Log[x]^2)*PolyLog[4, x] + (608/3 + (112*I)*Pi - (88*Pi^2)/3 + 
          (56*Log[1 - x])/3 + (48*I)*Pi*Log[1 - x] - 56*Log[1 - x]^2 - 
          (392*Log[x])/3 + 16*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
        (-1088/3 + (624*I)*Pi - 8*Log[1 - x] + 464*Log[x])*
         PolyLog[5, 1 - x] + (-224/3 + ((320*I)/3)*Pi - 616*Log[1 - x])*
         PolyLog[5, x] + (-656/3 + (432*I)*Pi - 480*Log[1 - x] + 160*Log[x])*
         PolyLog[5, -(x/(1 - x))] - 656*PolyLog[6, 1 - x] + 
        288*PolyLog[6, x] + 152*PolyLog[6, -(x/(1 - x))] + 
        PolyLog[3, x]*(-98/9 + ((532*I)/9)*Pi + (74*Pi^2)/9 + 
          ((40*I)/3)*Pi^3 - (1006*Log[1 - x])/9 - ((128*I)/3)*Pi*Log[1 - x] - 
          (628*Pi^2*Log[1 - x])/9 + (20*Log[1 - x]^2)/3 - 
          (128*I)*Pi*Log[1 - x]^2 - (604*Log[1 - x]^3)/9 + (1418*Log[x])/9 - 
          ((512*I)/3)*Pi*Log[x] - (44*Pi^2*Log[x])/3 + 
          (112*Log[1 - x]*Log[x])/3 + (16*Log[1 - x]^2*Log[x])/3 - 
          (484*Log[x]^2)/3 - 20*Log[1 - x]*Log[x]^2 + (8*Log[x]^3)/3 - 
          (104*Zeta[3])/3) - (80*Pi^2*Zeta[3])/9 - ((128*I)/3)*Pi^3*Zeta[3] + 
        176*Log[1 - x]*Zeta[3] + (24*I)*Pi*Log[1 - x]*Zeta[3] + 
        (700*Pi^2*Log[1 - x]*Zeta[3])/9 - (116*Log[1 - x]^2*Zeta[3])/3 + 
        (4*Log[1 - x]^3*Zeta[3])/9 - 176*Log[x]*Zeta[3] - 
        (24*I)*Pi*Log[x]*Zeta[3] - (52*Pi^2*Log[x]*Zeta[3])/3 - 
        (160*Log[1 - x]*Log[x]*Zeta[3])/3 + (256*I)*Pi*Log[1 - x]*Log[x]*
         Zeta[3] - (892*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
        (44*Log[x]^2*Zeta[3])/3 + 172*Log[1 - x]*Log[x]^2*Zeta[3] + 
        (28*Log[x]^3*Zeta[3])/3 + (304*Zeta[3]^2)/3 + PolyLog[3, 1 - x]*
         (-142/9 + ((628*I)/9)*Pi - (314*Pi^2)/9 - (8*I)*Pi^3 - 
          (802*Log[1 - x])/9 - ((128*I)/3)*Pi*Log[1 - x] - 
          (604*Pi^2*Log[1 - x])/9 - (124*Log[1 - x]^2)/3 - 
          (8*I)*Pi*Log[1 - x]^2 - (256*Log[1 - x]^3)/9 + (1694*Log[x])/9 - 
          ((512*I)/3)*Pi*Log[x] - 28*Pi^2*Log[x] + 16*Log[1 - x]*Log[x] + 
          (128*I)*Pi*Log[1 - x]*Log[x] - (260*Log[1 - x]^2*Log[x])/3 - 
          (628*Log[x]^2)/3 + 64*Log[1 - x]*Log[x]^2 + 4*Log[x]^3 + 
          (8*PolyLog[3, x])/3 + (280*Zeta[3])/3) + PolyLog[2, x]*
         (((-44*I)/9)*Pi - (16*Pi^2)/3 + ((308*I)/9)*Pi^3 + (25*Pi^4)/9 - 
          (142*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] + (98*Pi^2*Log[1 - x])/
           9 - ((56*I)/3)*Pi^3*Log[1 - x] - (98*Log[1 - x]^2)/3 - 
          ((68*I)/3)*Pi*Log[1 - x]^2 - (34*Pi^2*Log[1 - x]^2)/3 - 
          (22*Log[1 - x]^3)/3 - ((80*I)/3)*Pi*Log[1 - x]^3 - 
          (37*Log[1 - x]^4)/3 + (98*Log[x])/9 + ((8*I)/3)*Pi*Log[x] - 
          (10*Pi^2*Log[x])/3 + (292*Log[1 - x]*Log[x])/3 - 
          ((376*I)/3)*Pi*Log[1 - x]*Log[x] - (28*Pi^2*Log[1 - x]*Log[x])/3 - 
          (82*Log[1 - x]^2*Log[x])/3 + (56*I)*Pi*Log[1 - x]^2*Log[x] - 
          36*Log[1 - x]^3*Log[x] - (122*Log[x]^2)/3 + ((188*I)/3)*Pi*
           Log[x]^2 + (2*Pi^2*Log[x]^2)/3 - 86*Log[1 - x]*Log[x]^2 + 
          14*Log[1 - x]^2*Log[x]^2 + 30*Log[x]^3 + (4*Log[1 - x]*Log[x]^3)/
           3 - Log[x]^4 + (-160/3 + (112*I)*Pi - 48*Log[1 - x] + 32*Log[x])*
           PolyLog[3, 1 - x] + (256/3 - ((16*I)/3)*Pi + 72*Log[1 - x] - 
            24*Log[x])*PolyLog[3, x] - 64*PolyLog[4, 1 - x] - 
          80*PolyLog[4, x] - 32*PolyLog[4, -(x/(1 - x))] - 32*Zeta[3] + 
          ((352*I)/3)*Pi*Zeta[3] + 40*Log[1 - x]*Zeta[3] + 
          88*Log[x]*Zeta[3]) - 272*Zeta[5] - (496*I)*Pi*Zeta[5] - 
        392*Log[1 - x]*Zeta[5] - 8*Log[x]*Zeta[5]) + 
      FF[x^2]*((121*Pi^2)/9 - (12047*Pi^4)/1620 - ((248*I)/135)*Pi^5 + 
        (196*Pi^6)/405 + (196*Li[{3, 3}, 1 - x, 1])/3 + 
        (196*Li[{3, 3}, x, 1])/3 - (160*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
        60*Li[{4, 2}, 1 - x, 1] + 60*Li[{4, 2}, x, 1] - 
        (110*Pi^2*Log[1 - x])/9 + ((145*I)/27)*Pi^3*Log[1 - x] + 
        (20*Pi^4*Log[1 - x])/9 - ((49*I)/15)*Pi^5*Log[1 - x] + 
        (121*Log[1 - x]^2)/9 - (19*Pi^2*Log[1 - x]^2)/3 - 
        (16*I)*Pi^3*Log[1 - x]^2 - (1357*Pi^4*Log[1 - x]^2)/270 - 
        (70*Log[1 - x]^3)/9 + ((145*I)/27)*Pi*Log[1 - x]^3 - 
        (128*Pi^2*Log[1 - x]^3)/9 - ((38*I)/3)*Pi^3*Log[1 - x]^3 - 
        (43*Log[1 - x]^4)/108 - ((40*I)/9)*Pi*Log[1 - x]^4 - 
        (212*Pi^2*Log[1 - x]^4)/27 - (244*Log[1 - x]^5)/45 - 
        ((58*I)/15)*Pi*Log[1 - x]^5 - (319*Log[1 - x]^6)/270 + 
        Li[{3, 2}, 1, x]*(24*Log[1 - x] - 24*Log[x]) - 10*Pi^2*Log[x] + 
        ((145*I)/27)*Pi^3*Log[x] + (1102*Pi^4*Log[x])/135 + 
        ((47*I)/15)*Pi^5*Log[x] - (242*Log[1 - x]*Log[x])/9 + 
        (793*Pi^2*Log[1 - x]*Log[x])/27 - ((32*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (43*Pi^4*Log[1 - x]*Log[x])/15 + (50*Log[1 - x]^2*Log[x])/3 - 
        ((145*I)/9)*Pi*Log[1 - x]^2*Log[x] + (188*Pi^2*Log[1 - x]^2*Log[x])/
         9 + ((86*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + (124*Log[1 - x]^3*Log[x])/
         27 + ((448*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (160*Pi^2*Log[1 - x]^3*Log[x])/9 + (418*Log[1 - x]^4*Log[x])/9 + 
        ((83*I)/3)*Pi*Log[1 - x]^4*Log[x] + (403*Log[1 - x]^5*Log[x])/45 + 
        (121*Log[x]^2)/9 - 7*Pi^2*Log[x]^2 - ((80*I)/9)*Pi^3*Log[x]^2 + 
        (361*Pi^4*Log[x]^2)/90 + (10*Log[1 - x]*Log[x]^2)/3 - 
        ((145*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (148*Pi^2*Log[1 - x]*Log[x]^2)/
         9 - ((38*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - (63*Log[1 - x]^2*Log[x]^2)/
         2 + ((112*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (110*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - (260*Log[1 - x]^3*Log[x]^2)/9 - 
        ((118*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + (26*Log[1 - x]^4*Log[x]^2)/3 - 
        (70*Log[x]^3)/9 + ((145*I)/27)*Pi*Log[x]^3 + (104*Pi^2*Log[x]^3)/27 - 
        ((8*I)/3)*Pi^3*Log[x]^3 + (232*Log[1 - x]*Log[x]^3)/27 + 
        ((64*I)/9)*Pi*Log[1 - x]*Log[x]^3 - (10*Pi^2*Log[1 - x]*Log[x]^3)/3 + 
        (376*Log[1 - x]^2*Log[x]^3)/9 + (28*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
        (58*Log[1 - x]^3*Log[x]^3)/3 - (43*Log[x]^4)/108 - 
        ((40*I)/9)*Pi*Log[x]^4 - (11*Pi^2*Log[x]^4)/6 - 
        (8*Log[1 - x]*Log[x]^4)/9 + ((2*I)/3)*Pi*Log[1 - x]*Log[x]^4 + 
        (97*Log[1 - x]^2*Log[x]^4)/6 + (14*Log[x]^5)/45 - 
        ((17*I)/15)*Pi*Log[x]^5 + (4*Log[1 - x]*Log[x]^5)/3 - 
        (31*Log[x]^6)/45 + Li[{3, 2}, 1 - x, 1]*(256/3 + (168*I)*Pi + 
          88*Log[1 - x] + 144*Log[x]) + Li[{3, 2}, x, 1]*
         (256/3 + (168*I)*Pi + 72*Log[1 - x] + 160*Log[x]) + 
        (((256*I)/3)*Pi + (88*Pi^2)/3 + (128*Log[1 - x])/3 + 
          (12*I)*Pi*Log[1 - x] + 26*Log[1 - x]^2 + (128*Log[x])/3 + 
          (12*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x] + 26*Log[x]^2)*
         PolyLog[2, x]^2 - 30*PolyLog[3, 1 - x]^2 - 30*PolyLog[3, x]^2 + 
        (544/9 - ((256*I)/3)*Pi - 48*Pi^2 - (256*Log[1 - x])/3 + 
          (120*I)*Pi*Log[1 - x] - 8*Log[1 - x]^2 - (1024*Log[x])/3 - 
          (384*I)*Pi*Log[x] - 328*Log[1 - x]*Log[x] - 440*Log[x]^2)*
         PolyLog[4, 1 - x] + (544/9 - ((256*I)/3)*Pi - (212*Pi^2)/3 - 
          (1024*Log[1 - x])/3 - (384*I)*Pi*Log[1 - x] - 296*Log[1 - x]^2 - 
          (256*Log[x])/3 + (120*I)*Pi*Log[x] - 336*Log[1 - x]*Log[x] - 
          8*Log[x]^2)*PolyLog[4, x] + ((-224*Log[1 - x])/3 - 
          (24*I)*Pi*Log[1 - x] + 76*Log[1 - x]^2 + (224*Log[x])/3 + 
          (24*I)*Pi*Log[x] + 4*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
        (896/3 + (168*I)*Pi + 144*Log[1 - x] + 400*Log[x])*
         PolyLog[5, 1 - x] + (896/3 + (168*I)*Pi + 280*Log[1 - x] + 
          264*Log[x])*PolyLog[5, x] + (944/3 + (208*I)*Pi + 488*Log[1 - x] + 
          312*Log[x])*PolyLog[5, -(x/(1 - x))] + 184*PolyLog[6, 1 - x] + 
        184*PolyLog[6, x] + 240*PolyLog[6, -(x/(1 - x))] + 
        PolyLog[3, x]*(40/3 - ((580*I)/9)*Pi + (160*Pi^2)/9 - (12*I)*Pi^3 - 
          (344*Log[1 - x])/9 + ((320*I)/3)*Pi*Log[1 - x] + 
          (184*Pi^2*Log[1 - x])/9 + (304*Log[1 - x]^2)/3 + 
          (64*I)*Pi*Log[1 - x]^2 + (244*Log[1 - x]^3)/9 - (308*Log[x])/9 + 
          ((320*I)/3)*Pi*Log[x] + (148*Pi^2*Log[x])/3 - 
          (160*Log[1 - x]*Log[x])/3 - (8*I)*Pi*Log[1 - x]*Log[x] + 
          (176*Log[1 - x]^2*Log[x])/3 + (304*Log[x]^2)/3 + 
          (4*I)*Pi*Log[x]^2 + 16*Log[1 - x]*Log[x]^2 + (52*Log[x]^3)/3 - 
          (472*Zeta[3])/3) + PolyLog[3, 1 - x]*(40/3 - ((580*I)/9)*Pi + 
          (32*Pi^2)/9 - (20*I)*Pi^3 - (308*Log[1 - x])/9 + 
          ((320*I)/3)*Pi*Log[1 - x] + (304*Pi^2*Log[1 - x])/9 + 
          (304*Log[1 - x]^2)/3 + (4*I)*Pi*Log[1 - x]^2 + (76*Log[1 - x]^3)/
           9 - (344*Log[x])/9 + ((320*I)/3)*Pi*Log[x] + (52*Pi^2*Log[x])/3 + 
          32*Log[1 - x]*Log[x] + (40*I)*Pi*Log[1 - x]*Log[x] + 
          (248*Log[1 - x]^2*Log[x])/3 + (304*Log[x]^2)/3 + 
          (64*I)*Pi*Log[x]^2 + 104*Log[1 - x]*Log[x]^2 + 36*Log[x]^3 + 
          (376*PolyLog[3, x])/3 - (472*Zeta[3])/3) - (16*Pi^2*Zeta[3])/9 - 
        (56*I)*Pi^3*Zeta[3] - (316*Pi^2*Log[1 - x]*Zeta[3])/9 + 
        (80*Log[1 - x]^2*Zeta[3])/3 - (4*Log[1 - x]^3*Zeta[3])/9 - 
        60*Pi^2*Log[x]*Zeta[3] + (352*Log[1 - x]*Log[x]*Zeta[3])/3 + 
        (336*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
        (508*Log[1 - x]^2*Log[x]*Zeta[3])/3 + (80*Log[x]^2*Zeta[3])/3 + 
        292*Log[1 - x]*Log[x]^2*Zeta[3] - (28*Log[x]^3*Zeta[3])/3 + 
        (80*Zeta[3]^2)/3 + PolyLog[2, x]*(((-128*I)/9)*Pi^3 - (10*Pi^4)/3 + 
          (40*Log[1 - x])/3 - (152*Pi^2*Log[1 - x])/9 + ((28*I)/3)*Pi^3*
           Log[1 - x] - 4*Log[1 - x]^2 + ((128*I)/3)*Pi*Log[1 - x]^2 + 
          (52*Pi^2*Log[1 - x]^2)/3 + (56*Log[1 - x]^3)/3 + 
          ((40*I)/3)*Pi*Log[1 - x]^3 + (35*Log[1 - x]^4)/3 - (40*Log[x])/3 + 
          (8*Pi^2*Log[x])/3 - ((40*I)/3)*Pi^3*Log[x] + ((256*I)/3)*Pi*
           Log[1 - x]*Log[x] + (52*Pi^2*Log[1 - x]*Log[x])/3 + 
          (88*Log[1 - x]^2*Log[x])/3 - (28*I)*Pi*Log[1 - x]^2*Log[x] - 
          (4*Log[1 - x]^3*Log[x])/3 + 4*Log[x]^2 - ((128*I)/3)*Pi*Log[x]^2 - 
          (38*Pi^2*Log[x]^2)/3 + 56*Log[1 - x]*Log[x]^2 + 
          (52*I)*Pi*Log[1 - x]*Log[x]^2 + 12*Log[1 - x]^2*Log[x]^2 - 
          (56*Log[x]^3)/3 - ((40*I)/3)*Pi*Log[x]^3 + (80*Log[1 - x]*Log[x]^3)/
           3 - 5*Log[x]^4 + (256/3 + (48*I)*Pi + 40*Log[1 - x] + 72*Log[x])*
           PolyLog[3, 1 - x] + (-256/3 - (48*I)*Pi - 48*Log[1 - x] - 
            64*Log[x])*PolyLog[3, x] - 136*PolyLog[4, 1 - x] + 
          136*PolyLog[4, x] + 160*PolyLog[4, -(x/(1 - x))] + 
          24*Log[1 - x]*Zeta[3] - 24*Log[x]*Zeta[3]) + 368*Zeta[5] + 
        (1136*I)*Pi*Zeta[5] + 144*Log[1 - x]*Zeta[5] + 608*Log[x]*Zeta[5])) + 
    COLOR[CA*NfV2]*(34 + ((20653*I)/54)*Pi - (85411*Pi^2)/432 - 
      ((139*I)/27)*Pi^3 + (11471*Pi^4)/2160 + ((3031*I)/1080)*Pi^5 - 
      (7597*Pi^6)/22680 + 44*Li[{3, 3}, 1 - x, 1] + 48*Li[{3, 3}, x, 1] - 
      28*Li[{3, 3}, -(x/(1 - x)), 1] + 50*Li[{4, 2}, 1 - x, 1] + 
      98*Li[{4, 2}, x, 1] + 16*Li[{2, 2, 2}, x, 1, 1] + 
      (7067*Log[1 - x])/18 - ((12662*I)/27)*Pi*Log[1 - x] + 
      (15859*Pi^2*Log[1 - x])/216 - ((115*I)/12)*Pi^3*Log[1 - x] - 
      (937*Pi^4*Log[1 - x])/270 - ((74*I)/15)*Pi^5*Log[1 - x] - 
      (64925*Log[1 - x]^2)/144 + ((97*I)/3)*Pi*Log[1 - x]^2 - 
      (139*Pi^2*Log[1 - x]^2)/72 + ((65*I)/9)*Pi^3*Log[1 - x]^2 + 
      (13*Pi^4*Log[1 - x]^2)/12 + (1361*Log[1 - x]^3)/24 + 
      ((13*I)/6)*Pi*Log[1 - x]^3 + (23*Pi^2*Log[1 - x]^3)/54 - 
      ((92*I)/9)*Pi^3*Log[1 - x]^3 - (11*Log[1 - x]^4)/9 + 
      ((13*I)/8)*Pi*Log[1 - x]^4 + (14*Pi^2*Log[1 - x]^4)/9 + 
      (97*Log[1 - x]^5)/120 - ((61*I)/20)*Pi*Log[1 - x]^5 + 
      (241*Log[1 - x]^6)/360 + Li[{3, 2}, 1, x]*(-109/3 - ((160*I)/3)*Pi + 
        (215*Log[1 - x])/3 - (239*Log[x])/3) + ((11947*I)/54)*Pi*Log[x] + 
      (1627*Pi^2*Log[x])/72 - ((643*I)/36)*Pi^3*Log[x] - 
      (131*Pi^4*Log[x])/45 + ((121*I)/60)*Pi^5*Log[x] + 
      (5791*Log[1 - x]*Log[x])/24 + ((905*I)/9)*Pi*Log[1 - x]*Log[x] + 
      (43*Pi^2*Log[1 - x]*Log[x])/18 + ((157*I)/6)*Pi^3*Log[1 - x]*Log[x] - 
      (427*Pi^4*Log[1 - x]*Log[x])/90 + (523*Log[1 - x]^2*Log[x])/72 + 
      ((49*I)/12)*Pi*Log[1 - x]^2*Log[x] - (71*Pi^2*Log[1 - x]^2*Log[x])/18 + 
      ((65*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + (268*Log[1 - x]^3*Log[x])/9 - 
      ((29*I)/18)*Pi*Log[1 - x]^3*Log[x] - (158*Pi^2*Log[1 - x]^3*Log[x])/9 - 
      (257*Log[1 - x]^4*Log[x])/24 + ((35*I)/3)*Pi*Log[1 - x]^4*Log[x] - 
      (457*Log[1 - x]^5*Log[x])/60 - (17*Log[x]^2)/16 - 
      ((245*I)/6)*Pi*Log[x]^2 - (227*Pi^2*Log[x]^2)/36 + 
      ((181*I)/36)*Pi^3*Log[x]^2 + (593*Pi^4*Log[x]^2)/90 + 
      (239*Log[1 - x]*Log[x]^2)/24 - ((635*I)/12)*Pi*Log[1 - x]*Log[x]^2 + 
      (187*Pi^2*Log[1 - x]*Log[x]^2)/12 - ((61*I)/6)*Pi^3*Log[1 - x]*
       Log[x]^2 - (841*Log[1 - x]^2*Log[x]^2)/24 - 
      ((158*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (92*Pi^2*Log[1 - x]^2*Log[x]^2)/
       3 + (31*Log[1 - x]^3*Log[x]^2)/4 - ((64*I)/3)*Pi*Log[1 - x]^3*
       Log[x]^2 + (455*Log[1 - x]^4*Log[x]^2)/24 + (185*Log[x]^3)/72 + 
      ((10*I)/9)*Pi*Log[x]^3 + (13*Pi^2*Log[x]^3)/27 - 
      ((13*I)/18)*Pi^3*Log[x]^3 - (707*Log[1 - x]*Log[x]^3)/36 + 
      ((73*I)/18)*Pi*Log[1 - x]*Log[x]^3 - (23*Pi^2*Log[1 - x]*Log[x]^3)/6 - 
      (161*Log[1 - x]^2*Log[x]^3)/6 + (17*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (137*Log[1 - x]^3*Log[x]^3)/9 - (15*Log[x]^4)/8 + I*Pi*Log[x]^4 + 
      (3*Pi^2*Log[x]^4)/8 + (8*Log[1 - x]*Log[x]^4)/3 - 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x]^4 + 8*Log[1 - x]^2*Log[x]^4 + 
      (5*Log[x]^5)/6 - ((11*I)/60)*Pi*Log[x]^5 - (11*Log[1 - x]*Log[x]^5)/
       20 + Log[x]^6/45 + Li[{3, 2}, 1 - x, 1]*(-8 + (176*I)*Pi - 
        30*Log[1 - x] + 206*Log[x]) + Li[{3, 2}, x, 1]*
       (22 + (188*I)*Pi - 61*Log[1 - x] + 209*Log[x]) + 
      (((-95*I)/2)*Pi + (17*Pi^2)/3 - 4*Log[1 - x] + (3*I)*Pi*Log[1 - x] - 
        (9*Log[1 - x]^2)/2 - (87*Log[x])/2 + (9*I)*Pi*Log[x] + 
        12*Log[1 - x]*Log[x] + (13*Log[x]^2)/2)*PolyLog[2, x]^2 - 
      (8*PolyLog[2, x]^3)/3 + 2*PolyLog[3, 1 - x]^2 + 2*PolyLog[3, x]^2 + 
      (163/6 - ((178*I)/3)*Pi + (143*Pi^2)/3 - 81*Log[1 - x] - 
        (46*I)*Pi*Log[1 - x] + 23*Log[1 - x]^2 + 76*Log[x] - 
        (358*I)*Pi*Log[x] - 555*Log[x]^2)*PolyLog[4, 1 - x] + 
      (-1135/6 - ((178*I)/3)*Pi + (62*Pi^2)/3 + 50*Log[1 - x] - 
        (294*I)*Pi*Log[1 - x] + 17*Log[1 - x]^2 - 28*Log[x] + 
        (14*I)*Pi*Log[x] - 396*Log[1 - x]*Log[x] + 37*Log[x]^2)*
       PolyLog[4, x] + (-431/6 + (58*I)*Pi - (22*Pi^2)/3 + 61*Log[1 - x] + 
        (2*I)*Pi*Log[1 - x] + 23*Log[1 - x]^2 - 31*Log[x] + 
        (10*I)*Pi*Log[x] + 29*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (124 + (456*I)*Pi - 24*Log[1 - x] + 432*Log[x])*PolyLog[5, 1 - x] + 
      (446/3 + ((980*I)/3)*Pi - (499*Log[1 - x])/3 + (919*Log[x])/3)*
       PolyLog[5, x] + (90 + (422*I)*Pi + 100*Log[1 - x] + 406*Log[x])*
       PolyLog[5, -(x/(1 - x))] - 34*PolyLog[6, 1 - x] + 202*PolyLog[6, x] + 
      224*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*
       (-2713/18 + ((103*I)/6)*Pi + (269*Pi^2)/36 - (I/3)*Pi^3 - 
        (202*Log[1 - x])/3 - ((157*I)/3)*Pi*Log[1 - x] - 
        (52*Pi^2*Log[1 - x])/3 + 5*Log[1 - x]^2 + (3*I)*Pi*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/3 + (797*Log[x])/6 - (25*I)*Pi*Log[x] - 
        (17*Pi^2*Log[x])/3 - 20*Log[1 - x]*Log[x] + (6*I)*Pi*Log[1 - x]*
         Log[x] + 89*Log[1 - x]^2*Log[x] - (63*Log[x]^2)/2 - 
        7*Log[1 - x]*Log[x]^2 + (5*Log[x]^3)/3 - 188*Zeta[3]) + 
      PolyLog[3, 1 - x]*(319/18 - ((223*I)/2)*Pi + (401*Pi^2)/36 - 
        ((38*I)/3)*Pi^3 + (203*Log[1 - x])/3 + (19*I)*Pi*Log[1 - x] - 
        26*Pi^2*Log[1 - x] - 6*Log[1 - x]^2 - (2*I)*Pi*Log[1 - x]^2 - 
        13*Log[1 - x]^3 - (889*Log[x])/6 - ((325*I)/3)*Pi*Log[x] - 
        12*Pi^2*Log[x] - 5*Log[1 - x]*Log[x] + (80*I)*Pi*Log[1 - x]*Log[x] - 
        Log[1 - x]^2*Log[x] - (99*Log[x]^2)/2 + (35*I)*Pi*Log[x]^2 + 
        155*Log[1 - x]*Log[x]^2 + (49*Log[x]^3)/3 + 154*PolyLog[3, x] - 
        156*Zeta[3]) + (50*Zeta[3])/9 + (86*I)*Pi*Zeta[3] + 
      (208*Pi^2*Zeta[3])/9 - ((206*I)/3)*Pi^3*Zeta[3] - 
      (59*Log[1 - x]*Zeta[3])/9 + (28*I)*Pi*Log[1 - x]*Zeta[3] - 
      (14*Pi^2*Log[1 - x]*Zeta[3])/3 + (460*Log[1 - x]^2*Zeta[3])/9 - 
      (10*I)*Pi*Log[1 - x]^2*Zeta[3] - (40*Log[1 - x]^3*Zeta[3])/3 + 
      (365*Log[x]*Zeta[3])/9 - (4*I)*Pi*Log[x]*Zeta[3] - 
      (278*Pi^2*Log[x]*Zeta[3])/3 - (776*Log[1 - x]*Log[x]*Zeta[3])/9 + 
      (372*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 64*Log[1 - x]^2*Log[x]*Zeta[3] + 
      (352*Log[x]^2*Zeta[3])/9 - (10*I)*Pi*Log[x]^2*Zeta[3] + 
      418*Log[1 - x]*Log[x]^2*Zeta[3] - 18*Log[x]^3*Zeta[3] + 46*Zeta[3]^2 + 
      PolyLog[2, x]*(((1516*I)/9)*Pi - (43*Pi^2)/12 + (17*I)*Pi^3 - 
        (4*Pi^4)/15 + (319*Log[1 - x])/18 + ((152*I)/3)*Pi*Log[1 - x] - 
        (361*Pi^2*Log[1 - x])/36 - ((26*I)/3)*Pi^3*Log[1 - x] + 
        (136*Log[1 - x]^2)/3 - ((11*I)/3)*Pi*Log[1 - x]^2 + 
        (19*Pi^2*Log[1 - x]^2)/3 - (31*Log[1 - x]^3)/3 - 
        ((13*I)/3)*Pi*Log[1 - x]^3 + (13*Log[1 - x]^4)/4 + (2713*Log[x])/18 - 
        (109*I)*Pi*Log[x] + (337*Pi^2*Log[x])/36 + I*Pi^3*Log[x] - 
        9*Log[1 - x]*Log[x] - (73*I)*Pi*Log[1 - x]*Log[x] - 
        (4*Pi^2*Log[1 - x]*Log[x])/3 - (7*Log[1 - x]^2*Log[x])/2 + 
        (15*I)*Pi*Log[1 - x]^2*Log[x] - (68*Log[1 - x]^3*Log[x])/3 - 
        (445*Log[x]^2)/6 + ((139*I)/6)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/6 - 
        38*Log[1 - x]*Log[x]^2 + (17*I)*Pi*Log[1 - x]*Log[x]^2 + 
        29*Log[1 - x]^2*Log[x]^2 + (85*Log[x]^3)/6 - ((7*I)/3)*Pi*Log[x]^3 + 
        (25*Log[1 - x]*Log[x]^3)/3 - (17*Log[x]^4)/12 + 
        (-8 + (70*I)*Pi - 10*Log[1 - x] + 80*Log[x])*PolyLog[3, 1 - x] + 
        (152/3 - ((130*I)/3)*Pi + (35*Log[1 - x])/3 - (221*Log[x])/3)*
         PolyLog[3, x] - 114*PolyLog[4, 1 - x] + 78*PolyLog[4, x] + 
        116*PolyLog[4, -(x/(1 - x))] - (71*Zeta[3])/3 + 
        ((88*I)/3)*Pi*Zeta[3] - (17*Log[1 - x]*Zeta[3])/3 + 
        (113*Log[x]*Zeta[3])/3) + FF[x^(-1)]*(((28885*I)/216)*Pi - 
        (5669*Pi^2)/162 - ((307*I)/108)*Pi^3 - (11*Pi^4)/18 + 
        ((8*I)/135)*Pi^5 + (76*Li[{3, 2}, 1, x])/9 - 8*Li[{3, 2}, 1 - x, 1] - 
        (28*Li[{3, 2}, x, 1])/3 + (28885*Log[1 - x])/216 + 
        ((2471*I)/27)*Pi*Log[1 - x] - (413*Pi^2*Log[1 - x])/108 - 
        ((37*I)/54)*Pi^3*Log[1 - x] + (79*Pi^4*Log[1 - x])/270 + 
        (463*Log[1 - x]^2)/36 - ((1387*I)/108)*Pi*Log[1 - x]^2 + 
        (313*Pi^2*Log[1 - x]^2)/108 + ((10*I)/9)*Pi^3*Log[1 - x]^2 - 
        (35*Log[1 - x]^3)/12 + ((73*I)/54)*Pi*Log[1 - x]^3 + 
        (10*Pi^2*Log[1 - x]^3)/9 + (76*Log[1 - x]^4)/27 + 
        ((5*I)/18)*Pi*Log[1 - x]^4 + Log[1 - x]^5/9 - ((47*I)/27)*Pi*Log[x] + 
        (199*Pi^2*Log[x])/54 - ((4*I)/3)*Pi^3*Log[x] - (2*Pi^4*Log[x])/9 - 
        (47*Log[1 - x]*Log[x])/27 - ((1093*I)/27)*Pi*Log[1 - x]*Log[x] - 
        (29*Pi^2*Log[1 - x]*Log[x])/27 - ((26*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
        (307*Log[1 - x]^2*Log[x])/27 + ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (26*Pi^2*Log[1 - x]^2*Log[x])/9 - (323*Log[1 - x]^3*Log[x])/27 - 
        ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] + (10*Log[1 - x]^4*Log[x])/9 + 
        (I/3)*Pi*Log[x]^2 - (14*Pi^2*Log[x]^2)/9 - (149*Log[1 - x]*Log[x]^2)/
         9 + ((29*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
        (10*Pi^2*Log[1 - x]*Log[x]^2)/9 + (154*Log[1 - x]^2*Log[x]^2)/9 + 
        ((23*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (37*Log[1 - x]^3*Log[x]^2)/9 + 
        (16*Log[1 - x]*Log[x]^3)/3 + (13*Log[1 - x]^2*Log[x]^3)/3 + 
        ((4*I)*Pi - 4*Log[1 - x] + 8*Log[x])*PolyLog[2, x]^2 + 
        (-427/27 + (37*I)*Pi + (2*Pi^2)/9 - (53*Log[1 - x])/3 + 
          ((4*I)/3)*Pi*Log[1 - x] + (20*Log[1 - x]^2)/3 + 58*Log[x] + 
          ((40*I)/3)*Pi*Log[x] - (44*Log[1 - x]*Log[x])/3 + 6*Log[x]^2)*
         PolyLog[3, 1 - x] + (304/9 + ((184*I)/9)*Pi - (2*Pi^2)/9 - 
          (104*Log[1 - x])/9 - ((4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 + 
          16*Log[x])*PolyLog[3, x] + (-92/3 - ((16*I)/3)*Pi - 4*Log[1 - x] + 
          20*Log[x])*PolyLog[4, 1 - x] + (202/9 + (12*I)*Pi - 
          (4*Log[1 - x])/3 + 8*Log[x])*PolyLog[4, x] + 
        (562/9 + (12*I)*Pi - 4*Log[1 - x] + 8*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 32*PolyLog[5, 1 - x] - 
        (128*PolyLog[5, x])/9 - (68*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-1339*I)/27)*Pi + (76*Pi^2)/9 - ((2*I)/3)*Pi^3 - 
          (427*Log[1 - x])/27 + ((2*I)/9)*Pi*Log[1 - x] + 
          (38*Pi^2*Log[1 - x])/9 - (16*Log[1 - x]^2)/9 + (10*Log[1 - x]^3)/
           9 - (304*Log[x])/9 - ((8*I)/9)*Pi*Log[x] + (64*Log[1 - x]*Log[x])/
           9 + ((28*I)/3)*Pi*Log[1 - x]*Log[x] - (22*Log[1 - x]^2*Log[x])/3 + 
          4*Log[x]^2 + 8*Log[1 - x]*Log[x]^2 - 8*PolyLog[3, 1 - x] - 
          (68*PolyLog[3, x])/9 - (52*Zeta[3])/9) + (193*Zeta[3])/27 - 
        (41*I)*Pi*Zeta[3] + (34*Pi^2*Zeta[3])/9 + (61*Log[1 - x]*Zeta[3])/3 + 
        (8*I)*Pi*Log[1 - x]*Zeta[3] - 2*Log[1 - x]^2*Zeta[3] - 
        54*Log[x]*Zeta[3] - ((40*I)/3)*Pi*Log[x]*Zeta[3] - 
        (28*Log[1 - x]*Log[x]*Zeta[3])/3 - 6*Log[x]^2*Zeta[3] - 12*Zeta[5]) - 
      200*Zeta[5] + (714*I)*Pi*Zeta[5] - 26*Log[1 - x]*Zeta[5] + 
      712*Log[x]*Zeta[5] + FF[x^(-2)]*(-Pi^4/135 + ((13*I)/135)*Pi^5 + 
        (128*Li[{3, 2}, 1, x])/9 - 4*Li[{3, 2}, 1 - x, 1] - 
        (32*Li[{3, 2}, x, 1])/3 + ((5011*I)/72)*Pi*Log[1 - x] - 
        (1319*Pi^2*Log[1 - x])/108 - ((40*I)/27)*Pi^3*Log[1 - x] + 
        (17*Pi^4*Log[1 - x])/27 + (5011*Log[1 - x]^2)/144 - 
        ((5335*I)/216)*Pi*Log[1 - x]^2 + (259*Pi^2*Log[1 - x]^2)/54 + 
        ((23*I)/9)*Pi^3*Log[1 - x]^2 - (1109*Log[1 - x]^3)/72 + 
        ((505*I)/108)*Pi*Log[1 - x]^3 + (19*Pi^2*Log[1 - x]^3)/18 + 
        (229*Log[1 - x]^4)/54 + ((41*I)/36)*Pi*Log[1 - x]^4 + 
        (37*Log[1 - x]^5)/180 - (8*Pi^4*Log[x])/45 - ((23*I)/27)*Pi*
         Log[1 - x]*Log[x] - (41*Pi^2*Log[1 - x]*Log[x])/54 - 
        ((67*I)/9)*Pi^3*Log[1 - x]*Log[x] - (2261*Log[1 - x]^2*Log[x])/108 - 
        ((199*I)/18)*Pi*Log[1 - x]^2*Log[x] + (17*Pi^2*Log[1 - x]^2*Log[x])/
         18 - (11*Log[1 - x]^3*Log[x])/54 - ((44*I)/9)*Pi*Log[1 - x]^3*
         Log[x] + (11*Log[1 - x]^4*Log[x])/36 + (I/3)*Pi*Log[1 - x]*
         Log[x]^2 - (32*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (19*Log[1 - x]^2*Log[x]^2)/18 + ((131*I)/6)*Pi*Log[1 - x]^2*
         Log[x]^2 - (23*Log[1 - x]^3*Log[x]^2)/9 + (26*Log[1 - x]^2*Log[x]^3)/
         3 + ((14*I)*Pi - 2*Log[1 - x] + 16*Log[x])*PolyLog[2, x]^2 + 
        (-2215/54 - ((133*I)/6)*Pi - (62*Pi^2)/9 - (7*Log[1 - x])/6 + 
          ((2*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/3 + (8*Log[x])/3 + 
          ((110*I)/3)*Pi*Log[x] - (22*Log[1 - x]*Log[x])/3 + 12*Log[x]^2)*
         PolyLog[3, 1 - x] + (((-208*I)/9)*Pi + (44*Pi^2)/9 - 
          (208*Log[1 - x])/9 - ((2*I)/3)*Pi*Log[1 - x] - Log[1 - x]^2/3)*
         PolyLog[3, x] + (2/3 - ((26*I)/3)*Pi - 2*Log[1 - x] + 16*Log[x])*
         PolyLog[4, 1 - x] + (224/9 + (30*I)*Pi - (38*Log[1 - x])/3 + 
          16*Log[x])*PolyLog[4, x] + (224/9 + (30*I)*Pi - 2*Log[1 - x] + 
          16*Log[x])*PolyLog[4, -(x/(1 - x))] - 34*PolyLog[5, 1 - x] - 
        (136*PolyLog[5, x])/9 - (88*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-2215*I)/54)*Pi + (199*Pi^2)/18 - ((7*I)/3)*Pi^3 - 
          (2215*Log[1 - x])/54 + ((4*I)/9)*Pi*Log[1 - x] + 
          (19*Pi^2*Log[1 - x])/9 + (209*Log[1 - x]^2)/18 + 
          (5*Log[1 - x]^3)/9 + ((8*I)/9)*Pi*Log[x] - 4*Pi^2*Log[x] + 
          (8*Log[1 - x]*Log[x])/9 + ((86*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (11*Log[1 - x]^2*Log[x])/3 + 16*Log[1 - x]*Log[x]^2 - 
          4*PolyLog[3, 1 - x] - (160*PolyLog[3, x])/9 - (8*Zeta[3])/9) + 
        (2215*Zeta[3])/54 + ((133*I)/6)*Pi*Zeta[3] + (80*Pi^2*Zeta[3])/9 + 
        (7*Log[1 - x]*Zeta[3])/6 + (4*I)*Pi*Log[1 - x]*Zeta[3] - 
        Log[1 - x]^2*Zeta[3] - (8*Log[x]*Zeta[3])/3 - ((110*I)/3)*Pi*Log[x]*
         Zeta[3] - (14*Log[1 - x]*Log[x]*Zeta[3])/3 - 12*Log[x]^2*Zeta[3] + 
        12*Zeta[5]) + FF[(1 - x)^(-1)]*(((28885*I)/216)*Pi - 
        (5669*Pi^2)/162 - ((3599*I)/324)*Pi^3 - (677*Pi^4)/1620 - 
        ((47*I)/270)*Pi^5 - (76*Li[{3, 2}, 1, x])/9 + 
        16*Li[{3, 2}, 1 - x, 1] + (52*Li[{3, 2}, x, 1])/3 - 
        ((47*I)/27)*Pi*Log[1 - x] - (35*Pi^2*Log[1 - x])/18 - 
        ((40*I)/27)*Pi^3*Log[1 - x] - (37*Pi^4*Log[1 - x])/270 + 
        (I/3)*Pi*Log[1 - x]^2 - (329*Pi^2*Log[1 - x]^2)/54 - 
        I*Pi^3*Log[1 - x]^2 - (13*Pi^2*Log[1 - x]^3)/9 - 
        (281*Log[1 - x]^4)/108 - (I/2)*Pi*Log[1 - x]^4 - 
        (17*Log[1 - x]^5)/30 + (28885*Log[x])/216 + ((2471*I)/27)*Pi*Log[x] - 
        (2093*Pi^2*Log[x])/324 - ((35*I)/54)*Pi^3*Log[x] + 
        (293*Pi^4*Log[x])/270 - (47*Log[1 - x]*Log[x])/27 + 
        ((82*I)/9)*Pi*Log[1 - x]*Log[x] + (56*Pi^2*Log[1 - x]*Log[x])/27 + 
        (155*Log[1 - x]^2*Log[x])/9 + ((95*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (14*Pi^2*Log[1 - x]^2*Log[x])/9 + (317*Log[1 - x]^3*Log[x])/27 + 
        (2*I)*Pi*Log[1 - x]^3*Log[x] + (8*Log[1 - x]^4*Log[x])/3 + 
        (463*Log[x]^2)/36 - ((1387*I)/108)*Pi*Log[x]^2 - 
        (281*Pi^2*Log[x]^2)/108 + (I/9)*Pi^3*Log[x]^2 + 
        (40*Log[1 - x]*Log[x]^2)/9 - (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (101*Log[1 - x]^2*Log[x]^2)/18 - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (2*Log[1 - x]^3*Log[x]^2)/3 - (35*Log[x]^3)/12 + 
        ((73*I)/54)*Pi*Log[x]^3 + Pi^2*Log[x]^3 + (2*Log[1 - x]*Log[x]^3)/9 + 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - (Log[1 - x]^2*Log[x]^3)/3 + 
        (23*Log[x]^4)/108 - ((2*I)/9)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/
         18 + (4*Log[x]^5)/45 + ((4*I)*Pi + 8*Log[1 - x] - 4*Log[x])*
         PolyLog[2, x]^2 + (304/9 + ((184*I)/9)*Pi - (26*Pi^2)/9 + 
          16*Log[1 - x] - (104*Log[x])/9 - ((4*I)/3)*Pi*Log[x] + 
          16*Log[1 - x]*Log[x] - (2*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        (-427/27 + (37*I)*Pi - (10*Pi^2)/9 + 58*Log[1 - x] + 
          ((40*I)/3)*Pi*Log[1 - x] + 6*Log[1 - x]^2 - (53*Log[x])/3 + 
          ((4*I)/3)*Pi*Log[x] - (20*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (202/9 + (12*I)*Pi + 8*Log[1 - x] - 52*Log[x])*
         PolyLog[4, 1 - x] + (-92/3 - ((16*I)/3)*Pi - (92*Log[1 - x])/3 - 
          4*Log[x])*PolyLog[4, x] + (-562/9 - (12*I)*Pi - 8*Log[1 - x] + 
          4*Log[x])*PolyLog[4, -(x/(1 - x))] + 28*PolyLog[5, 1 - x] + 
        (92*PolyLog[5, x])/9 + 28*PolyLog[5, -(x/(1 - x))] + 
        (193*Zeta[3])/27 - (41*I)*Pi*Zeta[3] - (38*Pi^2*Zeta[3])/9 - 
        54*Log[1 - x]*Zeta[3] - ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        6*Log[1 - x]^2*Zeta[3] + (61*Log[x]*Zeta[3])/3 + 
        (8*I)*Pi*Log[x]*Zeta[3] + (116*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        2*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((1339*I)/27)*Pi - (76*Pi^2)/9 - 
          ((2*I)/3)*Pi^3 + (304*Log[1 - x])/9 + ((8*I)/9)*Pi*Log[1 - x] - 
          (8*Pi^2*Log[1 - x])/3 - 4*Log[1 - x]^2 + (427*Log[x])/27 - 
          ((2*I)/9)*Pi*Log[x] - (26*Pi^2*Log[x])/9 - (64*Log[1 - x]*Log[x])/
           9 - ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 8*Log[1 - x]^2*Log[x] + 
          (16*Log[x]^2)/9 - (2*Log[1 - x]*Log[x]^2)/3 - (10*Log[x]^3)/9 + 
          16*PolyLog[3, 1 - x] - (4*PolyLog[3, x])/9 + (52*Zeta[3])/9) + 
        (116*Zeta[5])/3) + FF[(1 - x)^(-2)]*(((-2215*I)/324)*Pi^3 + 
        (2189*Pi^4)/1620 - ((263*I)/540)*Pi^5 - (128*Li[{3, 2}, 1, x])/9 + 
        32*Li[{3, 2}, 1 - x, 1] + (116*Li[{3, 2}, x, 1])/3 + 
        ((4*I)/27)*Pi^3*Log[1 - x] - (23*Pi^4*Log[1 - x])/27 - 
        (56*Pi^2*Log[1 - x]^2)/27 - ((5*I)/2)*Pi^3*Log[1 - x]^2 - 
        (26*Pi^2*Log[1 - x]^3)/9 - (28*Log[1 - x]^4)/27 - 
        ((5*I)/4)*Pi*Log[1 - x]^4 - (17*Log[1 - x]^5)/15 + 
        ((5011*I)/72)*Pi*Log[x] - (1543*Pi^2*Log[x])/81 - 
        ((38*I)/27)*Pi^3*Log[x] + (145*Pi^4*Log[x])/108 + 
        ((241*I)/6)*Pi*Log[1 - x]*Log[x] - (203*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((5*I)/9)*Pi*Log[1 - x]^2*Log[x] + (95*Pi^2*Log[1 - x]^2*Log[x])/18 + 
        (112*Log[1 - x]^3*Log[x])/27 + (5*I)*Pi*Log[1 - x]^3*Log[x] + 
        (61*Log[1 - x]^4*Log[x])/12 + (5011*Log[x]^2)/144 - 
        ((5335*I)/216)*Pi*Log[x]^2 + (503*Pi^2*Log[x]^2)/108 + 
        (I/18)*Pi^3*Log[x]^2 + (241*Log[1 - x]*Log[x]^2)/12 - 
        ((23*I)/2)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (109*Log[1 - x]^2*Log[x]^2)/18 - (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (Log[1 - x]^3*Log[x]^2)/3 - (1109*Log[x]^3)/72 + 
        ((505*I)/108)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/2 - 
        (23*Log[1 - x]*Log[x]^3)/3 + (I/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/6 + (173*Log[x]^4)/54 - (I/9)*Pi*Log[x]^4 - 
        (Log[1 - x]*Log[x]^4)/36 + (2*Log[x]^5)/45 + 
        ((14*I)*Pi + 16*Log[1 - x] - 2*Log[x])*PolyLog[2, x]^2 + 
        (((-208*I)/9)*Pi - (4*Pi^2)/9 - (208*Log[x])/9 - 
          ((2*I)/3)*Pi*Log[x] + 32*Log[1 - x]*Log[x] - Log[x]^2/3)*
         PolyLog[3, 1 - x] + (-2215/54 - ((133*I)/6)*Pi - (68*Pi^2)/9 + 
          (8*Log[1 - x])/3 + ((110*I)/3)*Pi*Log[1 - x] + 12*Log[1 - x]^2 - 
          (7*Log[x])/6 + ((2*I)/3)*Pi*Log[x] - (10*Log[1 - x]*Log[x])/3 + 
          (10*Log[x]^2)/3)*PolyLog[3, x] + (224/9 + (30*I)*Pi + 
          16*Log[1 - x] - 98*Log[x])*PolyLog[4, 1 - x] + 
        (2/3 - ((26*I)/3)*Pi - (208*Log[1 - x])/3 - 2*Log[x])*PolyLog[4, x] + 
        (-224/9 - (30*I)*Pi - 16*Log[1 - x] + 2*Log[x])*
         PolyLog[4, -(x/(1 - x))] + 56*PolyLog[5, 1 - x] + 
        (334*PolyLog[5, x])/9 + 56*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((2215*I)/54)*Pi - (199*Pi^2)/18 - ((7*I)/3)*Pi^3 - 
          ((8*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/3 + 
          (2215*Log[x])/54 - ((4*I)/9)*Pi*Log[x] - (13*Pi^2*Log[x])/9 - 
          (8*Log[1 - x]*Log[x])/9 - ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
          16*Log[1 - x]^2*Log[x] - (209*Log[x]^2)/18 - (Log[1 - x]*Log[x]^2)/
           3 - (5*Log[x]^3)/9 + 32*PolyLog[3, 1 - x] - (92*PolyLog[3, x])/9 + 
          (8*Zeta[3])/9) + (2215*Zeta[3])/54 + ((133*I)/6)*Pi*Zeta[3] - 
        (28*Pi^2*Zeta[3])/9 - (8*Log[1 - x]*Zeta[3])/3 - 
        ((110*I)/3)*Pi*Log[1 - x]*Zeta[3] - 12*Log[1 - x]^2*Zeta[3] + 
        (7*Log[x]*Zeta[3])/6 + (4*I)*Pi*Log[x]*Zeta[3] + 
        (202*Log[1 - x]*Log[x]*Zeta[3])/3 - Log[x]^2*Zeta[3] + 
        (292*Zeta[5])/3) + FF[x]*((1478*Pi^2)/3 - ((571*I)/36)*Pi^3 - 
        (12949*Pi^4)/3240 - ((3809*I)/540)*Pi^5 + (7597*Pi^6)/11340 - 
        88*Li[{3, 3}, 1 - x, 1] - 96*Li[{3, 3}, x, 1] + 
        56*Li[{3, 3}, -(x/(1 - x)), 1] - 100*Li[{4, 2}, 1 - x, 1] - 
        196*Li[{4, 2}, x, 1] - 32*Li[{2, 2, 2}, x, 1, 1] - 
        (7067*Log[1 - x])/18 + ((37271*I)/54)*Pi*Log[1 - x] - 
        (16121*Pi^2*Log[1 - x])/54 + ((433*I)/54)*Pi^3*Log[1 - x] + 
        (1039*Pi^4*Log[1 - x])/108 + ((148*I)/15)*Pi^5*Log[1 - x] + 
        (33929*Log[1 - x]^2)/36 - ((12647*I)/108)*Pi*Log[1 - x]^2 + 
        (2831*Pi^2*Log[1 - x]^2)/72 - ((115*I)/6)*Pi^3*Log[1 - x]^2 - 
        (13*Pi^4*Log[1 - x]^2)/6 - (7205*Log[1 - x]^3)/36 + 
        ((305*I)/27)*Pi*Log[1 - x]^3 - (133*Pi^2*Log[1 - x]^3)/9 + 
        ((184*I)/9)*Pi^3*Log[1 - x]^3 + (2573*Log[1 - x]^4)/108 - 
        ((241*I)/36)*Pi*Log[1 - x]^4 - (28*Pi^2*Log[1 - x]^4)/9 - 
        (113*Log[1 - x]^5)/12 + ((61*I)/10)*Pi*Log[1 - x]^5 - 
        (241*Log[1 - x]^6)/180 + Li[{3, 2}, x, 1]*(-32/3 - (376*I)*Pi + 
          122*Log[1 - x] - 418*Log[x]) + Li[{3, 2}, 1 - x, 1]*
         (148/3 - (352*I)*Pi + 60*Log[1 - x] - 412*Log[x]) + 
        (7067*Log[x])/18 - ((37271*I)/54)*Pi*Log[x] - (5603*Pi^2*Log[x])/36 + 
        ((2167*I)/54)*Pi^3*Log[x] + (2147*Pi^4*Log[x])/270 - 
        ((121*I)/30)*Pi^5*Log[x] - (2956*Log[1 - x]*Log[x])/3 - 
        ((4351*I)/54)*Pi*Log[1 - x]*Log[x] + (1727*Pi^2*Log[1 - x]*Log[x])/
         36 - ((241*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
        (427*Pi^4*Log[1 - x]*Log[x])/45 + (9059*Log[1 - x]^2*Log[x])/36 + 
        ((541*I)/18)*Pi*Log[1 - x]^2*Log[x] + (172*Pi^2*Log[1 - x]^2*Log[x])/
         9 - ((130*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (319*Log[1 - x]^3*Log[x])/
         6 + ((50*I)/3)*Pi*Log[1 - x]^3*Log[x] + 
        (316*Pi^2*Log[1 - x]^3*Log[x])/9 + (105*Log[1 - x]^4*Log[x])/2 - 
        ((70*I)/3)*Pi*Log[1 - x]^4*Log[x] + (457*Log[1 - x]^5*Log[x])/30 + 
        (1543*Log[x]^2)/36 + ((3157*I)/108)*Pi*Log[x]^2 + 
        (11053*Pi^2*Log[x]^2)/216 - ((118*I)/9)*Pi^3*Log[x]^2 - 
        (593*Pi^4*Log[x]^2)/45 - (5*Log[1 - x]*Log[x]^2)/4 + 
        ((913*I)/18)*Pi*Log[1 - x]*Log[x]^2 - (695*Pi^2*Log[1 - x]*Log[x]^2)/
         18 + ((61*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + 
        (86*Log[1 - x]^2*Log[x]^2)/9 + ((407*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (184*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - (773*Log[1 - x]^3*Log[x]^2)/18 + 
        ((128*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - (455*Log[1 - x]^4*Log[x]^2)/
         12 - (3307*Log[x]^3)/36 + ((362*I)/27)*Pi*Log[x]^3 - 
        (113*Pi^2*Log[x]^3)/27 + ((13*I)/9)*Pi^3*Log[x]^3 + 
        (487*Log[1 - x]*Log[x]^3)/18 - ((14*I)/3)*Pi*Log[1 - x]*Log[x]^3 + 
        (23*Pi^2*Log[1 - x]*Log[x]^3)/3 + (1475*Log[1 - x]^2*Log[x]^3)/18 - 
        (34*I)*Pi*Log[1 - x]^2*Log[x]^3 + (274*Log[1 - x]^3*Log[x]^3)/9 + 
        (1357*Log[x]^4)/54 - ((49*I)/9)*Pi*Log[x]^4 - (3*Pi^2*Log[x]^4)/4 - 
        (47*Log[1 - x]*Log[x]^4)/18 + ((8*I)/3)*Pi*Log[1 - x]*Log[x]^4 - 
        16*Log[1 - x]^2*Log[x]^4 - (671*Log[x]^5)/180 + 
        ((11*I)/30)*Pi*Log[x]^5 + (11*Log[1 - x]*Log[x]^5)/10 - 
        (2*Log[x]^6)/45 + Li[{3, 2}, 1, x]*(218/3 + ((320*I)/3)*Pi - 
          (430*Log[1 - x])/3 + (478*Log[x])/3) + 
        (((385*I)/3)*Pi - (34*Pi^2)/3 + (74*Log[1 - x])/3 - 
          (6*I)*Pi*Log[1 - x] + 9*Log[1 - x]^2 + (311*Log[x])/3 - 
          (18*I)*Pi*Log[x] - 24*Log[1 - x]*Log[x] - 13*Log[x]^2)*
         PolyLog[2, x]^2 + (16*PolyLog[2, x]^3)/3 - 4*PolyLog[3, 1 - x]^2 - 
        4*PolyLog[3, x]^2 + (-2750/9 + ((260*I)/3)*Pi - (286*Pi^2)/3 + 
          (776*Log[1 - x])/3 + (92*I)*Pi*Log[1 - x] - 46*Log[1 - x]^2 - 
          370*Log[x] + (716*I)*Pi*Log[x] + 1110*Log[x]^2)*PolyLog[4, 1 - x] + 
        (1144/9 + ((260*I)/3)*Pi - (124*Pi^2)/3 - 318*Log[1 - x] + 
          (588*I)*Pi*Log[1 - x] - 34*Log[1 - x]^2 + (458*Log[x])/3 - 
          (28*I)*Pi*Log[x] + 792*Log[1 - x]*Log[x] - 74*Log[x]^2)*
         PolyLog[4, x] + (431/3 - (116*I)*Pi + (44*Pi^2)/3 - 
          (818*Log[1 - x])/3 - (4*I)*Pi*Log[1 - x] - 46*Log[1 - x]^2 + 
          (638*Log[x])/3 - (20*I)*Pi*Log[x] - 58*Log[x]^2)*
         PolyLog[4, -(x/(1 - x))] + (-704/3 - (912*I)*Pi + 48*Log[1 - x] - 
          864*Log[x])*PolyLog[5, 1 - x] + (-284 - ((1960*I)/3)*Pi + 
          (998*Log[1 - x])/3 - (1838*Log[x])/3)*PolyLog[5, x] + 
        (-734/3 - (844*I)*Pi - 200*Log[1 - x] - 812*Log[x])*
         PolyLog[5, -(x/(1 - x))] + 68*PolyLog[6, 1 - x] - 
        404*PolyLog[6, x] - 448*PolyLog[6, -(x/(1 - x))] - 
        (370*Pi^2*Zeta[3])/3 + ((412*I)/3)*Pi^3*Zeta[3] + 
        (424*Log[1 - x]*Zeta[3])/9 - (32*I)*Pi*Log[1 - x]*Zeta[3] + 
        (28*Pi^2*Log[1 - x]*Zeta[3])/3 - (1070*Log[1 - x]^2*Zeta[3])/9 + 
        (20*I)*Pi*Log[1 - x]^2*Zeta[3] + (80*Log[1 - x]^3*Zeta[3])/3 - 
        (424*Log[x]*Zeta[3])/9 + (32*I)*Pi*Log[x]*Zeta[3] + 
        (556*Pi^2*Log[x]*Zeta[3])/3 + (2812*Log[1 - x]*Log[x]*Zeta[3])/9 - 
        (744*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 128*Log[1 - x]^2*Log[x]*
         Zeta[3] - (854*Log[x]^2*Zeta[3])/9 + (20*I)*Pi*Log[x]^2*Zeta[3] - 
        836*Log[1 - x]*Log[x]^2*Zeta[3] + 36*Log[x]^3*Zeta[3] - 
        92*Zeta[3]^2 + PolyLog[3, 1 - x]*(3817/18 + ((2431*I)/9)*Pi - 
          (79*Pi^2)/6 + ((76*I)/3)*Pi^3 + (80*Log[1 - x])/9 - 
          ((62*I)/3)*Pi*Log[1 - x] + 52*Pi^2*Log[1 - x] + 
          (77*Log[1 - x]^2)/3 + (4*I)*Pi*Log[1 - x]^2 + 26*Log[1 - x]^3 + 
          (1288*Log[x])/9 + ((910*I)/3)*Pi*Log[x] + 24*Pi^2*Log[x] + 
          (56*Log[1 - x]*Log[x])/3 - (160*I)*Pi*Log[1 - x]*Log[x] + 
          2*Log[1 - x]^2*Log[x] + 174*Log[x]^2 - (70*I)*Pi*Log[x]^2 - 
          310*Log[1 - x]*Log[x]^2 - (98*Log[x]^3)/3 - 308*PolyLog[3, x] + 
          312*Zeta[3]) + PolyLog[3, x]*(9881/18 + ((115*I)/9)*Pi - 
          (5*Pi^2)/18 + ((2*I)/3)*Pi^3 - (167*Log[1 - x])/9 + 
          ((574*I)/3)*Pi*Log[1 - x] + (104*Pi^2*Log[1 - x])/3 + 
          65*Log[1 - x]^2 - (6*I)*Pi*Log[1 - x]^2 + (50*Log[1 - x]^3)/3 - 
          (1093*Log[x])/9 + ((202*I)/3)*Pi*Log[x] + (34*Pi^2*Log[x])/3 + 
          (46*Log[1 - x]*Log[x])/3 - (12*I)*Pi*Log[1 - x]*Log[x] - 
          178*Log[1 - x]^2*Log[x] + (230*Log[x]^2)/3 + 14*Log[1 - x]*
           Log[x]^2 - (10*Log[x]^3)/3 + 376*Zeta[3]) + 
        PolyLog[2, x]*(((-3032*I)/9)*Pi + (43*Pi^2)/6 - ((356*I)/9)*Pi^3 + 
          (8*Pi^4)/15 + (3817*Log[1 - x])/18 - (8*I)*Pi*Log[1 - x] + 
          (71*Pi^2*Log[1 - x])/18 + ((52*I)/3)*Pi^3*Log[1 - x] - 
          (1297*Log[1 - x]^2)/18 + ((52*I)/3)*Pi*Log[1 - x]^2 - 
          (38*Pi^2*Log[1 - x]^2)/3 + (61*Log[1 - x]^3)/3 + 
          ((26*I)/3)*Pi*Log[1 - x]^3 - (13*Log[1 - x]^4)/2 - 
          (9881*Log[x])/18 + ((374*I)/3)*Pi*Log[x] - (49*Pi^2*Log[x])/6 - 
          (2*I)*Pi^3*Log[x] + 18*Log[1 - x]*Log[x] + ((538*I)/3)*Pi*
           Log[1 - x]*Log[x] + (8*Pi^2*Log[1 - x]*Log[x])/3 + 
          (76*Log[1 - x]^2*Log[x])/3 - (30*I)*Pi*Log[1 - x]^2*Log[x] + 
          (136*Log[1 - x]^3*Log[x])/3 + (2335*Log[x]^2)/18 - 
          ((169*I)/3)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/3 + 
          91*Log[1 - x]*Log[x]^2 - (34*I)*Pi*Log[1 - x]*Log[x]^2 - 
          58*Log[1 - x]^2*Log[x]^2 - 28*Log[x]^3 + ((14*I)/3)*Pi*Log[x]^3 - 
          (50*Log[1 - x]*Log[x]^3)/3 + (17*Log[x]^4)/6 + 
          (148/3 - (140*I)*Pi + 20*Log[1 - x] - 160*Log[x])*
           PolyLog[3, 1 - x] + (-404/3 + ((260*I)/3)*Pi - (70*Log[1 - x])/3 + 
            (442*Log[x])/3)*PolyLog[3, x] + 228*PolyLog[4, 1 - x] - 
          156*PolyLog[4, x] - 232*PolyLog[4, -(x/(1 - x))] + 
          (142*Zeta[3])/3 - ((176*I)/3)*Pi*Zeta[3] + (34*Log[1 - x]*Zeta[3])/
           3 - (226*Log[x]*Zeta[3])/3) + (2506*Zeta[5])/3 - 
        (1428*I)*Pi*Zeta[5] + 52*Log[1 - x]*Zeta[5] - 1424*Log[x]*Zeta[5]) + 
      FF[x^2]*((-1478*Pi^2)/3 + ((4745*I)/108)*Pi^3 + (31079*Pi^4)/6480 + 
        ((1607*I)/216)*Pi^5 - (3043*Pi^6)/3780 + 92*Li[{3, 3}, 1 - x, 1] + 
        92*Li[{3, 3}, x, 1] - 56*Li[{3, 3}, -(x/(1 - x)), 1] + 
        148*Li[{4, 2}, 1 - x, 1] + 148*Li[{4, 2}, x, 1] + 
        (1637*Pi^2*Log[1 - x])/6 - ((1861*I)/54)*Pi^3*Log[1 - x] - 
        (8683*Pi^4*Log[1 - x])/1080 - ((247*I)/30)*Pi^5*Log[1 - x] - 
        (1478*Log[1 - x]^2)/3 + ((4745*I)/108)*Pi*Log[1 - x]^2 - 
        (3605*Pi^2*Log[1 - x]^2)/72 + (16*I)*Pi^3*Log[1 - x]^2 + 
        (64*Pi^4*Log[1 - x]^2)/45 + 146*Log[1 - x]^3 - 
        ((667*I)/54)*Pi*Log[1 - x]^3 + (70*Pi^2*Log[1 - x]^3)/3 - 
        (15*I)*Pi^3*Log[1 - x]^3 - (9281*Log[1 - x]^4)/432 + 
        ((263*I)/72)*Pi*Log[1 - x]^4 + (29*Pi^2*Log[1 - x]^4)/36 + 
        (59*Log[1 - x]^5)/5 - ((9*I)/2)*Pi*Log[1 - x]^5 + 
        (23*Log[1 - x]^6)/45 + Li[{3, 2}, 1, x]*((358*Log[1 - x])/3 - 
          (358*Log[x])/3) + (2513*Pi^2*Log[x])/12 - ((632*I)/27)*Pi^3*
         Log[x] - (3281*Pi^4*Log[x])/270 + (I/3)*Pi^5*Log[x] + 
        (2956*Log[1 - x]*Log[x])/3 - ((4745*I)/54)*Pi*Log[1 - x]*Log[x] - 
        (2083*Pi^2*Log[1 - x]*Log[x])/36 + ((230*I)/3)*Pi^3*Log[1 - x]*
         Log[x] - (203*Pi^4*Log[1 - x]*Log[x])/30 - 
        (1199*Log[1 - x]^2*Log[x])/3 + ((395*I)/18)*Pi*Log[1 - x]^2*Log[x] - 
        (781*Pi^2*Log[1 - x]^2*Log[x])/36 + ((61*I)/3)*Pi^3*Log[1 - x]^2*
         Log[x] + (1187*Log[1 - x]^3*Log[x])/18 - ((49*I)/2)*Pi*Log[1 - x]^3*
         Log[x] - (197*Pi^2*Log[1 - x]^3*Log[x])/9 - 
        (199*Log[1 - x]^4*Log[x])/3 + ((37*I)/2)*Pi*Log[1 - x]^4*Log[x] - 
        (34*Log[1 - x]^5*Log[x])/5 - (1478*Log[x]^2)/3 + 
        ((4745*I)/108)*Pi*Log[x]^2 - (7183*Pi^2*Log[x]^2)/216 + 
        ((355*I)/36)*Pi^3*Log[x]^2 + (1757*Pi^4*Log[x]^2)/180 - 
        (115*Log[1 - x]*Log[x]^2)/6 - ((799*I)/18)*Pi*Log[1 - x]*Log[x]^2 + 
        (316*Pi^2*Log[1 - x]*Log[x]^2)/9 - (14*I)*Pi^3*Log[1 - x]*Log[x]^2 + 
        (1253*Log[1 - x]^2*Log[x]^2)/72 - ((374*I)/3)*Pi*Log[1 - x]^2*
         Log[x]^2 + 43*Pi^2*Log[1 - x]^2*Log[x]^2 + 
        (283*Log[1 - x]^3*Log[x]^2)/9 - (23*I)*Pi*Log[1 - x]^3*Log[x]^2 + 
        (325*Log[1 - x]^4*Log[x]^2)/12 + 146*Log[x]^3 - 
        ((667*I)/54)*Pi*Log[x]^3 - (19*Pi^2*Log[x]^3)/108 - 
        (I/9)*Pi^3*Log[x]^3 - (629*Log[1 - x]*Log[x]^3)/18 + 
        ((37*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (16*Pi^2*Log[1 - x]*Log[x]^3)/3 - 
        (547*Log[1 - x]^2*Log[x]^3)/9 + (20*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
        (164*Log[1 - x]^3*Log[x]^3)/9 - (9281*Log[x]^4)/432 + 
        ((263*I)/72)*Pi*Log[x]^4 + (13*Pi^2*Log[x]^4)/12 + 
        (131*Log[1 - x]*Log[x]^4)/18 - (3*I)*Pi*Log[1 - x]*Log[x]^4 + 
        (22*Log[1 - x]^2*Log[x]^4)/3 + (86*Log[x]^5)/45 + (I/5)*Pi*Log[x]^5 - 
        (43*Log[1 - x]*Log[x]^5)/30 + (13*Log[x]^6)/60 + 
        Li[{3, 2}, 1 - x, 1]*(-385/3 + (204*I)*Pi - 60*Log[1 - x] + 
          296*Log[x]) + Li[{3, 2}, x, 1]*(-385/3 + (204*I)*Pi - 
          62*Log[1 - x] + 298*Log[x]) + (((-385*I)/3)*Pi + (34*Pi^2)/3 - 
          (385*Log[1 - x])/6 + (12*I)*Pi*Log[1 - x] + 2*Log[1 - x]^2 - 
          (385*Log[x])/6 + (12*I)*Pi*Log[x] + 24*Log[1 - x]*Log[x] + 
          2*Log[x]^2)*PolyLog[2, x]^2 + 4*PolyLog[3, 1 - x]^2 + 
        4*PolyLog[3, x]^2 + (803/9 - ((260*I)/3)*Pi + 76*Pi^2 - 
          (617*Log[1 - x])/3 - (32*I)*Pi*Log[1 - x] + 60*Log[1 - x]^2 + 
          562*Log[x] - (332*I)*Pi*Log[x] + 36*Log[1 - x]*Log[x] - 
          776*Log[x]^2)*PolyLog[4, 1 - x] + (803/9 - ((260*I)/3)*Pi + 
          (164*Pi^2)/3 + 562*Log[1 - x] - (332*I)*Pi*Log[1 - x] - 
          60*Log[1 - x]^2 - (617*Log[x])/3 - (32*I)*Pi*Log[x] - 
          552*Log[1 - x]*Log[x] + 60*Log[x]^2)*PolyLog[4, x] + 
        ((728*Log[1 - x])/3 - (8*I)*Pi*Log[1 - x] + 36*Log[1 - x]^2 - 
          (728*Log[x])/3 + (8*I)*Pi*Log[x] + 48*Log[x]^2)*
         PolyLog[4, -(x/(1 - x))] + (233/3 + (516*I)*Pi - 116*Log[1 - x] + 
          432*Log[x])*PolyLog[5, 1 - x] + (233/3 + (516*I)*Pi - 
          (494*Log[1 - x])/3 + (1442*Log[x])/3)*PolyLog[5, x] + 
        (80/3 + (524*I)*Pi + 196*Log[1 - x] + 576*Log[x])*
         PolyLog[5, -(x/(1 - x))] + 168*PolyLog[6, 1 - x] + 
        168*PolyLog[6, x] + 252*PolyLog[6, -(x/(1 - x))] + 
        PolyLog[3, x]*(-761/2 - ((1273*I)/9)*Pi + (47*Pi^2)/18 - 
          ((4*I)/3)*Pi^3 - (1121*Log[1 - x])/18 - ((742*I)/3)*Pi*Log[1 - x] - 
          10*Pi^2*Log[1 - x] - (239*Log[1 - x]^2)/2 + 
          (38*I)*Pi*Log[1 - x]^2 + (10*Log[1 - x]^3)/3 + (1013*Log[x])/18 - 
          ((70*I)/3)*Pi*Log[x] - (86*Pi^2*Log[x])/3 + (23*Log[1 - x]*Log[x])/
           3 + (16*I)*Pi*Log[1 - x]*Log[x] + 146*Log[1 - x]^2*Log[x] - 
          (307*Log[x]^2)/6 - (2*I)*Pi*Log[x]^2 - 12*Log[1 - x]*Log[x]^2 - 
          (20*Log[x]^3)/3 - 280*Zeta[3]) + PolyLog[3, 1 - x]*
         (-761/2 - ((1273*I)/9)*Pi + 24*Pi^2 - ((34*I)/3)*Pi^3 + 
          (1013*Log[1 - x])/18 - ((70*I)/3)*Pi*Log[1 - x] - 
          (106*Pi^2*Log[1 - x])/3 - (307*Log[1 - x]^2)/6 - 
          (2*I)*Pi*Log[1 - x]^2 - 16*Log[1 - x]^3 - (1121*Log[x])/18 - 
          ((742*I)/3)*Pi*Log[x] - (56*Pi^2*Log[x])/3 - 
          (362*Log[1 - x]*Log[x])/3 + (76*I)*Pi*Log[1 - x]*Log[x] - 
          (239*Log[x]^2)/2 + (38*I)*Pi*Log[x]^2 + 226*Log[1 - x]*Log[x]^2 + 
          (38*Log[x]^3)/3 + 244*PolyLog[3, x] - 280*Zeta[3]) + 
        (449*Pi^2*Zeta[3])/3 - (88*I)*Pi^3*Zeta[3] - 
        (92*Pi^2*Log[1 - x]*Zeta[3])/3 + (962*Log[1 - x]^2*Zeta[3])/9 - 
        (20*I)*Pi*Log[1 - x]^2*Zeta[3] - (80*Log[1 - x]^3*Zeta[3])/3 - 
        (440*Pi^2*Log[x]*Zeta[3])/3 - (4234*Log[1 - x]*Log[x]*Zeta[3])/9 + 
        (448*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 64*Log[1 - x]^2*Log[x]*
         Zeta[3] + (962*Log[x]^2*Zeta[3])/9 - (20*I)*Pi*Log[x]^2*Zeta[3] + 
        604*Log[1 - x]*Log[x]^2*Zeta[3] - 36*Log[x]^3*Zeta[3] + 
        28*Zeta[3]^2 + PolyLog[2, x]*(((385*I)/18)*Pi^3 - (23*Pi^4)/90 - 
          (761*Log[1 - x])/2 + ((199*I)/3)*Pi*Log[1 - x] + 
          (101*Pi^2*Log[1 - x])/9 - ((38*I)/3)*Pi^3*Log[1 - x] + 
          (908*Log[1 - x]^2)/9 - ((221*I)/6)*Pi*Log[1 - x]^2 + 
          (29*Pi^2*Log[1 - x]^2)/3 - (145*Log[1 - x]^3)/6 - 
          (2*I)*Pi*Log[1 - x]^3 + (41*Log[1 - x]^4)/6 + (761*Log[x])/2 - 
          ((199*I)/3)*Pi*Log[x] + (61*Pi^2*Log[x])/6 + ((26*I)/3)*Pi^3*
           Log[x] - ((385*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (20*Pi^2*Log[1 - x]*Log[x])/3 - (425*Log[1 - x]^2*Log[x])/6 + 
          (16*I)*Pi*Log[1 - x]^2*Log[x] - (80*Log[1 - x]^3*Log[x])/3 - 
          (908*Log[x]^2)/9 + ((221*I)/6)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/3 - 
          (115*Log[1 - x]*Log[x]^2)/2 + (8*I)*Pi*Log[1 - x]*Log[x]^2 + 
          45*Log[1 - x]^2*Log[x]^2 + (145*Log[x]^3)/6 + (2*I)*Pi*Log[x]^3 + 
          (8*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/6 + 
          (-385/3 + (60*I)*Pi - 16*Log[1 - x] + 108*Log[x])*
           PolyLog[3, 1 - x] + (385/3 - (60*I)*Pi + (34*Log[1 - x])/3 - 
            (310*Log[x])/3)*PolyLog[3, x] - 128*PolyLog[4, 1 - x] + 
          128*PolyLog[4, x] + 168*PolyLog[4, -(x/(1 - x))] - 
          (130*Log[1 - x]*Zeta[3])/3 + (130*Log[x]*Zeta[3])/3) - 
        (3160*Zeta[5])/3 + (1108*I)*Pi*Zeta[5] + 72*Log[1 - x]*Zeta[5] + 
        1124*Log[x]*Zeta[5]))), 
 COLOR[Nf*NfV2]*(((2*I)/3)*Pi + (2*Pi^2)/3 - ((2*I)/3)*Pi*Log[1 - x] - 
    (2*Pi^2*Log[1 - x])/3 + (I/3)*Pi*Log[1 - x]^2 + 
    FF[x^(-1)]*((-4*Pi^2)/3 + ((4*I)/3)*Pi*Log[1 - x] + 
      (4*Pi^2*Log[1 - x])/3 - ((2*I)/3)*Pi*Log[1 - x]^2) + 
    FF[x^(-2)]*((-4*Pi^2*Log[1 - x])/3 + ((2*I)/3)*Pi*Log[1 - x]^2)) + 
  COLOR[CF*NfV2]*(-2 + (2*I)*Pi - (4*Pi^2)/3 + ((2*I)/3)*Pi^3 - (4*Pi^4)/45 - 
    4*Log[1 - x] - (6*I)*Pi*Log[1 - x] + 4*Pi^2*Log[1 - x] - 5*Log[1 - x]^2 + 
    (3*I)*Pi*Log[1 - x]^2 + 3*Log[1 - x]^3 - ((2*I)/3)*Pi*Log[1 - x]^3 - 
    Log[1 - x]^4/6 + 6*Log[x] + (2*I)*Pi*Log[x] + (8*Pi^2*Log[x])/3 + 
    4*Log[1 - x]*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] - 
    (8*Pi^2*Log[1 - x]*Log[x])/3 - 12*Log[1 - x]^2*Log[x] - 
    (4*Log[1 - x]^3*Log[x])/3 - Log[x]^2 + 4*Log[1 - x]*Log[x]^2 + 
    2*Log[1 - x]^2*Log[x]^2 + FF[(1 - x)^(-1)]*((-2*I)*Pi - 2*Log[x] - 
      (4*I)*Pi*Log[x] - 2*Log[x]^2) + FF[(1 - x)^(-2)]*
     ((-2*I)*Pi*Log[x] - Log[x]^2) + FF[x^2]*(-Pi^2 - Log[1 - x]^2 + 
      2*Log[1 - x]*Log[x] - Log[x]^2) + 
    FF[x]*(4*Pi^2 - 2*Log[1 - x] + 4*Log[1 - x]^2 + 2*Log[x] - 
      8*Log[1 - x]*Log[x] + 4*Log[x]^2) + 
    ((-4*I)*Pi - (4*Pi^2)/3 - 12*Log[1 - x] + 8*Log[x])*PolyLog[2, x] + 
    (-12 - 8*Log[1 - x] + 8*Log[x])*PolyLog[3, 1 - x] - 8*PolyLog[3, x] + 
    8*PolyLog[4, 1 - x] + 8*PolyLog[4, x] + 8*PolyLog[4, -(x/(1 - x))] - 
    4*Zeta[3] + 8*Log[1 - x]*Zeta[3] - 8*Log[x]*Zeta[3] + 
    FF[x^(-2)]*((4*I)*Pi*Log[1 - x] + 2*Log[1 - x]^2 + 
      (4*Pi^2*Log[1 - x]^2)/3 - ((4*I)/3)*Pi*Log[1 - x]^3 - 
      (8*Pi^2*Log[1 - x]*Log[x])/3 - (8*Log[1 - x]^3*Log[x])/3 + 
      4*Log[1 - x]^2*Log[x]^2 + ((8*I)*Pi - 8*Log[1 - x] + 16*Log[x])*
       PolyLog[3, 1 - x] + 16*PolyLog[4, x] + 16*PolyLog[4, -(x/(1 - x))] - 
      (8*I)*Pi*Zeta[3] + 8*Log[1 - x]*Zeta[3] - 16*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*((4*I)*Pi + ((4*I)/3)*Pi^3 + (8*Pi^4)/45 + 4*Log[1 - x] - 
      (4*I)*Pi*Log[1 - x] - 2*Log[1 - x]^2 - (6*I)*Pi*Log[1 - x]^2 - 
      (10*Log[1 - x]^3)/3 + ((4*I)/3)*Pi*Log[1 - x]^3 + Log[1 - x]^4/3 - 
      (8*I)*Pi*Log[1 - x]*Log[x] + (16*Pi^2*Log[1 - x]*Log[x])/3 + 
      8*Log[1 - x]^2*Log[x] + (8*Log[1 - x]^3*Log[x])/3 - 
      8*Log[1 - x]*Log[x]^2 - 4*Log[1 - x]^2*Log[x]^2 + 
      ((-8*I)*Pi + (8*Pi^2)/3 + 8*Log[1 - x] - 16*Log[x])*PolyLog[2, x] + 
      (8 + 16*Log[1 - x] - 16*Log[x])*PolyLog[3, 1 - x] + 16*PolyLog[3, x] - 
      16*PolyLog[4, 1 - x] - 16*PolyLog[4, x] - 16*PolyLog[4, -(x/(1 - x))] - 
      8*Zeta[3] - 16*Log[1 - x]*Zeta[3] + 16*Log[x]*Zeta[3])) + 
  COLOR[CA*NfV2]*(1 - ((53*I)/6)*Pi + (16*Pi^2)/9 + ((11*I)/3)*Pi^3 - 
    (2*Pi^4)/45 + (35*Log[1 - x])/3 + ((11*I)/6)*Pi*Log[1 - x] - 
    (25*Pi^2*Log[1 - x])/3 + (I/3)*Pi^3*Log[1 - x] + (23*Log[1 - x]^2)/4 + 
    ((8*I)/3)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/6 - Log[1 - x]^3 - 
    (I/3)*Pi*Log[1 - x]^3 - Log[1 - x]^4/2 - (101*Log[x])/6 + 
    ((97*I)/6)*Pi*Log[x] + (8*Pi^2*Log[x])/3 - (40*Log[1 - x]*Log[x])/3 - 
    (17*I)*Pi*Log[1 - x]*Log[x] + 2*Pi^2*Log[1 - x]*Log[x] + 
    15*Log[1 - x]^2*Log[x] + (8*Log[1 - x]^3*Log[x])/3 + (59*Log[x]^2)/4 - 
    16*Log[1 - x]*Log[x]^2 - 4*Log[1 - x]^2*Log[x]^2 + 
    FF[(1 - x)^(-1)]*(((11*I)/2)*Pi + (11*Log[x])/2 - (11*I)*Pi*Log[x] - 
      (11*Log[x]^2)/2) + FF[x^2]*((5*Pi^2)/4 + (5*Log[1 - x]^2)/4 - 
      (5*Log[1 - x]*Log[x])/2 + (5*Log[x]^2)/4) + 
    FF[(1 - x)^(-2)]*(((11*I)/2)*Pi*Log[x] + (11*Log[x]^2)/4) + 
    ((-17*I)*Pi - (2*Pi^2)/3 + 15*Log[1 - x] - 32*Log[x])*PolyLog[2, x] + 
    (15 - (10*I)*Pi + 6*Log[1 - x] - 16*Log[x])*PolyLog[3, 1 - x] + 
    32*PolyLog[3, x] + FF[x]*(-2*Pi^2 + ((2*I)/9)*Pi^3 + (31*Log[1 - x])/6 + 
      (4*Pi^2*Log[1 - x])/3 - 2*Log[1 - x]^2 - ((2*I)/3)*Pi*Log[1 - x]^2 - 
      (31*Log[x])/6 - (10*Pi^2*Log[x])/9 + 4*Log[1 - x]*Log[x] - 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] - (4*Log[1 - x]^2*Log[x])/3 - 
      2*Log[x]^2 + ((2*I)/3)*Pi*Log[x]^2 + 
      (((-8*I)/3)*Pi - (4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[2, x] - 
      (4*PolyLog[3, 1 - x])/3 + (4*PolyLog[3, x])/3) + 4*PolyLog[4, 1 - x] - 
    16*PolyLog[4, x] - 16*PolyLog[4, -(x/(1 - x))] - 31*Zeta[3] + 
    (10*I)*Pi*Zeta[3] - 6*Log[1 - x]*Zeta[3] + 16*Log[x]*Zeta[3] + 
    FF[x^(-1)]*(((-34*I)/3)*Pi + (68*Pi^2)/9 - (6*I)*Pi^3 + (16*Pi^4)/45 - 
      (34*Log[1 - x])/3 + (5*I)*Pi*Log[1 - x] + 10*Pi^2*Log[1 - x] - 
      ((2*I)/3)*Pi^3*Log[1 - x] + (11*Log[1 - x]^2)/2 - 
      ((16*I)/3)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/3 + 
      ((2*I)/3)*Pi*Log[1 - x]^3 + 2*Log[1 - x]^4 + ((4*I)/3)*Pi*Log[x] - 
      (16*Pi^2*Log[x])/3 + (4*Log[1 - x]*Log[x])/3 + 
      (30*I)*Pi*Log[1 - x]*Log[x] - 4*Pi^2*Log[1 - x]*Log[x] - 
      18*Log[1 - x]^2*Log[x] - (28*Log[1 - x]^3*Log[x])/3 + 
      24*Log[1 - x]*Log[x]^2 + 14*Log[1 - x]^2*Log[x]^2 + 
      ((30*I)*Pi + (16*Pi^2)/3 - 18*Log[1 - x] + 48*Log[x])*PolyLog[2, x] + 
      (-18 + (44*I)*Pi - 12*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] - 
      48*PolyLog[3, x] - 32*PolyLog[4, 1 - x] + 56*PolyLog[4, x] + 
      56*PolyLog[4, -(x/(1 - x))] + 50*Zeta[3] - (44*I)*Pi*Zeta[3] + 
      12*Log[1 - x]*Zeta[3] - 56*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((-16*Pi^4)/45 - (10*I)*Pi*Log[1 - x] + 2*Pi^2*Log[1 - x] + 
      ((2*I)/3)*Pi^3*Log[1 - x] - 5*Log[1 - x]^2 + (3*I)*Pi*Log[1 - x]^2 - 
      (5*Pi^2*Log[1 - x]^2)/3 + 2*Log[1 - x]^3 - ((2*I)/3)*Pi*Log[1 - x]^3 - 
      (11*Log[1 - x]^4)/6 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (8*Pi^2*Log[1 - x]*Log[x])/3 + (4*Log[1 - x]^2*Log[x])/3 + 
      8*Log[1 - x]^3*Log[x] - 12*Log[1 - x]^2*Log[x]^2 + 
      (((4*I)/3)*Pi - (16*Pi^2)/3 + (4*Log[1 - x])/3)*PolyLog[2, x] + 
      (4/3 - (40*I)*Pi + 8*Log[1 - x] - 48*Log[x])*PolyLog[3, 1 - x] + 
      32*PolyLog[4, 1 - x] - 48*PolyLog[4, x] - 48*PolyLog[4, -(x/(1 - x))] - 
      (4*Zeta[3])/3 + (40*I)*Pi*Zeta[3] - 8*Log[1 - x]*Zeta[3] + 
      48*Log[x]*Zeta[3])) + 
  ep*(COLOR[Nf*NfV2]*(((20*I)/9)*Pi + (17*Pi^2)/18 + ((13*I)/18)*Pi^3 - 
      ((20*I)/9)*Pi*Log[1 - x] - (5*Pi^2*Log[1 - x])/18 - 
      ((11*I)/18)*Pi^3*Log[1 - x] + ((2*I)/3)*Pi*Log[1 - x]^2 + 
      (5*Pi^2*Log[1 - x]^2)/36 - ((2*I)/9)*Pi*Log[1 - x]^3 + 
      ((2*I)/9)*Pi*Log[x] + (2*Pi^2*Log[x])/3 - (I/3)*Pi*Log[1 - x]^2*
       Log[x] - (I/3)*Pi*Log[x]^2 + FF[(1 - x)^(-2)]*((2*Pi^2*Log[x])/9 - 
        (I/9)*Pi*Log[x]^2) + FF[x^2]*((-I/9)*Pi^3 - (I/9)*Pi*Log[1 - x]^2 + 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x] - (I/9)*Pi*Log[x]^2) + 
      FF[x]*(((-2*I)/9)*Pi^3 - ((2*I)/9)*Pi*Log[1 - x] - 
        ((2*I)/9)*Pi*Log[1 - x]^2 + ((2*I)/9)*Pi*Log[x] + 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x] - ((2*I)/9)*Pi*Log[x]^2) + 
      FF[(1 - x)^(-1)]*((2*Pi^2)/9 - ((2*I)/9)*Pi*Log[x] - 
        (8*Pi^2*Log[x])/9 + ((4*I)/9)*Pi*Log[x]^2) + 
      ((2*Pi^2)/3 - ((2*I)/3)*Pi*Log[1 - x])*PolyLog[2, x] - 
      ((2*I)/3)*Pi*PolyLog[3, 1 - x] + ((2*I)/3)*Pi*Zeta[3] + 
      FF[x^(-1)]*((-34*Pi^2)/9 - ((13*I)/9)*Pi^3 + ((34*I)/9)*Pi*Log[1 - x] + 
        (5*Pi^2*Log[1 - x])/3 + ((11*I)/9)*Pi^3*Log[1 - x] - 
        ((17*I)/9)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/18 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        ((-4*Pi^2)/3 + ((4*I)/3)*Pi*Log[1 - x])*PolyLog[2, x] + 
        ((4*I)/3)*Pi*PolyLog[3, 1 - x] - ((4*I)/3)*Pi*Zeta[3]) + 
      FF[x^(-2)]*((-22*Pi^2*Log[1 - x])/9 - ((11*I)/9)*Pi^3*Log[1 - x] + 
        ((11*I)/9)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/18 - 
        ((4*I)/9)*Pi*Log[1 - x]^3 - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        ((4*Pi^2)/3 - ((4*I)/3)*Pi*Log[1 - x])*PolyLog[2, x] - 
        ((4*I)/3)*Pi*PolyLog[3, 1 - x] + ((4*I)/3)*Pi*Zeta[3])) + 
    COLOR[CA*NfV2]*(5 - ((173*I)/4)*Pi + (5657*Pi^2)/108 + ((47*I)/9)*Pi^3 - 
      (92*Pi^4)/45 - ((8*I)/45)*Pi^5 - 32*Li[{3, 2}, 1, x] + 
      20*Li[{3, 2}, 1 - x, 1] + 32*Li[{3, 2}, x, 1] + (748*Log[1 - x])/9 + 
      ((137*I)/12)*Pi*Log[1 - x] - (1369*Pi^2*Log[1 - x])/18 - 
      ((59*I)/36)*Pi^3*Log[1 - x] - (13*Pi^4*Log[1 - x])/15 + 
      (1019*Log[1 - x]^2)/24 + ((41*I)/2)*Pi*Log[1 - x]^2 + 
      (983*Pi^2*Log[1 - x]^2)/72 - ((13*I)/3)*Pi^3*Log[1 - x]^2 - 
      (149*Log[1 - x]^3)/12 - ((43*I)/9)*Pi*Log[1 - x]^3 - 
      (47*Pi^2*Log[1 - x]^3)/18 + (35*Log[1 - x]^4)/24 - 
      ((7*I)/4)*Pi*Log[1 - x]^4 - Log[1 - x]^5/3 - (4181*Log[x])/36 + 
      ((1931*I)/36)*Pi*Log[x] - (193*Pi^2*Log[x])/9 - (5*I)*Pi^3*Log[x] + 
      (2*Pi^4*Log[x])/3 - (1963*Log[1 - x]*Log[x])/18 - 
      ((101*I)/2)*Pi*Log[1 - x]*Log[x] + (133*Pi^2*Log[1 - x]*Log[x])/3 + 
      ((37*I)/3)*Pi^3*Log[1 - x]*Log[x] + (1133*Log[1 - x]^2*Log[x])/12 - 
      ((20*I)/3)*Pi*Log[1 - x]^2*Log[x] - (47*Pi^2*Log[1 - x]^2*Log[x])/6 - 
      (20*Log[1 - x]^3*Log[x])/3 + (8*I)*Pi*Log[1 - x]^3*Log[x] - 
      (19*Log[1 - x]^4*Log[x])/6 + (2371*Log[x]^2)/24 - (13*I)*Pi*Log[x]^2 - 
      (35*Pi^2*Log[x]^2)/6 - (371*Log[1 - x]*Log[x]^2)/6 + 
      ((29*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (17*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
      (57*Log[1 - x]^2*Log[x]^2)/4 - ((71*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (35*Log[1 - x]^3*Log[x]^2)/3 - (59*Log[x]^3)/3 + (I/3)*Pi*Log[x]^3 + 
      (64*Log[1 - x]*Log[x]^3)/3 - (52*Log[1 - x]^2*Log[x]^3)/3 - 
      Log[x]^4/12 + ((-22*I)*Pi + 10*Log[1 - x] - 32*Log[x])*
       PolyLog[2, x]^2 + (89 + ((221*I)/3)*Pi + (14*Pi^2)/3 + 38*Log[1 - x] - 
        (2*I)*Pi*Log[1 - x] - 17*Log[1 - x]^2 + 2*Log[x] - (60*I)*Pi*Log[x] + 
        40*Log[1 - x]*Log[x] - 24*Log[x]^2)*PolyLog[3, 1 - x] + 
      (153 + (147*I)*Pi - (14*Pi^2)/3 + 23*Log[1 - x] + (2*I)*Pi*Log[1 - x] + 
        Log[1 - x]^2 + 60*Log[x])*PolyLog[3, x] + 
      (-98 + (16*I)*Pi + 8*Log[1 - x] - 60*Log[x])*PolyLog[4, 1 - x] + 
      (-149 - (50*I)*Pi + 14*Log[1 - x] - 32*Log[x])*PolyLog[4, x] + 
      FF[x^2]*((29*Pi^2)/8 + (I/9)*Pi^3 - (77*Pi^4)/540 - 4*Pi^2*Log[1 - x] + 
        ((4*I)/9)*Pi^3*Log[1 - x] + (29*Log[1 - x]^2)/8 + 
        (I/9)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/18 - 2*Log[1 - x]^3 - 
        Log[1 - x]^4/36 - 3*Pi^2*Log[x] + ((2*I)/9)*Pi^3*Log[x] - 
        (29*Log[1 - x]*Log[x])/4 - ((2*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (Pi^2*Log[1 - x]*Log[x])/9 + 6*Log[1 - x]^2*Log[x] - 
        ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/3 + 
        (29*Log[x]^2)/8 + (I/9)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/18 + 
        ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/6 - 
        2*Log[x]^3 + (Log[1 - x]*Log[x]^3)/3 - Log[x]^4/36 + 
        (6*Log[1 - x] - ((4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 - 
          6*Log[x] + ((4*I)/3)*Pi*Log[x] + (2*Log[x]^2)/3)*PolyLog[2, x] + 
        (6 - (4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[3, 1 - x] + 
        (6 + (4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[3, x] + 
        (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, x])/3) + 
      (3 - (50*I)*Pi + 14*Log[1 - x] - 32*Log[x])*PolyLog[4, -(x/(1 - x))] + 
      98*PolyLog[5, 1 - x] + 48*PolyLog[5, x] + 80*PolyLog[5, -(x/(1 - x))] - 
      52*Zeta[3] - ((293*I)/3)*Pi*Zeta[3] - (44*Pi^2*Zeta[3])/3 - 
      46*Log[1 - x]*Zeta[3] - (12*I)*Pi*Log[1 - x]*Zeta[3] + 
      10*Log[1 - x]^2*Zeta[3] + 14*Log[x]*Zeta[3] + 
      (60*I)*Pi*Log[x]*Zeta[3] + 20*Log[1 - x]*Log[x]*Zeta[3] + 
      24*Log[x]^2*Zeta[3] + PolyLog[2, x]*((-64*I)*Pi + (233*Pi^2)/6 + 
        ((11*I)/3)*Pi^3 + 89*Log[1 - x] - ((28*I)/3)*Pi*Log[1 - x] - 
        11*Pi^2*Log[1 - x] - (19*Log[1 - x]^2)/2 - 3*Log[1 - x]^3 - 
        153*Log[x] - (56*I)*Pi*Log[x] + 4*Pi^2*Log[x] - 
        24*Log[1 - x]*Log[x] - (46*I)*Pi*Log[1 - x]*Log[x] + 
        19*Log[1 - x]^2*Log[x] + 16*Log[x]^2 - 32*Log[1 - x]*Log[x]^2 + 
        20*PolyLog[3, 1 - x] + 32*PolyLog[3, x] + 8*Zeta[3]) + 
      FF[x]*((-41*Pi^2)/2 + ((19*I)/27)*Pi^3 + (17*Pi^4)/45 + 
        (1117*Log[1 - x])/36 + ((38*I)/9)*Pi*Log[1 - x] + 
        (85*Pi^2*Log[1 - x])/9 + ((4*I)/9)*Pi^3*Log[1 - x] - 
        (145*Log[1 - x]^2)/6 - ((11*I)/9)*Pi*Log[1 - x]^2 + 
        (Pi^2*Log[1 - x]^2)/9 + (7*Log[1 - x]^3)/3 + 
        ((8*I)/9)*Pi*Log[1 - x]^3 + (13*Log[1 - x]^4)/18 - (1117*Log[x])/36 - 
        ((38*I)/9)*Pi*Log[x] + (91*Pi^2*Log[x])/27 - ((2*I)/3)*Pi^3*Log[x] + 
        41*Log[1 - x]*Log[x] - ((10*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (50*Pi^2*Log[1 - x]*Log[x])/9 - (125*Log[1 - x]^2*Log[x])/9 + 
        ((16*I)/3)*Pi*Log[1 - x]^2*Log[x] - (28*Log[1 - x]^3*Log[x])/9 - 
        (101*Log[x]^2)/6 + ((5*I)/3)*Pi*Log[x]^2 + (4*Pi^2*Log[x]^2)/3 + 
        Log[1 - x]*Log[x]^2 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
        8*Log[1 - x]^2*Log[x]^2 + 3*Log[x]^3 - ((8*I)/9)*Pi*Log[x]^3 + 
        (2*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/18 + 
        (((-52*I)/9)*Pi - (52*Pi^2)/9 - (152*Log[1 - x])/9 + 
          ((20*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 + (100*Log[x])/9 + 
          (12*I)*Pi*Log[x] + (32*Log[1 - x]*Log[x])/3 + 2*Log[x]^2)*
         PolyLog[2, x] + (-152/9 + ((28*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (52*Log[x])/3)*PolyLog[3, 1 - x] + (-100/9 - ((28*I)/3)*Pi - 
          12*Log[1 - x])*PolyLog[3, x] - (28*PolyLog[4, 1 - x])/3 + 
        (44*PolyLog[4, x])/3 + (56*PolyLog[4, -(x/(1 - x))])/3 + 
        (32*Log[1 - x]*Zeta[3])/3 - (32*Log[x]*Zeta[3])/3) + 
      FF[(1 - x)^(-1)]*(((1157*I)/36)*Pi - (365*Pi^2)/54 + 
        ((112*I)/27)*Pi^3 + (7*Pi^4)/270 - ((2*I)/9)*Pi*Log[1 - x] - 
        (4*Pi^2*Log[1 - x])/9 + (5*Pi^2*Log[1 - x]^2)/3 + 
        (5*Log[1 - x]^4)/6 + (1157*Log[x])/36 - ((259*I)/6)*Pi*Log[x] + 
        (304*Pi^2*Log[x])/27 + ((4*I)/9)*Pi^3*Log[x] - (2*Log[1 - x]*Log[x])/
         9 - (22*I)*Pi*Log[1 - x]*Log[x] + 4*Log[1 - x]^2*Log[x] - 
        (10*Log[1 - x]^3*Log[x])/3 - (331*Log[x]^2)/12 + (12*I)*Pi*Log[x]^2 + 
        (14*Pi^2*Log[x]^2)/9 - 11*Log[1 - x]*Log[x]^2 + (23*Log[x]^3)/3 - 
        ((4*I)/9)*Pi*Log[x]^3 + Log[x]^4/9 + (((-170*I)/9)*Pi + (14*Pi^2)/9 + 
          8*Log[1 - x] - (242*Log[x])/9)*PolyLog[2, x] + 
        8*PolyLog[3, 1 - x] + (242/9 - ((44*I)/3)*Pi - 20*Log[1 - x] + 
          (16*Log[x])/3)*PolyLog[3, x] - 20*PolyLog[4, 1 - x] + 
        (28*PolyLog[4, x])/3 + 20*PolyLog[4, -(x/(1 - x))] - 
        (290*Zeta[3])/9 + ((44*I)/3)*Pi*Zeta[3] + 20*Log[1 - x]*Zeta[3] - 
        (16*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*(((-101*I)/54)*Pi^3 + 
        (7*Pi^4)/135 - (2*Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/3 + 
        ((251*I)/12)*Pi*Log[x] - (317*Pi^2*Log[x])/54 - (I/9)*Pi^3*Log[x] + 
        (11*I)*Pi*Log[1 - x]*Log[x] + (4*Log[1 - x]^3*Log[x])/3 + 
        (251*Log[x]^2)/24 - (6*I)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/18 + 
        (11*Log[1 - x]*Log[x]^2)/2 - 4*Log[x]^3 + (I/9)*Pi*Log[x]^3 - 
        Log[x]^4/36 + (((101*I)/9)*Pi - (8*Pi^2)/9 + (101*Log[x])/9)*
         PolyLog[2, x] + (-101/9 + ((20*I)/3)*Pi + 8*Log[1 - x] - 
          (4*Log[x])/3)*PolyLog[3, x] + 8*PolyLog[4, 1 - x] - 
        (16*PolyLog[4, x])/3 - 8*PolyLog[4, -(x/(1 - x))] + (101*Zeta[3])/9 - 
        ((20*I)/3)*Pi*Zeta[3] - 8*Log[1 - x]*Zeta[3] + 
        (4*Log[x]*Zeta[3])/3) + FF[x^(-2)]*((-2*Pi^4)/135 - 
        ((26*I)/45)*Pi^5 - (256*Li[{3, 2}, 1, x])/3 + 
        24*Li[{3, 2}, 1 - x, 1] + 64*Li[{3, 2}, x, 1] - 
        (60*I)*Pi*Log[1 - x] - (61*Pi^2*Log[1 - x])/18 + 
        ((7*I)/2)*Pi^3*Log[1 - x] - (34*Pi^4*Log[1 - x])/9 - 
        30*Log[1 - x]^2 + ((1195*I)/36)*Pi*Log[1 - x]^2 + 
        (43*Pi^2*Log[1 - x]^2)/36 - ((46*I)/3)*Pi^3*Log[1 - x]^2 + 
        (63*Log[1 - x]^3)/4 - ((37*I)/6)*Pi*Log[1 - x]^3 - 
        (19*Pi^2*Log[1 - x]^3)/3 - (15*Log[1 - x]^4)/4 - 
        ((41*I)/6)*Pi*Log[1 - x]^4 - (37*Log[1 - x]^5)/30 + 
        (16*Pi^4*Log[x])/15 + ((16*I)/3)*Pi*Log[1 - x]*Log[x] + 
        5*Pi^2*Log[1 - x]*Log[x] + ((134*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
        (31*Log[1 - x]^2*Log[x])/3 + (I/3)*Pi*Log[1 - x]^2*Log[x] - 
        (17*Pi^2*Log[1 - x]^2*Log[x])/3 + (23*Log[1 - x]^3*Log[x])/9 + 
        ((88*I)/3)*Pi*Log[1 - x]^3*Log[x] - (11*Log[1 - x]^4*Log[x])/6 - 
        (2*I)*Pi*Log[1 - x]*Log[x]^2 + (64*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (25*Log[1 - x]^2*Log[x]^2)/3 - (131*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (46*Log[1 - x]^3*Log[x]^2)/3 - 52*Log[1 - x]^2*Log[x]^3 + 
        ((-84*I)*Pi + 12*Log[1 - x] - 96*Log[x])*PolyLog[2, x]^2 + 
        (46/3 - ((17*I)/3)*Pi + (124*Pi^2)/3 + (25*Log[1 - x])/3 - 
          (4*I)*Pi*Log[1 - x] - 20*Log[1 - x]^2 - 24*Log[x] - 
          (220*I)*Pi*Log[x] + 44*Log[1 - x]*Log[x] - 72*Log[x]^2)*
         PolyLog[3, 1 - x] + (((20*I)/3)*Pi - (88*Pi^2)/3 + 
          (20*Log[1 - x])/3 + (4*I)*Pi*Log[1 - x] + 2*Log[1 - x]^2)*
         PolyLog[3, x] + (4/3 + (52*I)*Pi + 12*Log[1 - x] - 96*Log[x])*
         PolyLog[4, 1 - x] + (-76/3 - (180*I)*Pi + 76*Log[1 - x] - 96*Log[x])*
         PolyLog[4, x] + (-76/3 - (180*I)*Pi + 12*Log[1 - x] - 96*Log[x])*
         PolyLog[4, -(x/(1 - x))] + 204*PolyLog[5, 1 - x] + 
        (272*PolyLog[5, x])/3 + 176*PolyLog[5, -(x/(1 - x))] - 
        (46*Zeta[3])/3 + ((17*I)/3)*Pi*Zeta[3] - (160*Pi^2*Zeta[3])/3 - 
        (25*Log[1 - x]*Zeta[3])/3 - (24*I)*Pi*Log[1 - x]*Zeta[3] + 
        6*Log[1 - x]^2*Zeta[3] + 24*Log[x]*Zeta[3] + (220*I)*Pi*Log[x]*
         Zeta[3] + 28*Log[1 - x]*Log[x]*Zeta[3] + 72*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((46*I)/3)*Pi - (11*Pi^2)/9 + (14*I)*Pi^3 + 
          (46*Log[1 - x])/3 - ((8*I)/3)*Pi*Log[1 - x] - (38*Pi^2*Log[1 - x])/
           3 - (11*Log[1 - x]^2)/3 - (10*Log[1 - x]^3)/3 - 
          ((16*I)/3)*Pi*Log[x] + 24*Pi^2*Log[x] - (16*Log[1 - x]*Log[x])/3 - 
          (172*I)*Pi*Log[1 - x]*Log[x] + 22*Log[1 - x]^2*Log[x] - 
          96*Log[1 - x]*Log[x]^2 + 24*PolyLog[3, 1 - x] + 
          (320*PolyLog[3, x])/3 + (16*Zeta[3])/3) - 72*Zeta[5]) + 
      12*Zeta[5] + FF[x^(-1)]*((-82*I)*Pi + (535*Pi^2)/18 - 
        ((103*I)/9)*Pi^3 + (107*Pi^4)/27 + ((28*I)/45)*Pi^5 + 
        104*Li[{3, 2}, 1, x] - 40*Li[{3, 2}, 1 - x, 1] - 
        88*Li[{3, 2}, x, 1] - 82*Log[1 - x] + ((161*I)/9)*Pi*Log[1 - x] + 
        (631*Pi^2*Log[1 - x])/9 + ((37*I)/18)*Pi^3*Log[1 - x] + 
        (11*Pi^4*Log[1 - x])/3 + (76*Log[1 - x]^2)/3 - 
        (44*I)*Pi*Log[1 - x]^2 - (77*Pi^2*Log[1 - x]^2)/4 + 
        ((50*I)/3)*Pi^3*Log[1 - x]^2 - (47*Log[1 - x]^3)/6 + 
        ((91*I)/9)*Pi*Log[1 - x]^3 + (65*Pi^2*Log[1 - x]^3)/9 - 
        (17*Log[1 - x]^4)/36 + ((15*I)/2)*Pi*Log[1 - x]^4 + 
        (19*Log[1 - x]^5)/15 + ((32*I)/3)*Pi*Log[x] - 23*Pi^2*Log[x] + 
        (8*I)*Pi^3*Log[x] - (8*Pi^4*Log[x])/5 + (32*Log[1 - x]*Log[x])/3 + 
        ((1130*I)/9)*Pi*Log[1 - x]*Log[x] - (560*Pi^2*Log[1 - x]*Log[x])/9 - 
        ((146*I)/3)*Pi^3*Log[1 - x]*Log[x] - (1577*Log[1 - x]^2*Log[x])/18 + 
        ((16*I)/3)*Pi*Log[1 - x]^2*Log[x] + (41*Pi^2*Log[1 - x]^2*Log[x])/3 + 
        6*Log[1 - x]^3*Log[x] - (32*I)*Pi*Log[1 - x]^3*Log[x] + 
        (16*Log[1 - x]^4*Log[x])/3 - (2*I)*Pi*Log[x]^2 + 
        (28*Pi^2*Log[x]^2)/3 + (310*Log[1 - x]*Log[x]^2)/3 - 
        (27*I)*Pi*Log[1 - x]*Log[x]^2 - (70*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (37*Log[1 - x]^2*Log[x]^2)/2 + (143*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (76*Log[1 - x]^3*Log[x]^2)/3 - 32*Log[1 - x]*Log[x]^3 + 
        (182*Log[1 - x]^2*Log[x]^3)/3 + ((92*I)*Pi - 20*Log[1 - x] + 
          112*Log[x])*PolyLog[2, x]^2 + (-823/9 - (116*I)*Pi - (112*Pi^2)/3 - 
          (194*Log[1 - x])/3 + (4*I)*Pi*Log[1 - x] + 34*Log[1 - x]^2 - 
          8*Log[x] + (240*I)*Pi*Log[x] - 80*Log[1 - x]*Log[x] + 84*Log[x]^2)*
         PolyLog[3, 1 - x] + (-632/3 - (226*I)*Pi + (88*Pi^2)/3 - 
          34*Log[1 - x] - (4*I)*Pi*Log[1 - x] - 2*Log[1 - x]^2 - 96*Log[x])*
         PolyLog[3, x] + (472/3 - (56*I)*Pi - 16*Log[1 - x] + 144*Log[x])*
         PolyLog[4, 1 - x] + (226 + (196*I)*Pi - 76*Log[1 - x] + 112*Log[x])*
         PolyLog[4, x] + (-14 + (196*I)*Pi - 28*Log[1 - x] + 112*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 268*PolyLog[5, 1 - x] - 
        128*PolyLog[5, x] - 232*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((1073*I)/9)*Pi - (557*Pi^2)/9 - ((46*I)/3)*Pi^3 - 
          (823*Log[1 - x])/9 + ((32*I)/3)*Pi*Log[1 - x] + 
          22*Pi^2*Log[1 - x] + 7*Log[1 - x]^2 + 6*Log[1 - x]^3 + 
          (632*Log[x])/3 + (88*I)*Pi*Log[x] - 24*Pi^2*Log[x] + 
          40*Log[1 - x]*Log[x] + (188*I)*Pi*Log[1 - x]*Log[x] - 
          38*Log[1 - x]^2*Log[x] - 24*Log[x]^2 + 112*Log[1 - x]*Log[x]^2 - 
          40*PolyLog[3, 1 - x] - 120*PolyLog[3, x] - 8*Zeta[3]) + 
        (1339*Zeta[3])/9 + (140*I)*Pi*Zeta[3] + (172*Pi^2*Zeta[3])/3 + 
        (146*Log[1 - x]*Zeta[3])/3 + (24*I)*Pi*Log[1 - x]*Zeta[3] - 
        20*Log[1 - x]^2*Zeta[3] - 16*Log[x]*Zeta[3] - (240*I)*Pi*Log[x]*
         Zeta[3] - 40*Log[1 - x]*Log[x]*Zeta[3] - 84*Log[x]^2*Zeta[3] + 
        48*Zeta[5])) + COLOR[CF*NfV2]*(-10 + ((17*I)/3)*Pi - (20*Pi^2)/3 + 
      ((58*I)/9)*Pi^3 - (82*Pi^4)/45 - ((4*I)/45)*Pi^5 + 
      24*Li[{3, 2}, 1, x] - 32*Li[{3, 2}, 1 - x, 1] - 40*Li[{3, 2}, x, 1] - 
      (52*Log[1 - x])/3 - ((127*I)/3)*Pi*Log[1 - x] + 
      (250*Pi^2*Log[1 - x])/9 + (I/3)*Pi^3*Log[1 - x] - 
      (71*Pi^4*Log[1 - x])/45 - (137*Log[1 - x]^2)/6 + 
      ((47*I)/3)*Pi*Log[1 - x]^2 - (37*Pi^2*Log[1 - x]^2)/6 + 
      ((4*I)/3)*Pi^3*Log[1 - x]^2 + (163*Log[1 - x]^3)/9 - 
      ((13*I)/3)*Pi*Log[1 - x]^3 + (8*Pi^2*Log[1 - x]^3)/9 - 
      (47*Log[1 - x]^4)/12 + ((5*I)/6)*Pi*Log[1 - x]^4 + Log[1 - x]^5/10 + 
      27*Log[x] + ((113*I)/3)*Pi*Log[x] + (50*Pi^2*Log[x])/3 - 
      ((2*I)/3)*Pi^3*Log[x] - (44*Pi^4*Log[x])/45 + (34*Log[1 - x]*Log[x])/
       3 - ((80*I)/3)*Pi*Log[1 - x]*Log[x] - (46*Pi^2*Log[1 - x]*Log[x])/3 - 
      58*Log[1 - x]^2*Log[x] - (7*I)*Pi*Log[1 - x]^2*Log[x] + 
      (56*Pi^2*Log[1 - x]^2*Log[x])/3 + 7*Log[1 - x]^3*Log[x] - 
      ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] + (13*Log[1 - x]^4*Log[x])/2 + 
      (43*Log[x]^2)/6 - ((14*I)/3)*Pi*Log[x]^2 - 4*Pi^2*Log[x]^2 + 
      (34*Log[1 - x]*Log[x]^2)/3 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      11*Log[1 - x]^2*Log[x]^2 - (58*Log[1 - x]^3*Log[x]^2)/3 + 
      (2*Log[x]^3)/9 + ((2*I)/3)*Pi*Log[x]^3 - (16*Log[1 - x]*Log[x]^3)/3 + 
      (26*Log[1 - x]^2*Log[x]^3)/3 + Log[x]^4/3 + 
      (-16*Log[1 - x] + 16*Log[x])*PolyLog[2, x]^2 + 
      (-176/3 - (6*I)*Pi + (64*Pi^2)/3 - 14*Log[1 - x] - 
        (8*I)*Pi*Log[1 - x] + 24*Log[1 - x]^2 + 32*Log[x] - 
        72*Log[1 - x]*Log[x] + 12*Log[x]^2)*PolyLog[3, 1 - x] + 
      (-88/3 + (12*I)*Pi - (20*Pi^2)/3 + 40*Log[1 - x] - 12*Log[x])*
       PolyLog[3, x] + (48 + (8*I)*Pi + 88*Log[x])*PolyLog[4, 1 - x] + 
      (36 + 16*Log[1 - x] + 16*Log[x])*PolyLog[4, x] + 
      FF[x^2]*((-5*Pi^2)/6 - (16*Pi^4)/135 + (8*Pi^2*Log[1 - x])/3 + 
        ((2*I)/9)*Pi^3*Log[1 - x] - (5*Log[1 - x]^2)/6 + (4*Log[1 - x]^3)/3 + 
        ((2*I)/9)*Pi*Log[1 - x]^3 + Log[1 - x]^4/9 + 2*Pi^2*Log[x] + 
        ((2*I)/9)*Pi^3*Log[x] + (5*Log[1 - x]*Log[x])/3 + 
        (2*Pi^2*Log[1 - x]*Log[x])/9 - 4*Log[1 - x]^2*Log[x] - 
        ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - (4*Log[1 - x]^3*Log[x])/9 - 
        (5*Log[x]^2)/6 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 + 
        ((2*I)/9)*Pi*Log[x]^3 - (4*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/9 + 
        (-4*Log[1 - x] + 4*Log[x])*PolyLog[2, x] + 
        (-4 - ((8*I)/3)*Pi - (4*Log[1 - x])/3 - (4*Log[x])/3)*
         PolyLog[3, 1 - x] + (-4 - ((8*I)/3)*Pi - (4*Log[1 - x])/3 - 
          (4*Log[x])/3)*PolyLog[3, x] + (8*PolyLog[4, 1 - x])/3 + 
        (8*PolyLog[4, x])/3) + FF[x]*((76*Pi^2)/3 - ((2*I)/9)*Pi^3 - 
        (32*Pi^4)/135 - (17*Log[1 - x])/3 - (128*Pi^2*Log[1 - x])/9 + 
        ((4*I)/9)*Pi^3*Log[1 - x] + (82*Log[1 - x]^2)/3 + 
        ((2*I)/3)*Pi*Log[1 - x]^2 - (50*Log[1 - x]^3)/9 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 + (2*Log[1 - x]^4)/9 + (17*Log[x])/3 - 
        10*Pi^2*Log[x] + ((4*I)/9)*Pi^3*Log[x] - (152*Log[1 - x]*Log[x])/3 + 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/9 + 
        22*Log[1 - x]^2*Log[x] - ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (8*Log[1 - x]^3*Log[x])/9 + (70*Log[x]^2)/3 - ((2*I)/3)*Pi*Log[x]^2 - 
        (2*Log[1 - x]*Log[x]^2)/3 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
        (58*Log[x]^3)/9 + ((4*I)/9)*Pi*Log[x]^3 - (8*Log[1 - x]*Log[x]^3)/9 + 
        (2*Log[x]^4)/9 + (((8*I)/3)*Pi + (76*Log[1 - x])/3 - (68*Log[x])/3)*
         PolyLog[2, x] + (76/3 - ((16*I)/3)*Pi - (8*Log[1 - x])/3 - 
          (8*Log[x])/3)*PolyLog[3, 1 - x] + (68/3 - ((16*I)/3)*Pi - 
          (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[3, x] + 
        (16*PolyLog[4, 1 - x])/3 + (16*PolyLog[4, x])/3) + 
      (4 - 32*Log[1 - x] + 16*Log[x])*PolyLog[4, -(x/(1 - x))] - 
      108*PolyLog[5, 1 - x] - 64*PolyLog[5, x] - 
      88*PolyLog[5, -(x/(1 - x))] + PolyLog[2, x]*(((-88*I)/3)*Pi + 
        (28*Pi^2)/3 - (176*Log[1 - x])/3 - (12*I)*Pi*Log[1 - x] + 
        20*Pi^2*Log[1 - x] + 12*Log[1 - x]^2 - (2*I)*Pi*Log[1 - x]^2 + 
        (14*Log[1 - x]^3)/3 + (88*Log[x])/3 - (4*I)*Pi*Log[x] + 
        (16*Pi^2*Log[x])/3 - 12*Log[1 - x]*Log[x] - 32*Log[1 - x]^2*Log[x] - 
        4*Log[x]^2 + 16*Log[1 - x]*Log[x]^2 - 32*PolyLog[3, 1 - x] - 
        8*PolyLog[3, x] - 8*Zeta[3]) - 20*Zeta[3] - (10*I)*Pi*Zeta[3] - 
      (16*Pi^2*Zeta[3])/3 + 18*Log[1 - x]*Zeta[3] + (16*I)*Pi*Log[1 - x]*
       Zeta[3] - 20*Log[1 - x]^2*Zeta[3] - 20*Log[x]*Zeta[3] - 
      24*Log[1 - x]*Log[x]*Zeta[3] - 12*Log[x]^2*Zeta[3] + 
      FF[(1 - x)^(-2)]*(((2*I)/3)*Pi^3 + (7*Pi^4)/135 + 
        (2*Pi^2*Log[1 - x]^2)/9 + Log[1 - x]^4/9 - ((5*I)/3)*Pi*Log[x] + 
        2*Pi^2*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] - (4*Log[1 - x]^3*Log[x])/
         9 - (5*Log[x]^2)/6 + (2*I)*Pi*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 + 
        (4*Log[x]^3)/3 + ((2*I)/9)*Pi*Log[x]^3 + Log[x]^4/9 + 
        ((-4*I)*Pi - 4*Log[x])*PolyLog[2, x] + 
        (4 - ((4*I)/3)*Pi - (8*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[3, x] - 
        (8*PolyLog[4, 1 - x])/3 + (8*PolyLog[4, -(x/(1 - x))])/3 - 
        4*Zeta[3] + ((4*I)/3)*Pi*Zeta[3] + (8*Log[1 - x]*Zeta[3])/3 - 
        (4*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-1)]*(((-17*I)/3)*Pi + 2*Pi^2 + 
        ((8*I)/3)*Pi^3 - (28*Pi^4)/135 + (4*Pi^2*Log[1 - x])/9 - 
        (8*Pi^2*Log[1 - x]^2)/9 - (4*Log[1 - x]^4)/9 - (17*Log[x])/3 - 
        ((142*I)/3)*Pi*Log[x] + 4*Pi^2*Log[x] - (16*I)*Pi*Log[1 - x]*Log[x] - 
        (4*Log[1 - x]^2*Log[x])/3 + (16*Log[1 - x]^3*Log[x])/9 - 
        (65*Log[x]^2)/3 + ((20*I)/3)*Pi*Log[x]^2 - 8*Log[1 - x]*Log[x]^2 + 
        (34*Log[x]^3)/9 - ((8*I)/9)*Pi*Log[x]^3 - (4*Log[x]^4)/9 + 
        (((-52*I)/3)*Pi - (8*Log[1 - x])/3 - (44*Log[x])/3)*PolyLog[2, x] - 
        (8*PolyLog[3, 1 - x])/3 + (44/3 + ((16*I)/3)*Pi + (32*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[3, x] + (32*PolyLog[4, 1 - x])/3 - 
        (32*PolyLog[4, -(x/(1 - x))])/3 - (44*Zeta[3])/3 - 
        ((16*I)/3)*Pi*Zeta[3] - (32*Log[1 - x]*Zeta[3])/3 + 
        (16*Log[x]*Zeta[3])/3) + FF[x^(-2)]*(((-4*I)/45)*Pi^5 + 
        (112*Li[{3, 2}, 1, x])/3 - 32*Li[{3, 2}, 1 - x, 1] - 
        48*Li[{3, 2}, x, 1] + ((40*I)/3)*Pi*Log[1 - x] - 
        (10*Pi^2*Log[1 - x])/3 - (74*Pi^4*Log[1 - x])/45 + 
        (20*Log[1 - x]^2)/3 - (3*I)*Pi*Log[1 - x]^2 + (40*Pi^2*Log[1 - x]^2)/
         9 + ((16*I)/3)*Pi^3*Log[1 - x]^2 - (7*Log[1 - x]^3)/3 - 
        ((40*I)/9)*Pi*Log[1 - x]^3 + (4*Pi^2*Log[1 - x]^3)/3 - 
        2*Log[1 - x]^4 + (3*I)*Pi*Log[1 - x]^4 + (8*Log[1 - x]^5)/15 - 
        (16*Pi^4*Log[x])/15 + (64*Pi^2*Log[1 - x]*Log[x])/9 - 
        (8*I)*Pi^3*Log[1 - x]*Log[x] - 2*Log[1 - x]^2*Log[x] + 
        20*Pi^2*Log[1 - x]^2*Log[x] + (64*Log[1 - x]^3*Log[x])/9 - 
        ((32*I)/3)*Pi*Log[1 - x]^3*Log[x] + (16*Log[1 - x]^4*Log[x])/3 - 
        4*Pi^2*Log[1 - x]*Log[x]^2 - (32*Log[1 - x]^2*Log[x]^2)/3 + 
        (24*I)*Pi*Log[1 - x]^2*Log[x]^2 - 20*Log[1 - x]^3*Log[x]^2 + 
        (52*Log[1 - x]^2*Log[x]^3)/3 + ((16*I)*Pi - 16*Log[1 - x] + 
          32*Log[x])*PolyLog[2, x]^2 + (-4 - ((64*I)/3)*Pi + 16*Pi^2 + 
          (64*Log[1 - x])/3 - (16*I)*Pi*Log[1 - x] + 20*Log[1 - x]^2 - 
          (128*Log[x])/3 + (40*I)*Pi*Log[x] - 72*Log[1 - x]*Log[x] + 
          24*Log[x]^2)*PolyLog[3, 1 - x] + ((8*I)*Pi + 8*Log[1 - x] + 
          96*Log[x])*PolyLog[4, 1 - x] + (-128/3 + (32*I)*Pi + 32*Log[x])*
         PolyLog[4, x] + (-128/3 + (32*I)*Pi - 32*Log[1 - x] + 32*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 136*PolyLog[5, 1 - x] - 
        (224*PolyLog[5, x])/3 - 112*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*((-4*I)*Pi - ((8*I)/3)*Pi^3 - 4*Log[1 - x] + 
          (64*Pi^2*Log[1 - x])/3 - (4*I)*Pi*Log[1 - x]^2 + 4*Log[1 - x]^3 + 
          (32*I)*Pi*Log[1 - x]*Log[x] - 32*Log[1 - x]^2*Log[x] + 
          32*Log[1 - x]*Log[x]^2 - 32*PolyLog[3, 1 - x] - 
          (80*PolyLog[3, x])/3 - (16*Zeta[3])/3) + 4*Zeta[3] + 
        ((64*I)/3)*Pi*Zeta[3] - (64*Log[1 - x]*Zeta[3])/3 + 
        (32*I)*Pi*Log[1 - x]*Zeta[3] - 12*Log[1 - x]^2*Zeta[3] + 
        (128*Log[x]*Zeta[3])/3 - (40*I)*Pi*Log[x]*Zeta[3] - 
        24*Log[1 - x]*Log[x]*Zeta[3] - 24*Log[x]^2*Zeta[3] - 40*Zeta[5]) - 
      68*Zeta[5] + FF[x^(-1)]*(((52*I)/3)*Pi - 4*Pi^2 - ((8*I)/9)*Pi^3 + 
        (26*Pi^4)/45 + ((8*I)/45)*Pi^5 - 48*Li[{3, 2}, 1, x] + 
        64*Li[{3, 2}, 1 - x, 1] + 80*Li[{3, 2}, x, 1] + (52*Log[1 - x])/3 - 
        ((40*I)/3)*Pi*Log[1 - x] + (122*Pi^2*Log[1 - x])/9 - 
        ((2*I)/3)*Pi^3*Log[1 - x] + (142*Pi^4*Log[1 - x])/45 - 
        (32*Log[1 - x]^2)/3 - ((73*I)/3)*Pi*Log[1 - x]^2 + 
        (41*Pi^2*Log[1 - x]^2)/9 - ((8*I)/3)*Pi^3*Log[1 - x]^2 - 
        (77*Log[1 - x]^3)/9 + ((88*I)/9)*Pi*Log[1 - x]^3 - 
        (16*Pi^2*Log[1 - x]^3)/9 + 8*Log[1 - x]^4 - 
        ((5*I)/3)*Pi*Log[1 - x]^4 - Log[1 - x]^5/5 - ((4*I)/3)*Pi^3*Log[x] + 
        (88*Pi^4*Log[x])/45 - ((32*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (116*Pi^2*Log[1 - x]*Log[x])/9 + (38*Log[1 - x]^2*Log[x])/3 + 
        (14*I)*Pi*Log[1 - x]^2*Log[x] - (112*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (118*Log[1 - x]^3*Log[x])/9 + ((16*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
        13*Log[1 - x]^4*Log[x] - (32*Log[1 - x]*Log[x]^2)/3 + 
        (8*I)*Pi*Log[1 - x]*Log[x]^2 + (38*Log[1 - x]^2*Log[x]^2)/3 + 
        (116*Log[1 - x]^3*Log[x]^2)/3 + (32*Log[1 - x]*Log[x]^3)/3 - 
        (52*Log[1 - x]^2*Log[x]^3)/3 + (32*Log[1 - x] - 32*Log[x])*
         PolyLog[2, x]^2 + (44/3 + ((268*I)/3)*Pi - (128*Pi^2)/3 + 
          (44*Log[1 - x])/3 + (16*I)*Pi*Log[1 - x] - 48*Log[1 - x]^2 + 
          (176*Log[x])/3 + 144*Log[1 - x]*Log[x] - 24*Log[x]^2)*
         PolyLog[3, 1 - x] + (64/3 + (32*I)*Pi + (40*Pi^2)/3 - 
          32*Log[1 - x] + 32*Log[x])*PolyLog[3, x] + 
        (-112 - (16*I)*Pi - 176*Log[x])*PolyLog[4, 1 - x] + 
        (8/3 - 32*Log[1 - x] - 32*Log[x])*PolyLog[4, x] + 
        (248/3 + 64*Log[1 - x] - 32*Log[x])*PolyLog[4, -(x/(1 - x))] + 
        216*PolyLog[5, 1 - x] + 128*PolyLog[5, x] + 
        176*PolyLog[5, -(x/(1 - x))] - (44*Zeta[3])/3 - 
        ((196*I)/3)*Pi*Zeta[3] + (32*Pi^2*Zeta[3])/3 + 
        (28*Log[1 - x]*Zeta[3])/3 - (32*I)*Pi*Log[1 - x]*Zeta[3] + 
        40*Log[1 - x]^2*Zeta[3] - (176*Log[x]*Zeta[3])/3 + 
        48*Log[1 - x]*Log[x]*Zeta[3] + 24*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((-20*I)/3)*Pi + (16*Pi^2)/3 + (44*Log[1 - x])/3 + 
          (24*I)*Pi*Log[1 - x] - 40*Pi^2*Log[1 - x] + (4*I)*Pi*Log[1 - x]^2 - 
          (28*Log[1 - x]^3)/3 - (64*Log[x])/3 - (8*I)*Pi*Log[x] - 
          (32*Pi^2*Log[x])/3 + 8*Log[1 - x]*Log[x] + 64*Log[1 - x]^2*Log[x] + 
          8*Log[x]^2 - 32*Log[1 - x]*Log[x]^2 + 64*PolyLog[3, 1 - x] + 
          16*PolyLog[3, x] + 16*Zeta[3]) + 136*Zeta[5]))) + 
  ep^2*(COLOR[Nf*NfV2]*(((148*I)/27)*Pi + (37*Pi^2)/27 + ((11*I)/9)*Pi^3 - 
      (23*Pi^4)/36 - ((148*I)/27)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/27 - 
      ((7*I)/18)*Pi^3*Log[1 - x] + (19*Pi^4*Log[1 - x])/54 + 
      ((16*I)/9)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/18 + 
      (I/4)*Pi^3*Log[1 - x]^2 - (I/3)*Pi*Log[1 - x]^3 + 
      (Pi^2*Log[1 - x]^3)/54 + (I/9)*Pi*Log[1 - x]^4 + 
      ((16*I)/27)*Pi*Log[x] + (65*Pi^2*Log[x])/54 + ((13*I)/18)*Pi^3*Log[x] + 
      (2*Pi^2*Log[1 - x]*Log[x])/3 - (I/3)*Pi*Log[1 - x]^2*Log[x] + 
      (19*Pi^2*Log[1 - x]^2*Log[x])/36 - ((7*I)/9)*Pi*Log[x]^2 - 
      (5*Pi^2*Log[x]^2)/36 - (I/3)*Pi*Log[1 - x]*Log[x]^2 + 
      ((2*I)/9)*Pi*Log[x]^3 + ((4*Pi^2)/3 + ((13*I)/18)*Pi^3 - 
        ((2*I)/3)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/18 + 
        (I/3)*Pi*Log[1 - x]^2 - ((2*I)/3)*Pi*Log[x])*PolyLog[2, x] + 
      (((-2*I)/3)*Pi + (19*Pi^2)/18)*PolyLog[3, 1 - x] + 
      (((2*I)/3)*Pi + (2*Pi^2)/3 - ((2*I)/3)*Pi*Log[1 - x])*PolyLog[3, x] + 
      FF[x^2]*(((-5*I)/27)*Pi^3 + (7*Pi^4)/108 + ((4*I)/27)*Pi^3*Log[1 - x] - 
        ((5*I)/27)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/108 + 
        ((2*I)/27)*Pi*Log[1 - x]^3 + (I/9)*Pi^3*Log[x] + 
        ((10*I)/27)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/54 - 
        ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] - ((5*I)/27)*Pi*Log[x]^2 + 
        (7*Pi^2*Log[x]^2)/108 + ((2*I)/27)*Pi*Log[x]^3 + 
        (((-2*I)/9)*Pi*Log[1 - x] + ((2*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((2*I)/9)*Pi*PolyLog[3, 1 - x] - ((2*I)/9)*Pi*PolyLog[3, x]) + 
      FF[x]*(((-13*I)/27)*Pi^3 + (7*Pi^4)/54 - ((16*I)/27)*Pi*Log[1 - x] + 
        (7*Pi^2*Log[1 - x])/54 + ((8*I)/27)*Pi^3*Log[1 - x] - 
        ((10*I)/27)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/54 + 
        ((4*I)/27)*Pi*Log[1 - x]^3 + ((16*I)/27)*Pi*Log[x] - 
        (7*Pi^2*Log[x])/54 + ((2*I)/9)*Pi^3*Log[x] + ((26*I)/27)*Pi*
         Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] - ((16*I)/27)*Pi*Log[x]^2 + 
        (7*Pi^2*Log[x]^2)/54 + ((4*I)/27)*Pi*Log[x]^3 + 
        (((-4*I)/9)*Pi*Log[1 - x] + ((4*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/9)*Pi*PolyLog[3, 1 - x] - ((4*I)/9)*Pi*PolyLog[3, x]) + 
      ((2*I)/3)*Pi*PolyLog[4, x] + ((2*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (2*Zeta[3])/9 + ((2*I)/9)*Pi*Zeta[3] - (19*Pi^2*Zeta[3])/18 + 
      (2*Log[1 - x]*Zeta[3])/9 - ((2*I)/9)*Pi*Log[1 - x]*Zeta[3] - 
      (Log[1 - x]^2*Zeta[3])/9 + FF[(1 - x)^(-2)]*
       (-Pi^4/27 + (10*Pi^2*Log[x])/27 + ((13*I)/54)*Pi^3*Log[x] + 
        (2*Pi^2*Log[1 - x]*Log[x])/9 - ((5*I)/27)*Pi*Log[x]^2 - 
        (5*Pi^2*Log[x]^2)/108 - (I/9)*Pi*Log[1 - x]*Log[x]^2 + 
        ((2*I)/27)*Pi*Log[x]^3 + ((2*Pi^2)/9 - ((2*I)/9)*Pi*Log[x])*
         PolyLog[2, x] + ((2*I)/9)*Pi*PolyLog[3, x] - ((2*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-1)]*((16*Pi^2)/27 + ((13*I)/54)*Pi^3 + (4*Pi^4)/27 - 
        ((16*I)/27)*Pi*Log[x] - (85*Pi^2*Log[x])/54 - ((26*I)/27)*Pi^3*
         Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/9 + ((26*I)/27)*Pi*Log[x]^2 + 
        (5*Pi^2*Log[x]^2)/27 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^2 - 
        ((8*I)/27)*Pi*Log[x]^3 + ((-8*Pi^2)/9 + ((8*I)/9)*Pi*Log[x])*
         PolyLog[2, x] - ((8*I)/9)*Pi*PolyLog[3, x] + ((8*I)/9)*Pi*Zeta[3]) + 
      FF[x^(-2)]*((-134*Pi^2*Log[1 - x])/27 - ((121*I)/54)*Pi^3*Log[1 - x] + 
        (19*Pi^4*Log[1 - x])/27 + ((67*I)/27)*Pi*Log[1 - x]^2 + 
        (55*Pi^2*Log[1 - x]^2)/108 + (I/2)*Pi^3*Log[1 - x]^2 - 
        ((22*I)/27)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/27 + 
        ((2*I)/9)*Pi*Log[1 - x]^4 - ((11*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (19*Pi^2*Log[1 - x]^2*Log[x])/18 + ((22*Pi^2)/9 + ((13*I)/9)*Pi^3 - 
          ((22*I)/9)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/9 + 
          ((2*I)/3)*Pi*Log[1 - x]^2)*PolyLog[2, x] + 
        (((-22*I)/9)*Pi + (19*Pi^2)/9)*PolyLog[3, 1 - x] + 
        ((4*Pi^2)/3 - ((4*I)/3)*Pi*Log[1 - x])*PolyLog[3, x] + 
        ((4*I)/3)*Pi*PolyLog[4, x] + ((4*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
        ((22*I)/9)*Pi*Zeta[3] - (19*Pi^2*Zeta[3])/9 - ((4*I)/9)*Pi*Log[1 - x]*
         Zeta[3] - (2*Log[1 - x]^2*Zeta[3])/9) + 
      FF[x^(-1)]*((-236*Pi^2)/27 - ((221*I)/54)*Pi^3 + (19*Pi^4)/18 + 
        ((236*I)/27)*Pi*Log[1 - x] + (149*Pi^2*Log[1 - x])/54 + 
        ((97*I)/54)*Pi^3*Log[1 - x] - (19*Pi^4*Log[1 - x])/27 - 
        ((118*I)/27)*Pi*Log[1 - x]^2 - (13*Pi^2*Log[1 - x]^2)/108 - 
        (I/2)*Pi^3*Log[1 - x]^2 + ((28*I)/27)*Pi*Log[1 - x]^3 - 
        (Pi^2*Log[1 - x]^3)/27 - ((2*I)/9)*Pi*Log[1 - x]^4 + 
        ((11*I)/9)*Pi*Log[1 - x]^2*Log[x] - (19*Pi^2*Log[1 - x]^2*Log[x])/
         18 + ((-22*Pi^2)/9 - ((13*I)/9)*Pi^3 + ((22*I)/9)*Pi*Log[1 - x] - 
          (7*Pi^2*Log[1 - x])/9 - ((2*I)/3)*Pi*Log[1 - x]^2)*PolyLog[2, x] + 
        (((22*I)/9)*Pi - (19*Pi^2)/9)*PolyLog[3, 1 - x] + 
        ((-4*Pi^2)/3 + ((4*I)/3)*Pi*Log[1 - x])*PolyLog[3, x] - 
        ((4*I)/3)*Pi*PolyLog[4, x] - ((4*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
        ((26*I)/9)*Pi*Zeta[3] + (19*Pi^2*Zeta[3])/9 - (4*Log[1 - x]*Zeta[3])/
         9 + ((4*I)/9)*Pi*Log[1 - x]*Zeta[3] + (2*Log[1 - x]^2*Zeta[3])/9)) + 
    COLOR[CF*NfV2]*(-34 + ((149*I)/18)*Pi - (38*Pi^2)/3 + ((296*I)/27)*Pi^3 - 
      (2849*Pi^4)/270 - ((3*I)/10)*Pi^5 + (101*Pi^6)/2835 - 
      (158*Li[{3, 3}, 1 - x, 1])/3 + (136*Li[{3, 3}, x, 1])/3 + 
      (32*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 78*Li[{4, 2}, 1 - x, 1] + 
      32*Li[{4, 2}, x, 1] + 32*Li[{2, 2, 2}, x, 1, 1] - (398*Log[1 - x])/9 - 
      ((3793*I)/18)*Pi*Log[1 - x] + (3191*Pi^2*Log[1 - x])/27 + 
      ((41*I)/9)*Pi^3*Log[1 - x] - (23*Pi^4*Log[1 - x])/30 - 
      ((13*I)/18)*Pi^5*Log[1 - x] - (3497*Log[1 - x]^2)/36 + 
      ((1271*I)/18)*Pi*Log[1 - x]^2 - (80*Pi^2*Log[1 - x]^2)/3 + 
      ((13*I)/2)*Pi^3*Log[1 - x]^2 - (709*Pi^4*Log[1 - x]^2)/270 + 
      (3949*Log[1 - x]^3)/54 - ((53*I)/3)*Pi*Log[1 - x]^3 + 
      (169*Pi^2*Log[1 - x]^3)/18 - ((17*I)/9)*Pi^3*Log[1 - x]^3 - 
      (583*Log[1 - x]^4)/36 + (6*I)*Pi*Log[1 - x]^4 - 
      (449*Pi^2*Log[1 - x]^4)/108 + (24*Log[1 - x]^5)/5 - 
      ((7*I)/30)*Pi*Log[1 - x]^5 - (343*Log[1 - x]^6)/270 + (145*Log[x])/2 + 
      ((3839*I)/18)*Pi*Log[x] + (307*Pi^2*Log[x])/9 - (4*I)*Pi^3*Log[x] + 
      (44*Pi^4*Log[x])/45 + ((22*I)/15)*Pi^5*Log[x] + 
      (164*Log[1 - x]*Log[x])/9 - ((502*I)/9)*Pi*Log[1 - x]*Log[x] - 
      (181*Pi^2*Log[1 - x]*Log[x])/3 + ((16*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
      (167*Pi^4*Log[1 - x]*Log[x])/45 - (637*Log[1 - x]^2*Log[x])/3 - 
      ((98*I)/3)*Pi*Log[1 - x]^2*Log[x] + (281*Pi^2*Log[1 - x]^2*Log[x])/6 + 
      ((17*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + (181*Log[1 - x]^3*Log[x])/9 - 
      ((40*I)/3)*Pi*Log[1 - x]^3*Log[x] - (98*Pi^2*Log[1 - x]^3*Log[x])/9 - 
      (91*Log[1 - x]^4*Log[x])/12 + ((4*I)/3)*Pi*Log[1 - x]^4*Log[x] + 
      (41*Log[1 - x]^5*Log[x])/90 + (2539*Log[x]^2)/36 - 
      ((947*I)/18)*Pi*Log[x]^2 - (131*Pi^2*Log[x]^2)/6 - 
      (I/3)*Pi^3*Log[x]^2 + (86*Pi^4*Log[x]^2)/45 + (575*Log[1 - x]*Log[x]^2)/
       9 + ((70*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 16*Pi^2*Log[1 - x]*Log[x]^2 + 
      69*Log[1 - x]^2*Log[x]^2 - (10*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      24*Pi^2*Log[1 - x]^2*Log[x]^2 - 25*Log[1 - x]^3*Log[x]^2 + 
      (65*Log[1 - x]^4*Log[x]^2)/12 - (1015*Log[x]^3)/54 + 
      ((17*I)/3)*Pi*Log[x]^3 + (25*Pi^2*Log[x]^3)/9 - 
      (164*Log[1 - x]*Log[x]^3)/9 - (2*I)*Pi*Log[1 - x]*Log[x]^3 + 
      (16*Pi^2*Log[1 - x]*Log[x]^3)/9 - (10*Log[1 - x]^2*Log[x]^3)/3 + 
      (160*Log[1 - x]^3*Log[x]^3)/9 + (8*Log[x]^4)/9 - 
      ((5*I)/6)*Pi*Log[x]^4 + (13*Log[1 - x]*Log[x]^4)/3 - 
      (38*Log[1 - x]^2*Log[x]^4)/3 - (7*Log[x]^5)/15 + 
      Li[{3, 2}, 1, x]*(12 - ((70*I)/3)*Pi - (118*Log[1 - x])/3 + 
        32*Log[x]) + Li[{3, 2}, 1 - x, 1]*(-40 + (44*I)*Pi + 44*Log[1 - x] + 
        64*Log[x]) + Li[{3, 2}, x, 1]*(-36 + (70*I)*Pi + 14*Log[1 - x] + 
        72*Log[x]) + ((-20*I)*Pi + (8*Pi^2)/3 - 20*Log[1 - x] + 
        (4*I)*Pi*Log[1 - x] + 24*Log[1 - x]^2 - 12*Log[1 - x]*Log[x] - 
        10*Log[x]^2)*PolyLog[2, x]^2 - (16*PolyLog[2, x]^3)/3 + 
      11*PolyLog[3, 1 - x]^2 - 88*PolyLog[3, x]^2 + 
      (404/3 + (20*I)*Pi - 16*Pi^2 - 36*Log[1 - x] + 12*Log[1 - x]^2 + 
        80*Log[x] - (132*I)*Pi*Log[x] - 76*Log[1 - x]*Log[x] - 172*Log[x]^2)*
       PolyLog[4, 1 - x] + (460/3 + (2*I)*Pi - 72*Pi^2 - 42*Log[1 - x] - 
        (104*I)*Pi*Log[1 - x] + 66*Log[1 - x]^2 + 44*Log[x] - 
        192*Log[1 - x]*Log[x] - 76*Log[x]^2)*PolyLog[4, x] + 
      (260/3 + (62*I)*Pi - (136*Pi^2)/3 + 22*Log[1 - x] + 
        (36*I)*Pi*Log[1 - x] - 26*Log[1 - x]^2 + 32*Log[x] + 
        120*Log[1 - x]*Log[x] - 76*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (-202 + (80*I)*Pi + 80*Log[1 - x] + 212*Log[x])*PolyLog[5, 1 - x] + 
      (-176 + ((350*I)/3)*Pi + (326*Log[1 - x])/3 + 344*Log[x])*
       PolyLog[5, x] + (-104 + (140*I)*Pi - 60*Log[1 - x] + 312*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 4*PolyLog[6, 1 - x] - 112*PolyLog[6, x] - 
      112*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*
       (-1340/9 + ((290*I)/3)*Pi - (70*Pi^2)/3 + 160*Log[1 - x] - 
        (36*I)*Pi*Log[1 - x] + (496*Pi^2*Log[1 - x])/9 - 68*Log[1 - x]^2 - 
        (2*I)*Pi*Log[1 - x]^2 + (190*Log[1 - x]^3)/9 - (14*Log[x])/3 + 
        (8*I)*Pi*Log[x] + 20*Pi^2*Log[x] + 20*Log[1 - x]*Log[x] - 
        (184*Log[1 - x]^2*Log[x])/3 + 6*Log[x]^2 + 60*Log[1 - x]*Log[x]^2 - 
        (184*Zeta[3])/3) + 10*Zeta[3] - (146*I)*Pi*Zeta[3] + 
      (Pi^2*Zeta[3])/3 - ((56*I)/3)*Pi^3*Zeta[3] + 6*Log[1 - x]*Zeta[3] + 
      (68*I)*Pi*Log[1 - x]*Zeta[3] - (100*Pi^2*Log[1 - x]*Zeta[3])/9 - 
      10*Log[1 - x]^2*Zeta[3] - (2*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      (110*Log[1 - x]^3*Zeta[3])/9 - 112*Log[x]*Zeta[3] + 
      8*Pi^2*Log[x]*Zeta[3] - 28*Log[1 - x]*Log[x]*Zeta[3] + 
      (88*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + (94*Log[1 - x]^2*Log[x]*Zeta[3])/
       3 - 6*Log[x]^2*Zeta[3] + 92*Log[1 - x]*Log[x]^2*Zeta[3] + 
      (64*Log[x]^3*Zeta[3])/3 + (128*Zeta[3]^2)/3 + 
      PolyLog[3, 1 - x]*(-1966/9 + ((100*I)/3)*Pi + (121*Pi^2)/3 - 
        ((10*I)/3)*Pi^3 - (166*Log[1 - x])/3 - (28*I)*Pi*Log[1 - x] + 
        (34*Pi^2*Log[1 - x])/9 + 18*Log[1 - x]^2 - (4*I)*Pi*Log[1 - x]^2 - 
        (152*Log[1 - x]^3)/9 + 206*Log[x] - (28*I)*Pi*Log[x] - 
        40*Pi^2*Log[x] - 76*Log[1 - x]*Log[x] + (44*I)*Pi*Log[1 - x]*Log[x] + 
        (98*Log[1 - x]^2*Log[x])/3 - 28*Log[x]^2 + 100*Log[1 - x]*Log[x]^2 - 
        (64*Log[x]^3)/3 - (8*PolyLog[3, x])/3 + (152*Zeta[3])/3) + 
      PolyLog[2, x]*(((-626*I)/9)*Pi + (184*Pi^2)/3 + ((38*I)/3)*Pi^3 - 
        (8*Pi^4)/5 - (1966*Log[1 - x])/9 - ((142*I)/3)*Pi*Log[1 - x] + 
        (86*Pi^2*Log[1 - x])/3 - ((4*I)/3)*Pi^3*Log[1 - x] + 
        (166*Log[1 - x]^2)/3 + (2*I)*Pi*Log[1 - x]^2 - (62*Pi^2*Log[1 - x]^2)/
         3 - (16*Log[1 - x]^3)/3 + ((2*I)/3)*Pi*Log[1 - x]^3 - 
        (25*Log[1 - x]^4)/6 + (1340*Log[x])/9 - ((118*I)/3)*Pi*Log[x] + 
        8*Pi^2*Log[x] - (122*Log[1 - x]*Log[x])/3 - (28*I)*Pi*Log[1 - x]*
         Log[x] - 44*Pi^2*Log[1 - x]*Log[x] - 26*Log[1 - x]^2*Log[x] + 
        (8*I)*Pi*Log[1 - x]^2*Log[x] + 28*Log[1 - x]^3*Log[x] - 
        (86*Log[x]^2)/3 + (2*I)*Pi*Log[x]^2 - (22*Pi^2*Log[x]^2)/3 + 
        4*Log[1 - x]*Log[x]^2 + 24*Log[1 - x]^2*Log[x]^2 + 2*Log[x]^3 - 
        (64*Log[1 - x]*Log[x]^3)/3 + (-40 + (16*I)*Pi + 24*Log[1 - x] + 
          56*Log[x])*PolyLog[3, 1 - x] + (12 - ((70*I)/3)*Pi + 
          (26*Log[1 - x])/3 - 16*Log[x])*PolyLog[3, x] + 
        16*PolyLog[4, 1 - x] + 168*PolyLog[4, x] + 
        32*PolyLog[4, -(x/(1 - x))] - 20*Zeta[3] - ((26*I)/3)*Pi*Zeta[3] + 
        (142*Log[1 - x]*Zeta[3])/3 - 40*Log[x]*Zeta[3]) + 
      FF[(1 - x)^(-2)]*(((4*I)/9)*Pi^3 - (533*Pi^4)/810 + ((16*I)/135)*Pi^5 + 
        (56*Li[{3, 2}, 1, x])/9 - (32*Li[{3, 2}, 1 - x, 1])/3 - 
        (40*Li[{3, 2}, x, 1])/3 + (11*Pi^4*Log[1 - x])/135 + 
        (Pi^2*Log[1 - x]^2)/27 + ((4*I)/9)*Pi^3*Log[1 - x]^2 + 
        (26*Pi^2*Log[1 - x]^3)/27 + Log[1 - x]^4/54 + 
        ((2*I)/9)*Pi*Log[1 - x]^4 + (17*Log[1 - x]^5)/45 + 
        ((43*I)/18)*Pi*Log[x] + (5*Pi^2*Log[x])/3 + (I/3)*Pi^3*Log[x] - 
        (2*Pi^4*Log[x])/5 - ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/3 - (4*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (2*Log[1 - x]^3*Log[x])/27 - ((8*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (17*Log[1 - x]^4*Log[x])/9 + (43*Log[x]^2)/36 + 
        ((3*I)/2)*Pi*Log[x]^2 - (19*Pi^2*Log[x]^2)/6 - (I/3)*Pi^3*Log[x]^2 - 
        (4*Log[1 - x]*Log[x]^2)/3 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
        2*Log[1 - x]^2*Log[x]^2 + (8*Log[1 - x]^3*Log[x]^2)/9 + 
        (19*Log[x]^3)/18 - ((17*I)/27)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/27 + 
        (8*Log[1 - x]*Log[x]^3)/3 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (53*Log[x]^4)/54 - ((5*I)/18)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/9 - 
        (7*Log[x]^5)/45 + (((-8*I)/3)*Pi - (16*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[2, x]^2 + ((8*I)*Pi + (16*Pi^2)/9 + 8*Log[x] - 
          (32*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (8/3 + ((106*I)/9)*Pi - (16*Pi^2)/9 + (68*Log[1 - x])/9 - 
          ((20*I)/3)*Pi*Log[1 - x] - 4*Log[1 - x]^2 - (34*Log[x])/9 + 
          ((8*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 - (10*Log[x]^2)/3)*
         PolyLog[3, x] + (-4/9 - ((16*I)/3)*Pi - (16*Log[1 - x])/3 + 
          (112*Log[x])/3)*PolyLog[4, 1 - x] + 
        (((-4*I)/3)*Pi + (64*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[4, x] + 
        (4/9 + ((16*I)/3)*Pi + (16*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] - (56*PolyLog[5, 1 - x])/3 - 
        (76*PolyLog[5, x])/9 - (56*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-8*I)/3)*Pi + 4*Pi^2 + ((4*I)/9)*Pi^3 + 
          (16*Pi^2*Log[1 - x])/9 - (8*Log[x])/3 + (8*Pi^2*Log[x])/3 - 
          (16*Log[1 - x]^2*Log[x])/3 + 4*Log[x]^2 - ((2*I)/3)*Pi*Log[x]^2 + 
          (2*Log[x]^3)/3 - (32*PolyLog[3, 1 - x])/3 + (8*PolyLog[3, x])/9 - 
          (8*Zeta[3])/9) - (8*Zeta[3])/3 - ((106*I)/9)*Pi*Zeta[3] + 
        (16*Pi^2*Zeta[3])/3 - (68*Log[1 - x]*Zeta[3])/9 + 
        ((20*I)/3)*Pi*Log[1 - x]*Zeta[3] + 4*Log[1 - x]^2*Zeta[3] + 
        (34*Log[x]*Zeta[3])/9 - ((16*I)/3)*Pi*Log[x]*Zeta[3] - 
        28*Log[1 - x]*Log[x]*Zeta[3] + 2*Log[x]^2*Zeta[3] - (92*Zeta[5])/3) - 
      94*Zeta[5] + (162*I)*Pi*Zeta[5] + 18*Log[1 - x]*Zeta[5] + 
      140*Log[x]*Zeta[5] + FF[x^2]*((43*Pi^2)/36 + (389*Pi^4)/810 - 
        ((31*I)/270)*Pi^5 + (16*Li[{3, 2}, 1 - x, 1])/3 + 
        (16*Li[{3, 2}, x, 1])/3 + (35*Pi^2*Log[1 - x])/18 - 
        ((17*I)/27)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/45 + 
        (43*Log[1 - x]^2)/36 - (11*Pi^2*Log[1 - x]^2)/6 - 
        I*Pi^3*Log[1 - x]^2 + (19*Log[1 - x]^3)/18 - ((17*I)/27)*Pi*
         Log[1 - x]^3 - (8*Pi^2*Log[1 - x]^3)/9 - (53*Log[1 - x]^4)/54 - 
        ((5*I)/18)*Pi*Log[1 - x]^4 - (13*Log[1 - x]^5)/45 + 
        (3*Pi^2*Log[x])/2 - ((17*I)/27)*Pi^3*Log[x] + (34*Pi^4*Log[x])/135 - 
        (43*Log[1 - x]*Log[x])/18 - (206*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((2*I)/3)*Pi^3*Log[1 - x]*Log[x] - (17*Log[1 - x]^2*Log[x])/6 + 
        ((17*I)/9)*Pi*Log[1 - x]^2*Log[x] + (5*Pi^2*Log[1 - x]^2*Log[x])/9 + 
        (70*Log[1 - x]^3*Log[x])/27 + ((28*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (16*Log[1 - x]^4*Log[x])/9 + (43*Log[x]^2)/36 - (7*Pi^2*Log[x]^2)/6 - 
        ((5*I)/9)*Pi^3*Log[x]^2 - (Log[1 - x]*Log[x]^2)/6 + 
        ((17*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        6*Log[1 - x]^2*Log[x]^2 + ((7*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (4*Log[1 - x]^3*Log[x]^2)/9 + (19*Log[x]^3)/18 - 
        ((17*I)/27)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/27 - 
        (38*Log[1 - x]*Log[x]^3)/27 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (10*Log[1 - x]^2*Log[x]^3)/9 - (53*Log[x]^4)/54 - 
        ((5*I)/18)*Pi*Log[x]^4 + (4*Log[1 - x]*Log[x]^4)/9 - 
        (7*Log[x]^5)/45 + (((16*I)/3)*Pi + (8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[2, x]^2 + (-8/3 + ((68*I)/9)*Pi + (2*Pi^2)/9 + 
          (34*Log[1 - x])/9 + ((20*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/
           3 + (106*Log[x])/9 + ((20*I)/3)*Pi*Log[x] + 8*Log[1 - x]*Log[x] + 
          (10*Log[x]^2)/3)*PolyLog[3, 1 - x] + PolyLog[2, x]*
         (((-8*I)/9)*Pi^3 - (8*Log[1 - x])/3 - (14*Pi^2*Log[1 - x])/9 + 
          4*Log[1 - x]^2 + ((8*I)/3)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/3 + 
          (8*Log[x])/3 + (2*Pi^2*Log[x])/3 + ((16*I)/3)*Pi*Log[1 - x]*
           Log[x] + (10*Log[1 - x]^2*Log[x])/3 - 4*Log[x]^2 - 
          ((8*I)/3)*Pi*Log[x]^2 + 2*Log[1 - x]*Log[x]^2 - (2*Log[x]^3)/3 + 
          (16*PolyLog[3, 1 - x])/3 - (16*PolyLog[3, x])/3) + 
        (-8/3 + ((68*I)/9)*Pi + (10*Pi^2)/9 + (106*Log[1 - x])/9 + 
          ((20*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/3 + (34*Log[x])/9 + 
          ((20*I)/3)*Pi*Log[x] + (8*Log[1 - x]*Log[x])/3 + (10*Log[x]^2)/3)*
         PolyLog[3, x] + (4/9 - ((16*I)/3)*Pi - (16*Log[1 - x])/3 - 
          (64*Log[x])/3)*PolyLog[4, 1 - x] + (4/9 - ((16*I)/3)*Pi - 
          (64*Log[1 - x])/3 - (16*Log[x])/3)*PolyLog[4, x] + 
        ((4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
        (56*PolyLog[5, 1 - x])/3 + (56*PolyLog[5, x])/3 + 
        (68*PolyLog[5, -(x/(1 - x))])/3 - (28*Pi^2*Zeta[3])/9 - 
        (4*Log[1 - x]^2*Zeta[3])/3 + (40*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        (4*Log[x]^2*Zeta[3])/3 + 20*Zeta[5]) + 
      FF[x]*((1031*Pi^2)/9 - ((7*I)/27)*Pi^3 + (101*Pi^4)/162 - 
        ((31*I)/135)*Pi^5 + (32*Li[{3, 2}, 1 - x, 1])/3 + 
        (32*Li[{3, 2}, x, 1])/3 - (149*Log[1 - x])/18 - 
        (2350*Pi^2*Log[1 - x])/27 + ((32*I)/27)*Pi^3*Log[1 - x] + 
        (2*Pi^4*Log[1 - x])/45 + (1082*Log[1 - x]^2)/9 + 
        ((7*I)/9)*Pi*Log[1 - x]^2 + (37*Pi^2*Log[1 - x]^2)/3 - 
        (2*I)*Pi^3*Log[1 - x]^2 - (1030*Log[1 - x]^3)/27 + 
        ((26*I)/27)*Pi*Log[1 - x]^3 - (16*Pi^2*Log[1 - x]^3)/9 + 
        (245*Log[1 - x]^4)/54 - ((5*I)/9)*Pi*Log[1 - x]^4 - 
        (26*Log[1 - x]^5)/45 + (149*Log[x])/18 - (193*Pi^2*Log[x])/3 + 
        ((44*I)/27)*Pi^3*Log[x] + (68*Pi^4*Log[x])/135 - 
        (2062*Log[1 - x]*Log[x])/9 + ((14*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (980*Pi^2*Log[1 - x]*Log[x])/27 - ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
        (410*Log[1 - x]^2*Log[x])/3 - ((32*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (10*Pi^2*Log[1 - x]^2*Log[x])/9 - (400*Log[1 - x]^3*Log[x])/27 + 
        ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] + (32*Log[1 - x]^4*Log[x])/9 + 
        (980*Log[x]^2)/9 - ((7*I)/9)*Pi*Log[x]^2 + (32*Pi^2*Log[x]^2)/3 - 
        ((10*I)/9)*Pi^3*Log[x]^2 - (82*Log[1 - x]*Log[x]^2)/9 - 
        ((50*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
        28*Log[1 - x]^2*Log[x]^2 + ((14*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (8*Log[1 - x]^3*Log[x]^2)/9 - (1016*Log[x]^3)/27 + 
        ((44*I)/27)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/27 + 
        (158*Log[1 - x]*Log[x]^3)/27 + ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (20*Log[1 - x]^2*Log[x]^3)/9 + (317*Log[x]^4)/54 - 
        ((5*I)/9)*Pi*Log[x]^4 + (8*Log[1 - x]*Log[x]^4)/9 - 
        (14*Log[x]^5)/45 + (((32*I)/3)*Pi + (16*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (1370/9 - ((164*I)/9)*Pi + 
          (4*Pi^2)/9 - (28*Log[1 - x])/9 + ((40*I)/3)*Pi*Log[1 - x] + 
          (20*Log[1 - x]^2)/3 - (592*Log[x])/9 + ((40*I)/3)*Pi*Log[x] + 
          16*Log[1 - x]*Log[x] + (20*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        PolyLog[2, x]*(((28*I)/9)*Pi - 2*Pi^2 - ((16*I)/9)*Pi^3 + 
          (1370*Log[1 - x])/9 - ((4*I)/3)*Pi*Log[1 - x] - 
          (28*Pi^2*Log[1 - x])/9 - (74*Log[1 - x]^2)/3 + 
          ((16*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/3 - (1342*Log[x])/9 - 
          ((4*I)/3)*Pi*Log[x] + (4*Pi^2*Log[x])/3 - (8*Log[1 - x]*Log[x])/3 + 
          ((32*I)/3)*Pi*Log[1 - x]*Log[x] + (20*Log[1 - x]^2*Log[x])/3 + 
          (70*Log[x]^2)/3 - ((16*I)/3)*Pi*Log[x]^2 + 4*Log[1 - x]*Log[x]^2 - 
          (4*Log[x]^3)/3 + (32*PolyLog[3, 1 - x])/3 - (32*PolyLog[3, x])/3) + 
        (1342/9 - ((116*I)/9)*Pi + (20*Pi^2)/9 - (484*Log[1 - x])/9 + 
          ((40*I)/3)*Pi*Log[1 - x] + (20*Log[1 - x]^2)/3 - (40*Log[x])/9 + 
          ((40*I)/3)*Pi*Log[x] + (16*Log[1 - x]*Log[x])/3 + (20*Log[x]^2)/3)*
         PolyLog[3, x] + (-304/9 - ((32*I)/3)*Pi - (32*Log[1 - x])/3 - 
          (128*Log[x])/3)*PolyLog[4, 1 - x] + (-424/9 - ((32*I)/3)*Pi - 
          (128*Log[1 - x])/3 - (32*Log[x])/3)*PolyLog[4, x] + 
        (-28/3 + (8*Log[1 - x])/3 - (8*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
        (112*PolyLog[5, 1 - x])/3 + (112*PolyLog[5, x])/3 + 
        (136*PolyLog[5, -(x/(1 - x))])/3 - (56*Pi^2*Zeta[3])/9 - 
        4*Log[1 - x]*Zeta[3] - (8*Log[1 - x]^2*Zeta[3])/3 + 
        4*Log[x]*Zeta[3] + (80*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        (8*Log[x]^2*Zeta[3])/3 + 40*Zeta[5]) + FF[(1 - x)^(-1)]*
       (((-149*I)/18)*Pi + (17*Pi^2)/3 + ((79*I)/3)*Pi^3 - (713*Pi^4)/405 - 
        ((64*I)/135)*Pi^5 - (224*Li[{3, 2}, 1, x])/9 + 
        (128*Li[{3, 2}, 1 - x, 1])/3 + (160*Li[{3, 2}, x, 1])/3 + 
        (14*Pi^2*Log[1 - x])/27 + ((4*I)/9)*Pi^3*Log[1 - x] - 
        (44*Pi^4*Log[1 - x])/135 + (98*Pi^2*Log[1 - x]^2)/27 - 
        ((16*I)/9)*Pi^3*Log[1 - x]^2 - (104*Pi^2*Log[1 - x]^3)/27 + 
        (52*Log[1 - x]^4)/27 - ((8*I)/9)*Pi*Log[1 - x]^4 - 
        (68*Log[1 - x]^5)/45 - (149*Log[x])/18 - ((2105*I)/9)*Pi*Log[x] + 
        47*Pi^2*Log[x] - ((16*I)/9)*Pi^3*Log[x] + (8*Pi^4*Log[x])/5 - 
        ((436*I)/3)*Pi*Log[1 - x]*Log[x] + (52*Pi^2*Log[1 - x]*Log[x])/9 - 
        (14*Log[1 - x]^2*Log[x])/9 - ((8*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        (16*Pi^2*Log[1 - x]^2*Log[x])/3 - (220*Log[1 - x]^3*Log[x])/27 + 
        ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] + (68*Log[1 - x]^4*Log[x])/9 - 
        (2003*Log[x]^2)/18 + ((562*I)/9)*Pi*Log[x]^2 - (10*Pi^2*Log[x]^2)/3 + 
        ((4*I)/3)*Pi^3*Log[x]^2 - (218*Log[1 - x]*Log[x]^2)/3 + 
        ((58*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (38*Log[1 - x]^2*Log[x]^2)/3 - 
        (32*Log[1 - x]^3*Log[x]^2)/9 + (959*Log[x]^3)/27 - 
        ((208*I)/27)*Pi*Log[x]^3 + (28*Pi^2*Log[x]^3)/27 + 
        (100*Log[1 - x]*Log[x]^3)/9 - ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (211*Log[x]^4)/54 + ((10*I)/9)*Pi*Log[x]^4 - (4*Log[1 - x]*Log[x]^4)/
         9 + (28*Log[x]^5)/45 + (((32*I)/3)*Pi + (64*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (-28/9 + ((104*I)/3)*Pi - 
          (64*Pi^2)/9 - (16*Log[1 - x])/3 + (136*Log[x])/3 + 
          (128*Log[1 - x]*Log[x])/3)*PolyLog[3, 1 - x] + 
        (1294/9 + ((272*I)/9)*Pi + (64*Pi^2)/9 - (20*Log[1 - x])/9 + 
          ((80*I)/3)*Pi*Log[1 - x] + 16*Log[1 - x]^2 + (28*Log[x])/9 - 
          ((32*I)/3)*Pi*Log[x] - (80*Log[1 - x]*Log[x])/3 + (40*Log[x]^2)/3)*
         PolyLog[3, x] + (-296/9 + ((64*I)/3)*Pi + (64*Log[1 - x])/3 - 
          (448*Log[x])/3)*PolyLog[4, 1 - x] + 
        (28/3 + ((16*I)/3)*Pi - (256*Log[1 - x])/3 + (16*Log[x])/3)*
         PolyLog[4, x] + (416/9 - ((64*I)/3)*Pi - (64*Log[1 - x])/3 + 
          (64*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + (224*PolyLog[5, 1 - x])/
         3 + (304*PolyLog[5, x])/9 + (224*PolyLog[5, -(x/(1 - x))])/3 - 
        (1294*Zeta[3])/9 - ((308*I)/9)*Pi*Zeta[3] - (64*Pi^2*Zeta[3])/3 + 
        (20*Log[1 - x]*Zeta[3])/9 - ((80*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        16*Log[1 - x]^2*Zeta[3] - (64*Log[x]*Zeta[3])/9 + 
        ((64*I)/3)*Pi*Log[x]*Zeta[3] + 112*Log[1 - x]*Log[x]*Zeta[3] - 
        8*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((-1322*I)/9)*Pi + 16*Pi^2 - 
          ((16*I)/9)*Pi^3 - (28*Log[1 - x])/9 - ((4*I)/3)*Pi*Log[1 - x] - 
          (64*Pi^2*Log[1 - x])/9 + (4*Log[1 - x]^2)/3 - (1294*Log[x])/9 + 
          ((8*I)/3)*Pi*Log[x] - (32*Pi^2*Log[x])/3 + (4*Log[1 - x]*Log[x])/
           3 + (64*Log[1 - x]^2*Log[x])/3 + (46*Log[x]^2)/3 + 
          ((8*I)/3)*Pi*Log[x]^2 - (8*Log[x]^3)/3 + (128*PolyLog[3, 1 - x])/
           3 - (32*PolyLog[3, x])/9 + (32*Zeta[3])/9) + (368*Zeta[5])/3) + 
      FF[x^(-2)]*(((-112*I)/135)*Pi^5 + (52*Pi^6)/405 - 
        (220*Li[{3, 3}, 1 - x, 1])/3 + (136*Li[{3, 3}, x, 1])/3 + 
        (136*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 60*Li[{4, 2}, 1 - x, 1] + 
        ((242*I)/9)*Pi*Log[1 - x] - (100*Pi^2*Log[1 - x])/9 - 
        ((5*I)/3)*Pi^3*Log[1 - x] - (112*Pi^4*Log[1 - x])/27 + 
        ((173*I)/45)*Pi^5*Log[1 - x] + (121*Log[1 - x]^2)/9 - 
        (10*I)*Pi*Log[1 - x]^2 + (853*Pi^2*Log[1 - x]^2)/54 + 
        ((16*I)/9)*Pi^3*Log[1 - x]^2 - (853*Pi^4*Log[1 - x]^2)/135 - 
        (70*Log[1 - x]^3)/9 - ((314*I)/27)*Pi*Log[1 - x]^3 - 
        (56*Pi^2*Log[1 - x]^3)/9 + ((98*I)/9)*Pi^3*Log[1 - x]^3 - 
        (35*Log[1 - x]^4)/12 + (2*I)*Pi*Log[1 - x]^4 - 
        (241*Pi^2*Log[1 - x]^4)/27 + (62*Log[1 - x]^5)/45 + 
        ((59*I)/15)*Pi*Log[1 - x]^5 - (361*Log[1 - x]^6)/135 + 
        Li[{3, 2}, x, 1]*(128 - (200*I)*Pi + 148*Log[1 - x] - 252*Log[x]) + 
        Li[{3, 2}, 1 - x, 1]*(256/3 - (144*I)*Pi + 88*Log[1 - x] - 
          168*Log[x]) + (128*Pi^4*Log[x])/45 - ((68*I)/15)*Pi^5*Log[x] + 
        (290*Pi^2*Log[1 - x]*Log[x])/27 + ((64*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
        (79*Pi^4*Log[1 - x]*Log[x])/5 - (20*Log[1 - x]^2*Log[x])/3 - 
        (3*I)*Pi*Log[1 - x]^2*Log[x] - (88*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        ((128*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + (317*Log[1 - x]^3*Log[x])/27 - 
        ((32*I)/9)*Pi*Log[1 - x]^3*Log[x] + (146*Pi^2*Log[1 - x]^3*Log[x])/
         9 - (218*Log[1 - x]^4*Log[x])/9 - ((73*I)/3)*Pi*Log[1 - x]^4*
         Log[x] + (464*Log[1 - x]^5*Log[x])/45 - (28*Pi^4*Log[x]^2)/5 + 
        (32*Pi^2*Log[1 - x]*Log[x]^2)/3 + (8*I)*Pi^3*Log[1 - x]*Log[x]^2 - 
        (145*Log[1 - x]^2*Log[x]^2)/9 - (64*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (245*Pi^2*Log[1 - x]^2*Log[x]^2)/3 + (160*Log[1 - x]^3*Log[x]^2)/3 + 
        (64*I)*Pi*Log[1 - x]^3*Log[x]^2 - (131*Log[1 - x]^4*Log[x]^2)/6 + 
        (64*Pi^2*Log[1 - x]*Log[x]^3)/9 - (416*Log[1 - x]^2*Log[x]^3)/9 - 
        ((68*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + (442*Log[1 - x]^3*Log[x]^3)/9 - 
        (76*Log[1 - x]^2*Log[x]^4)/3 + Li[{3, 2}, 1, x]*
         (-896/9 + (144*I)*Pi - (380*Log[1 - x])/3 + 196*Log[x]) + 
        (((-128*I)/3)*Pi - (50*Pi^2)/3 + (128*Log[1 - x])/3 + 
          (8*I)*Pi*Log[1 - x] + 26*Log[1 - x]^2 - (256*Log[x])/3 + 
          (12*I)*Pi*Log[x] - 12*Log[1 - x]*Log[x] - 20*Log[x]^2)*
         PolyLog[2, x]^2 - 10*PolyLog[3, 1 - x]^2 - (496*PolyLog[3, x]^2)/3 + 
        (((224*I)/3)*Pi - (68*Pi^2)/3 + (224*Log[1 - x])/3 + 4*Log[1 - x]^2 - 
          256*Log[x] + (408*I)*Pi*Log[x] - 128*Log[1 - x]*Log[x] + 
          504*Log[x]^2)*PolyLog[4, 1 - x] + (-544/9 - ((256*I)/3)*Pi - 
          (268*Pi^2)/3 + (240*I)*Pi*Log[1 - x] - 56*Log[1 - x]^2 - 
          (256*Log[x])/3 - (120*I)*Pi*Log[x] + 288*Log[1 - x]*Log[x] - 
          152*Log[x]^2)*PolyLog[4, x] + (-544/9 - ((256*I)/3)*Pi - 
          (268*Pi^2)/3 + (256*Log[1 - x])/3 + (72*I)*Pi*Log[1 - x] - 
          60*Log[1 - x]^2 - (256*Log[x])/3 - (120*I)*Pi*Log[x] + 
          120*Log[1 - x]*Log[x] - 152*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
        (944/3 - (312*I)*Pi + 168*Log[1 - x] - 408*Log[x])*
         PolyLog[5, 1 - x] + (1792/9 - (104*I)*Pi + (868*Log[1 - x])/3 + 
          28*Log[x])*PolyLog[5, x] + (896/3 - (248*I)*Pi - 128*Log[1 - x] - 
          168*Log[x])*PolyLog[5, -(x/(1 - x))] - 352*PolyLog[6, x] - 
        352*PolyLog[6, -(x/(1 - x))] + (40*Zeta[3])/3 + 
        ((344*I)/9)*Pi*Zeta[3] - 48*Pi^2*Zeta[3] + ((212*I)/3)*Pi^3*Zeta[3] - 
        (308*Log[1 - x]*Zeta[3])/9 + ((320*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        (620*Pi^2*Log[1 - x]*Zeta[3])/9 + 128*Log[1 - x]^2*Zeta[3] - 
        (4*I)*Pi*Log[1 - x]^2*Zeta[3] + (4*Log[1 - x]^3*Zeta[3])/9 + 
        (580*Log[x]*Zeta[3])/9 + ((320*I)/3)*Pi*Log[x]*Zeta[3] + 
        (404*Pi^2*Log[x]*Zeta[3])/3 + 64*Log[1 - x]*Log[x]*Zeta[3] - 
        (416*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
        (632*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 64*Log[x]^2*Zeta[3] + 
        (40*I)*Pi*Log[x]^2*Zeta[3] - 436*Log[1 - x]*Log[x]^2*Zeta[3] + 
        (128*Log[x]^3*Zeta[3])/3 - (272*Zeta[3]^2)/3 + 
        PolyLog[3, x]*((-4*I)*Pi - ((20*I)/3)*Pi^3 - 4*Log[1 - x] + 
          (752*Pi^2*Log[1 - x])/9 - (4*I)*Pi*Log[1 - x]^2 + 
          (236*Log[1 - x]^3)/9 + (120*I)*Pi*Log[1 - x]*Log[x] - 
          (428*Log[1 - x]^2*Log[x])/3 + 120*Log[1 - x]*Log[x]^2 + 
          (496*Zeta[3])/3) + PolyLog[3, 1 - x]*(-40/3 - ((344*I)/9)*Pi + 
          (16*Pi^2)/3 + ((4*I)/3)*Pi^3 + (308*Log[1 - x])/9 - 
          ((160*I)/3)*Pi*Log[1 - x] + (104*Pi^2*Log[1 - x])/9 - 
          (304*Log[1 - x]^2)/3 - (8*I)*Pi*Log[1 - x]^2 - (88*Log[1 - x]^3)/
           9 - (580*Log[x])/9 - ((320*I)/3)*Pi*Log[x] - (152*Pi^2*Log[x])/3 + 
          192*Log[1 - x]*Log[x] - (16*I)*Pi*Log[1 - x]*Log[x] + 
          (136*Log[1 - x]^2*Log[x])/3 - 64*Log[x]^2 - (40*I)*Pi*Log[x]^2 - 
          68*Log[1 - x]*Log[x]^2 - (128*Log[x]^3)/3 - (496*PolyLog[3, x])/3 + 
          (592*Zeta[3])/3) + PolyLog[2, x]*(((-40*I)/3)*Pi + 4*Pi^2 + 
          ((64*I)/9)*Pi^3 - (10*Pi^4)/9 - (40*Log[1 - x])/3 - 
          (368*Pi^2*Log[1 - x])/9 - ((8*I)/3)*Pi^3*Log[1 - x] + 
          4*Log[1 - x]^2 - ((40*I)/3)*Pi*Log[1 - x]^2 - 
          (104*Pi^2*Log[1 - x]^2)/3 - (56*Log[1 - x]^3)/3 + 
          ((4*I)/3)*Pi*Log[1 - x]^3 - (32*Log[1 - x]^4)/3 + 
          (4*I)*Pi^3*Log[x] - ((256*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (196*Pi^2*Log[1 - x]*Log[x])/3 + (256*Log[1 - x]^2*Log[x])/3 + 
          (16*I)*Pi*Log[1 - x]^2*Log[x] + 60*Log[1 - x]^3*Log[x] - 
          (256*Log[1 - x]*Log[x]^2)/3 - (32*I)*Pi*Log[1 - x]*Log[x]^2 - 
          2*Log[1 - x]^2*Log[x]^2 - (128*Log[1 - x]*Log[x]^3)/3 + 
          (256/3 - (72*I)*Pi + 40*Log[1 - x] - 48*Log[x])*PolyLog[3, 1 - x] + 
          (640/9 + (32*I)*Pi - (44*Log[1 - x])/3 + 100*Log[x])*
           PolyLog[3, x] + 160*PolyLog[4, 1 - x] + 136*PolyLog[4, x] - 
          136*PolyLog[4, -(x/(1 - x))] + (128*Zeta[3])/9 - 
          (120*I)*Pi*Zeta[3] + (116*Log[1 - x]*Zeta[3])/3 - 
          148*Log[x]*Zeta[3]) + (464*Zeta[5])/3 - (480*I)*Pi*Zeta[5] + 
        316*Log[1 - x]*Zeta[5] - 516*Log[x]*Zeta[5]) + 
      FF[x^(-1)]*(((398*I)/9)*Pi - (52*Pi^2)/3 - ((229*I)/27)*Pi^3 + 
        (454*Pi^4)/135 + ((23*I)/27)*Pi^5 - (202*Pi^6)/2835 + 
        (316*Li[{3, 3}, 1 - x, 1])/3 - (272*Li[{3, 3}, x, 1])/3 - 
        (64*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 156*Li[{4, 2}, 1 - x, 1] - 
        64*Li[{4, 2}, x, 1] - 64*Li[{2, 2, 2}, x, 1, 1] + 
        (398*Log[1 - x])/9 - ((242*I)/9)*Pi*Log[1 - x] + 
        (2017*Pi^2*Log[1 - x])/27 + ((7*I)/3)*Pi^3*Log[1 - x] + 
        (211*Pi^4*Log[1 - x])/27 + ((13*I)/9)*Pi^5*Log[1 - x] - 
        (277*Log[1 - x]^2)/9 - ((869*I)/9)*Pi*Log[1 - x]^2 - 
        (439*Pi^2*Log[1 - x]^2)/54 + ((71*I)/9)*Pi^3*Log[1 - x]^2 + 
        (709*Pi^4*Log[1 - x]^2)/135 - (688*Log[1 - x]^3)/27 + 
        ((989*I)/27)*Pi*Log[1 - x]^3 + (29*Pi^2*Log[1 - x]^3)/9 + 
        ((34*I)/9)*Pi^3*Log[1 - x]^3 + (211*Log[1 - x]^4)/12 - 
        ((11*I)/6)*Pi*Log[1 - x]^4 + (449*Pi^2*Log[1 - x]^4)/54 - 
        (397*Log[1 - x]^5)/90 + ((7*I)/15)*Pi*Log[1 - x]^5 + 
        (343*Log[1 - x]^6)/135 + Li[{3, 2}, x, 1]*(-112 - (140*I)*Pi - 
          28*Log[1 - x] - 144*Log[x]) + Li[{3, 2}, 1 - x, 1]*
         (-160/3 - (88*I)*Pi - 88*Log[1 - x] - 128*Log[x]) + 
        Li[{3, 2}, 1, x]*(848/9 + ((140*I)/3)*Pi + (236*Log[1 - x])/3 - 
          64*Log[x]) - ((4*I)/9)*Pi^3*Log[x] - (136*Pi^4*Log[x])/45 - 
        ((44*I)/15)*Pi^5*Log[x] - ((22*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (460*Pi^2*Log[1 - x]*Log[x])/27 - ((104*I)/3)*Pi^3*Log[1 - x]*
         Log[x] - (334*Pi^4*Log[1 - x]*Log[x])/45 + (82*Log[1 - x]^2*Log[x])/
         9 + ((167*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (103*Pi^2*Log[1 - x]^2*Log[x])/3 - ((34*I)/3)*Pi^3*Log[1 - x]^2*
         Log[x] + (247*Log[1 - x]^3*Log[x])/27 - ((136*I)/9)*Pi*Log[1 - x]^3*
         Log[x] + (196*Pi^2*Log[1 - x]^3*Log[x])/9 + 
        (104*Log[1 - x]^4*Log[x])/9 - ((8*I)/3)*Pi*Log[1 - x]^4*Log[x] - 
        (41*Log[1 - x]^5*Log[x])/45 + ((4*I)/3)*Pi^3*Log[x]^2 - 
        (172*Pi^4*Log[x]^2)/45 - (22*Log[1 - x]*Log[x]^2)/9 + 
        ((32*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (100*Pi^2*Log[1 - x]*Log[x]^2)/
         3 + (115*Log[1 - x]^2*Log[x]^2)/9 + (116*I)*Pi*Log[1 - x]^2*
         Log[x]^2 + 48*Pi^2*Log[1 - x]^2*Log[x]^2 - 14*Log[1 - x]^3*
         Log[x]^2 - (65*Log[1 - x]^4*Log[x]^2)/6 + (128*Log[1 - x]*Log[x]^3)/
         9 - ((16*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
        (32*Pi^2*Log[1 - x]*Log[x]^3)/9 + (392*Log[1 - x]^2*Log[x]^3)/9 - 
        (320*Log[1 - x]^3*Log[x]^3)/9 - 8*Log[1 - x]*Log[x]^4 + 
        (76*Log[1 - x]^2*Log[x]^4)/3 + (((176*I)/3)*Pi - (16*Pi^2)/3 - 
          (80*Log[1 - x])/3 - (8*I)*Pi*Log[1 - x] - 48*Log[1 - x]^2 + 
          (256*Log[x])/3 + 24*Log[1 - x]*Log[x] + 20*Log[x]^2)*
         PolyLog[2, x]^2 + (32*PolyLog[2, x]^3)/3 - 22*PolyLog[3, 1 - x]^2 + 
        176*PolyLog[3, x]^2 + (-608/3 - ((392*I)/3)*Pi + 32*Pi^2 - 
          (56*Log[1 - x])/3 - 24*Log[1 - x]^2 + 272*Log[x] + 
          (264*I)*Pi*Log[x] + 152*Log[1 - x]*Log[x] + 344*Log[x]^2)*
         PolyLog[4, 1 - x] + (280/9 + ((220*I)/3)*Pi + 144*Pi^2 + 
          36*Log[1 - x] + (208*I)*Pi*Log[1 - x] - 132*Log[1 - x]^2 + 
          (256*Log[x])/3 + 384*Log[1 - x]*Log[x] + 152*Log[x]^2)*
         PolyLog[4, x] + (808/9 + ((460*I)/3)*Pi + (272*Pi^2)/3 - 
          (292*Log[1 - x])/3 - (72*I)*Pi*Log[1 - x] + 52*Log[1 - x]^2 + 
          (256*Log[x])/3 - 240*Log[1 - x]*Log[x] + 152*Log[x]^2)*
         PolyLog[4, -(x/(1 - x))] + (-656/3 - (160*I)*Pi - 160*Log[1 - x] - 
          424*Log[x])*PolyLog[5, 1 - x] + (-688/9 - ((700*I)/3)*Pi - 
          (652*Log[1 - x])/3 - 688*Log[x])*PolyLog[5, x] + 
        (-1088/3 - (280*I)*Pi + 120*Log[1 - x] - 624*Log[x])*
         PolyLog[5, -(x/(1 - x))] - 8*PolyLog[6, 1 - x] + 224*PolyLog[6, x] + 
        224*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*
         (142/9 + ((1694*I)/9)*Pi - (326*Pi^2)/3 + ((20*I)/3)*Pi^3 + 
          (802*Log[1 - x])/9 + ((208*I)/3)*Pi*Log[1 - x] - 
          (68*Pi^2*Log[1 - x])/9 + (124*Log[1 - x]^2)/3 + 
          (8*I)*Pi*Log[1 - x]^2 + (304*Log[1 - x]^3)/9 + (628*Log[x])/9 + 
          ((512*I)/3)*Pi*Log[x] + 80*Pi^2*Log[x] - 96*Log[1 - x]*Log[x] - 
          (88*I)*Pi*Log[1 - x]*Log[x] - (196*Log[1 - x]^2*Log[x])/3 + 
          48*Log[x]^2 - 200*Log[1 - x]*Log[x]^2 + (128*Log[x]^3)/3 + 
          (16*PolyLog[3, x])/3 - (304*Zeta[3])/3) - (142*Zeta[3])/9 - 
        ((110*I)/9)*Pi*Zeta[3] + (370*Pi^2*Zeta[3])/3 + 
        ((112*I)/3)*Pi^3*Zeta[3] + (782*Log[1 - x]*Zeta[3])/9 - 
        ((368*I)/3)*Pi*Log[1 - x]*Zeta[3] + (200*Pi^2*Log[1 - x]*Zeta[3])/9 - 
        80*Log[1 - x]^2*Zeta[3] + (4*I)*Pi*Log[1 - x]^2*Zeta[3] - 
        (220*Log[1 - x]^3*Zeta[3])/9 - (628*Log[x]*Zeta[3])/9 - 
        ((584*I)/3)*Pi*Log[x]*Zeta[3] - 16*Pi^2*Log[x]*Zeta[3] - 
        88*Log[1 - x]*Log[x]*Zeta[3] - (176*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
        (188*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 48*Log[x]^2*Zeta[3] - 
        184*Log[1 - x]*Log[x]^2*Zeta[3] - (128*Log[x]^3*Zeta[3])/3 - 
        (256*Zeta[3]^2)/3 + PolyLog[3, x]*(44/9 + ((92*I)/3)*Pi - 28*Pi^2 - 
          (68*Log[1 - x])/3 + (32*I)*Pi*Log[1 - x] - (992*Pi^2*Log[1 - x])/
           9 + 48*Log[1 - x]^2 + (4*I)*Pi*Log[1 - x]^2 - (380*Log[1 - x]^3)/
           9 + (32*Log[x])/3 - 40*Pi^2*Log[x] + (368*Log[1 - x]^2*Log[x])/3 - 
          32*Log[x]^2 - 120*Log[1 - x]*Log[x]^2 + (368*Zeta[3])/3) + 
        PolyLog[2, x]*(((98*I)/9)*Pi - (50*Pi^2)/3 - ((52*I)/9)*Pi^3 + 
          (16*Pi^4)/5 + (142*Log[1 - x])/9 + ((292*I)/3)*Pi*Log[1 - x] - 
          (16*Pi^2*Log[1 - x])/9 + ((8*I)/3)*Pi^3*Log[1 - x] + 
          (98*Log[1 - x]^2)/3 - ((2*I)/3)*Pi*Log[1 - x]^2 + 
          (124*Pi^2*Log[1 - x]^2)/3 + (22*Log[1 - x]^3)/3 - 
          ((4*I)/3)*Pi*Log[1 - x]^3 + (25*Log[1 - x]^4)/3 - (44*Log[x])/9 - 
          ((8*I)/3)*Pi*Log[x] + (8*Log[1 - x]*Log[x])/3 + 
          ((376*I)/3)*Pi*Log[1 - x]*Log[x] + 88*Pi^2*Log[1 - x]*Log[x] - 
          (148*Log[1 - x]^2*Log[x])/3 - (16*I)*Pi*Log[1 - x]^2*Log[x] - 
          56*Log[1 - x]^3*Log[x] + (56*Log[x]^2)/3 + (8*I)*Pi*Log[x]^2 + 
          (44*Pi^2*Log[x]^2)/3 + (232*Log[1 - x]*Log[x]^2)/3 - 
          48*Log[1 - x]^2*Log[x]^2 + (128*Log[1 - x]*Log[x]^3)/3 + 
          (-160/3 - (32*I)*Pi - 48*Log[1 - x] - 112*Log[x])*
           PolyLog[3, 1 - x] + (-688/9 + ((140*I)/3)*Pi - (52*Log[1 - x])/3 + 
            32*Log[x])*PolyLog[3, x] - 32*PolyLog[4, 1 - x] - 
          336*PolyLog[4, x] - 64*PolyLog[4, -(x/(1 - x))] + (208*Zeta[3])/9 + 
          ((52*I)/3)*Pi*Zeta[3] - (284*Log[1 - x]*Zeta[3])/3 + 
          80*Log[x]*Zeta[3]) - (224*Zeta[5])/3 - (324*I)*Pi*Zeta[5] - 
        36*Log[1 - x]*Zeta[5] - 280*Log[x]*Zeta[5])) + 
    COLOR[CA*NfV2]*(17 - ((3881*I)/24)*Pi + (112495*Pi^2)/324 + 
      ((5609*I)/108)*Pi^3 + (598*Pi^4)/135 - ((91*I)/45)*Pi^5 - 
      (367*Pi^6)/2835 + 87*Li[{3, 3}, 1 - x, 1] - (94*Li[{3, 3}, x, 1])/3 - 
      (158*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 47*Li[{4, 2}, 1 - x, 1] + 
      20*Li[{4, 2}, x, 1] + (83*Li[{2, 2, 2}, x, 1, 1])/2 + 
      (21487*Log[1 - x])/54 + ((8255*I)/72)*Pi*Log[1 - x] - 
      (21817*Pi^2*Log[1 - x])/54 - ((1235*I)/36)*Pi^3*Log[1 - x] + 
      (428*Pi^4*Log[1 - x])/135 - ((853*I)/90)*Pi^5*Log[1 - x] + 
      (40943*Log[1 - x]^2)/144 + ((1969*I)/24)*Pi*Log[1 - x]^2 + 
      (1487*Pi^2*Log[1 - x]^2)/18 + ((287*I)/24)*Pi^3*Log[1 - x]^2 + 
      (3829*Pi^4*Log[1 - x]^2)/1080 - (677*Log[1 - x]^3)/8 - 
      ((1057*I)/36)*Pi*Log[1 - x]^3 - (380*Pi^2*Log[1 - x]^3)/27 - 
      (24*I)*Pi^3*Log[1 - x]^3 + (455*Log[1 - x]^4)/36 + 
      ((317*I)/36)*Pi*Log[1 - x]^4 + (413*Pi^2*Log[1 - x]^4)/108 - 
      (97*Log[1 - x]^5)/40 - ((427*I)/60)*Pi*Log[1 - x]^5 + 
      (157*Log[1 - x]^6)/108 + Li[{3, 2}, 1, x]*(-170 - ((967*I)/3)*Pi + 
        (308*Log[1 - x])/3 - 278*Log[x]) - (116525*Log[x])/216 + 
      ((16817*I)/216)*Pi*Log[x] - (283*Pi^2*Log[x])/2 - 
      ((367*I)/12)*Pi^3*Log[x] + (83*Pi^4*Log[x])/12 + 
      ((191*I)/15)*Pi^5*Log[x] - (17560*Log[1 - x]*Log[x])/27 - 
      ((1469*I)/6)*Pi*Log[1 - x]*Log[x] + (8101*Pi^2*Log[1 - x]*Log[x])/36 + 
      ((77*I)/3)*Pi^3*Log[1 - x]*Log[x] - (1421*Pi^4*Log[1 - x]*Log[x])/90 + 
      (9191*Log[1 - x]^2*Log[x])/18 - ((277*I)/12)*Pi*Log[1 - x]^2*Log[x] - 
      (2999*Pi^2*Log[1 - x]^2*Log[x])/72 + ((181*I)/2)*Pi^3*Log[1 - x]^2*
       Log[x] - (371*Log[1 - x]^3*Log[x])/12 - ((47*I)/6)*Pi*Log[1 - x]^3*
       Log[x] - (277*Pi^2*Log[1 - x]^3*Log[x])/18 + (63*Log[1 - x]^4*Log[x])/
       8 + (44*I)*Pi*Log[1 - x]^4*Log[x] - (1267*Log[1 - x]^5*Log[x])/180 + 
      (69391*Log[x]^2)/144 - ((1961*I)/72)*Pi*Log[x]^2 + 
      (21*Pi^2*Log[x]^2)/4 + ((29*I)/6)*Pi^3*Log[x]^2 + 
      (169*Pi^4*Log[x]^2)/15 - (9869*Log[1 - x]*Log[x]^2)/36 + 
      ((475*I)/12)*Pi*Log[1 - x]*Log[x]^2 - (187*Pi^2*Log[1 - x]*Log[x]^2)/
       6 - ((79*I)/6)*Pi^3*Log[1 - x]*Log[x]^2 - (237*Log[1 - x]^2*Log[x]^2)/
       2 - ((81*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (395*Pi^2*Log[1 - x]^2*Log[x]^2)/4 + (463*Log[1 - x]^3*Log[x]^2)/12 - 
      ((601*I)/6)*Pi*Log[1 - x]^3*Log[x]^2 + (219*Log[1 - x]^4*Log[x]^2)/8 - 
      (8647*Log[x]^3)/72 + ((305*I)/36)*Pi*Log[x]^3 + 
      (107*Pi^2*Log[x]^3)/18 + (817*Log[1 - x]*Log[x]^3)/9 - 
      ((23*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (80*Pi^2*Log[1 - x]*Log[x]^3)/9 - 
      (365*Log[1 - x]^2*Log[x]^3)/12 + ((73*I)/2)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (1045*Log[1 - x]^3*Log[x]^3)/18 + (44*Log[x]^4)/3 - (I/3)*Pi*Log[x]^4 - 
      (193*Log[1 - x]*Log[x]^4)/12 + (76*Log[1 - x]^2*Log[x]^4)/3 + 
      (2*Log[x]^5)/15 + Li[{3, 2}, 1 - x, 1]*(172 + (396*I)*Pi + 
        12*Log[1 - x] + 344*Log[x]) + Li[{3, 2}, x, 1]*
       (295 + (581*I)*Pi - 64*Log[1 - x] + 498*Log[x]) + 
      (((-43*I)/2)*Pi + (151*Pi^2)/6 + 86*Log[1 - x] + I*Pi*Log[1 - x] - 
        13*Log[1 - x]^2 - (215*Log[x])/2 - (17*I)*Pi*Log[x] + 
        7*Log[1 - x]*Log[x] + 20*Log[x]^2)*PolyLog[2, x]^2 - 
      (83*PolyLog[2, x]^3)/12 - (133*PolyLog[3, 1 - x]^2)/6 + 
      162*PolyLog[3, x]^2 + (-3551/6 + (37*I)*Pi + (47*Pi^2)/3 + 
        33*Log[1 - x] - (26*I)*Pi*Log[1 - x] - 24*Log[1 - x]^2 - 316*Log[x] - 
        (1146*I)*Pi*Log[x] - 244*Log[1 - x]*Log[x] - 1014*Log[x]^2)*
       PolyLog[4, 1 - x] + (-4003/6 + ((43*I)/3)*Pi + 52*Pi^2 - 
        174*Log[1 - x] - (774*I)*Pi*Log[1 - x] - 104*Log[1 - x]^2 + 
        115*Log[x] + (190*I)*Pi*Log[x] - 710*Log[1 - x]*Log[x] + 
        152*Log[x]^2)*PolyLog[4, x] + (125/6 + ((349*I)/3)*Pi + 
        (224*Pi^2)/3 - 13*Log[1 - x] + (18*I)*Pi*Log[1 - x] + 
        99*Log[1 - x]^2 + 127*Log[x] + (190*I)*Pi*Log[x] - 
        50*Log[1 - x]*Log[x] + 152*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (322 + (832*I)*Pi + 58*Log[1 - x] + 912*Log[x])*PolyLog[5, 1 - x] + 
      (308 + ((1799*I)/3)*Pi - (190*Log[1 - x])/3 + 382*Log[x])*
       PolyLog[5, x] + (108 + (922*I)*Pi + 418*Log[1 - x] + 660*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 64*PolyLog[6, 1 - x] + 392*PolyLog[6, x] + 
      392*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*
       (2432/3 + ((3251*I)/6)*Pi - (298*Pi^2)/3 + ((32*I)/3)*Pi^3 - 
        (55*Log[1 - x])/3 + ((188*I)/3)*Pi*Log[1 - x] - 
        (658*Pi^2*Log[1 - x])/9 + 69*Log[1 - x]^2 - (6*I)*Pi*Log[1 - x]^2 - 
        (193*Log[1 - x]^3)/9 + (1547*Log[x])/6 - (113*I)*Pi*Log[x] + 
        18*Pi^2*Log[x] - 125*Log[1 - x]*Log[x] - (180*I)*Pi*Log[1 - x]*
         Log[x] + (481*Log[1 - x]^2*Log[x])/3 - 54*Log[x]^2 - 
        120*Log[1 - x]*Log[x]^2 - (902*Zeta[3])/3) + 
      PolyLog[3, 1 - x]*(1499/3 + ((1795*I)/6)*Pi - (4253*Pi^2)/36 - 
        (14*I)*Pi^3 + (727*Log[1 - x])/3 + (33*I)*Pi*Log[1 - x] - 
        (109*Pi^2*Log[1 - x])/9 - 46*Log[1 - x]^2 + (5*I)*Pi*Log[1 - x]^2 + 
        (44*Log[1 - x]^3)/9 - (749*Log[x])/6 - (130*I)*Pi*Log[x] + 
        (76*Pi^2*Log[x])/3 + 221*Log[1 - x]*Log[x] + (194*I)*Pi*Log[1 - x]*
         Log[x] + (94*Log[1 - x]^2*Log[x])/3 - (183*Log[x]^2)/2 + 
        (65*I)*Pi*Log[x]^2 + 225*Log[1 - x]*Log[x]^2 + (128*Log[x]^3)/3 + 
        (782*PolyLog[3, x])/3 - (866*Zeta[3])/3) - (1720*Zeta[3])/9 - 
      ((1247*I)/9)*Pi*Zeta[3] + (2573*Pi^2*Zeta[3])/36 - 
      (184*I)*Pi^3*Zeta[3] - (1436*Log[1 - x]*Zeta[3])/9 - 
      ((1285*I)/9)*Pi*Log[1 - x]*Zeta[3] + (472*Pi^2*Log[1 - x]*Zeta[3])/9 + 
      (Log[1 - x]^2*Zeta[3])/9 - (5*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (2*Log[1 - x]^3*Zeta[3])/9 + 125*Log[x]*Zeta[3] + 
      (56*I)*Pi*Log[x]*Zeta[3] - (592*Pi^2*Log[x]*Zeta[3])/3 + 
      293*Log[1 - x]*Log[x]*Zeta[3] + (994*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (214*Log[1 - x]^2*Log[x]*Zeta[3])/3 + (79*Log[x]^2*Zeta[3])/2 - 
      (65*I)*Pi*Log[x]^2*Zeta[3] + 807*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (128*Log[x]^3*Zeta[3])/3 + (661*Zeta[3]^2)/3 + 
      PolyLog[2, x]*((-311*I)*Pi + (6803*Pi^2)/36 + ((1861*I)/36)*Pi^3 + 
        (23*Pi^4)/30 + (1499*Log[1 - x])/3 - (32*I)*Pi*Log[1 - x] - 
        (2039*Pi^2*Log[1 - x])/36 + I*Pi^3*Log[1 - x] - 
        (259*Log[1 - x]^2)/6 + ((50*I)/3)*Pi*Log[1 - x]^2 + 
        (135*Pi^2*Log[1 - x]^2)/4 - Log[1 - x]^3/3 + (I/3)*Pi*Log[1 - x]^3 + 
        (109*Log[1 - x]^4)/8 - (2432*Log[x])/3 - ((772*I)/3)*Pi*Log[x] + 
        (55*Pi^2*Log[x])/6 - (7*I)*Pi^3*Log[x] - (382*Log[1 - x]*Log[x])/3 - 
        (105*I)*Pi*Log[1 - x]*Log[x] + (149*Pi^2*Log[1 - x]*Log[x])/3 + 
        (249*Log[1 - x]^2*Log[x])/2 + (8*I)*Pi*Log[1 - x]^2*Log[x] - 
        (113*Log[1 - x]^3*Log[x])/2 + (517*Log[x]^2)/6 + 
        ((135*I)/2)*Pi*Log[x]^2 - 7*Pi^2*Log[x]^2 - 67*Log[1 - x]*Log[x]^2 + 
        (50*I)*Pi*Log[1 - x]*Log[x]^2 + (61*Log[1 - x]^2*Log[x]^2)/2 - 
        (5*Log[x]^3)/3 + (128*Log[1 - x]*Log[x]^3)/3 + 
        (172 + (178*I)*Pi + 2*Log[1 - x] + 136*Log[x])*PolyLog[3, 1 - x] + 
        (45 - ((403*I)/3)*Pi - (49*Log[1 - x])/3 - 182*Log[x])*
         PolyLog[3, x] - 297*PolyLog[4, 1 - x] - 31*PolyLog[4, x] + 
        241*PolyLog[4, -(x/(1 - x))] - 76*Zeta[3] + ((553*I)/3)*Pi*Zeta[3] - 
        (29*Log[1 - x]*Zeta[3])/3 + 178*Log[x]*Zeta[3]) + 
      FF[(1 - x)^(-1)]*(((28885*I)/216)*Pi - (5669*Pi^2)/162 + 
        ((2641*I)/324)*Pi^3 - (73*Pi^4)/81 + ((31*I)/27)*Pi^5 + 
        (332*Li[{3, 2}, 1, x])/9 - 80*Li[{3, 2}, 1 - x, 1] - 
        (284*Li[{3, 2}, x, 1])/3 - ((47*I)/27)*Pi*Log[1 - x] - 
        (35*Pi^2*Log[1 - x])/18 - ((136*I)/27)*Pi^3*Log[1 - x] + 
        (497*Pi^4*Log[1 - x])/270 + (I/3)*Pi*Log[1 - x]^2 + 
        (113*Pi^2*Log[1 - x]^2)/27 + (6*I)*Pi^3*Log[1 - x]^2 + 
        (65*Pi^2*Log[1 - x]^3)/9 + (137*Log[1 - x]^4)/54 + 
        (3*I)*Pi*Log[1 - x]^4 + (17*Log[1 - x]^5)/6 + (28885*Log[x])/216 - 
        ((20725*I)/108)*Pi*Log[x] + (10933*Pi^2*Log[x])/324 + 
        ((163*I)/54)*Pi^3*Log[x] - (509*Pi^4*Log[x])/135 - 
        (47*Log[1 - x]*Log[x])/27 - ((737*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (374*Pi^2*Log[1 - x]*Log[x])/27 + (155*Log[1 - x]^2*Log[x])/9 + 
        ((215*I)/9)*Pi*Log[1 - x]^2*Log[x] - (109*Pi^2*Log[1 - x]^2*Log[x])/
         9 - (238*Log[1 - x]^3*Log[x])/27 - (12*I)*Pi*Log[1 - x]^3*Log[x] - 
        (77*Log[1 - x]^4*Log[x])/6 - (9277*Log[x]^2)/72 + 
        ((1373*I)/27)*Pi*Log[x]^2 - (425*Pi^2*Log[x]^2)/108 - 
        ((2*I)/9)*Pi^3*Log[x]^2 - (739*Log[1 - x]*Log[x]^2)/18 + 
        (23*I)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (337*Log[1 - x]^2*Log[x]^2)/18 + ((4*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (4*Log[1 - x]^3*Log[x]^2)/3 + (205*Log[x]^3)/6 - 
        ((295*I)/27)*Pi*Log[x]^3 - 2*Pi^2*Log[x]^3 + 
        (140*Log[1 - x]*Log[x]^3)/9 - ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (2*Log[1 - x]^2*Log[x]^3)/3 - (317*Log[x]^4)/54 + 
        ((4*I)/9)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/9 - (8*Log[x]^5)/45 + 
        ((-32*I)*Pi - 40*Log[1 - x] + 8*Log[x])*PolyLog[2, x]^2 + 
        (304/9 + ((820*I)/9)*Pi + (34*Pi^2)/9 + 16*Log[1 - x] + 
          (532*Log[x])/9 + ((8*I)/3)*Pi*Log[x] - 80*Log[1 - x]*Log[x] + 
          (4*Log[x]^2)/3)*PolyLog[3, 1 - x] + (2693/27 + ((206*I)/3)*Pi + 
          (146*Pi^2)/9 - 16*Log[1 - x] - ((260*I)/3)*Pi*Log[1 - x] - 
          30*Log[1 - x]^2 + 26*Log[x] - ((8*I)/3)*Pi*Log[x] + 
          (40*Log[1 - x]*Log[x])/3 - (40*Log[x]^2)/3)*PolyLog[3, x] + 
        (-908/9 - (72*I)*Pi - 40*Log[1 - x] + 248*Log[x])*PolyLog[4, 1 - x] + 
        (-38 + ((68*I)/3)*Pi + (508*Log[1 - x])/3 + 8*Log[x])*PolyLog[4, x] + 
        (548/9 + (72*I)*Pi + 40*Log[1 - x] - 8*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 140*PolyLog[5, 1 - x] - 
        (760*PolyLog[5, x])/9 - 140*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((-1781*I)/27)*Pi + (28*Pi^2)/3 + ((16*I)/3)*Pi^3 + 
          (304*Log[1 - x])/9 + ((200*I)/9)*Pi*Log[1 - x] + 
          (16*Pi^2*Log[1 - x])/3 - 4*Log[1 - x]^2 - (2693*Log[x])/27 + 
          ((22*I)/9)*Pi*Log[x] + (52*Pi^2*Log[x])/9 + (128*Log[1 - x]*Log[x])/
           9 + ((8*I)/3)*Pi*Log[1 - x]*Log[x] - 40*Log[1 - x]^2*Log[x] + 
          (211*Log[x]^2)/9 + (4*Log[1 - x]*Log[x]^2)/3 + (20*Log[x]^3)/9 - 
          80*PolyLog[3, 1 - x] + (188*PolyLog[3, x])/9 - (68*Zeta[3])/9) - 
        (2927*Zeta[3])/27 - ((218*I)/3)*Pi*Zeta[3] + (94*Pi^2*Zeta[3])/9 + 
        20*Log[1 - x]*Zeta[3] + ((260*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        30*Log[1 - x]^2*Zeta[3] - (70*Log[x]*Zeta[3])/3 - 
        (16*I)*Pi*Log[x]*Zeta[3] - (520*Log[1 - x]*Log[x]*Zeta[3])/3 + 
        4*Log[x]^2*Zeta[3] - (700*Zeta[5])/3) + 
      FF[x]*((-1657*Pi^2)/12 - ((223*I)/81)*Pi^3 - (6*Pi^4)/5 - 
        ((2*I)/15)*Pi^5 + (280*Li[{3, 2}, 1, x])/9 - 
        (92*Li[{3, 2}, 1 - x, 1])/3 - 52*Li[{3, 2}, x, 1] + 
        (28417*Log[1 - x])/216 + ((1427*I)/54)*Pi*Log[1 - x] + 
        (655*Pi^2*Log[1 - x])/9 + ((23*I)/6)*Pi^3*Log[1 - x] - 
        (49*Pi^4*Log[1 - x])/90 - (5671*Log[1 - x]^2)/36 - 
        ((349*I)/27)*Pi*Log[1 - x]^2 - (67*Pi^2*Log[1 - x]^2)/12 + 
        (I/3)*Pi^3*Log[1 - x]^2 + (111*Log[1 - x]^3)/4 + 
        ((11*I)/6)*Pi*Log[1 - x]^3 + (38*Pi^2*Log[1 - x]^3)/27 - 
        (25*Log[1 - x]^4)/54 - ((5*I)/6)*Pi*Log[1 - x]^4 - 
        (23*Log[1 - x]^5)/45 - (28417*Log[x])/216 - ((1427*I)/54)*Pi*Log[x] + 
        (8449*Pi^2*Log[x])/162 - ((5*I)/18)*Pi^3*Log[x] - 
        (139*Pi^4*Log[x])/135 + (1657*Log[1 - x]*Log[x])/6 - 
        ((38*I)/9)*Pi*Log[1 - x]*Log[x] - (76*Pi^2*Log[1 - x]*Log[x])/3 - 
        ((82*I)/9)*Pi^3*Log[1 - x]*Log[x] - (13411*Log[1 - x]^2*Log[x])/108 + 
        ((7*I)/6)*Pi*Log[1 - x]^2*Log[x] + (52*Pi^2*Log[1 - x]^2*Log[x])/9 - 
        (38*Log[1 - x]^3*Log[x])/27 - (10*I)*Pi*Log[1 - x]^3*Log[x] + 
        (10*Log[1 - x]^4*Log[x])/9 - (4271*Log[x]^2)/36 + 
        ((23*I)/9)*Pi*Log[x]^2 - (425*Pi^2*Log[x]^2)/108 + 
        ((7*I)/9)*Pi^3*Log[x]^2 + (113*Log[1 - x]*Log[x]^2)/12 + 
        ((49*I)/6)*Pi*Log[1 - x]*Log[x]^2 + (10*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (76*Log[1 - x]^2*Log[x]^2)/3 + ((29*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (88*Log[1 - x]^3*Log[x]^2)/9 + (111*Log[x]^3)/4 - 
        ((79*I)/54)*Pi*Log[x]^3 - (23*Pi^2*Log[x]^3)/27 - 
        (25*Log[1 - x]*Log[x]^3)/9 - ((38*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (34*Log[1 - x]^2*Log[x]^3)/9 - (137*Log[x]^4)/54 + 
        ((13*I)/18)*Pi*Log[x]^4 - (7*Log[1 - x]*Log[x]^4)/9 + 
        (4*Log[x]^5)/45 + (((16*I)/3)*Pi - (46*Log[1 - x])/3 + (62*Log[x])/3)*
         PolyLog[2, x]^2 + (-4012/27 - ((4*I)/3)*Pi + (40*Pi^2)/3 - 
          (221*Log[1 - x])/9 - ((100*I)/3)*Pi*Log[1 - x] + 
          (4*Log[1 - x]^2)/3 + (491*Log[x])/9 + ((64*I)/3)*Pi*Log[x] - 
          56*Log[1 - x]*Log[x] + 6*Log[x]^2)*PolyLog[3, 1 - x] + 
        (-3224/27 - ((268*I)/9)*Pi - (62*Pi^2)/9 + 5*Log[1 - x] + 
          (8*I)*Pi*Log[1 - x] + 2*Log[1 - x]^2 - 15*Log[x] + 
          (20*I)*Pi*Log[x] + 28*Log[1 - x]*Log[x] - 4*Log[x]^2)*
         PolyLog[3, x] + (310/9 + (36*I)*Pi + 44*Log[1 - x] + (308*Log[x])/3)*
         PolyLog[4, 1 - x] + (658/9 - (4*I)*Pi + 28*Log[1 - x] + 
          (4*Log[x])/3)*PolyLog[4, x] + (286/9 - ((16*I)/3)*Pi - 
          36*Log[1 - x] - (20*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - 
        136*PolyLog[5, 1 - x] - (656*PolyLog[5, x])/9 - 
        108*PolyLog[5, -(x/(1 - x))] + (32*Pi^2*Zeta[3])/9 + 
        (166*Log[1 - x]*Zeta[3])/9 + ((64*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
        (20*Log[1 - x]^2*Zeta[3])/3 - (166*Log[x]*Zeta[3])/9 - 
        ((64*I)/3)*Pi*Log[x]*Zeta[3] - 48*Log[1 - x]*Log[x]*Zeta[3] - 
        (20*Log[x]^2*Zeta[3])/3 + PolyLog[2, x]*(((-788*I)/27)*Pi - 
          (215*Pi^2)/27 - ((22*I)/3)*Pi^3 - (4012*Log[1 - x])/27 + 
          ((32*I)/9)*Pi*Log[1 - x] + (136*Pi^2*Log[1 - x])/9 + 
          (77*Log[1 - x]^2)/9 - (12*I)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/3 + 
          (3224*Log[x])/27 + ((236*I)/9)*Pi*Log[x] + (46*Pi^2*Log[x])/9 + 
          (160*Log[1 - x]*Log[x])/9 + ((28*I)/3)*Pi*Log[1 - x]*Log[x] - 
          28*Log[1 - x]^2*Log[x] - (17*Log[x]^2)/3 - (12*I)*Pi*Log[x]^2 + 
          (20*Log[1 - x]*Log[x]^2)/3 - (2*Log[x]^3)/3 - 
          (92*PolyLog[3, 1 - x])/3 - (92*PolyLog[3, x])/9 + 
          (104*Zeta[3])/9) - 36*Zeta[5]) + 436*Zeta[5] + 
      (1346*I)*Pi*Zeta[5] - 123*Log[1 - x]*Zeta[5] + 980*Log[x]*Zeta[5] + 
      FF[x^2]*((445*Pi^2)/48 - ((43*I)/108)*Pi^3 - (1997*Pi^4)/3240 - 
        ((167*I)/540)*Pi^5 + (8*Li[{3, 2}, 1 - x, 1])/3 + 
        (8*Li[{3, 2}, x, 1])/3 - (113*Pi^2*Log[1 - x])/8 + 
        ((163*I)/108)*Pi^3*Log[1 - x] + (71*Pi^4*Log[1 - x])/540 + 
        (445*Log[1 - x]^2)/48 - ((43*I)/108)*Pi*Log[1 - x]^2 + 
        (34*Pi^2*Log[1 - x]^2)/9 - (I/9)*Pi^3*Log[1 - x]^2 - 
        (151*Log[1 - x]^3)/24 + ((55*I)/108)*Pi*Log[1 - x]^3 - 
        (8*Pi^2*Log[1 - x]^3)/27 + (46*Log[1 - x]^4)/27 + 
        (I/36)*Pi*Log[1 - x]^4 - Log[1 - x]^5/5 - (245*Pi^2*Log[x])/24 + 
        ((109*I)/108)*Pi^3*Log[x] + (161*Pi^4*Log[x])/540 - 
        (445*Log[1 - x]*Log[x])/24 + ((43*I)/54)*Pi*Log[1 - x]*Log[x] + 
        (325*Pi^2*Log[1 - x]*Log[x])/36 - (3*I)*Pi^3*Log[1 - x]*Log[x] + 
        (527*Log[1 - x]^2*Log[x])/24 - ((77*I)/36)*Pi*Log[1 - x]^2*Log[x] + 
        (10*Pi^2*Log[1 - x]^2*Log[x])/9 - (50*Log[1 - x]^3*Log[x])/9 - 
        ((7*I)/9)*Pi*Log[1 - x]^3*Log[x] + (7*Log[1 - x]^4*Log[x])/6 + 
        (445*Log[x]^2)/48 - ((43*I)/108)*Pi*Log[x]^2 + (131*Pi^2*Log[x]^2)/
         54 - (I/9)*Pi^3*Log[x]^2 - (37*Log[1 - x]*Log[x]^2)/24 + 
        ((31*I)/36)*Pi*Log[1 - x]*Log[x]^2 - (19*Pi^2*Log[1 - x]*Log[x]^2)/
         18 - (197*Log[1 - x]^2*Log[x]^2)/36 + ((25*I)/6)*Pi*Log[1 - x]^2*
         Log[x]^2 - (13*Log[1 - x]^3*Log[x]^2)/18 - (151*Log[x]^3)/24 + 
        ((55*I)/108)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/6 + 
        (23*Log[1 - x]*Log[x]^3)/9 - ((7*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (25*Log[1 - x]^2*Log[x]^3)/18 + (46*Log[x]^4)/27 + 
        (I/36)*Pi*Log[x]^4 - (7*Log[1 - x]*Log[x]^4)/18 + (2*Log[x]^5)/45 + 
        (((8*I)/3)*Pi + (4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[2, x]^2 + 
        (47/2 - ((7*I)/9)*Pi - Pi^2/9 - (103*Log[1 - x])/18 - 
          ((10*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 - (149*Log[x])/18 + 
          ((22*I)/3)*Pi*Log[x] + (10*Log[1 - x]*Log[x])/3 + 2*Log[x]^2)*
         PolyLog[3, 1 - x] + PolyLog[2, x]*(((-4*I)/9)*Pi^3 + 
          (47*Log[1 - x])/2 - (3*I)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/9 - 
          (73*Log[1 - x]^2)/9 + Log[1 - x]^3/3 - (47*Log[x])/2 + 
          (3*I)*Pi*Log[x] - (11*Pi^2*Log[x])/9 + ((8*I)/3)*Pi*Log[1 - x]*
           Log[x] + (5*Log[1 - x]^2*Log[x])/3 + (73*Log[x]^2)/9 + 
          Log[1 - x]*Log[x]^2 - Log[x]^3/3 + (8*PolyLog[3, 1 - x])/3 - 
          (8*PolyLog[3, x])/3) + (47/2 - ((7*I)/9)*Pi + Pi^2/3 - 
          (149*Log[1 - x])/18 + ((22*I)/3)*Pi*Log[1 - x] + 2*Log[1 - x]^2 - 
          (103*Log[x])/18 - ((10*I)/3)*Pi*Log[x] + (2*Log[1 - x]*Log[x])/3 - 
          (2*Log[x]^2)/3)*PolyLog[3, x] + (-43/9 + (8*I)*Pi + 
          (34*Log[1 - x])/3 - 14*Log[x])*PolyLog[4, 1 - x] + 
        (-43/9 + (8*I)*Pi - 14*Log[1 - x] + (34*Log[x])/3)*PolyLog[4, x] + 
        ((-22*Log[1 - x])/3 + (22*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - 
        (40*PolyLog[5, 1 - x])/3 - (40*PolyLog[5, x])/3 - 
        (22*PolyLog[5, -(x/(1 - x))])/3 - (38*Pi^2*Zeta[3])/9 - 
        (10*Log[1 - x]^2*Zeta[3])/3 + 12*Log[1 - x]*Log[x]*Zeta[3] - 
        (10*Log[x]^2*Zeta[3])/3 + (86*Zeta[5])/3) + 
      FF[(1 - x)^(-2)]*(((-2215*I)/324)*Pi^3 + (2189*Pi^4)/1620 - 
        ((263*I)/540)*Pi^5 - (128*Li[{3, 2}, 1, x])/9 + 
        32*Li[{3, 2}, 1 - x, 1] + (116*Li[{3, 2}, x, 1])/3 + 
        ((4*I)/27)*Pi^3*Log[1 - x] - (23*Pi^4*Log[1 - x])/27 - 
        (56*Pi^2*Log[1 - x]^2)/27 - ((5*I)/2)*Pi^3*Log[1 - x]^2 - 
        (26*Pi^2*Log[1 - x]^3)/9 - (28*Log[1 - x]^4)/27 - 
        ((5*I)/4)*Pi*Log[1 - x]^4 - (17*Log[1 - x]^5)/15 + 
        ((5011*I)/72)*Pi*Log[x] - (1543*Pi^2*Log[x])/81 - 
        ((38*I)/27)*Pi^3*Log[x] + (145*Pi^4*Log[x])/108 + 
        ((241*I)/6)*Pi*Log[1 - x]*Log[x] - (203*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((5*I)/9)*Pi*Log[1 - x]^2*Log[x] + (95*Pi^2*Log[1 - x]^2*Log[x])/18 + 
        (112*Log[1 - x]^3*Log[x])/27 + (5*I)*Pi*Log[1 - x]^3*Log[x] + 
        (61*Log[1 - x]^4*Log[x])/12 + (5011*Log[x]^2)/144 - 
        ((5335*I)/216)*Pi*Log[x]^2 + (503*Pi^2*Log[x]^2)/108 + 
        (I/18)*Pi^3*Log[x]^2 + (241*Log[1 - x]*Log[x]^2)/12 - 
        ((23*I)/2)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (109*Log[1 - x]^2*Log[x]^2)/18 - (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (Log[1 - x]^3*Log[x]^2)/3 - (1109*Log[x]^3)/72 + 
        ((505*I)/108)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/2 - 
        (23*Log[1 - x]*Log[x]^3)/3 + (I/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/6 + (173*Log[x]^4)/54 - (I/9)*Pi*Log[x]^4 - 
        (Log[1 - x]*Log[x]^4)/36 + (2*Log[x]^5)/45 + 
        ((14*I)*Pi + 16*Log[1 - x] - 2*Log[x])*PolyLog[2, x]^2 + 
        (((-208*I)/9)*Pi - (4*Pi^2)/9 - (208*Log[x])/9 - 
          ((2*I)/3)*Pi*Log[x] + 32*Log[1 - x]*Log[x] - Log[x]^2/3)*
         PolyLog[3, 1 - x] + (-2215/54 - ((133*I)/6)*Pi - (68*Pi^2)/9 + 
          (8*Log[1 - x])/3 + ((110*I)/3)*Pi*Log[1 - x] + 12*Log[1 - x]^2 - 
          (7*Log[x])/6 + ((2*I)/3)*Pi*Log[x] - (10*Log[1 - x]*Log[x])/3 + 
          (10*Log[x]^2)/3)*PolyLog[3, x] + (224/9 + (30*I)*Pi + 
          16*Log[1 - x] - 98*Log[x])*PolyLog[4, 1 - x] + 
        (2/3 - ((26*I)/3)*Pi - (208*Log[1 - x])/3 - 2*Log[x])*PolyLog[4, x] + 
        (-224/9 - (30*I)*Pi - 16*Log[1 - x] + 2*Log[x])*
         PolyLog[4, -(x/(1 - x))] + 56*PolyLog[5, 1 - x] + 
        (334*PolyLog[5, x])/9 + 56*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((2215*I)/54)*Pi - (199*Pi^2)/18 - ((7*I)/3)*Pi^3 - 
          ((8*I)/9)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/3 + 
          (2215*Log[x])/54 - ((4*I)/9)*Pi*Log[x] - (13*Pi^2*Log[x])/9 - 
          (8*Log[1 - x]*Log[x])/9 - ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
          16*Log[1 - x]^2*Log[x] - (209*Log[x]^2)/18 - (Log[1 - x]*Log[x]^2)/
           3 - (5*Log[x]^3)/9 + 32*PolyLog[3, 1 - x] - (92*PolyLog[3, x])/9 + 
          (8*Zeta[3])/9) + (2215*Zeta[3])/54 + ((133*I)/6)*Pi*Zeta[3] - 
        (28*Pi^2*Zeta[3])/9 - (8*Log[1 - x]*Zeta[3])/3 - 
        ((110*I)/3)*Pi*Log[1 - x]*Zeta[3] - 12*Log[1 - x]^2*Zeta[3] + 
        (7*Log[x]*Zeta[3])/6 + (4*I)*Pi*Log[x]*Zeta[3] + 
        (202*Log[1 - x]*Log[x]*Zeta[3])/3 - Log[x]^2*Zeta[3] + 
        (292*Zeta[5])/3) + FF[x^(-1)]*(((-10685*I)/27)*Pi + (8590*Pi^2)/81 - 
        ((3761*I)/108)*Pi^3 + (67*Pi^4)/27 + ((649*I)/270)*Pi^5 + 
        (274*Pi^6)/567 - 286*Li[{3, 3}, 1 - x, 1] + (188*Li[{3, 3}, x, 1])/
         3 + (628*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 118*Li[{4, 2}, 1 - x, 1] - 
        136*Li[{4, 2}, x, 1] - 179*Li[{2, 2, 2}, x, 1, 1] - 
        (10685*Log[1 - x])/27 - ((1391*I)/18)*Pi*Log[1 - x] + 
        (34217*Pi^2*Log[1 - x])/108 + ((5605*I)/108)*Pi^3*Log[1 - x] - 
        (118*Pi^4*Log[1 - x])/27 + ((1567*I)/45)*Pi^5*Log[1 - x] + 
        (1307*Log[1 - x]^2)/36 - ((9281*I)/54)*Pi*Log[1 - x]^2 - 
        (16723*Pi^2*Log[1 - x]^2)/216 - ((665*I)/36)*Pi^3*Log[1 - x]^2 - 
        (1541*Pi^4*Log[1 - x]^2)/108 - (295*Log[1 - x]^3)/12 + 
        ((3283*I)/54)*Pi*Log[1 - x]^3 + (761*Pi^2*Log[1 - x]^3)/54 + 
        (92*I)*Pi^3*Log[1 - x]^3 + (1421*Log[1 - x]^4)/216 - 
        ((185*I)/12)*Pi*Log[1 - x]^4 - (379*Pi^2*Log[1 - x]^4)/27 + 
        (89*Log[1 - x]^5)/180 + ((823*I)/30)*Pi*Log[1 - x]^5 - 
        (289*Log[1 - x]^6)/54 + Li[{3, 2}, x, 1]*(-928/3 - (2182*I)*Pi + 
          320*Log[1 - x] - 1968*Log[x]) + Li[{3, 2}, 1 - x, 1]*
         (-148 - (1488*I)*Pi - 24*Log[1 - x] - 1384*Log[x]) + 
        ((1679*I)/27)*Pi*Log[x] - (2171*Pi^2*Log[x])/27 + 
        ((577*I)/18)*Pi^3*Log[x] - (308*Pi^4*Log[x])/45 - 
        ((718*I)/15)*Pi^5*Log[x] + (1679*Log[1 - x]*Log[x])/27 + 
        ((24175*I)/54)*Pi*Log[1 - x]*Log[x] - (15271*Pi^2*Log[1 - x]*Log[x])/
         54 - ((593*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
        (2813*Pi^4*Log[1 - x]*Log[x])/45 - (18773*Log[1 - x]^2*Log[x])/54 - 
        ((190*I)/9)*Pi*Log[1 - x]^2*Log[x] + (1825*Pi^2*Log[1 - x]^2*Log[x])/
         36 - (343*I)*Pi^3*Log[1 - x]^2*Log[x] - (991*Log[1 - x]^3*Log[x])/
         54 + ((173*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (763*Pi^2*Log[1 - x]^3*Log[x])/9 - (71*Log[1 - x]^4*Log[x])/36 - 
        (169*I)*Pi*Log[1 - x]^4*Log[x] + (593*Log[1 - x]^5*Log[x])/18 - 
        ((46*I)/3)*Pi*Log[x]^2 + (81*Pi^2*Log[x]^2)/2 - (8*I)*Pi^3*Log[x]^2 - 
        (676*Pi^4*Log[x]^2)/15 + 386*Log[1 - x]*Log[x]^2 - 
        ((344*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (260*Pi^2*Log[1 - x]*Log[x]^2)/
         9 + ((151*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + 
        (3373*Log[1 - x]^2*Log[x]^2)/36 + ((311*I)/3)*Pi*Log[1 - x]^2*
         Log[x]^2 - (741*Pi^2*Log[1 - x]^2*Log[x]^2)/2 - 
        (659*Log[1 - x]^3*Log[x]^2)/18 + ((1177*I)/3)*Pi*Log[1 - x]^3*
         Log[x]^2 - (479*Log[1 - x]^4*Log[x]^2)/4 + ((16*I)/9)*Pi*Log[x]^3 - 
        (80*Pi^2*Log[x]^3)/9 - (416*Log[1 - x]*Log[x]^3)/3 + 
        (16*I)*Pi*Log[1 - x]*Log[x]^3 + (304*Pi^2*Log[1 - x]*Log[x]^3)/9 + 
        (137*Log[1 - x]^2*Log[x]^3)/2 - (141*I)*Pi*Log[1 - x]^2*Log[x]^3 + 
        (1891*Log[1 - x]^3*Log[x]^3)/9 + 24*Log[1 - x]*Log[x]^4 - 
        (266*Log[1 - x]^2*Log[x]^4)/3 + Li[{3, 2}, 1, x]*
         (2110/9 + ((3650*I)/3)*Pi - (1192*Log[1 - x])/3 + 1048*Log[x]) + 
        ((123*I)*Pi - (325*Pi^2)/3 - 74*Log[1 - x] - (2*I)*Pi*Log[1 - x] + 
          26*Log[1 - x]^2 + 197*Log[x] + (70*I)*Pi*Log[x] - 
          14*Log[1 - x]*Log[x] - 70*Log[x]^2)*PolyLog[2, x]^2 + 
        (179*PolyLog[2, x]^3)/6 + (145*PolyLog[3, 1 - x]^2)/3 - 
        556*PolyLog[3, x]^2 + (881 - ((34*I)/3)*Pi - (118*Pi^2)/3 - 
          22*Log[1 - x] + (52*I)*Pi*Log[1 - x] + 48*Log[1 - x]^2 + 
          140*Log[x] + (4308*I)*Pi*Log[x] + 800*Log[1 - x]*Log[x] + 
          4056*Log[x]^2)*PolyLog[4, 1 - x] + (8308/9 + ((280*I)/3)*Pi - 
          144*Pi^2 + (122*Log[1 - x])/3 + (2892*I)*Pi*Log[1 - x] + 
          208*Log[1 - x]^2 - 182*Log[x] - (740*I)*Pi*Log[x] + 
          2860*Log[1 - x]*Log[x] - 532*Log[x]^2)*PolyLog[4, x] + 
        (160/9 - ((500*I)/3)*Pi - (808*Pi^2)/3 + 36*Log[1 - x] - 
          (36*I)*Pi*Log[1 - x] - 354*Log[1 - x]^2 - 182*Log[x] - 
          (740*I)*Pi*Log[x] + 100*Log[1 - x]*Log[x] - 532*Log[x]^2)*
         PolyLog[4, -(x/(1 - x))] + (-274 - (3080*I)*Pi - 116*Log[1 - x] - 
          3672*Log[x])*PolyLog[5, 1 - x] + (-2090/9 - ((6634*I)/3)*Pi + 
          (956*Log[1 - x])/3 - 1712*Log[x])*PolyLog[5, x] + 
        (328/3 - (3428*I)*Pi - 1460*Log[1 - x] - 2760*Log[x])*
         PolyLog[5, -(x/(1 - x))] - 344*PolyLog[6, 1 - x] - 
        1504*PolyLog[6, x] - 1504*PolyLog[6, -(x/(1 - x))] + 
        (21155*Zeta[3])/54 + ((5143*I)/9)*Pi*Zeta[3] - (197*Pi^2*Zeta[3])/2 + 
        (692*I)*Pi^3*Zeta[3] + (3586*Log[1 - x]*Zeta[3])/9 + 
        ((1058*I)/9)*Pi*Log[1 - x]*Zeta[3] - (1676*Pi^2*Log[1 - x]*Zeta[3])/
         9 - (2*Log[1 - x]^2*Zeta[3])/9 + (10*I)*Pi*Log[1 - x]^2*Zeta[3] - 
        (152*Log[1 - x]^3*Zeta[3])/9 - 138*Log[x]*Zeta[3] - 
        ((568*I)/3)*Pi*Log[x]*Zeta[3] + (2324*Pi^2*Log[x]*Zeta[3])/3 - 
        (826*Log[1 - x]*Log[x]*Zeta[3])/3 - (3764*I)*Pi*Log[1 - x]*Log[x]*
         Zeta[3] + (1160*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
        89*Log[x]^2*Zeta[3] + (250*I)*Pi*Log[x]^2*Zeta[3] - 
        3198*Log[1 - x]*Log[x]^2*Zeta[3] + (448*Log[x]^3*Zeta[3])/3 - 
        (2702*Zeta[3]^2)/3 + PolyLog[3, 1 - x]*(-18881/54 - ((2059*I)/3)*Pi + 
          (281*Pi^2)/2 + (52*I)*Pi^3 - 448*Log[1 - x] - 
          ((92*I)/3)*Pi*Log[1 - x] + (374*Pi^2*Log[1 - x])/9 + 
          (179*Log[1 - x]^2)/3 - (10*I)*Pi*Log[1 - x]^2 + 
          (68*Log[1 - x]^3)/9 - 42*Log[x] + ((1000*I)/3)*Pi*Log[x] - 
          (248*Pi^2*Log[x])/3 - (506*Log[1 - x]*Log[x])/3 - 
          (700*I)*Pi*Log[1 - x]*Log[x] - (344*Log[1 - x]^2*Log[x])/3 + 
          185*Log[x]^2 - (250*I)*Pi*Log[x]^2 - 954*Log[1 - x]*Log[x]^2 - 
          (448*Log[x]^3)/3 - (3028*PolyLog[3, x])/3 + (3340*Zeta[3])/3) + 
        PolyLog[3, x]*(-2408/3 - ((9281*I)/9)*Pi + (1612*Pi^2)/9 - 
          ((124*I)/3)*Pi^3 - (2585*Log[1 - x])/9 - ((26*I)/3)*Pi*Log[1 - x] + 
          (2048*Pi^2*Log[1 - x])/9 - (155*Log[1 - x]^2)/3 + 
          (12*I)*Pi*Log[1 - x]^2 + (542*Log[1 - x]^3)/9 - (968*Log[x])/3 + 
          (170*I)*Pi*Log[x] - 96*Pi^2*Log[x] + 170*Log[1 - x]*Log[x] + 
          (720*I)*Pi*Log[1 - x]*Log[x] - (1694*Log[1 - x]^2*Log[x])/3 + 
          96*Log[x]^2 + 420*Log[1 - x]*Log[x]^2 + (3844*Zeta[3])/3) + 
        PolyLog[2, x]*(((24463*I)/54)*Pi - (2878*Pi^2)/9 - 
          ((1759*I)/18)*Pi^3 - (13*Pi^4)/15 - (18881*Log[1 - x])/54 + 
          ((305*I)/9)*Pi*Log[1 - x] + (391*Pi^2*Log[1 - x])/6 - 
          (2*I)*Pi^3*Log[1 - x] + (25*Log[1 - x]^2)/18 - 
          ((58*I)/3)*Pi*Log[1 - x]^2 - (219*Pi^2*Log[1 - x]^2)/2 + 
          (25*Log[1 - x]^3)/9 - ((2*I)/3)*Pi*Log[1 - x]^3 - 
          (193*Log[1 - x]^4)/4 + (2408*Log[x])/3 + ((3499*I)/9)*Pi*Log[x] - 
          41*Pi^2*Log[x] + (26*I)*Pi^3*Log[x] + (2047*Log[1 - x]*Log[x])/9 + 
          ((808*I)/3)*Pi*Log[1 - x]*Log[x] - (490*Pi^2*Log[1 - x]*Log[x])/3 - 
          (358*Log[1 - x]^2*Log[x])/3 - (16*I)*Pi*Log[1 - x]^2*Log[x] + 
          197*Log[1 - x]^3*Log[x] - 130*Log[x]^2 - (105*I)*Pi*Log[x]^2 + 
          36*Pi^2*Log[x]^2 + 140*Log[1 - x]*Log[x]^2 - (196*I)*Pi*Log[1 - x]*
           Log[x]^2 - 139*Log[1 - x]^2*Log[x]^2 - (448*Log[1 - x]*Log[x]^3)/
           3 + (-148 - (668*I)*Pi - 4*Log[1 - x] - 584*Log[x])*
           PolyLog[3, 1 - x] + (-1436/9 + ((1514*I)/3)*Pi + 
            (98*Log[1 - x])/3 + 712*Log[x])*PolyLog[3, x] + 
          1098*PolyLog[4, 1 - x] - 34*PolyLog[4, x] - 
          986*PolyLog[4, -(x/(1 - x))] + (794*Zeta[3])/9 - 
          ((2030*I)/3)*Pi*Zeta[3] + (58*Log[1 - x]*Zeta[3])/3 - 
          680*Log[x]*Zeta[3]) - 252*Zeta[5] - (5104*I)*Pi*Zeta[5] + 
        678*Log[1 - x]*Zeta[5] - 3940*Log[x]*Zeta[5]) + 
      FF[x^(-2)]*((1757*Pi^4)/810 - ((17*I)/27)*Pi^5 - (59*Pi^6)/135 + 
        (698*Li[{3, 3}, 1 - x, 1])/3 - 40*Li[{3, 3}, x, 1] - 
        (560*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 62*Li[{4, 2}, 1 - x, 1] + 
        136*Li[{4, 2}, x, 1] + 179*Li[{2, 2, 2}, x, 1, 1] - 
        ((2264*I)/9)*Pi*Log[1 - x] - (158*Pi^2*Log[1 - x])/9 - 
        ((101*I)/9)*Pi^3*Log[1 - x] - (2317*Pi^4*Log[1 - x])/360 - 
        ((1448*I)/45)*Pi^5*Log[1 - x] - (1132*Log[1 - x]^2)/9 + 
        ((1375*I)/9)*Pi*Log[1 - x]^2 + (637*Pi^2*Log[1 - x]^2)/108 - 
        ((137*I)/12)*Pi^3*Log[1 - x]^2 + (6701*Pi^4*Log[1 - x]^2)/540 + 
        72*Log[1 - x]^3 - ((1427*I)/36)*Pi*Log[1 - x]^3 - 
        (25*Pi^2*Log[1 - x]^3)/3 - ((254*I)/3)*Pi^3*Log[1 - x]^3 - 
        (7733*Log[1 - x]^4)/432 - ((2*I)/9)*Pi*Log[1 - x]^4 + 
        (1319*Pi^2*Log[1 - x]^4)/108 - (7*Log[1 - x]^5)/36 - 
        ((757*I)/30)*Pi*Log[1 - x]^5 + (1243*Log[1 - x]^6)/270 + 
        Li[{3, 2}, 1, x]*(-45/2 - ((3364*I)/3)*Pi + (1072*Log[1 - x])/3 - 
          950*Log[x]) - (13*Pi^4*Log[x])/90 + ((662*I)/15)*Pi^5*Log[x] + 
        ((563*I)/27)*Pi*Log[1 - x]*Log[x] + (775*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((545*I)/18)*Pi^3*Log[1 - x]*Log[x] - (1015*Pi^4*Log[1 - x]*Log[x])/
         18 + (1373*Log[1 - x]^2*Log[x])/27 + ((959*I)/36)*Pi*Log[1 - x]^2*
         Log[x] + (143*Pi^2*Log[1 - x]^2*Log[x])/9 + 
        (316*I)*Pi^3*Log[1 - x]^2*Log[x] + (35*Log[1 - x]^3*Log[x])/4 + 
        ((145*I)/9)*Pi*Log[1 - x]^3*Log[x] - (772*Pi^2*Log[1 - x]^3*Log[x])/
         9 + (815*Log[1 - x]^4*Log[x])/72 + ((311*I)/2)*Pi*Log[1 - x]^4*
         Log[x] - (1411*Log[1 - x]^5*Log[x])/45 + (634*Pi^4*Log[x]^2)/15 - 
        (8*I)*Pi*Log[1 - x]*Log[x]^2 + (139*Pi^2*Log[1 - x]*Log[x]^2)/18 - 
        ((139*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - 17*Log[1 - x]^2*Log[x]^2 - 
        ((883*I)/12)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (989*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - (215*Log[1 - x]^3*Log[x]^2)/18 - 
        ((1081*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + (1373*Log[1 - x]^4*Log[x]^2)/
         12 + ((16*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (272*Pi^2*Log[1 - x]*Log[x]^3)/9 - 15*Log[1 - x]^2*Log[x]^3 + 
        ((389*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 - (1670*Log[1 - x]^3*Log[x]^3)/
         9 + 76*Log[1 - x]^2*Log[x]^4 + Li[{3, 2}, 1 - x, 1]*
         (23/3 + (1372*I)*Pi + 24*Log[1 - x] + 1300*Log[x]) + 
        Li[{3, 2}, x, 1]*(-35/6 + (2012*I)*Pi - 316*Log[1 - x] + 
          1842*Log[x]) + (((-197*I)/6)*Pi + 100*Pi^2 + (23*Log[1 - x])/6 + 
          (2*I)*Pi*Log[1 - x] - 15*Log[1 - x]^2 - (110*Log[x])/3 - 
          (64*I)*Pi*Log[x] + 8*Log[1 - x]*Log[x] + 60*Log[x]^2)*
         PolyLog[2, x]^2 - (179*PolyLog[2, x]^3)/6 - 31*PolyLog[3, 1 - x]^2 + 
        (1420*PolyLog[3, x]^2)/3 + (-1757/9 + ((170*I)/3)*Pi + 32*Pi^2 + 
          18*Log[1 - x] - (52*I)*Pi*Log[1 - x] - 38*Log[1 - x]^2 + 
          13*Log[x] - (3972*I)*Pi*Log[x] - 708*Log[1 - x]*Log[x] - 
          3804*Log[x]^2)*PolyLog[4, 1 - x] + 
        (-46 - (101*I)*Pi + (310*Pi^2)/3 + (170*Log[1 - x])/3 - 
          (2668*I)*Pi*Log[1 - x] - 114*Log[1 - x]^2 - (44*Log[x])/3 + 
          (680*I)*Pi*Log[x] - 2716*Log[1 - x]*Log[x] + 456*Log[x]^2)*
         PolyLog[4, x] + (-46 - ((383*I)/3)*Pi + (686*Pi^2)/3 - 
          55*Log[1 - x] + (36*I)*Pi*Log[1 - x] + 306*Log[1 - x]^2 - 
          (44*Log[x])/3 + (680*I)*Pi*Log[x] - 40*Log[1 - x]*Log[x] + 
          456*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
        (84 + (2844*I)*Pi + 112*Log[1 - x] + 3472*Log[x])*PolyLog[5, 1 - x] + 
        (-269/6 + ((6128*I)/3)*Pi - (872*Log[1 - x])/3 + 1726*Log[x])*
         PolyLog[5, x] + (-67/3 + (3164*I)*Pi + 1256*Log[1 - x] + 
          2676*Log[x])*PolyLog[5, -(x/(1 - x))] + 276*PolyLog[6, 1 - x] + 
        1328*PolyLog[6, x] + 1328*PolyLog[6, -(x/(1 - x))] + 
        PolyLog[3, x]*(((110*I)/3)*Pi - (83*Pi^2)/9 + (38*I)*Pi^3 + 
          (110*Log[1 - x])/3 + ((46*I)/3)*Pi*Log[1 - x] - 
          (1684*Pi^2*Log[1 - x])/9 + (22*Log[1 - x]^2)/3 - 
          (12*I)*Pi*Log[1 - x]^2 - (418*Log[1 - x]^3)/9 - (20*I)*Pi*Log[x] + 
          96*Pi^2*Log[x] - 20*Log[1 - x]*Log[x] - (660*I)*Pi*Log[1 - x]*
           Log[x] + (1480*Log[1 - x]^2*Log[x])/3 - 360*Log[1 - x]*Log[x]^2 - 
          (3596*Zeta[3])/3) + PolyLog[3, 1 - x]*(2183/27 + ((2149*I)/18)*Pi + 
          (703*Pi^2)/18 - (48*I)*Pi^3 + (1907*Log[1 - x])/18 - 
          ((47*I)/3)*Pi*Log[1 - x] - (340*Pi^2*Log[1 - x])/9 + 
          (43*Log[1 - x]^2)/6 + (10*I)*Pi*Log[1 - x]^2 - (124*Log[1 - x]^3)/
           9 - (92*Log[x])/3 - ((400*I)/3)*Pi*Log[x] + (172*Pi^2*Log[x])/3 - 
          39*Log[1 - x]*Log[x] + (648*I)*Pi*Log[1 - x]*Log[x] + 
          (322*Log[1 - x]^2*Log[x])/3 - (58*Log[x]^2)/3 + 
          (230*I)*Pi*Log[x]^2 + 920*Log[1 - x]*Log[x]^2 + 128*Log[x]^3 + 
          (2780*PolyLog[3, x])/3 - (2948*Zeta[3])/3) - (2183*Zeta[3])/27 - 
        ((2149*I)/18)*Pi*Zeta[3] - (386*Pi^2*Zeta[3])/9 - 
        (638*I)*Pi^3*Zeta[3] - (1907*Log[1 - x]*Zeta[3])/18 - 
        ((323*I)/9)*Pi*Log[1 - x]*Zeta[3] + (1642*Pi^2*Log[1 - x]*Zeta[3])/
         9 - (593*Log[1 - x]^2*Zeta[3])/18 - (10*I)*Pi*Log[1 - x]^2*Zeta[3] + 
        (208*Log[1 - x]^3*Zeta[3])/9 + (92*Log[x]*Zeta[3])/3 + 
        ((400*I)/3)*Pi*Log[x]*Zeta[3] - (2122*Pi^2*Log[x]*Zeta[3])/3 + 
        62*Log[1 - x]*Log[x]*Zeta[3] + (3468*I)*Pi*Log[1 - x]*Log[x]*
         Zeta[3] - (1138*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 
        (58*Log[x]^2*Zeta[3])/3 - (230*I)*Pi*Log[x]^2*Zeta[3] + 
        2980*Log[1 - x]*Log[x]^2*Zeta[3] - 128*Log[x]^3*Zeta[3] + 
        (2506*Zeta[3]^2)/3 + PolyLog[2, x]*(((2183*I)/27)*Pi + 
          (1319*Pi^2)/54 + ((11*I)/2)*Pi^3 + (2*Pi^4)/45 + 
          (2183*Log[1 - x])/27 - ((59*I)/9)*Pi*Log[1 - x] + 
          (13*Pi^2*Log[1 - x])/2 + (2*I)*Pi^3*Log[1 - x] - 
          (44*Log[1 - x]^2)/3 + I*Pi*Log[1 - x]^2 + (553*Pi^2*Log[1 - x]^2)/
           6 + (115*Log[1 - x]^3)/18 + ((2*I)/3)*Pi*Log[1 - x]^3 + 
          (509*Log[1 - x]^4)/12 - ((64*I)/3)*Pi*Log[x] + 8*Pi^2*Log[x] - 
          (24*I)*Pi^3*Log[x] - (64*Log[1 - x]*Log[x])/3 - 
          ((251*I)/3)*Pi*Log[1 - x]*Log[x] + (392*Pi^2*Log[1 - x]*Log[x])/3 - 
          (10*Log[1 - x]^2*Log[x])/3 + (16*I)*Pi*Log[1 - x]^2*Log[x] - 
          171*Log[1 - x]^3*Log[x] + ((22*I)/3)*Pi*Log[x]^2 - 
          36*Pi^2*Log[x]^2 - (88*Log[1 - x]*Log[x]^2)/3 + 
          (180*I)*Pi*Log[1 - x]*Log[x]^2 + 138*Log[1 - x]^2*Log[x]^2 + 
          128*Log[1 - x]*Log[x]^3 + (23/3 + (616*I)*Pi + 8*Log[1 - x] + 
            560*Log[x])*PolyLog[3, 1 - x] + (305/6 - ((1396*I)/3)*Pi - 
            (50*Log[1 - x])/3 - 662*Log[x])*PolyLog[3, x] - 
          994*PolyLog[4, 1 - x] + 102*PolyLog[4, x] + 
          918*PolyLog[4, -(x/(1 - x))] + (99*Zeta[3])/2 + 
          ((1876*I)/3)*Pi*Zeta[3] + (26*Log[1 - x]*Zeta[3])/3 + 
          606*Log[x]*Zeta[3]) - (251*Zeta[5])/6 + (4702*I)*Pi*Zeta[5] - 
        674*Log[1 - x]*Zeta[5] + 3678*Log[x]*Zeta[5]))), 
 COLOR[Nf*NfV2]*(((2*I)/3)*Pi + (2*Pi^2)/3 - ((2*I)/3)*Pi*Log[x] - 
    (2*Pi^2*Log[x])/3 + (I/3)*Pi*Log[x]^2 + FF[(1 - x)^(-1)]*
     ((-4*Pi^2)/3 + ((4*I)/3)*Pi*Log[x] + (4*Pi^2*Log[x])/3 - 
      ((2*I)/3)*Pi*Log[x]^2) + FF[(1 - x)^(-2)]*((-4*Pi^2*Log[x])/3 + 
      ((2*I)/3)*Pi*Log[x]^2)) + COLOR[CF*NfV2]*(-2 + (2*I)*Pi + (5*Pi^2)/3 - 
    (7*Pi^4)/15 + 8*Log[1 - x] + (2*I)*Pi*Log[1 - x] + 4*Pi^2*Log[1 - x] + 
    2*Log[1 - x]^2 - (2*Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/3 + 
    FF[x^(-1)]*((-2*I)*Pi - 2*Log[1 - x] - (4*I)*Pi*Log[1 - x] - 
      2*Log[1 - x]^2) + FF[x^(-2)]*((-2*I)*Pi*Log[1 - x] - Log[1 - x]^2) - 
    6*Log[x] - (6*I)*Pi*Log[x] + 2*Pi^2*Log[x] - 2*Log[1 - x]*Log[x] - 
    4*Log[1 - x]^2*Log[x] + (4*Log[1 - x]^3*Log[x])/3 - 2*Log[x]^2 + 
    (3*I)*Pi*Log[x]^2 - (2*Pi^2*Log[x]^2)/3 + 3*Log[x]^3 - 
    ((2*I)/3)*Pi*Log[x]^3 - Log[x]^4/2 + 
    FF[x]*(-2*Pi^2 - 2*Log[1 - x] - 2*Log[1 - x]^2 + 2*Log[x] + 
      4*Log[1 - x]*Log[x] - 2*Log[x]^2) + 
    FF[x^2]*(-Pi^2 - Log[1 - x]^2 + 2*Log[1 - x]*Log[x] - Log[x]^2) + 
    ((4*I)*Pi + (4*Pi^2)/3 - 8*Log[1 - x] + 12*Log[x])*PolyLog[2, x] - 
    8*PolyLog[3, 1 - x] + (-12 + 8*Log[1 - x] - 8*Log[x])*PolyLog[3, x] + 
    8*PolyLog[4, 1 - x] + 8*PolyLog[4, x] - 8*PolyLog[4, -(x/(1 - x))] - 
    4*Zeta[3] - 8*Log[1 - x]*Zeta[3] + 8*Log[x]*Zeta[3] + 
    FF[(1 - x)^(-1)]*((4*I)*Pi + (14*Pi^4)/15 - (8*Pi^2*Log[1 - x])/3 + 
      (4*Pi^2*Log[1 - x]^2)/3 + (2*Log[1 - x]^4)/3 + 4*Log[x] - 
      (4*I)*Pi*Log[x] + (4*Pi^2*Log[x])/3 + 8*Log[1 - x]^2*Log[x] - 
      (8*Log[1 - x]^3*Log[x])/3 - 2*Log[x]^2 - (6*I)*Pi*Log[x]^2 + 
      (4*Pi^2*Log[x]^2)/3 - (10*Log[x]^3)/3 + ((4*I)/3)*Pi*Log[x]^3 + 
      Log[x]^4 + ((8*I)*Pi - (8*Pi^2)/3 + 16*Log[1 - x] - 8*Log[x])*
       PolyLog[2, x] + 16*PolyLog[3, 1 - x] + (8 - 16*Log[1 - x] + 16*Log[x])*
       PolyLog[3, x] - 16*PolyLog[4, 1 - x] - 16*PolyLog[4, x] + 
      16*PolyLog[4, -(x/(1 - x))] - 8*Zeta[3] + 16*Log[1 - x]*Zeta[3] - 
      16*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*((-14*Pi^4)/45 - 
      (4*Pi^2*Log[1 - x]^2)/3 - (2*Log[1 - x]^4)/3 + (4*I)*Pi*Log[x] + 
      (8*Log[1 - x]^3*Log[x])/3 + 2*Log[x]^2 - ((4*I)/3)*Pi*Log[x]^3 - 
      (2*Log[x]^4)/3 + ((8*I)*Pi + 16*Log[1 - x] - 8*Log[x])*PolyLog[3, x] + 
      16*PolyLog[4, 1 - x] - 16*PolyLog[4, -(x/(1 - x))] - (8*I)*Pi*Zeta[3] - 
      16*Log[1 - x]*Zeta[3] + 8*Log[x]*Zeta[3])) + 
  COLOR[CA*NfV2]*(1 - ((53*I)/6)*Pi + (37*Pi^2)/36 + ((11*I)/18)*Pi^3 + 
    (7*Pi^4)/45 - 22*Log[1 - x] + ((97*I)/6)*Pi*Log[1 - x] - 
    4*Pi^2*Log[1 - x] + 14*Log[1 - x]^2 + ((2*I)/3)*Pi*Log[1 - x]^2 + 
    (4*Pi^2*Log[1 - x]^2)/3 + (2*Log[1 - x]^4)/3 + 
    FF[x^(-1)]*(((11*I)/2)*Pi + (11*Log[1 - x])/2 - (11*I)*Pi*Log[1 - x] - 
      (11*Log[1 - x]^2)/2) + FF[x^(-2)]*(((11*I)/2)*Pi*Log[1 - x] + 
      (11*Log[1 - x]^2)/4) + (101*Log[x])/6 + ((11*I)/6)*Pi*Log[x] - 
    (85*Pi^2*Log[x])/18 + (I/3)*Pi^3*Log[x] - (71*Log[1 - x]*Log[x])/6 + 
    ((4*I)/3)*Pi*Log[1 - x]*Log[x] + (52*Log[1 - x]^2*Log[x])/3 - 
    (8*Log[1 - x]^3*Log[x])/3 + 5*Log[x]^2 + (2*I)*Pi*Log[x]^2 + 
    (3*Pi^2*Log[x]^2)/2 - Log[x]^3 - (I/3)*Pi*Log[x]^3 + Log[x]^4/6 + 
    FF[x^2]*((5*Pi^2)/4 + (5*Log[1 - x]^2)/4 - (5*Log[1 - x]*Log[x])/2 + 
      (5*Log[x]^2)/4) + (((59*I)/3)*Pi + (2*Pi^2)/3 + (100*Log[1 - x])/3 - 
      (41*Log[x])/3)*PolyLog[2, x] + (100*PolyLog[3, 1 - x])/3 + 
    (41/3 - (10*I)*Pi - 16*Log[1 - x] + 6*Log[x])*PolyLog[3, x] + 
    FF[x]*(-Pi^2/2 + ((2*I)/9)*Pi^3 + (31*Log[1 - x])/6 + 
      (4*Pi^2*Log[1 - x])/3 - Log[1 - x]^2/2 - ((2*I)/3)*Pi*Log[1 - x]^2 - 
      (31*Log[x])/6 - (10*Pi^2*Log[x])/9 + Log[1 - x]*Log[x] - 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] - (4*Log[1 - x]^2*Log[x])/3 - 
      Log[x]^2/2 + ((2*I)/3)*Pi*Log[x]^2 + 
      (((-8*I)/3)*Pi - (4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[2, x] - 
      (4*PolyLog[3, 1 - x])/3 + (4*PolyLog[3, x])/3) - 16*PolyLog[4, 1 - x] + 
    4*PolyLog[4, x] + 16*PolyLog[4, -(x/(1 - x))] - 31*Zeta[3] + 
    (10*I)*Pi*Zeta[3] + 16*Log[1 - x]*Zeta[3] - 6*Log[x]*Zeta[3] + 
    FF[(1 - x)^(-2)]*(((2*I)/9)*Pi^3 - (14*Pi^4)/45 + 4*Pi^2*Log[1 - x]^2 + 
      2*Log[1 - x]^4 - (10*I)*Pi*Log[x] + (20*Pi^2*Log[x])/9 + 
      ((2*I)/3)*Pi^3*Log[x] - 8*Log[1 - x]^3*Log[x] - 5*Log[x]^2 + 
      (3*I)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/3 + 2*Log[x]^3 - 
      ((2*I)/3)*Pi*Log[x]^3 + Log[x]^4/6 + (((-4*I)/3)*Pi + (16*Pi^2)/3 - 
        (4*Log[x])/3)*PolyLog[2, x] + (4/3 - (40*I)*Pi - 48*Log[1 - x] + 
        8*Log[x])*PolyLog[3, x] - 48*PolyLog[4, 1 - x] + 32*PolyLog[4, x] + 
      48*PolyLog[4, -(x/(1 - x))] - (4*Zeta[3])/3 + (40*I)*Pi*Zeta[3] + 
      48*Log[1 - x]*Zeta[3] - 8*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-34*I)/3)*Pi + (68*Pi^2)/9 - I*Pi^3 + (7*Pi^4)/45 + 
      ((4*I)/3)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x])/3 - 
      (14*Pi^2*Log[1 - x]^2)/3 - (7*Log[1 - x]^4)/3 - (34*Log[x])/3 + 
      (5*I)*Pi*Log[x] + 7*Pi^2*Log[x] - ((2*I)/3)*Pi^3*Log[x] + 
      (4*Log[1 - x]*Log[x])/3 - 24*Log[1 - x]^2*Log[x] + 
      (28*Log[1 - x]^3*Log[x])/3 + (11*Log[x]^2)/2 - ((16*I)/3)*Pi*Log[x]^2 - 
      3*Pi^2*Log[x]^2 + ((2*I)/3)*Pi*Log[x]^3 - Log[x]^4/3 + 
      ((-30*I)*Pi - (16*Pi^2)/3 - 48*Log[1 - x] + 18*Log[x])*PolyLog[2, x] - 
      48*PolyLog[3, 1 - x] + (-18 + (44*I)*Pi + 56*Log[1 - x] - 12*Log[x])*
       PolyLog[3, x] + 56*PolyLog[4, 1 - x] - 32*PolyLog[4, x] - 
      56*PolyLog[4, -(x/(1 - x))] + 50*Zeta[3] - (44*I)*Pi*Zeta[3] - 
      56*Log[1 - x]*Zeta[3] + 12*Log[x]*Zeta[3])) + 
  ep*(COLOR[Nf*NfV2]*(((20*I)/9)*Pi + (17*Pi^2)/18 + ((7*I)/18)*Pi^3 + 
      Pi^4/9 + ((4*I)/9)*Pi*Log[1 - x] + (2*Pi^2*Log[1 - x])/3 - 
      ((2*I)/3)*Pi*Log[1 - x]^2 + FF[x^(-2)]*((2*Pi^2*Log[1 - x])/9 - 
        (I/9)*Pi*Log[1 - x]^2) + FF[x^(-1)]*((2*Pi^2)/9 - 
        ((2*I)/9)*Pi*Log[1 - x] - (8*Pi^2*Log[1 - x])/9 + 
        ((4*I)/9)*Pi*Log[1 - x]^2) - ((22*I)/9)*Pi*Log[x] - 
      (5*Pi^2*Log[x])/18 - ((13*I)/18)*Pi^3*Log[x] + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (2*Pi^2*Log[1 - x]*Log[x])/3 + 
      (I/3)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/36 + (I/3)*Pi*Log[1 - x]*
       Log[x]^2 - ((2*I)/9)*Pi*Log[x]^3 + 
      FF[x^2]*((-I/9)*Pi^3 - (I/9)*Pi*Log[1 - x]^2 + ((2*I)/9)*Pi*Log[1 - x]*
         Log[x] - (I/9)*Pi*Log[x]^2) + FF[x]*(((4*I)/9)*Pi^3 - 
        ((2*I)/9)*Pi*Log[1 - x] + ((4*I)/9)*Pi*Log[1 - x]^2 + 
        ((2*I)/9)*Pi*Log[x] - ((8*I)/9)*Pi*Log[1 - x]*Log[x] + 
        ((4*I)/9)*Pi*Log[x]^2) + ((-2*Pi^2)/3 + ((2*I)/3)*Pi*Log[x])*
       PolyLog[2, x] - ((2*I)/3)*Pi*PolyLog[3, x] + ((2*I)/3)*Pi*Zeta[3] + 
      FF[(1 - x)^(-1)]*((-34*Pi^2)/9 - ((13*I)/9)*Pi^3 - (2*Pi^4)/9 + 
        ((34*I)/9)*Pi*Log[x] + (5*Pi^2*Log[x])/3 + ((13*I)/9)*Pi^3*Log[x] + 
        (4*Pi^2*Log[1 - x]*Log[x])/3 - ((17*I)/9)*Pi*Log[x]^2 - 
        (5*Pi^2*Log[x]^2)/18 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        ((4*I)/9)*Pi*Log[x]^3 + ((4*Pi^2)/3 - ((4*I)/3)*Pi*Log[x])*
         PolyLog[2, x] + ((4*I)/3)*Pi*PolyLog[3, x] - ((4*I)/3)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-2)]*((2*Pi^4)/9 - (22*Pi^2*Log[x])/9 - 
        ((13*I)/9)*Pi^3*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/3 + 
        ((11*I)/9)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/18 + 
        ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - ((4*I)/9)*Pi*Log[x]^3 + 
        ((-4*Pi^2)/3 + ((4*I)/3)*Pi*Log[x])*PolyLog[2, x] - 
        ((4*I)/3)*Pi*PolyLog[3, x] + ((4*I)/3)*Pi*Zeta[3])) + 
    COLOR[CF*NfV2]*(-10 + ((17*I)/3)*Pi + (107*Pi^2)/6 + ((16*I)/9)*Pi^3 - 
      (7*Pi^4)/10 - ((4*I)/45)*Pi^5 - 24*Li[{3, 2}, 1, x] + 
      32*Li[{3, 2}, 1 - x, 1] + 40*Li[{3, 2}, x, 1] + (98*Log[1 - x])/3 + 
      ((113*I)/3)*Pi*Log[1 - x] + (94*Pi^2*Log[1 - x])/9 - 
      ((2*I)/3)*Pi^3*Log[1 - x] + (5*Pi^4*Log[1 - x])/9 + 
      (89*Log[1 - x]^2)/3 - ((16*I)/3)*Pi*Log[1 - x]^2 - 
      5*Pi^2*Log[1 - x]^2 - (44*Log[1 - x]^3)/9 + ((4*I)/3)*Pi*Log[1 - x]^3 - 
      (26*Pi^2*Log[1 - x]^3)/9 + Log[1 - x]^4/2 - (17*Log[1 - x]^5)/15 - 
      23*Log[x] - ((127*I)/3)*Pi*Log[x] + 10*Pi^2*Log[x] - I*Pi^3*Log[x] + 
      (82*Pi^4*Log[x])/45 - (113*Log[1 - x]*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] - (76*Pi^2*Log[1 - x]*Log[x])/3 + 
      (6*I)*Pi*Log[1 - x]^2*Log[x] + 2*Pi^2*Log[1 - x]^2*Log[x] - 
      2*Log[1 - x]^3*Log[x] + (19*Log[1 - x]^4*Log[x])/3 + (11*Log[x]^2)/3 + 
      ((49*I)/3)*Pi*Log[x]^2 - (9*Pi^2*Log[x]^2)/2 + I*Pi^3*Log[x]^2 - 
      (8*Log[1 - x]*Log[x]^2)/3 + (3*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 22*Log[1 - x]^2*Log[x]^2 - 
      (16*Log[1 - x]^3*Log[x]^2)/3 + (125*Log[x]^3)/9 - 
      ((11*I)/3)*Pi*Log[x]^3 + (17*Pi^2*Log[x]^3)/9 - 
      (17*Log[1 - x]*Log[x]^3)/3 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
      (15*Log[x]^4)/4 + ((5*I)/6)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/2 + 
      (7*Log[x]^5)/10 + (16*Log[1 - x] - 16*Log[x])*PolyLog[2, x]^2 + 
      (-32/3 + (4*I)*Pi - 12*Pi^2 - 16*Log[1 - x] + 36*Log[x] + 
        32*Log[1 - x]*Log[x])*PolyLog[3, 1 - x] + 
      (-112/3 - (14*I)*Pi + 16*Pi^2 + 28*Log[1 - x] + 12*Log[1 - x]^2 - 
        18*Log[x] - (8*I)*Pi*Log[x] - 40*Log[1 - x]*Log[x] + 24*Log[x]^2)*
       PolyLog[3, x] + (44 + 16*Log[1 - x] - 128*Log[x])*PolyLog[4, 1 - x] + 
      FF[x]*((-71*Pi^2)/3 - ((2*I)/9)*Pi^3 + (64*Pi^4)/135 - 
        (17*Log[1 - x])/3 + (76*Pi^2*Log[1 - x])/9 - ((8*I)/9)*Pi^3*
         Log[1 - x] - (65*Log[1 - x]^2)/3 + ((2*I)/3)*Pi*Log[1 - x]^2 + 
        (34*Log[1 - x]^3)/9 - ((8*I)/9)*Pi*Log[1 - x]^3 - 
        (4*Log[1 - x]^4)/9 + (17*Log[x])/3 + 6*Pi^2*Log[x] - 
        ((8*I)/9)*Pi^3*Log[x] + (142*Log[1 - x]*Log[x])/3 + 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/9 - 
        14*Log[1 - x]^2*Log[x] + ((8*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        (16*Log[1 - x]^3*Log[x])/9 - (77*Log[x]^2)/3 - 
        ((2*I)/3)*Pi*Log[x]^2 + (10*Log[1 - x]*Log[x]^2)/3 + 
        ((8*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (26*Log[x]^3)/9 - 
        ((8*I)/9)*Pi*Log[x]^3 + (16*Log[1 - x]*Log[x]^3)/9 - (4*Log[x]^4)/9 + 
        (((8*I)/3)*Pi - (44*Log[1 - x])/3 + (52*Log[x])/3)*PolyLog[2, x] + 
        (-44/3 + ((32*I)/3)*Pi + (16*Log[1 - x])/3 + (16*Log[x])/3)*
         PolyLog[3, 1 - x] + (-52/3 + ((32*I)/3)*Pi + (16*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[3, x] - (32*PolyLog[4, 1 - x])/3 - 
        (32*PolyLog[4, x])/3) + (56 + (8*I)*Pi - 56*Log[1 - x])*
       PolyLog[4, x] + FF[x^2]*((-5*Pi^2)/6 - (16*Pi^4)/135 + 
        (8*Pi^2*Log[1 - x])/3 + ((2*I)/9)*Pi^3*Log[1 - x] - 
        (5*Log[1 - x]^2)/6 + (4*Log[1 - x]^3)/3 + ((2*I)/9)*Pi*Log[1 - x]^3 + 
        Log[1 - x]^4/9 + 2*Pi^2*Log[x] + ((2*I)/9)*Pi^3*Log[x] + 
        (5*Log[1 - x]*Log[x])/3 + (2*Pi^2*Log[1 - x]*Log[x])/9 - 
        4*Log[1 - x]^2*Log[x] - ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (4*Log[1 - x]^3*Log[x])/9 - (5*Log[x]^2)/6 - ((2*I)/3)*Pi*Log[1 - x]*
         Log[x]^2 + (4*Log[x]^3)/3 + ((2*I)/9)*Pi*Log[x]^3 - 
        (4*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/9 + (-4*Log[1 - x] + 4*Log[x])*
         PolyLog[2, x] + (-4 - ((8*I)/3)*Pi - (4*Log[1 - x])/3 - 
          (4*Log[x])/3)*PolyLog[3, 1 - x] + (-4 - ((8*I)/3)*Pi - 
          (4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[3, x] + 
        (8*PolyLog[4, 1 - x])/3 + (8*PolyLog[4, x])/3) + 
      (-4 - 16*Log[1 - x] + 32*Log[x])*PolyLog[4, -(x/(1 - x))] + 
      56*PolyLog[5, 1 - x] + 12*PolyLog[5, x] + 56*PolyLog[5, -(x/(1 - x))] - 
      20*Zeta[3] - (10*I)*Pi*Zeta[3] - (80*Pi^2*Zeta[3])/3 - 
      20*Log[1 - x]*Zeta[3] - 12*Log[1 - x]^2*Zeta[3] + 18*Log[x]*Zeta[3] + 
      (16*I)*Pi*Log[x]*Zeta[3] + 104*Log[1 - x]*Log[x]*Zeta[3] - 
      20*Log[x]^2*Zeta[3] + PolyLog[2, x]*(((80*I)/3)*Pi - (28*Pi^2)/3 - 
        (32*Log[1 - x])/3 + (4*I)*Pi*Log[1 - x] - (32*Pi^2*Log[1 - x])/3 + 
        4*Log[1 - x]^2 + (112*Log[x])/3 + (12*I)*Pi*Log[x] - 
        (44*Pi^2*Log[x])/3 + 12*Log[1 - x]*Log[x] + 16*Log[1 - x]^2*Log[x] - 
        12*Log[x]^2 + (2*I)*Pi*Log[x]^2 - (14*Log[x]^3)/3 + 
        32*PolyLog[3, 1 - x] + 8*PolyLog[3, x] + 8*Zeta[3]) + 
      FF[x^(-1)]*(((-17*I)/3)*Pi + 2*Pi^2 - ((2*I)/9)*Pi^3 - 
        (17*Log[1 - x])/3 - ((142*I)/3)*Pi*Log[1 - x] + 
        (14*Pi^2*Log[1 - x])/9 - (65*Log[1 - x]^2)/3 + 
        ((20*I)/3)*Pi*Log[1 - x]^2 + (8*Pi^2*Log[1 - x]^2)/9 + 
        (34*Log[1 - x]^3)/9 - ((8*I)/9)*Pi*Log[1 - x]^3 + 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x] - (16*Pi^2*Log[1 - x]*Log[x])/9 + 
        (20*Log[1 - x]^2*Log[x])/3 - (16*Log[1 - x]^3*Log[x])/9 + 
        (4*Log[1 - x]*Log[x]^2)/3 + (8*Log[1 - x]^2*Log[x]^2)/3 + 
        (((52*I)/3)*Pi + (44*Log[1 - x])/3 + (8*Log[x])/3)*PolyLog[2, x] + 
        (44/3 + ((16*I)/3)*Pi - (16*Log[1 - x])/3 + (32*Log[x])/3)*
         PolyLog[3, 1 - x] - (8*PolyLog[3, x])/3 + (32*PolyLog[4, x])/3 + 
        (32*PolyLog[4, -(x/(1 - x))])/3 - (44*Zeta[3])/3 - 
        ((16*I)/3)*Pi*Zeta[3] + (16*Log[1 - x]*Zeta[3])/3 - 
        (32*Log[x]*Zeta[3])/3) + FF[x^(-2)]*(((-5*I)/3)*Pi*Log[1 - x] + 
        (4*Pi^2*Log[1 - x])/3 - (5*Log[1 - x]^2)/6 + (2*I)*Pi*Log[1 - x]^2 - 
        (2*Pi^2*Log[1 - x]^2)/9 + (4*Log[1 - x]^3)/3 + 
        ((2*I)/9)*Pi*Log[1 - x]^3 + (4*Pi^2*Log[1 - x]*Log[x])/9 + 
        2*Log[1 - x]^2*Log[x] + (4*Log[1 - x]^3*Log[x])/9 - 
        (2*Log[1 - x]^2*Log[x]^2)/3 + ((4*I)*Pi + 4*Log[1 - x])*
         PolyLog[2, x] + (4 - ((4*I)/3)*Pi + (4*Log[1 - x])/3 - (8*Log[x])/3)*
         PolyLog[3, 1 - x] - (8*PolyLog[4, x])/3 - 
        (8*PolyLog[4, -(x/(1 - x))])/3 - 4*Zeta[3] + ((4*I)/3)*Pi*Zeta[3] - 
        (4*Log[1 - x]*Zeta[3])/3 + (8*Log[x]*Zeta[3])/3) + 
      FF[(1 - x)^(-1)]*(((52*I)/3)*Pi - 4*Pi^2 - (2*I)*Pi^3 - (19*Pi^4)/135 + 
        ((8*I)/45)*Pi^5 + 48*Li[{3, 2}, 1, x] - 64*Li[{3, 2}, 1 - x, 1] - 
        80*Li[{3, 2}, x, 1] - (32*Pi^2*Log[1 - x])/9 - 
        ((8*I)/3)*Pi^3*Log[1 - x] - (10*Pi^4*Log[1 - x])/9 - 
        (50*Pi^2*Log[1 - x]^2)/9 + (52*Pi^2*Log[1 - x]^3)/9 - 
        (31*Log[1 - x]^4)/9 + (34*Log[1 - x]^5)/15 + (52*Log[x])/3 - 
        ((40*I)/3)*Pi*Log[x] + 16*Pi^2*Log[x] + ((10*I)/3)*Pi^3*Log[x] - 
        (164*Pi^4*Log[x])/45 - (4*I)*Pi*Log[1 - x]*Log[x] + 
        (68*Pi^2*Log[1 - x]*Log[x])/3 + (32*Log[1 - x]^2*Log[x])/3 + 
        (16*I)*Pi*Log[1 - x]^2*Log[x] - 4*Pi^2*Log[1 - x]^2*Log[x] + 
        (148*Log[1 - x]^3*Log[x])/9 - (38*Log[1 - x]^4*Log[x])/3 - 
        (32*Log[x]^2)/3 - ((73*I)/3)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/3 - 
        (2*I)*Pi^3*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 - (10*I)*Pi*Log[1 - x]*
         Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - 16*Log[1 - x]^2*
         Log[x]^2 + (32*Log[1 - x]^3*Log[x]^2)/3 - (77*Log[x]^3)/9 + 
        ((88*I)/9)*Pi*Log[x]^3 - (34*Pi^2*Log[x]^3)/9 + 
        (2*Log[1 - x]*Log[x]^3)/3 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^3 + 
        (41*Log[x]^4)/9 - ((5*I)/3)*Pi*Log[x]^4 + Log[1 - x]*Log[x]^4 - 
        (7*Log[x]^5)/5 + (-32*Log[1 - x] + 32*Log[x])*PolyLog[2, x]^2 + 
        (64/3 + (32*I)*Pi + 24*Pi^2 + 32*Log[1 - x] - 32*Log[x] - 
          64*Log[1 - x]*Log[x])*PolyLog[3, 1 - x] + 
        (44/3 + ((268*I)/3)*Pi - 32*Pi^2 + (176*Log[1 - x])/3 - 
          24*Log[1 - x]^2 + (44*Log[x])/3 + (16*I)*Pi*Log[x] + 
          80*Log[1 - x]*Log[x] - 48*Log[x]^2)*PolyLog[3, x] + 
        (8/3 - 32*Log[1 - x] + 256*Log[x])*PolyLog[4, 1 - x] + 
        (-112 - (16*I)*Pi + 112*Log[1 - x])*PolyLog[4, x] + 
        (-248/3 + 32*Log[1 - x] - 64*Log[x])*PolyLog[4, -(x/(1 - x))] - 
        112*PolyLog[5, 1 - x] - 24*PolyLog[5, x] - 
        112*PolyLog[5, -(x/(1 - x))] + PolyLog[2, x]*(((20*I)/3)*Pi - 
          (16*Pi^2)/3 + (64*Log[1 - x])/3 + (8*I)*Pi*Log[1 - x] + 
          (64*Pi^2*Log[1 - x])/3 - 8*Log[1 - x]^2 - (44*Log[x])/3 - 
          (24*I)*Pi*Log[x] + (88*Pi^2*Log[x])/3 - 8*Log[1 - x]*Log[x] - 
          32*Log[1 - x]^2*Log[x] - (4*I)*Pi*Log[x]^2 + (28*Log[x]^3)/3 - 
          64*PolyLog[3, 1 - x] - 16*PolyLog[3, x] - 16*Zeta[3]) - 
        (44*Zeta[3])/3 - ((196*I)/3)*Pi*Zeta[3] + (160*Pi^2*Zeta[3])/3 - 
        (176*Log[1 - x]*Zeta[3])/3 + 24*Log[1 - x]^2*Zeta[3] + 
        (28*Log[x]*Zeta[3])/3 - (32*I)*Pi*Log[x]*Zeta[3] - 
        208*Log[1 - x]*Log[x]*Zeta[3] + 40*Log[x]^2*Zeta[3] - 152*Zeta[5]) + 
      76*Zeta[5] + FF[(1 - x)^(-2)]*(((-2*I)/3)*Pi^3 + (112*Pi^4)/135 - 
        ((32*I)/45)*Pi^5 - (112*Li[{3, 2}, 1, x])/3 + 
        64*Li[{3, 2}, 1 - x, 1] + 80*Li[{3, 2}, x, 1] - 
        (22*Pi^4*Log[1 - x])/45 + (32*Pi^2*Log[1 - x]^2)/9 - 
        ((8*I)/3)*Pi^3*Log[1 - x]^2 - (52*Pi^2*Log[1 - x]^3)/9 + 
        (16*Log[1 - x]^4)/9 - ((4*I)/3)*Pi*Log[1 - x]^4 - 
        (34*Log[1 - x]^5)/15 + ((40*I)/3)*Pi*Log[x] - 4*Pi^2*Log[x] + 
        (12*Pi^4*Log[x])/5 + (4*I)*Pi*Log[1 - x]*Log[x] + 
        8*Pi^2*Log[1 - x]^2*Log[x] - (64*Log[1 - x]^3*Log[x])/9 + 
        ((16*I)/3)*Pi*Log[1 - x]^3*Log[x] + (34*Log[1 - x]^4*Log[x])/3 + 
        (20*Log[x]^2)/3 - (3*I)*Pi*Log[x]^2 + 8*Pi^2*Log[x]^2 + 
        (2*I)*Pi^3*Log[x]^2 + 2*Log[1 - x]*Log[x]^2 - 
        (16*Log[1 - x]^3*Log[x]^2)/3 - (7*Log[x]^3)/3 - 
        ((40*I)/9)*Pi*Log[x]^3 + (14*Pi^2*Log[x]^3)/9 - 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (2*Log[x]^4)/9 + 
        ((5*I)/3)*Pi*Log[x]^4 - (2*Log[1 - x]*Log[x]^4)/3 + 
        (14*Log[x]^5)/15 + ((16*I)*Pi + 32*Log[1 - x] - 16*Log[x])*
         PolyLog[2, x]^2 + ((-32*Pi^2)/3 + 64*Log[1 - x]*Log[x])*
         PolyLog[3, 1 - x] + (-4 - ((64*I)/3)*Pi + (32*Pi^2)/3 - 
          (128*Log[1 - x])/3 + (40*I)*Pi*Log[1 - x] + 24*Log[1 - x]^2 + 
          (64*Log[x])/3 - (16*I)*Pi*Log[x] - 40*Log[1 - x]*Log[x] + 
          20*Log[x]^2)*PolyLog[3, x] + (-128/3 + (32*I)*Pi + 32*Log[1 - x] - 
          224*Log[x])*PolyLog[4, 1 - x] + ((8*I)*Pi - 128*Log[1 - x] + 
          8*Log[x])*PolyLog[4, x] + (128/3 - (32*I)*Pi - 32*Log[1 - x] + 
          32*Log[x])*PolyLog[4, -(x/(1 - x))] + 112*PolyLog[5, 1 - x] + 
        (152*PolyLog[5, x])/3 + 112*PolyLog[5, -(x/(1 - x))] + 4*Zeta[3] + 
        ((64*I)/3)*Pi*Zeta[3] - 32*Pi^2*Zeta[3] + (128*Log[1 - x]*Zeta[3])/
         3 - (40*I)*Pi*Log[1 - x]*Zeta[3] - 24*Log[1 - x]^2*Zeta[3] - 
        (64*Log[x]*Zeta[3])/3 + (32*I)*Pi*Log[x]*Zeta[3] + 
        168*Log[1 - x]*Log[x]*Zeta[3] - 12*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*((4*I)*Pi - ((8*I)/3)*Pi^3 - (32*Pi^2*Log[1 - x])/3 + 
          4*Log[x] - 16*Pi^2*Log[x] + 32*Log[1 - x]^2*Log[x] + 
          (4*I)*Pi*Log[x]^2 - 4*Log[x]^3 + 64*PolyLog[3, 1 - x] - 
          (16*PolyLog[3, x])/3 + (16*Zeta[3])/3) + 184*Zeta[5])) + 
    COLOR[CA*NfV2]*(5 - ((173*I)/4)*Pi + (7669*Pi^2)/216 - 
      ((151*I)/27)*Pi^3 + (3541*Pi^4)/1080 + ((143*I)/180)*Pi^5 + 
      32*Li[{3, 2}, 1, x] - 64*Li[{3, 2}, 1 - x, 1] - 76*Li[{3, 2}, x, 1] - 
      (883*Log[1 - x])/6 + ((593*I)/12)*Pi*Log[1 - x] - 
      (823*Pi^2*Log[1 - x])/18 - ((113*I)/9)*Pi^3*Log[1 - x] + 
      (10*Pi^4*Log[1 - x])/9 + (1027*Log[1 - x]^2)/12 - 
      ((101*I)/9)*Pi*Log[1 - x]^2 - (13*Pi^2*Log[1 - x]^2)/4 + 
      ((25*I)/6)*Pi^3*Log[1 - x]^2 - (56*Log[1 - x]^3)/3 - 
      ((5*I)/9)*Pi*Log[1 - x]^3 + (52*Pi^2*Log[1 - x]^3)/9 - 
      (77*Log[1 - x]^4)/72 + ((25*I)/12)*Pi*Log[1 - x]^4 + 
      (34*Log[1 - x]^5)/15 + (4109*Log[x])/36 + ((563*I)/36)*Pi*Log[x] - 
      (1555*Pi^2*Log[x])/27 - ((17*I)/12)*Pi^3*Log[x] - 
      (589*Pi^4*Log[x])/180 - (2711*Log[1 - x]*Log[x])/36 + 
      ((283*I)/18)*Pi*Log[1 - x]*Log[x] + 7*Pi^2*Log[1 - x]*Log[x] + 
      (1567*Log[1 - x]^2*Log[x])/18 + ((371*I)/6)*Pi*Log[1 - x]^2*Log[x] - 
      (53*Pi^2*Log[1 - x]^2*Log[x])/6 + (131*Log[1 - x]^3*Log[x])/18 - 
      ((25*I)/3)*Pi*Log[1 - x]^3*Log[x] - (127*Log[1 - x]^4*Log[x])/12 + 
      (263*Log[x]^2)/12 + ((349*I)/18)*Pi*Log[x]^2 + (245*Pi^2*Log[x]^2)/24 - 
      (I/6)*Pi^3*Log[x]^2 + (101*Log[1 - x]*Log[x]^2)/12 + 
      (2*I)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
      (11*Log[1 - x]^2*Log[x]^2)/6 + I*Pi*Log[1 - x]^2*Log[x]^2 + 
      (7*Log[1 - x]^3*Log[x]^2)/3 - (145*Log[x]^3)/12 - 
      ((35*I)/9)*Pi*Log[x]^3 - (37*Pi^2*Log[x]^3)/18 + 
      (13*Log[1 - x]*Log[x]^3)/3 - (I/3)*Pi*Log[1 - x]*Log[x]^3 + 
      (Log[1 - x]^2*Log[x]^3)/2 + (5*Log[x]^4)/4 + (I/3)*Pi*Log[x]^4 + 
      (Log[1 - x]*Log[x]^4)/6 - Log[x]^5/4 + 
      ((-22*I)*Pi - 32*Log[1 - x] + 10*Log[x])*PolyLog[2, x]^2 + 
      (1331/9 + ((413*I)/3)*Pi + 6*Pi^2 + (176*Log[1 - x])/3 + 
        (37*Log[x])/3 + (2*I)*Pi*Log[x] - 64*Log[1 - x]*Log[x] + Log[x]^2)*
       PolyLog[3, 1 - x] + (703/9 + (83*I)*Pi + 8*Pi^2 + (62*Log[1 - x])/3 - 
        (60*I)*Pi*Log[1 - x] - 24*Log[1 - x]^2 + (94*Log[x])/3 - 
        (2*I)*Pi*Log[x] + 20*Log[1 - x]*Log[x] - 17*Log[x]^2)*PolyLog[3, x] + 
      (-133 - (50*I)*Pi - 32*Log[1 - x] + 206*Log[x])*PolyLog[4, 1 - x] + 
      (-106 + (16*I)*Pi + 132*Log[1 - x] + 8*Log[x])*PolyLog[4, x] + 
      FF[x^2]*((29*Pi^2)/8 + (I/9)*Pi^3 - (77*Pi^4)/540 - 4*Pi^2*Log[1 - x] + 
        ((4*I)/9)*Pi^3*Log[1 - x] + (29*Log[1 - x]^2)/8 + 
        (I/9)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/18 - 2*Log[1 - x]^3 - 
        Log[1 - x]^4/36 - 3*Pi^2*Log[x] + ((2*I)/9)*Pi^3*Log[x] - 
        (29*Log[1 - x]*Log[x])/4 - ((2*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (Pi^2*Log[1 - x]*Log[x])/9 + 6*Log[1 - x]^2*Log[x] - 
        ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/3 + 
        (29*Log[x]^2)/8 + (I/9)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/18 + 
        ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/6 - 
        2*Log[x]^3 + (Log[1 - x]*Log[x]^3)/3 - Log[x]^4/36 + 
        (6*Log[1 - x] - ((4*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 - 
          6*Log[x] + ((4*I)/3)*Pi*Log[x] + (2*Log[x]^2)/3)*PolyLog[2, x] + 
        (6 - (4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[3, 1 - x] + 
        (6 + (4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[3, x] + 
        (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, x])/3) + 
      (-65/3 + (50*I)*Pi + 32*Log[1 - x] - 14*Log[x])*
       PolyLog[4, -(x/(1 - x))] - 112*PolyLog[5, 1 - x] - 62*PolyLog[5, x] - 
      112*PolyLog[5, -(x/(1 - x))] + PolyLog[2, x]*(((628*I)/9)*Pi - 
        (595*Pi^2)/18 + ((11*I)/3)*Pi^3 + (1331*Log[1 - x])/9 + 
        ((128*I)/3)*Pi*Log[1 - x] + (20*Pi^2*Log[1 - x])/3 - 
        (56*Log[1 - x]^2)/3 - (703*Log[x])/9 + (4*I)*Pi*Log[x] + 
        (23*Pi^2*Log[x])/3 + (40*Log[1 - x]*Log[x])/3 + 
        (2*I)*Pi*Log[1 - x]*Log[x] - 32*Log[1 - x]^2*Log[x] + 
        (65*Log[x]^2)/6 + Log[1 - x]*Log[x]^2 + 3*Log[x]^3 - 
        64*PolyLog[3, 1 - x] + 12*PolyLog[3, x] - 8*Zeta[3]) - 52*Zeta[3] - 
      ((293*I)/3)*Pi*Zeta[3] + (40*Pi^2*Zeta[3])/3 + 
      (10*Log[1 - x]*Zeta[3])/3 + (60*I)*Pi*Log[1 - x]*Zeta[3] + 
      24*Log[1 - x]^2*Zeta[3] - (106*Log[x]*Zeta[3])/3 - 
      (12*I)*Pi*Log[x]*Zeta[3] - 148*Log[1 - x]*Log[x]*Zeta[3] + 
      10*Log[x]^2*Zeta[3] + FF[x]*((53*Pi^2)/4 + (I/27)*Pi^3 + (37*Pi^4)/30 + 
        (1117*Log[1 - x])/36 + ((38*I)/9)*Pi*Log[1 - x] + 
        (25*Pi^2*Log[1 - x])/9 - ((20*I)/9)*Pi^3*Log[1 - x] + 
        (115*Log[1 - x]^2)/12 - ((17*I)/9)*Pi*Log[1 - x]^2 - 
        (2*Pi^2*Log[1 - x]^2)/9 + Log[1 - x]^3 + ((8*I)/9)*Pi*Log[1 - x]^3 + 
        (8*Log[1 - x]^4)/9 - (1117*Log[x])/36 - ((38*I)/9)*Pi*Log[x] - 
        (17*Pi^2*Log[x])/27 - (2*I)*Pi^3*Log[x] - (53*Log[1 - x]*Log[x])/2 - 
        (2*I)*Pi*Log[1 - x]*Log[x] - (44*Pi^2*Log[1 - x]*Log[x])/9 - 
        (17*Log[1 - x]^2*Log[x])/9 + ((28*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (10*Log[1 - x]^3*Log[x])/9 + (203*Log[x]^2)/12 + I*Pi*Log[x]^2 + 
        (5*Pi^2*Log[x]^2)/3 - 3*Log[1 - x]*Log[x]^2 + 
        7*Log[1 - x]^2*Log[x]^2 + (5*Log[x]^3)/3 - ((8*I)/9)*Pi*Log[x]^3 - 
        (4*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/9 + 
        (((-52*I)/9)*Pi - (52*Pi^2)/9 - (8*Log[1 - x])/9 + 
          ((44*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/3 - (44*Log[x])/9 + 
          (4*I)*Pi*Log[x] + (32*Log[1 - x]*Log[x])/3 - 2*Log[x]^2)*
         PolyLog[2, x] + (-8/9 + ((28*I)/3)*Pi + (8*Log[1 - x])/3 + 
          (28*Log[x])/3)*PolyLog[3, 1 - x] + (44/9 - ((28*I)/3)*Pi - 
          20*Log[1 - x] + 8*Log[x])*PolyLog[3, x] - (52*PolyLog[4, 1 - x])/
         3 + (20*PolyLog[4, x])/3 + (56*PolyLog[4, -(x/(1 - x))])/3 + 
        (32*Log[1 - x]*Zeta[3])/3 - (32*Log[x]*Zeta[3])/3) + 
      FF[x^(-2)]*((8*Pi^4)/135 + ((251*I)/12)*Pi*Log[1 - x] - 
        4*Pi^2*Log[1 - x] - (I/9)*Pi^3*Log[1 - x] + (251*Log[1 - x]^2)/24 - 
        (6*I)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/18 - 4*Log[1 - x]^3 + 
        (I/9)*Pi*Log[1 - x]^3 + (11*Log[1 - x]^4)/36 - 
        ((2*I)/9)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/9 - 
        (103*Log[1 - x]^2*Log[x])/18 - (4*Log[1 - x]^3*Log[x])/3 + 
        2*Log[1 - x]^2*Log[x]^2 + (((-101*I)/9)*Pi + (8*Pi^2)/9 - 
          (101*Log[1 - x])/9)*PolyLog[2, x] + (-101/9 + ((20*I)/3)*Pi - 
          (4*Log[1 - x])/3 + 8*Log[x])*PolyLog[3, 1 - x] - 
        (16*PolyLog[4, 1 - x])/3 + 8*PolyLog[4, x] + 
        8*PolyLog[4, -(x/(1 - x))] + (101*Zeta[3])/9 - 
        ((20*I)/3)*Pi*Zeta[3] + (4*Log[1 - x]*Zeta[3])/3 - 
        8*Log[x]*Zeta[3]) + FF[x^(-1)]*(((1157*I)/36)*Pi - (365*Pi^2)/54 + 
        I*Pi^3 - (14*Pi^4)/135 + (1157*Log[1 - x])/36 - 
        ((259*I)/6)*Pi*Log[1 - x] + (61*Pi^2*Log[1 - x])/9 + 
        ((4*I)/9)*Pi^3*Log[1 - x] - (331*Log[1 - x]^2)/12 + 
        (12*I)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/9 + 
        (23*Log[1 - x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]^3 - 
        (13*Log[1 - x]^4)/18 - ((2*I)/9)*Pi*Log[x] + (8*Pi^2*Log[x])/9 - 
        (2*Log[1 - x]*Log[x])/9 - ((28*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (16*Pi^2*Log[1 - x]*Log[x])/9 + (143*Log[1 - x]^2*Log[x])/9 + 
        (10*Log[1 - x]^3*Log[x])/3 - 4*Log[1 - x]*Log[x]^2 - 
        5*Log[1 - x]^2*Log[x]^2 + (((170*I)/9)*Pi - (14*Pi^2)/9 + 
          (242*Log[1 - x])/9 - 8*Log[x])*PolyLog[2, x] + 
        (242/9 - ((44*I)/3)*Pi + (16*Log[1 - x])/3 - 20*Log[x])*
         PolyLog[3, 1 - x] + 8*PolyLog[3, x] + (28*PolyLog[4, 1 - x])/3 - 
        20*PolyLog[4, x] - 20*PolyLog[4, -(x/(1 - x))] - (290*Zeta[3])/9 + 
        ((44*I)/3)*Pi*Zeta[3] - (16*Log[1 - x]*Zeta[3])/3 + 
        20*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((23*I)/9)*Pi^3 + 
        (37*Pi^4)/135 + ((263*I)/90)*Pi^5 + (256*Li[{3, 2}, 1, x])/3 - 
        192*Li[{3, 2}, 1 - x, 1] - 232*Li[{3, 2}, x, 1] - 
        ((8*I)/9)*Pi^3*Log[1 - x] + (46*Pi^4*Log[1 - x])/9 + 
        (19*Pi^2*Log[1 - x]^2)/9 + (15*I)*Pi^3*Log[1 - x]^2 + 
        (52*Pi^2*Log[1 - x]^3)/3 + (19*Log[1 - x]^4)/18 + 
        ((15*I)/2)*Pi*Log[1 - x]^4 + (34*Log[1 - x]^5)/5 - (60*I)*Pi*Log[x] - 
        (5*Pi^2*Log[x])/6 + ((55*I)/18)*Pi^3*Log[x] - (145*Pi^4*Log[x])/18 - 
        (10*I)*Pi*Log[1 - x]*Log[x] + (10*Pi^2*Log[1 - x]*Log[x])/9 + 
        ((10*I)/3)*Pi*Log[1 - x]^2*Log[x] - (95*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (38*Log[1 - x]^3*Log[x])/9 - (30*I)*Pi*Log[1 - x]^3*Log[x] - 
        (61*Log[1 - x]^4*Log[x])/2 - 30*Log[x]^2 + ((1195*I)/36)*Pi*
         Log[x]^2 + (97*Pi^2*Log[x]^2)/36 - (I/3)*Pi^3*Log[x]^2 - 
        5*Log[1 - x]*Log[x]^2 + (3*I)*Pi*Log[1 - x]*Log[x]^2 + 
        2*Pi^2*Log[1 - x]*Log[x]^2 + (10*Log[1 - x]^2*Log[x]^2)/3 + 
        (2*I)*Pi*Log[1 - x]^2*Log[x]^2 + 2*Log[1 - x]^3*Log[x]^2 + 
        (63*Log[x]^3)/4 - ((37*I)/6)*Pi*Log[x]^3 - 3*Pi^2*Log[x]^3 + 
        2*Log[1 - x]*Log[x]^3 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^3 + 
        Log[1 - x]^2*Log[x]^3 - (97*Log[x]^4)/36 + ((2*I)/3)*Pi*Log[x]^4 + 
        (Log[1 - x]*Log[x]^4)/6 - (4*Log[x]^5)/15 + 
        ((-84*I)*Pi - 96*Log[1 - x] + 12*Log[x])*PolyLog[2, x]^2 + 
        (((20*I)/3)*Pi + (8*Pi^2)/3 + (20*Log[x])/3 + (4*I)*Pi*Log[x] - 
          192*Log[1 - x]*Log[x] + 2*Log[x]^2)*PolyLog[3, 1 - x] + 
        (46/3 - ((17*I)/3)*Pi + (136*Pi^2)/3 - 24*Log[1 - x] - 
          (220*I)*Pi*Log[1 - x] - 72*Log[1 - x]^2 + (25*Log[x])/3 - 
          (4*I)*Pi*Log[x] + 20*Log[1 - x]*Log[x] - 20*Log[x]^2)*
         PolyLog[3, x] + (-76/3 - (180*I)*Pi - 96*Log[1 - x] + 588*Log[x])*
         PolyLog[4, 1 - x] + (4/3 + (52*I)*Pi + 416*Log[1 - x] + 12*Log[x])*
         PolyLog[4, x] + (76/3 + (180*I)*Pi + 96*Log[1 - x] - 12*Log[x])*
         PolyLog[4, -(x/(1 - x))] - 336*PolyLog[5, 1 - x] - 
        (668*PolyLog[5, x])/3 - 336*PolyLog[5, -(x/(1 - x))] + 
        PolyLog[2, x]*(((-46*I)/3)*Pi + (11*Pi^2)/9 + (14*I)*Pi^3 + 
          ((16*I)/3)*Pi*Log[1 - x] + 8*Pi^2*Log[1 - x] - (46*Log[x])/3 + 
          ((8*I)/3)*Pi*Log[x] + (26*Pi^2*Log[x])/3 + (16*Log[1 - x]*Log[x])/
           3 + (4*I)*Pi*Log[1 - x]*Log[x] - 96*Log[1 - x]^2*Log[x] + 
          (11*Log[x]^2)/3 + 2*Log[1 - x]*Log[x]^2 + (10*Log[x]^3)/3 - 
          192*PolyLog[3, 1 - x] + (184*PolyLog[3, x])/3 - (16*Zeta[3])/3) - 
        (46*Zeta[3])/3 + ((17*I)/3)*Pi*Zeta[3] + (56*Pi^2*Zeta[3])/3 + 
        24*Log[1 - x]*Zeta[3] + (220*I)*Pi*Log[1 - x]*Zeta[3] + 
        72*Log[1 - x]^2*Zeta[3] - (25*Log[x]*Zeta[3])/3 - 
        (24*I)*Pi*Log[x]*Zeta[3] - 404*Log[1 - x]*Log[x]*Zeta[3] + 
        6*Log[x]^2*Zeta[3] - 584*Zeta[5]) - 180*Zeta[5] + 
      FF[(1 - x)^(-1)]*((-82*I)*Pi + (535*Pi^2)/18 + ((455*I)/54)*Pi^3 - 
        (3283*Pi^4)/540 - ((287*I)/90)*Pi^5 - 104*Li[{3, 2}, 1, x] + 
        224*Li[{3, 2}, 1 - x, 1] + 272*Li[{3, 2}, x, 1] + 
        ((32*I)/3)*Pi*Log[1 - x] + (109*Pi^2*Log[1 - x])/9 + 
        ((68*I)/3)*Pi^3*Log[1 - x] - (241*Pi^4*Log[1 - x])/45 - 
        (2*I)*Pi*Log[1 - x]^2 + (13*Pi^2*Log[1 - x]^2)/2 - 
        ((49*I)/3)*Pi^3*Log[1 - x]^2 - (182*Pi^2*Log[1 - x]^3)/9 + 
        (7*Log[1 - x]^4)/12 - ((49*I)/6)*Pi*Log[1 - x]^4 - 
        (119*Log[1 - x]^5)/15 - 82*Log[x] + ((161*I)/9)*Pi*Log[x] + 
        (2963*Pi^2*Log[x])/54 + ((23*I)/6)*Pi^3*Log[x] + 
        (877*Pi^4*Log[x])/90 + (32*Log[1 - x]*Log[x])/3 + 
        ((19*I)/3)*Pi*Log[1 - x]*Log[x] + 4*Pi^2*Log[1 - x]*Log[x] - 
        (322*Log[1 - x]^2*Log[x])/3 - (115*I)*Pi*Log[1 - x]^2*Log[x] + 
        (107*Pi^2*Log[1 - x]^2*Log[x])/3 - (31*Log[1 - x]^3*Log[x])/3 + 
        ((98*I)/3)*Pi*Log[1 - x]^3*Log[x] + (217*Log[1 - x]^4*Log[x])/6 + 
        (76*Log[x]^2)/3 - (44*I)*Pi*Log[x]^2 - (203*Pi^2*Log[x]^2)/12 + 
        (I/3)*Pi^3*Log[x]^2 + (23*Log[1 - x]*Log[x]^2)/6 - 
        ((16*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (8*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        18*Log[1 - x]^2*Log[x]^2 - (2*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (14*Log[1 - x]^3*Log[x]^2)/3 - (47*Log[x]^3)/6 + 
        ((91*I)/9)*Pi*Log[x]^3 + (37*Pi^2*Log[x]^3)/9 - 
        (10*Log[1 - x]*Log[x]^3)/3 + ((2*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
        Log[1 - x]^2*Log[x]^3 + Log[x]^4/9 - ((2*I)/3)*Pi*Log[x]^4 - 
        (Log[1 - x]*Log[x]^4)/3 + Log[x]^5/2 + 
        ((92*I)*Pi + 112*Log[1 - x] - 20*Log[x])*PolyLog[2, x]^2 + 
        (-632/3 - (226*I)*Pi - 8*Pi^2 - 96*Log[1 - x] - 34*Log[x] - 
          (4*I)*Pi*Log[x] + 224*Log[1 - x]*Log[x] - 2*Log[x]^2)*
         PolyLog[3, 1 - x] + (-823/9 - (116*I)*Pi - 44*Pi^2 - 8*Log[1 - x] + 
          (240*I)*Pi*Log[1 - x] + 84*Log[1 - x]^2 - (194*Log[x])/3 + 
          (4*I)*Pi*Log[x] - 40*Log[1 - x]*Log[x] + 34*Log[x]^2)*
         PolyLog[3, x] + (226 + (196*I)*Pi + 112*Log[1 - x] - 700*Log[x])*
         PolyLog[4, 1 - x] + (472/3 - (56*I)*Pi - 480*Log[1 - x] - 16*Log[x])*
         PolyLog[4, x] + (14 - (196*I)*Pi - 112*Log[1 - x] + 28*Log[x])*
         PolyLog[4, -(x/(1 - x))] + 392*PolyLog[5, 1 - x] + 
        252*PolyLog[5, x] + 392*PolyLog[5, -(x/(1 - x))] + (1339*Zeta[3])/9 + 
        (140*I)*Pi*Zeta[3] - (92*Pi^2*Zeta[3])/3 - 16*Log[1 - x]*Zeta[3] - 
        (240*I)*Pi*Log[1 - x]*Zeta[3] - 84*Log[1 - x]^2*Zeta[3] + 
        (146*Log[x]*Zeta[3])/3 + (24*I)*Pi*Log[x]*Zeta[3] + 
        488*Log[1 - x]*Log[x]*Zeta[3] - 20*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((-1073*I)/9)*Pi + (557*Pi^2)/9 - ((46*I)/3)*Pi^3 - 
          (632*Log[1 - x])/3 - (88*I)*Pi*Log[1 - x] - (40*Pi^2*Log[1 - x])/
           3 + 24*Log[1 - x]^2 + (823*Log[x])/9 - ((32*I)/3)*Pi*Log[x] - 
          (46*Pi^2*Log[x])/3 - 40*Log[1 - x]*Log[x] - (4*I)*Pi*Log[1 - x]*
           Log[x] + 112*Log[1 - x]^2*Log[x] - 7*Log[x]^2 - 
          2*Log[1 - x]*Log[x]^2 - 6*Log[x]^3 + 224*PolyLog[3, 1 - x] - 
          64*PolyLog[3, x] + 8*Zeta[3]) + 672*Zeta[5]))) + 
  ep^2*(COLOR[Nf*NfV2]*(((148*I)/27)*Pi + (37*Pi^2)/27 + ((5*I)/9)*Pi^3 - 
      (2*Pi^4)/9 + ((29*I)/270)*Pi^5 + ((32*I)/27)*Pi*Log[1 - x] + 
      (29*Pi^2*Log[1 - x])/27 + ((19*I)/18)*Pi^3*Log[1 - x] - 
      ((14*I)/9)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/18 - 
      (I/18)*Pi^3*Log[1 - x]^2 + ((4*I)/9)*Pi*Log[1 - x]^3 - 
      (I/36)*Pi*Log[1 - x]^4 - ((164*I)/27)*Pi*Log[x] + (5*Pi^2*Log[x])/54 - 
      (I/6)*Pi^3*Log[x] + (5*Pi^4*Log[x])/12 + ((4*I)/3)*Pi*Log[1 - x]*
       Log[x] - (19*Pi^2*Log[1 - x]*Log[x])/18 - ((11*I)/18)*Pi^3*Log[1 - x]*
       Log[x] - (I/3)*Pi*Log[1 - x]^2*Log[x] + (I/9)*Pi*Log[1 - x]^3*Log[x] + 
      ((11*I)/9)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/36 + (I/4)*Pi^3*Log[x]^2 + 
      (I/3)*Pi*Log[1 - x]*Log[x]^2 + (5*Pi^2*Log[1 - x]*Log[x]^2)/36 - 
      (I/6)*Pi*Log[1 - x]^2*Log[x]^2 - (I/9)*Pi*Log[x]^3 + 
      (Pi^2*Log[x]^3)/54 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
      (I/12)*Pi*Log[x]^4 + ((-4*Pi^2)/3 - ((13*I)/18)*Pi^3 + 
        ((4*I)/3)*Pi*Log[x] - (7*Pi^2*Log[x])/18 - (I/3)*Pi*Log[x]^2)*
       PolyLog[2, x] + ((2*Pi^2)/3 - ((2*I)/3)*Pi*Log[x])*PolyLog[3, 1 - x] + 
      (((-4*I)/3)*Pi + (19*Pi^2)/18)*PolyLog[3, x] + 
      FF[x^2]*(((-5*I)/27)*Pi^3 + (7*Pi^4)/108 + ((4*I)/27)*Pi^3*Log[1 - x] - 
        ((5*I)/27)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/108 + 
        ((2*I)/27)*Pi*Log[1 - x]^3 + (I/9)*Pi^3*Log[x] + 
        ((10*I)/27)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/54 - 
        ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] - ((5*I)/27)*Pi*Log[x]^2 + 
        (7*Pi^2*Log[x]^2)/108 + ((2*I)/27)*Pi*Log[x]^3 + 
        (((-2*I)/9)*Pi*Log[1 - x] + ((2*I)/9)*Pi*Log[x])*PolyLog[2, x] - 
        ((2*I)/9)*Pi*PolyLog[3, 1 - x] - ((2*I)/9)*Pi*PolyLog[3, x]) + 
      FF[x]*(((23*I)/27)*Pi^3 - (7*Pi^4)/27 - ((16*I)/27)*Pi*Log[1 - x] + 
        (7*Pi^2*Log[1 - x])/54 - ((16*I)/27)*Pi^3*Log[1 - x] + 
        ((26*I)/27)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/27 - 
        ((8*I)/27)*Pi*Log[1 - x]^3 + ((16*I)/27)*Pi*Log[x] - 
        (7*Pi^2*Log[x])/54 - ((4*I)/9)*Pi^3*Log[x] - ((46*I)/27)*Pi*
         Log[1 - x]*Log[x] + (14*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((8*I)/9)*Pi*Log[1 - x]^2*Log[x] + ((20*I)/27)*Pi*Log[x]^2 - 
        (7*Pi^2*Log[x]^2)/27 - ((8*I)/27)*Pi*Log[x]^3 + 
        (((8*I)/9)*Pi*Log[1 - x] - ((8*I)/9)*Pi*Log[x])*PolyLog[2, x] + 
        ((8*I)/9)*Pi*PolyLog[3, 1 - x] + ((8*I)/9)*Pi*PolyLog[3, x]) + 
      ((2*I)/3)*Pi*PolyLog[4, 1 - x] - ((2*I)/3)*Pi*
       PolyLog[4, -(x/(1 - x))] - (2*Zeta[3])/9 + ((2*I)/9)*Pi*Zeta[3] - 
      (19*Pi^2*Zeta[3])/18 + (2*Log[x]*Zeta[3])/9 - ((2*I)/9)*Pi*Log[x]*
       Zeta[3] - (Log[x]^2*Zeta[3])/9 + FF[x^(-2)]*((10*Pi^2*Log[1 - x])/27 + 
        ((11*I)/54)*Pi^3*Log[1 - x] - ((5*I)/27)*Pi*Log[1 - x]^2 - 
        (5*Pi^2*Log[1 - x]^2)/108 + ((2*I)/27)*Pi*Log[1 - x]^3 + 
        (I/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((-2*Pi^2)/9 + ((2*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] + 
        ((2*I)/9)*Pi*PolyLog[3, 1 - x] - ((2*I)/9)*Pi*Zeta[3]) + 
      FF[x^(-1)]*((16*Pi^2)/27 + ((13*I)/54)*Pi^3 - ((16*I)/27)*Pi*
         Log[1 - x] - (85*Pi^2*Log[1 - x])/54 - ((22*I)/27)*Pi^3*Log[1 - x] + 
        ((26*I)/27)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/27 - 
        ((8*I)/27)*Pi*Log[1 - x]^3 - ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        ((8*Pi^2)/9 - ((8*I)/9)*Pi*Log[1 - x])*PolyLog[2, x] - 
        ((8*I)/9)*Pi*PolyLog[3, 1 - x] + ((8*I)/9)*Pi*Zeta[3]) + 
      FF[(1 - x)^(-2)]*((11*Pi^4)/27 + ((29*I)/135)*Pi^5 - 
        (I/9)*Pi^3*Log[1 - x]^2 - (I/18)*Pi*Log[1 - x]^4 - 
        (134*Pi^2*Log[x])/27 - ((143*I)/54)*Pi^3*Log[x] + (5*Pi^4*Log[x])/6 - 
        (22*Pi^2*Log[1 - x]*Log[x])/9 - ((11*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
        ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] + ((67*I)/27)*Pi*Log[x]^2 + 
        (55*Pi^2*Log[x]^2)/108 + (I/2)*Pi^3*Log[x]^2 + 
        ((11*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (5*Pi^2*Log[1 - x]*Log[x]^2)/18 - 
        (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - ((22*I)/27)*Pi*Log[x]^3 + 
        (Pi^2*Log[x]^3)/27 - ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (I/6)*Pi*Log[x]^4 + ((-22*Pi^2)/9 - ((13*I)/9)*Pi^3 + 
          ((22*I)/9)*Pi*Log[x] - (7*Pi^2*Log[x])/9 - ((2*I)/3)*Pi*Log[x]^2)*
         PolyLog[2, x] + ((4*Pi^2)/3 - ((4*I)/3)*Pi*Log[x])*
         PolyLog[3, 1 - x] + (((-22*I)/9)*Pi + (19*Pi^2)/9)*PolyLog[3, x] + 
        ((4*I)/3)*Pi*PolyLog[4, 1 - x] - ((4*I)/3)*Pi*
         PolyLog[4, -(x/(1 - x))] + ((22*I)/9)*Pi*Zeta[3] - 
        (19*Pi^2*Zeta[3])/9 - ((4*I)/9)*Pi*Log[x]*Zeta[3] - 
        (2*Log[x]^2*Zeta[3])/9) + FF[(1 - x)^(-1)]*((-236*Pi^2)/27 - 
        ((221*I)/54)*Pi^3 + (35*Pi^4)/54 - ((29*I)/135)*Pi^5 + 
        (I/9)*Pi^3*Log[1 - x]^2 + (I/18)*Pi*Log[1 - x]^4 + 
        ((236*I)/27)*Pi*Log[x] + (149*Pi^2*Log[x])/54 + 
        ((119*I)/54)*Pi^3*Log[x] - (5*Pi^4*Log[x])/6 + 
        (22*Pi^2*Log[1 - x]*Log[x])/9 + ((11*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
        ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] - ((118*I)/27)*Pi*Log[x]^2 - 
        (13*Pi^2*Log[x]^2)/108 - (I/2)*Pi^3*Log[x]^2 - 
        ((11*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (5*Pi^2*Log[1 - x]*Log[x]^2)/18 + 
        (I/3)*Pi*Log[1 - x]^2*Log[x]^2 + ((28*I)/27)*Pi*Log[x]^3 - 
        (Pi^2*Log[x]^3)/27 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (I/6)*Pi*Log[x]^4 + ((22*Pi^2)/9 + ((13*I)/9)*Pi^3 - 
          ((22*I)/9)*Pi*Log[x] + (7*Pi^2*Log[x])/9 + ((2*I)/3)*Pi*Log[x]^2)*
         PolyLog[2, x] + ((-4*Pi^2)/3 + ((4*I)/3)*Pi*Log[x])*
         PolyLog[3, 1 - x] + (((22*I)/9)*Pi - (19*Pi^2)/9)*PolyLog[3, x] - 
        ((4*I)/3)*Pi*PolyLog[4, 1 - x] + ((4*I)/3)*Pi*
         PolyLog[4, -(x/(1 - x))] - ((26*I)/9)*Pi*Zeta[3] + 
        (19*Pi^2*Zeta[3])/9 - (4*Log[x]*Zeta[3])/9 + ((4*I)/9)*Pi*Log[x]*
         Zeta[3] + (2*Log[x]^2*Zeta[3])/9)) + 
    COLOR[CA*NfV2]*(17 - ((3881*I)/24)*Pi + (283039*Pi^2)/1296 - 
      ((641*I)/81)*Pi^3 + (41159*Pi^4)/1296 + ((2507*I)/1080)*Pi^5 - 
      (11093*Pi^6)/7560 - (94*Li[{3, 3}, 1 - x, 1])/3 + 87*Li[{3, 3}, x, 1] - 
      (158*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 20*Li[{4, 2}, 1 - x, 1] + 
      47*Li[{4, 2}, x, 1] - (83*Li[{2, 2, 2}, x, 1, 1])/2 - 
      (24157*Log[1 - x])/36 + ((3703*I)/72)*Pi*Log[1 - x] - 
      (15745*Pi^2*Log[1 - x])/72 - ((3665*I)/54)*Pi^3*Log[1 - x] + 
      (5719*Pi^4*Log[1 - x])/540 + ((503*I)/90)*Pi^5*Log[1 - x] + 
      (26821*Log[1 - x]^2)/72 - ((5417*I)/216)*Pi*Log[1 - x]^2 + 
      (113*Pi^2*Log[1 - x]^2)/8 + ((11*I)/2)*Pi^3*Log[1 - x]^2 - 
      (1763*Pi^4*Log[1 - x]^2)/1080 - (3551*Log[1 - x]^3)/36 + 
      ((203*I)/27)*Pi*Log[1 - x]^3 + (631*Pi^2*Log[1 - x]^3)/36 + 
      ((221*I)/18)*Pi^3*Log[1 - x]^3 + (5029*Log[1 - x]^4)/432 - 
      ((101*I)/24)*Pi*Log[1 - x]^4 + (296*Pi^2*Log[1 - x]^4)/27 + 
      (703*Log[1 - x]^5)/360 + ((31*I)/60)*Pi*Log[1 - x]^5 + 
      (629*Log[1 - x]^6)/216 + Li[{3, 2}, 1, x]*(1250/9 + ((967*I)/3)*Pi + 
        195*Log[1 - x] - (59*Log[x])/3) + (114365*Log[x])/216 + 
      ((30473*I)/216)*Pi*Log[x] - (183343*Pi^2*Log[x])/648 - 
      ((1847*I)/54)*Pi^3*Log[x] - (1396*Pi^4*Log[x])/135 - 
      ((475*I)/36)*Pi^5*Log[x] - (84833*Log[1 - x]*Log[x])/216 + 
      ((2482*I)/27)*Pi*Log[1 - x]*Log[x] + (164*Pi^2*Log[1 - x]*Log[x])/9 - 
      ((823*I)/36)*Pi^3*Log[1 - x]*Log[x] - (59*Pi^4*Log[1 - x]*Log[x])/10 + 
      (96875*Log[1 - x]^2*Log[x])/216 + ((4981*I)/18)*Pi*Log[1 - x]^2*
       Log[x] - (2507*Pi^2*Log[1 - x]^2*Log[x])/36 - 
      ((139*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + (1157*Log[1 - x]^3*Log[x])/108 - 
      ((149*I)/3)*Pi*Log[1 - x]^3*Log[x] - (697*Pi^2*Log[1 - x]^3*Log[x])/
       18 - (1871*Log[1 - x]^4*Log[x])/72 - ((45*I)/4)*Pi*Log[1 - x]^4*
       Log[x] - (3157*Log[1 - x]^5*Log[x])/180 + (9797*Log[x]^2)/72 + 
      ((14843*I)/216)*Pi*Log[x]^2 + (14969*Pi^2*Log[x]^2)/216 + 
      ((89*I)/24)*Pi^3*Log[x]^2 + (397*Pi^4*Log[x]^2)/120 + 
      (2435*Log[1 - x]*Log[x]^2)/72 + ((133*I)/18)*Pi*Log[1 - x]*Log[x]^2 - 
      (1517*Pi^2*Log[1 - x]*Log[x]^2)/72 + ((5*I)/6)*Pi^3*Log[1 - x]*
       Log[x]^2 - (161*Log[1 - x]^2*Log[x]^2)/72 + 
      ((136*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (121*Pi^2*Log[1 - x]^2*Log[x]^2)/
       12 - (68*Log[1 - x]^3*Log[x]^2)/3 + ((28*I)/3)*Pi*Log[1 - x]^3*
       Log[x]^2 + (81*Log[1 - x]^4*Log[x]^2)/2 - (379*Log[x]^3)/6 - 
      ((1459*I)/54)*Pi*Log[x]^3 - (301*Pi^2*Log[x]^3)/36 + 
      (I/6)*Pi^3*Log[x]^3 + (245*Log[1 - x]*Log[x]^3)/18 - 
      ((43*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (Pi^2*Log[1 - x]*Log[x]^3)/18 + 
      (110*Log[1 - x]^2*Log[x]^3)/3 - ((19*I)/6)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (13*Log[1 - x]^3*Log[x]^3)/2 + (187*Log[x]^4)/16 + 
      ((27*I)/8)*Pi*Log[x]^4 + (19*Pi^2*Log[x]^4)/12 - 
      (59*Log[1 - x]*Log[x]^4)/12 + (I/3)*Pi*Log[1 - x]*Log[x]^4 - 
      (25*Log[1 - x]^2*Log[x]^4)/4 - (17*Log[x]^5)/20 - 
      ((11*I)/60)*Pi*Log[x]^5 - (Log[1 - x]*Log[x]^5)/4 + (7*Log[x]^6)/36 + 
      Li[{3, 2}, x, 1]*(-818/3 - (571*I)*Pi - 407*Log[1 - x] + 71*Log[x]) + 
      Li[{3, 2}, 1 - x, 1]*(-171 - (386*I)*Pi - 336*Log[1 - x] + 78*Log[x]) + 
      (((-27*I)/2)*Pi + (151*Pi^2)/6 - (171*Log[1 - x])/2 - 
        (17*I)*Pi*Log[1 - x] + 20*Log[1 - x]^2 + 72*Log[x] + I*Pi*Log[x] + 
        7*Log[1 - x]*Log[x] - 13*Log[x]^2)*PolyLog[2, x]^2 + 
      (83*PolyLog[2, x]^3)/12 + 162*PolyLog[3, 1 - x]^2 - 
      (133*PolyLog[3, x]^2)/6 + (-3593/6 + ((55*I)/3)*Pi + 33*Pi^2 + 
        (383*Log[1 - x])/3 + (190*I)*Pi*Log[1 - x] + 152*Log[1 - x]^2 + 
        (2020*Log[x])/3 + (1160*I)*Pi*Log[x] + 1072*Log[1 - x]*Log[x] - 
        222*Log[x]^2)*PolyLog[4, 1 - x] + (-3373/6 + (81*I)*Pi - 20*Pi^2 + 
        606*Log[1 - x] + (788*I)*Pi*Log[1 - x] + 654*Log[1 - x]^2 + 
        (265*Log[x])/3 - (26*I)*Pi*Log[x] - 148*Log[1 - x]*Log[x] - 
        24*Log[x]^2)*PolyLog[4, x] + (-947/18 - (111*I)*Pi - (224*Pi^2)/3 - 
        (383*Log[1 - x])/3 - (190*I)*Pi*Log[1 - x] - 73*Log[1 - x]^2 + 
        (169*Log[x])/3 - (18*I)*Pi*Log[x] + 50*Log[1 - x]*Log[x] - 
        20*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (-1418/3 - (1012*I)*Pi - 1008*Log[1 - x] - 48*Log[x])*
       PolyLog[5, 1 - x] + (-4696/9 - ((2339*I)/3)*Pi - 561*Log[1 - x] + 
        (469*Log[x])/3)*PolyLog[5, x] + (-2522/3 - (1012*I)*Pi - 
        692*Log[1 - x] + 220*Log[x])*PolyLog[5, -(x/(1 - x))] + 
      392*PolyLog[6, 1 - x] + 64*PolyLog[6, x] + 
      82*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*
       (38597/54 + ((9203*I)/18)*Pi - (1393*Pi^2)/18 + (42*I)*Pi^3 + 
        (2134*Log[1 - x])/9 - ((289*I)/3)*Pi*Log[1 - x] + 
        (227*Pi^2*Log[1 - x])/9 - (176*Log[1 - x]^2)/3 - 
        (79*Log[1 - x]^3)/9 - (389*Log[x])/18 + (78*I)*Pi*Log[x] - 
        (128*Pi^2*Log[x])/3 - (802*Log[1 - x]*Log[x])/3 - 
        (368*I)*Pi*Log[1 - x]*Log[x] - (569*Log[1 - x]^2*Log[x])/3 + 
        73*Log[x]^2 - (6*I)*Pi*Log[x]^2 + 87*Log[1 - x]*Log[x]^2 - 
        (38*Log[x]^3)/3 + (284*PolyLog[3, x])/3 - (404*Zeta[3])/3) + 
      PolyLog[3, x]*(20227/54 + ((5347*I)/18)*Pi - (971*Pi^2)/12 + 
        ((47*I)/3)*Pi^3 - (707*Log[1 - x])/9 - ((304*I)/3)*Pi*Log[1 - x] + 
        (602*Pi^2*Log[1 - x])/9 - (167*Log[1 - x]^2)/2 + 
        (65*I)*Pi*Log[1 - x]^2 + (305*Log[1 - x]^3)/9 + (3817*Log[x])/18 - 
        ((11*I)/3)*Pi*Log[x] - 3*Pi^2*Log[x] + (73*Log[1 - x]*Log[x])/3 + 
        (16*I)*Pi*Log[1 - x]*Log[x] + (97*Log[1 - x]^2*Log[x])/3 - 
        (136*Log[x]^2)/3 + (5*I)*Pi*Log[x]^2 + 3*Log[1 - x]*Log[x]^2 + 
        (41*Log[x]^3)/3 - (368*Zeta[3])/3) - (1720*Zeta[3])/9 - 
      ((1247*I)/9)*Pi*Zeta[3] + (6329*Pi^2*Zeta[3])/36 + 
      ((346*I)/3)*Pi^3*Zeta[3] + (959*Log[1 - x]*Zeta[3])/9 + 
      ((104*I)/3)*Pi*Log[1 - x]*Zeta[3] + (406*Pi^2*Log[1 - x]*Zeta[3])/9 + 
      (59*Log[1 - x]^2*Zeta[3])/2 - (65*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (305*Log[1 - x]^3*Zeta[3])/9 - (1270*Log[x]*Zeta[3])/9 - 
      ((1093*I)/9)*Pi*Log[x]*Zeta[3] - 2*Pi^2*Log[x]*Zeta[3] - 
      373*Log[1 - x]*Log[x]*Zeta[3] - (802*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (2113*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (89*Log[x]^2*Zeta[3])/9 - 
      (5*I)*Pi*Log[x]^2*Zeta[3] + 146*Log[1 - x]*Log[x]^2*Zeta[3] - 
      9*Log[x]^3*Zeta[3] + (163*Zeta[3]^2)/3 + PolyLog[2, x]*
       (((9185*I)/27)*Pi - (19549*Pi^2)/108 - ((473*I)/12)*Pi^3 - 
        (73*Pi^4)/12 + (38597*Log[1 - x])/54 + ((2053*I)/9)*Pi*Log[1 - x] + 
        (139*Pi^2*Log[1 - x])/9 + ((38*I)/3)*Pi^3*Log[1 - x] - 
        (1595*Log[1 - x]^2)/18 - ((111*I)/2)*Pi*Log[1 - x]^2 + 
        (79*Pi^2*Log[1 - x]^2)/12 + (8*Log[1 - x]^3)/3 + 
        (25*Log[1 - x]^4)/8 - (20227*Log[x])/54 + ((283*I)/9)*Pi*Log[x] + 
        (67*Pi^2*Log[x])/4 - ((4*I)/3)*Pi^3*Log[x] + (986*Log[1 - x]*Log[x])/
         9 + (66*I)*Pi*Log[1 - x]*Log[x] - 28*Pi^2*Log[1 - x]*Log[x] - 
        (335*Log[1 - x]^2*Log[x])/3 - (84*I)*Pi*Log[1 - x]^2*Log[x] - 
        (91*Log[1 - x]^3*Log[x])/6 + (769*Log[x]^2)/18 - 
        ((14*I)/3)*Pi*Log[x]^2 - (28*Pi^2*Log[x]^2)/3 + 
        (275*Log[1 - x]*Log[x]^2)/6 - (6*I)*Pi*Log[1 - x]*Log[x]^2 + 
        23*Log[1 - x]^2*Log[x]^2 - (2*Log[x]^3)/3 - (I/3)*Pi*Log[x]^3 - 
        (29*Log[1 - x]*Log[x]^3)/3 - (43*Log[x]^4)/12 + 
        (-171 - (188*I)*Pi - 96*Log[1 - x] + 36*Log[x])*PolyLog[3, 1 - x] + 
        (-46/9 + ((433*I)/3)*Pi + 142*Log[1 - x] - (65*Log[x])/3)*
         PolyLog[3, x] + 197*PolyLog[4, 1 - x] + 131*PolyLog[4, x] + 
        75*PolyLog[4, -(x/(1 - x))] + (580*Zeta[3])/9 - 
        ((553*I)/3)*Pi*Zeta[3] - 178*Log[1 - x]*Zeta[3] + 
        (29*Log[x]*Zeta[3])/3) + FF[x]*((2869*Pi^2)/24 + 
        ((1363*I)/162)*Pi^3 + (197*Pi^4)/45 + ((31*I)/18)*Pi^5 + 
        (280*Li[{3, 2}, 1, x])/9 - (140*Li[{3, 2}, 1 - x, 1])/3 - 
        68*Li[{3, 2}, x, 1] + (28417*Log[1 - x])/216 + 
        ((1427*I)/54)*Pi*Log[1 - x] - (1577*Pi^2*Log[1 - x])/36 - 
        ((64*I)/9)*Pi^3*Log[1 - x] - (4*Pi^4*Log[1 - x])/3 + 
        (7207*Log[1 - x]^2)/72 - ((95*I)/54)*Pi*Log[1 - x]^2 - 
        (Pi^2*Log[1 - x]^2)/36 + I*Pi^3*Log[1 - x]^2 - (91*Log[1 - x]^3)/6 + 
        ((4*I)/9)*Pi*Log[1 - x]^3 + (86*Pi^2*Log[1 - x]^3)/27 + 
        (49*Log[1 - x]^4)/108 - I*Pi*Log[1 - x]^4 + (31*Log[1 - x]^5)/45 - 
        (28417*Log[x])/216 - ((1427*I)/54)*Pi*Log[x] - 
        (8941*Pi^2*Log[x])/324 - ((58*I)/9)*Pi^3*Log[x] - 
        (761*Pi^4*Log[x])/270 - (2869*Log[1 - x]*Log[x])/12 - 
        ((239*I)/9)*Pi*Log[1 - x]*Log[x] - (161*Pi^2*Log[1 - x]*Log[x])/18 + 
        ((80*I)/9)*Pi^3*Log[1 - x]*Log[x] + (1784*Log[1 - x]^2*Log[x])/27 + 
        ((67*I)/3)*Pi*Log[1 - x]^2*Log[x] - (8*Pi^2*Log[1 - x]^2*Log[x])/9 + 
        (79*Log[1 - x]^3*Log[x])/27 - ((16*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
        (53*Log[1 - x]^4*Log[x])/9 + (10007*Log[x]^2)/72 + 
        ((247*I)/18)*Pi*Log[x]^2 + (211*Pi^2*Log[x]^2)/108 + 
        ((13*I)/9)*Pi^3*Log[x]^2 - (64*Log[1 - x]*Log[x]^2)/3 + 
        ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (67*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (34*Log[1 - x]^2*Log[x]^2)/3 - ((46*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (49*Log[1 - x]^3*Log[x]^2)/9 - (91*Log[x]^3)/6 - 
        ((77*I)/27)*Pi*Log[x]^3 - (50*Pi^2*Log[x]^3)/27 - 
        (4*Log[1 - x]*Log[x]^3)/9 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (41*Log[1 - x]^2*Log[x]^3)/9 - (175*Log[x]^4)/108 + 
        ((5*I)/9)*Pi*Log[x]^4 + (14*Log[1 - x]*Log[x]^4)/9 - 
        (8*Log[x]^5)/45 + (((-32*I)/3)*Pi - (70*Log[1 - x])/3 + 
          (38*Log[x])/3)*PolyLog[2, x]^2 + (1955/27 + ((94*I)/3)*Pi + 
          14*Pi^2 + (238*Log[1 - x])/9 - ((40*I)/3)*Pi*Log[1 - x] + 
          (16*Log[1 - x]^2)/3 + (104*Log[x])/9 - ((68*I)/3)*Pi*Log[x] - 
          76*Log[1 - x]*Log[x] - 6*Log[x]^2)*PolyLog[3, 1 - x] + 
        (2743/27 + ((26*I)/9)*Pi - (80*Pi^2)/9 - 38*Log[1 - x] - 
          (36*I)*Pi*Log[1 - x] - 10*Log[1 - x]^2 + 36*Log[x] + 
          (40*I)*Pi*Log[x] + 24*Log[1 - x]*Log[x])*PolyLog[3, x] + 
        (-572/9 - (12*I)*Pi - 24*Log[1 - x] + (560*Log[x])/3)*
         PolyLog[4, 1 - x] + (-224/9 - (52*I)*Pi + 112*Log[1 - x] - 
          (200*Log[x])/3)*PolyLog[4, x] + (286/9 - ((16*I)/3)*Pi + 
          8*Log[1 - x] - (152*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - 
        56*PolyLog[5, 1 - x] + (64*PolyLog[5, x])/9 - 
        64*PolyLog[5, -(x/(1 - x))] + (260*Pi^2*Zeta[3])/9 + 
        (166*Log[1 - x]*Zeta[3])/9 + ((64*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        (40*Log[1 - x]^2*Zeta[3])/3 - (166*Log[x]*Zeta[3])/9 - 
        ((64*I)/3)*Pi*Log[x]*Zeta[3] - 120*Log[1 - x]*Log[x]*Zeta[3] + 
        (40*Log[x]^2*Zeta[3])/3 + PolyLog[2, x]*(((-788*I)/27)*Pi - 
          (215*Pi^2)/27 - ((14*I)/3)*Pi^3 + (1955*Log[1 - x])/27 + 
          ((290*I)/9)*Pi*Log[1 - x] + (94*Pi^2*Log[1 - x])/9 + 
          (95*Log[1 - x]^2)/9 - (12*I)*Pi*Log[1 - x]^2 - (4*Log[1 - x]^3)/3 - 
          (2743*Log[x])/27 - ((22*I)/9)*Pi*Log[x] + (112*Pi^2*Log[x])/9 + 
          (160*Log[1 - x]*Log[x])/9 - ((20*I)/3)*Pi*Log[1 - x]*Log[x] - 
          38*Log[1 - x]^2*Log[x] - (23*Log[x]^2)/3 - (12*I)*Pi*Log[x]^2 + 
          (2*Log[1 - x]*Log[x]^2)/3 + (4*Log[x]^3)/3 - 
          (140*PolyLog[3, 1 - x])/3 + (52*PolyLog[3, x])/9 + 
          (104*Zeta[3])/9) - 208*Zeta[5]) + FF[x^(-1)]*
       (((28885*I)/216)*Pi - (5669*Pi^2)/162 - ((307*I)/108)*Pi^3 - 
        (143*Pi^4)/270 - ((34*I)/135)*Pi^5 - (332*Li[{3, 2}, 1, x])/9 + 
        16*Li[{3, 2}, 1 - x, 1] + (92*Li[{3, 2}, x, 1])/3 + 
        (28885*Log[1 - x])/216 - ((20725*I)/108)*Pi*Log[1 - x] + 
        (1849*Pi^2*Log[1 - x])/108 + ((185*I)/54)*Pi^3*Log[1 - x] - 
        (419*Pi^4*Log[1 - x])/270 - (9277*Log[1 - x]^2)/72 + 
        ((1373*I)/27)*Pi*Log[1 - x]^2 - (551*Pi^2*Log[1 - x]^2)/108 - 
        ((56*I)/9)*Pi^3*Log[1 - x]^2 + (205*Log[1 - x]^3)/6 - 
        ((295*I)/27)*Pi*Log[1 - x]^3 - (29*Pi^2*Log[1 - x]^3)/9 - 
        (227*Log[1 - x]^4)/27 - ((23*I)/9)*Pi*Log[1 - x]^4 - 
        (47*Log[1 - x]^5)/90 - ((47*I)/27)*Pi*Log[x] + (199*Pi^2*Log[x])/54 - 
        ((4*I)/3)*Pi^3*Log[x] + (26*Pi^4*Log[x])/45 - (47*Log[1 - x]*Log[x])/
         27 - ((430*I)/27)*Pi*Log[1 - x]*Log[x] + 
        (460*Pi^2*Log[1 - x]*Log[x])/27 + ((160*I)/9)*Pi^3*Log[1 - x]*
         Log[x] + (3169*Log[1 - x]^2*Log[x])/54 + ((185*I)/9)*Pi*Log[1 - x]^2*
         Log[x] - (43*Pi^2*Log[1 - x]^2*Log[x])/9 + (61*Log[1 - x]^3*Log[x])/
         27 + ((104*I)/9)*Pi*Log[1 - x]^3*Log[x] - (31*Log[1 - x]^4*Log[x])/
         18 + (I/3)*Pi*Log[x]^2 - (14*Pi^2*Log[x]^2)/9 - 
        (149*Log[1 - x]*Log[x]^2)/9 + ((5*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (74*Pi^2*Log[1 - x]*Log[x]^2)/9 - (193*Log[1 - x]^2*Log[x]^2)/18 - 
        ((154*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (83*Log[1 - x]^3*Log[x]^2)/9 + 
        (16*Log[1 - x]*Log[x]^3)/3 - (65*Log[1 - x]^2*Log[x]^3)/3 + 
        ((-32*I)*Pi + 8*Log[1 - x] - 40*Log[x])*PolyLog[2, x]^2 + 
        (2693/27 + ((206*I)/3)*Pi + (122*Pi^2)/9 + 26*Log[1 - x] - 
          ((8*I)/3)*Pi*Log[1 - x] - (40*Log[1 - x]^2)/3 - 16*Log[x] - 
          ((260*I)/3)*Pi*Log[x] + (88*Log[1 - x]*Log[x])/3 - 30*Log[x]^2)*
         PolyLog[3, 1 - x] + (304/9 + ((820*I)/9)*Pi - (86*Pi^2)/9 + 
          (532*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] + (4*Log[1 - x]^2)/3 + 
          16*Log[x])*PolyLog[3, x] + (-38 + ((68*I)/3)*Pi + 8*Log[1 - x] - 
          52*Log[x])*PolyLog[4, 1 - x] + (-908/9 - (72*I)*Pi + 
          (80*Log[1 - x])/3 - 40*Log[x])*PolyLog[4, x] + 
        (-548/9 - (72*I)*Pi + 8*Log[1 - x] - 40*Log[x])*
         PolyLog[4, -(x/(1 - x))] + 100*PolyLog[5, 1 - x] + 
        (400*PolyLog[5, x])/9 + (244*PolyLog[5, -(x/(1 - x))])/3 - 
        (2927*Zeta[3])/27 - ((218*I)/3)*Pi*Zeta[3] - (194*Pi^2*Zeta[3])/9 - 
        (70*Log[1 - x]*Zeta[3])/3 - (16*I)*Pi*Log[1 - x]*Zeta[3] + 
        4*Log[1 - x]^2*Zeta[3] + 20*Log[x]*Zeta[3] + ((260*I)/3)*Pi*Log[x]*
         Zeta[3] + (56*Log[1 - x]*Log[x]*Zeta[3])/3 + 30*Log[x]^2*Zeta[3] + 
        PolyLog[2, x]*(((1781*I)/27)*Pi - (28*Pi^2)/3 + ((16*I)/3)*Pi^3 + 
          (2693*Log[1 - x])/27 - ((22*I)/9)*Pi*Log[1 - x] - 
          (76*Pi^2*Log[1 - x])/9 - (211*Log[1 - x]^2)/9 - 
          (20*Log[1 - x]^3)/9 - (304*Log[x])/9 - ((200*I)/9)*Pi*Log[x] + 
          8*Pi^2*Log[x] - (128*Log[1 - x]*Log[x])/9 - ((200*I)/3)*Pi*
           Log[1 - x]*Log[x] + (44*Log[1 - x]^2*Log[x])/3 + 4*Log[x]^2 - 
          40*Log[1 - x]*Log[x]^2 + 16*PolyLog[3, 1 - x] + 
          (388*PolyLog[3, x])/9 + (68*Zeta[3])/9) - 12*Zeta[5]) - 
      (1214*Zeta[5])/3 - (588*I)*Pi*Zeta[5] - 921*Log[1 - x]*Zeta[5] + 
      394*Log[x]*Zeta[5] + FF[x^(-2)]*(-Pi^4/135 + ((13*I)/135)*Pi^5 + 
        (128*Li[{3, 2}, 1, x])/9 - 4*Li[{3, 2}, 1 - x, 1] - 
        (32*Li[{3, 2}, x, 1])/3 + ((5011*I)/72)*Pi*Log[1 - x] - 
        (1319*Pi^2*Log[1 - x])/108 - ((40*I)/27)*Pi^3*Log[1 - x] + 
        (17*Pi^4*Log[1 - x])/27 + (5011*Log[1 - x]^2)/144 - 
        ((5335*I)/216)*Pi*Log[1 - x]^2 + (259*Pi^2*Log[1 - x]^2)/54 + 
        ((23*I)/9)*Pi^3*Log[1 - x]^2 - (1109*Log[1 - x]^3)/72 + 
        ((505*I)/108)*Pi*Log[1 - x]^3 + (19*Pi^2*Log[1 - x]^3)/18 + 
        (229*Log[1 - x]^4)/54 + ((41*I)/36)*Pi*Log[1 - x]^4 + 
        (37*Log[1 - x]^5)/180 - (8*Pi^4*Log[x])/45 - ((23*I)/27)*Pi*
         Log[1 - x]*Log[x] - (41*Pi^2*Log[1 - x]*Log[x])/54 - 
        ((67*I)/9)*Pi^3*Log[1 - x]*Log[x] - (2261*Log[1 - x]^2*Log[x])/108 - 
        ((199*I)/18)*Pi*Log[1 - x]^2*Log[x] + (17*Pi^2*Log[1 - x]^2*Log[x])/
         18 - (11*Log[1 - x]^3*Log[x])/54 - ((44*I)/9)*Pi*Log[1 - x]^3*
         Log[x] + (11*Log[1 - x]^4*Log[x])/36 + (I/3)*Pi*Log[1 - x]*
         Log[x]^2 - (32*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (19*Log[1 - x]^2*Log[x]^2)/18 + ((131*I)/6)*Pi*Log[1 - x]^2*
         Log[x]^2 - (23*Log[1 - x]^3*Log[x]^2)/9 + (26*Log[1 - x]^2*Log[x]^3)/
         3 + ((14*I)*Pi - 2*Log[1 - x] + 16*Log[x])*PolyLog[2, x]^2 + 
        (-2215/54 - ((133*I)/6)*Pi - (62*Pi^2)/9 - (7*Log[1 - x])/6 + 
          ((2*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/3 + (8*Log[x])/3 + 
          ((110*I)/3)*Pi*Log[x] - (22*Log[1 - x]*Log[x])/3 + 12*Log[x]^2)*
         PolyLog[3, 1 - x] + (((-208*I)/9)*Pi + (44*Pi^2)/9 - 
          (208*Log[1 - x])/9 - ((2*I)/3)*Pi*Log[1 - x] - Log[1 - x]^2/3)*
         PolyLog[3, x] + (2/3 - ((26*I)/3)*Pi - 2*Log[1 - x] + 16*Log[x])*
         PolyLog[4, 1 - x] + (224/9 + (30*I)*Pi - (38*Log[1 - x])/3 + 
          16*Log[x])*PolyLog[4, x] + (224/9 + (30*I)*Pi - 2*Log[1 - x] + 
          16*Log[x])*PolyLog[4, -(x/(1 - x))] - 34*PolyLog[5, 1 - x] - 
        (136*PolyLog[5, x])/9 - (88*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((-2215*I)/54)*Pi + (199*Pi^2)/18 - ((7*I)/3)*Pi^3 - 
          (2215*Log[1 - x])/54 + ((4*I)/9)*Pi*Log[1 - x] + 
          (19*Pi^2*Log[1 - x])/9 + (209*Log[1 - x]^2)/18 + 
          (5*Log[1 - x]^3)/9 + ((8*I)/9)*Pi*Log[x] - 4*Pi^2*Log[x] + 
          (8*Log[1 - x]*Log[x])/9 + ((86*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (11*Log[1 - x]^2*Log[x])/3 + 16*Log[1 - x]*Log[x]^2 - 
          4*PolyLog[3, 1 - x] - (160*PolyLog[3, x])/9 - (8*Zeta[3])/9) + 
        (2215*Zeta[3])/54 + ((133*I)/6)*Pi*Zeta[3] + (80*Pi^2*Zeta[3])/9 + 
        (7*Log[1 - x]*Zeta[3])/6 + (4*I)*Pi*Log[1 - x]*Zeta[3] - 
        Log[1 - x]^2*Zeta[3] - (8*Log[x]*Zeta[3])/3 - ((110*I)/3)*Pi*Log[x]*
         Zeta[3] - (14*Log[1 - x]*Log[x]*Zeta[3])/3 - 12*Log[x]^2*Zeta[3] + 
        12*Zeta[5]) + FF[x^2]*((445*Pi^2)/48 - ((43*I)/108)*Pi^3 - 
        (1997*Pi^4)/3240 - ((167*I)/540)*Pi^5 + (8*Li[{3, 2}, 1 - x, 1])/3 + 
        (8*Li[{3, 2}, x, 1])/3 - (113*Pi^2*Log[1 - x])/8 + 
        ((163*I)/108)*Pi^3*Log[1 - x] + (71*Pi^4*Log[1 - x])/540 + 
        (445*Log[1 - x]^2)/48 - ((43*I)/108)*Pi*Log[1 - x]^2 + 
        (34*Pi^2*Log[1 - x]^2)/9 - (I/9)*Pi^3*Log[1 - x]^2 - 
        (151*Log[1 - x]^3)/24 + ((55*I)/108)*Pi*Log[1 - x]^3 - 
        (8*Pi^2*Log[1 - x]^3)/27 + (46*Log[1 - x]^4)/27 + 
        (I/36)*Pi*Log[1 - x]^4 - Log[1 - x]^5/5 - (245*Pi^2*Log[x])/24 + 
        ((109*I)/108)*Pi^3*Log[x] + (161*Pi^4*Log[x])/540 - 
        (445*Log[1 - x]*Log[x])/24 + ((43*I)/54)*Pi*Log[1 - x]*Log[x] + 
        (325*Pi^2*Log[1 - x]*Log[x])/36 - (3*I)*Pi^3*Log[1 - x]*Log[x] + 
        (527*Log[1 - x]^2*Log[x])/24 - ((77*I)/36)*Pi*Log[1 - x]^2*Log[x] + 
        (10*Pi^2*Log[1 - x]^2*Log[x])/9 - (50*Log[1 - x]^3*Log[x])/9 - 
        ((7*I)/9)*Pi*Log[1 - x]^3*Log[x] + (7*Log[1 - x]^4*Log[x])/6 + 
        (445*Log[x]^2)/48 - ((43*I)/108)*Pi*Log[x]^2 + (131*Pi^2*Log[x]^2)/
         54 - (I/9)*Pi^3*Log[x]^2 - (37*Log[1 - x]*Log[x]^2)/24 + 
        ((31*I)/36)*Pi*Log[1 - x]*Log[x]^2 - (19*Pi^2*Log[1 - x]*Log[x]^2)/
         18 - (197*Log[1 - x]^2*Log[x]^2)/36 + ((25*I)/6)*Pi*Log[1 - x]^2*
         Log[x]^2 - (13*Log[1 - x]^3*Log[x]^2)/18 - (151*Log[x]^3)/24 + 
        ((55*I)/108)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/6 + 
        (23*Log[1 - x]*Log[x]^3)/9 - ((7*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (25*Log[1 - x]^2*Log[x]^3)/18 + (46*Log[x]^4)/27 + 
        (I/36)*Pi*Log[x]^4 - (7*Log[1 - x]*Log[x]^4)/18 + (2*Log[x]^5)/45 + 
        (((8*I)/3)*Pi + (4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[2, x]^2 + 
        (47/2 - ((7*I)/9)*Pi - Pi^2/9 - (103*Log[1 - x])/18 - 
          ((10*I)/3)*Pi*Log[1 - x] - (2*Log[1 - x]^2)/3 - (149*Log[x])/18 + 
          ((22*I)/3)*Pi*Log[x] + (10*Log[1 - x]*Log[x])/3 + 2*Log[x]^2)*
         PolyLog[3, 1 - x] + PolyLog[2, x]*(((-4*I)/9)*Pi^3 + 
          (47*Log[1 - x])/2 - (3*I)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/9 - 
          (73*Log[1 - x]^2)/9 + Log[1 - x]^3/3 - (47*Log[x])/2 + 
          (3*I)*Pi*Log[x] - (11*Pi^2*Log[x])/9 + ((8*I)/3)*Pi*Log[1 - x]*
           Log[x] + (5*Log[1 - x]^2*Log[x])/3 + (73*Log[x]^2)/9 + 
          Log[1 - x]*Log[x]^2 - Log[x]^3/3 + (8*PolyLog[3, 1 - x])/3 - 
          (8*PolyLog[3, x])/3) + (47/2 - ((7*I)/9)*Pi + Pi^2/3 - 
          (149*Log[1 - x])/18 + ((22*I)/3)*Pi*Log[1 - x] + 2*Log[1 - x]^2 - 
          (103*Log[x])/18 - ((10*I)/3)*Pi*Log[x] + (2*Log[1 - x]*Log[x])/3 - 
          (2*Log[x]^2)/3)*PolyLog[3, x] + (-43/9 + (8*I)*Pi + 
          (34*Log[1 - x])/3 - 14*Log[x])*PolyLog[4, 1 - x] + 
        (-43/9 + (8*I)*Pi - 14*Log[1 - x] + (34*Log[x])/3)*PolyLog[4, x] + 
        ((-22*Log[1 - x])/3 + (22*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - 
        (40*PolyLog[5, 1 - x])/3 - (40*PolyLog[5, x])/3 - 
        (22*PolyLog[5, -(x/(1 - x))])/3 - (38*Pi^2*Zeta[3])/9 - 
        (10*Log[1 - x]^2*Zeta[3])/3 + 12*Log[1 - x]*Log[x]*Zeta[3] - 
        (10*Log[x]^2*Zeta[3])/3 + (86*Zeta[5])/3) + 
      FF[(1 - x)^(-1)]*(((-10685*I)/27)*Pi + (8590*Pi^2)/81 + 
        ((3295*I)/81)*Pi^3 - (4144*Pi^4)/81 - ((1951*I)/270)*Pi^5 + 
        (20171*Pi^6)/3780 + (188*Li[{3, 3}, 1 - x, 1])/3 - 
        286*Li[{3, 3}, x, 1] + (628*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
        136*Li[{4, 2}, 1 - x, 1] - 118*Li[{4, 2}, x, 1] + 
        179*Li[{2, 2, 2}, x, 1, 1] + ((1679*I)/27)*Pi*Log[1 - x] + 
        (1441*Pi^2*Log[1 - x])/27 + ((2615*I)/27)*Pi^3*Log[1 - x] - 
        (4999*Pi^4*Log[1 - x])/270 - ((962*I)/45)*Pi^5*Log[1 - x] - 
        ((46*I)/3)*Pi*Log[1 - x]^2 + (937*Pi^2*Log[1 - x]^2)/54 - 
        ((209*I)/18)*Pi^3*Log[1 - x]^2 + (985*Pi^4*Log[1 - x]^2)/108 + 
        ((16*I)/9)*Pi*Log[1 - x]^3 - (215*Pi^2*Log[1 - x]^3)/6 - 
        ((413*I)/9)*Pi^3*Log[1 - x]^3 - (20*Log[1 - x]^4)/27 + 
        ((125*I)/18)*Pi*Log[1 - x]^4 - (1021*Pi^2*Log[1 - x]^4)/27 - 
        (101*Log[1 - x]^5)/20 - ((43*I)/30)*Pi*Log[1 - x]^5 - 
        (5761*Log[1 - x]^6)/540 + Li[{3, 2}, 1 - x, 1]*(394 + (1468*I)*Pi + 
          1176*Log[1 - x] - 156*Log[x]) + Li[{3, 2}, x, 1]*
         (1666/3 + (2162*I)*Pi + 1402*Log[1 - x] - 142*Log[x]) - 
        (10685*Log[x])/27 - ((1391*I)/18)*Pi*Log[x] + (41885*Pi^2*Log[x])/
         162 + ((6215*I)/108)*Pi^3*Log[x] + (2321*Pi^4*Log[x])/108 + 
        ((4463*I)/90)*Pi^5*Log[x] + (1679*Log[1 - x]*Log[x])/27 - 
        ((16*I)/3)*Pi*Log[1 - x]*Log[x] + (2102*Pi^2*Log[1 - x]*Log[x])/27 + 
        ((143*I)/18)*Pi^3*Log[1 - x]*Log[x] + (127*Pi^4*Log[1 - x]*Log[x])/
         5 - (1250*Log[1 - x]^2*Log[x])/3 - ((4531*I)/9)*Pi*Log[1 - x]^2*
         Log[x] + (1085*Pi^2*Log[1 - x]^2*Log[x])/9 + ((512*I)/3)*Pi^3*
         Log[1 - x]^2*Log[x] - (154*Log[1 - x]^3*Log[x])/27 + 
        ((839*I)/9)*Pi*Log[1 - x]^3*Log[x] + (1069*Pi^2*Log[1 - x]^3*Log[x])/
         9 + (166*Log[1 - x]^4*Log[x])/3 + ((79*I)/2)*Pi*Log[1 - x]^4*
         Log[x] + (5647*Log[1 - x]^5*Log[x])/90 + (1307*Log[x]^2)/36 - 
        ((9281*I)/54)*Pi*Log[x]^2 - (16993*Pi^2*Log[x]^2)/216 - 
        ((281*I)/36)*Pi^3*Log[x]^2 - (397*Pi^4*Log[x]^2)/60 + 
        2*Log[1 - x]*Log[x]^2 - (55*I)*Pi*Log[1 - x]*Log[x]^2 + 
        (85*Pi^2*Log[1 - x]*Log[x]^2)/36 - ((5*I)/3)*Pi^3*Log[1 - x]*
         Log[x]^2 - (4975*Log[1 - x]^2*Log[x]^2)/36 - I*Pi*Log[1 - x]^2*
         Log[x]^2 + (121*Pi^2*Log[1 - x]^2*Log[x]^2)/6 + 
        (152*Log[1 - x]^3*Log[x]^2)/3 - ((56*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - 
        139*Log[1 - x]^4*Log[x]^2 - (295*Log[x]^3)/12 + 
        ((3283*I)/54)*Pi*Log[x]^3 + (394*Pi^2*Log[x]^3)/27 - 
        (I/3)*Pi^3*Log[x]^3 - (151*Log[1 - x]*Log[x]^3)/9 + 
        ((97*I)/9)*Pi*Log[1 - x]*Log[x]^3 - (Pi^2*Log[1 - x]*Log[x]^3)/9 - 
        (43*Log[1 - x]^2*Log[x]^3)/2 + ((19*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 - 
        13*Log[1 - x]^3*Log[x]^3 + (1261*Log[x]^4)/216 - 
        ((305*I)/36)*Pi*Log[x]^4 - (19*Pi^2*Log[x]^4)/6 + 
        (77*Log[1 - x]*Log[x]^4)/18 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^4 + 
        (25*Log[1 - x]^2*Log[x]^4)/2 - (17*Log[x]^5)/180 + 
        ((11*I)/30)*Pi*Log[x]^5 + (Log[1 - x]*Log[x]^5)/2 - (7*Log[x]^6)/18 + 
        Li[{3, 2}, 1, x]*(-2110/9 - ((3650*I)/3)*Pi - 690*Log[1 - x] + 
          (118*Log[x])/3) + ((123*I)*Pi - (325*Pi^2)/3 + 197*Log[1 - x] + 
          (70*I)*Pi*Log[1 - x] - 70*Log[1 - x]^2 - 74*Log[x] - 
          (2*I)*Pi*Log[x] - 14*Log[1 - x]*Log[x] + 26*Log[x]^2)*
         PolyLog[2, x]^2 - (179*PolyLog[2, x]^3)/6 - 
        556*PolyLog[3, 1 - x]^2 + (145*PolyLog[3, x]^2)/3 + 
        (8308/9 + ((280*I)/3)*Pi - 90*Pi^2 - 182*Log[1 - x] - 
          (740*I)*Pi*Log[1 - x] - 532*Log[1 - x]^2 - 1366*Log[x] - 
          (4408*I)*Pi*Log[x] - 3752*Log[1 - x]*Log[x] + 444*Log[x]^2)*
         PolyLog[4, 1 - x] + (881 - ((34*I)/3)*Pi + 84*Pi^2 - 
          (3800*Log[1 - x])/3 - (2992*I)*Pi*Log[1 - x] - 2232*Log[1 - x]^2 - 
          22*Log[x] + (52*I)*Pi*Log[x] + 296*Log[1 - x]*Log[x] + 48*Log[x]^2)*
         PolyLog[4, x] + (-160/9 + ((500*I)/3)*Pi + (808*Pi^2)/3 + 
          182*Log[1 - x] + (740*I)*Pi*Log[1 - x] + 218*Log[1 - x]^2 - 
          36*Log[x] + (36*I)*Pi*Log[x] - 100*Log[1 - x]*Log[x] + 40*Log[x]^2)*
         PolyLog[4, -(x/(1 - x))] + (940 + (3872*I)*Pi + 3528*Log[1 - x] + 
          480*Log[x])*PolyLog[5, 1 - x] + (8084/9 + ((9010*I)/3)*Pi + 
          1926*Log[1 - x] - (938*Log[x])/3)*PolyLog[5, x] + 
        (1516 + (3872*I)*Pi + 2272*Log[1 - x] - 440*Log[x])*
         PolyLog[5, -(x/(1 - x))] - 1504*PolyLog[6, 1 - x] - 
        344*PolyLog[6, x] - 380*PolyLog[6, -(x/(1 - x))] + 
        (21155*Zeta[3])/54 + ((5143*I)/9)*Pi*Zeta[3] - (1675*Pi^2*Zeta[3])/
         6 - ((1304*I)/3)*Pi^3*Zeta[3] - 138*Log[1 - x]*Zeta[3] - 
        ((568*I)/3)*Pi*Log[1 - x]*Zeta[3] - (1148*Pi^2*Log[1 - x]*Zeta[3])/
         9 - 89*Log[1 - x]^2*Zeta[3] + (250*I)*Pi*Log[1 - x]^2*Zeta[3] + 
        (1030*Log[1 - x]^3*Zeta[3])/9 + (3586*Log[x]*Zeta[3])/9 + 
        ((1058*I)/9)*Pi*Log[x]*Zeta[3] + 4*Pi^2*Log[x]*Zeta[3] + 
        (2426*Log[1 - x]*Log[x]*Zeta[3])/3 + (2996*I)*Pi*Log[1 - x]*Log[x]*
         Zeta[3] + (7406*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
        (2*Log[x]^2*Zeta[3])/9 + (10*I)*Pi*Log[x]^2*Zeta[3] - 
        292*Log[1 - x]*Log[x]^2*Zeta[3] + 18*Log[x]^3*Zeta[3] - 
        (554*Zeta[3]^2)/3 + PolyLog[3, x]*(-18881/54 - ((2059*I)/3)*Pi + 
          (695*Pi^2)/6 - ((178*I)/3)*Pi^3 - 42*Log[1 - x] + 
          ((1000*I)/3)*Pi*Log[1 - x] - (2380*Pi^2*Log[1 - x])/9 + 
          185*Log[1 - x]^2 - (250*I)*Pi*Log[1 - x]^2 - (1030*Log[1 - x]^3)/
           9 - 448*Log[x] - ((92*I)/3)*Pi*Log[x] + 6*Pi^2*Log[x] - 
          (62*Log[1 - x]*Log[x])/3 - (32*I)*Pi*Log[1 - x]*Log[x] - 
          (350*Log[1 - x]^2*Log[x])/3 + (179*Log[x]^2)/3 - 
          (10*I)*Pi*Log[x]^2 - 6*Log[1 - x]*Log[x]^2 - (82*Log[x]^3)/3 + 
          (1192*Zeta[3])/3) + PolyLog[3, 1 - x]*(-2408/3 - ((9281*I)/9)*Pi + 
          (1021*Pi^2)/9 - (160*I)*Pi^3 - (968*Log[1 - x])/3 + 
          (170*I)*Pi*Log[1 - x] - (1054*Pi^2*Log[1 - x])/9 + 
          96*Log[1 - x]^2 + (314*Log[1 - x]^3)/9 - (2585*Log[x])/9 - 
          ((26*I)/3)*Pi*Log[x] + (256*Pi^2*Log[x])/3 + 564*Log[1 - x]*
           Log[x] + (1432*I)*Pi*Log[1 - x]*Log[x] + 
          (1954*Log[1 - x]^2*Log[x])/3 - (155*Log[x]^2)/3 + 
          (12*I)*Pi*Log[x]^2 - 174*Log[1 - x]*Log[x]^2 + (76*Log[x]^3)/3 - 
          (880*PolyLog[3, x])/3 + (1696*Zeta[3])/3) + 
        PolyLog[2, x]*(((-24463*I)/54)*Pi + (2878*Pi^2)/9 + 
          ((1021*I)/18)*Pi^3 + (743*Pi^4)/30 - (2408*Log[1 - x])/3 - 
          ((3499*I)/9)*Pi*Log[1 - x] - (74*Pi^2*Log[1 - x])/3 - 
          ((148*I)/3)*Pi^3*Log[1 - x] + 130*Log[1 - x]^2 + 
          (105*I)*Pi*Log[1 - x]^2 - (211*Pi^2*Log[1 - x]^2)/6 - 
          (45*Log[1 - x]^4)/4 + (18881*Log[x])/54 - ((305*I)/9)*Pi*Log[x] - 
          (81*Pi^2*Log[x])/2 + ((8*I)/3)*Pi^3*Log[x] - 
          (2047*Log[1 - x]*Log[x])/9 - ((70*I)/3)*Pi*Log[1 - x]*Log[x] + 
          56*Pi^2*Log[1 - x]*Log[x] + 254*Log[1 - x]^2*Log[x] + 
          (336*I)*Pi*Log[1 - x]^2*Log[x] + (163*Log[1 - x]^3*Log[x])/3 - 
          (25*Log[x]^2)/18 + ((58*I)/3)*Pi*Log[x]^2 + (56*Pi^2*Log[x]^2)/3 - 
          (86*Log[1 - x]*Log[x]^2)/3 + (12*I)*Pi*Log[1 - x]*Log[x]^2 - 
          46*Log[1 - x]^2*Log[x]^2 - (25*Log[x]^3)/9 + ((2*I)/3)*Pi*
           Log[x]^3 + (58*Log[1 - x]*Log[x]^3)/3 + (43*Log[x]^4)/6 + 
          (394 + (712*I)*Pi + 336*Log[1 - x] - 72*Log[x])*PolyLog[3, 1 - x] + 
          (-778/9 - ((1646*I)/3)*Pi - 464*Log[1 - x] + (130*Log[x])/3)*
           PolyLog[3, x] - 682*PolyLog[4, 1 - x] - 382*PolyLog[4, x] - 
          270*PolyLog[4, -(x/(1 - x))] - (794*Zeta[3])/9 + 
          ((2030*I)/3)*Pi*Zeta[3] + 680*Log[1 - x]*Zeta[3] - 
          (58*Log[x]*Zeta[3])/3) + (3464*Zeta[5])/3 + (2196*I)*Pi*Zeta[5] + 
        3246*Log[1 - x]*Zeta[5] - 1172*Log[x]*Zeta[5]) + 
      FF[(1 - x)^(-2)]*(((2183*I)/162)*Pi^3 + (5779*Pi^4)/810 + 
        ((1003*I)/540)*Pi^5 - (52231*Pi^6)/11340 - 40*Li[{3, 3}, 1 - x, 1] + 
        (698*Li[{3, 3}, x, 1])/3 - (560*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
        136*Li[{4, 2}, 1 - x, 1] + 62*Li[{4, 2}, x, 1] - 
        179*Li[{2, 2, 2}, x, 1, 1] - ((32*I)/9)*Pi^3*Log[1 - x] + 
        (272*Pi^4*Log[1 - x])/135 + ((1771*I)/90)*Pi^5*Log[1 - x] + 
        (23*Pi^2*Log[1 - x]^2)/6 + ((427*I)/36)*Pi^3*Log[1 - x]^2 - 
        (2357*Pi^4*Log[1 - x]^2)/270 + (151*Pi^2*Log[1 - x]^3)/27 + 
        ((127*I)/3)*Pi^3*Log[1 - x]^3 + (23*Log[1 - x]^4)/12 + 
        ((383*I)/72)*Pi*Log[1 - x]^4 + (3503*Pi^2*Log[1 - x]^4)/108 + 
        (173*Log[1 - x]^5)/90 + ((41*I)/30)*Pi*Log[1 - x]^5 + 
        (1253*Log[1 - x]^6)/135 + Li[{3, 2}, 1, x]*(45/2 + ((3364*I)/3)*Pi + 
          592*Log[1 - x] + (2*Log[x])/3) - ((2264*I)/9)*Pi*Log[x] - 
        (661*Pi^2*Log[x])/162 - ((665*I)/54)*Pi^3*Log[x] - 
        (55*Pi^4*Log[x])/9 - ((823*I)/18)*Pi^5*Log[x] - 
        (60*I)*Pi*Log[1 - x]*Log[x] - (125*Pi^2*Log[1 - x]*Log[x])/18 + 
        (I/2)*Pi^3*Log[1 - x]*Log[x] - (433*Pi^4*Log[1 - x]*Log[x])/18 + 
        ((40*I)/3)*Pi*Log[1 - x]^2*Log[x] - (47*Pi^2*Log[1 - x]^2*Log[x])/
         12 - ((473*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (23*Log[1 - x]^3*Log[x])/
         3 - ((161*I)/6)*Pi*Log[1 - x]^3*Log[x] - 
        (848*Pi^2*Log[1 - x]^3*Log[x])/9 - (161*Log[1 - x]^4*Log[x])/24 - 
        ((110*I)/3)*Pi*Log[1 - x]^4*Log[x] - (4853*Log[1 - x]^5*Log[x])/90 - 
        (1132*Log[x]^2)/9 + ((1375*I)/9)*Pi*Log[x]^2 + (787*Pi^2*Log[x]^2)/
         108 - ((11*I)/18)*Pi^3*Log[x]^2 + (85*Pi^4*Log[x]^2)/36 - 
        30*Log[1 - x]*Log[x]^2 + ((1195*I)/36)*Pi*Log[1 - x]*Log[x]^2 + 
        (53*Pi^2*Log[1 - x]*Log[x]^2)/36 + ((5*I)/3)*Pi^3*Log[1 - x]*
         Log[x]^2 + (95*Log[1 - x]^2*Log[x]^2)/6 + ((55*I)/6)*Pi*Log[1 - x]^2*
         Log[x]^2 - (47*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - 
        (265*Log[1 - x]^3*Log[x]^2)/18 + ((56*I)/3)*Pi*Log[1 - x]^3*
         Log[x]^2 + (1393*Log[1 - x]^4*Log[x]^2)/12 + 72*Log[x]^3 - 
        ((1427*I)/36)*Pi*Log[x]^3 - (119*Pi^2*Log[x]^3)/36 + 
        (I/3)*Pi^3*Log[x]^3 + (63*Log[1 - x]*Log[x]^3)/4 - 
        ((37*I)/6)*Pi*Log[1 - x]*Log[x]^3 - (4*Pi^2*Log[1 - x]*Log[x]^3)/9 + 
        (14*Log[1 - x]^2*Log[x]^3)/3 - ((19*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + 
        (32*Log[1 - x]^3*Log[x]^3)/3 - (6905*Log[x]^4)/432 + 
        ((367*I)/72)*Pi*Log[x]^4 + (9*Pi^2*Log[x]^4)/4 - 
        (97*Log[1 - x]*Log[x]^4)/36 + ((2*I)/3)*Pi*Log[1 - x]*Log[x]^4 - 
        (91*Log[1 - x]^2*Log[x]^4)/12 + (86*Log[x]^5)/45 - 
        ((11*I)/30)*Pi*Log[x]^5 - (4*Log[1 - x]*Log[x]^5)/15 + 
        (13*Log[x]^6)/60 + Li[{3, 2}, x, 1]*(-359/6 - (1992*I)*Pi - 
          1192*Log[1 - x] + 22*Log[x]) + Li[{3, 2}, 1 - x, 1]*
         (-220/3 - (1352*I)*Pi - 1008*Log[1 - x] + 40*Log[x]) + 
        (((-197*I)/6)*Pi + 100*Pi^2 - (110*Log[1 - x])/3 - 
          (64*I)*Pi*Log[1 - x] + 60*Log[1 - x]^2 + (23*Log[x])/6 + 
          (2*I)*Pi*Log[x] + 8*Log[1 - x]*Log[x] - 15*Log[x]^2)*
         PolyLog[2, x]^2 + (179*PolyLog[2, x]^3)/6 + 
        (1420*PolyLog[3, 1 - x]^2)/3 - 31*PolyLog[3, x]^2 + 
        (-46 - (101*I)*Pi + (182*Pi^2)/3 - (44*Log[1 - x])/3 + 
          (680*I)*Pi*Log[1 - x] + 456*Log[1 - x]^2 + (575*Log[x])/3 + 
          (4060*I)*Pi*Log[x] + 3240*Log[1 - x]*Log[x] - 110*Log[x]^2)*
         PolyLog[4, 1 - x] + (-1757/9 + ((170*I)/3)*Pi - 74*Pi^2 + 
          148*Log[1 - x] + (2756*I)*Pi*Log[1 - x] + 1896*Log[1 - x]^2 + 
          18*Log[x] - (52*I)*Pi*Log[x] - 68*Log[1 - x]*Log[x] - 38*Log[x]^2)*
         PolyLog[4, x] + (46 + ((383*I)/3)*Pi - (686*Pi^2)/3 + 
          (44*Log[1 - x])/3 - (680*I)*Pi*Log[1 - x] - 176*Log[1 - x]^2 + 
          55*Log[x] - (36*I)*Pi*Log[x] + 40*Log[1 - x]*Log[x] - 26*Log[x]^2)*
         PolyLog[4, -(x/(1 - x))] + (-472/3 - (3564*I)*Pi - 3024*Log[1 - x] - 
          652*Log[x])*PolyLog[5, 1 - x] + (-57/2 - ((8288*I)/3)*Pi - 
          1636*Log[1 - x] + (326*Log[x])/3)*PolyLog[5, x] + 
        (-472/3 - (3564*I)*Pi - 1904*Log[1 - x] + 132*Log[x])*
         PolyLog[5, -(x/(1 - x))] + 1328*PolyLog[6, 1 - x] + 
        276*PolyLog[6, x] + 352*PolyLog[6, -(x/(1 - x))] + 
        PolyLog[3, 1 - x]*(((110*I)/3)*Pi + 3*Pi^2 + ((442*I)/3)*Pi^3 - 
          (20*I)*Pi*Log[1 - x] + (1016*Pi^2*Log[1 - x])/9 - 
          (280*Log[1 - x]^3)/9 + (110*Log[x])/3 + ((46*I)/3)*Pi*Log[x] - 
          (118*Pi^2*Log[x])/3 - (280*Log[1 - x]*Log[x])/3 - 
          (1316*I)*Pi*Log[1 - x]*Log[x] - (1664*Log[1 - x]^2*Log[x])/3 + 
          (22*Log[x]^2)/3 - (12*I)*Pi*Log[x]^2 + 58*Log[1 - x]*Log[x]^2 - 
          (46*Log[x]^3)/3 + (632*PolyLog[3, x])/3 - (1448*Zeta[3])/3) + 
        PolyLog[3, x]*(2183/27 + ((2149*I)/18)*Pi + (121*Pi^2)/3 + 
          ((164*I)/3)*Pi^3 - (92*Log[1 - x])/3 - ((400*I)/3)*Pi*Log[1 - x] + 
          (2150*Pi^2*Log[1 - x])/9 - (58*Log[1 - x]^2)/3 + 
          (230*I)*Pi*Log[1 - x]^2 + (872*Log[1 - x]^3)/9 + (1907*Log[x])/18 - 
          ((47*I)/3)*Pi*Log[x] - (16*Pi^2*Log[x])/3 - (140*Log[1 - x]*Log[x])/
           3 + (32*I)*Pi*Log[1 - x]*Log[x] + (286*Log[1 - x]^2*Log[x])/3 + 
          (43*Log[x]^2)/6 + (10*I)*Pi*Log[x]^2 + 6*Log[1 - x]*Log[x]^2 + 
          (52*Log[x]^3)/3 - (800*Zeta[3])/3) - (2183*Zeta[3])/27 - 
        ((2149*I)/18)*Pi*Zeta[3] - (143*Pi^2*Zeta[3])/9 + 
        ((1202*I)/3)*Pi^3*Zeta[3] + (92*Log[1 - x]*Zeta[3])/3 + 
        ((400*I)/3)*Pi*Log[1 - x]*Zeta[3] + (874*Pi^2*Log[1 - x]*Zeta[3])/9 + 
        (58*Log[1 - x]^2*Zeta[3])/3 - (230*I)*Pi*Log[1 - x]^2*Zeta[3] - 
        (872*Log[1 - x]^3*Zeta[3])/9 - (1907*Log[x]*Zeta[3])/18 - 
        ((323*I)/9)*Pi*Log[x]*Zeta[3] + 34*Pi^2*Log[x]*Zeta[3] - 
        100*Log[1 - x]*Log[x]*Zeta[3] - (2764*I)*Pi*Log[1 - x]*Log[x]*
         Zeta[3] - (6334*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
        (593*Log[x]^2*Zeta[3])/18 - (10*I)*Pi*Log[x]^2*Zeta[3] + 
        60*Log[1 - x]*Log[x]^2*Zeta[3] - 8*Log[x]^3*Zeta[3] + 
        (358*Zeta[3]^2)/3 + PolyLog[2, x]*(((-2183*I)/27)*Pi - 
          (1319*Pi^2)/54 + ((49*I)/9)*Pi^3 - (1012*Pi^4)/45 + 
          ((64*I)/3)*Pi*Log[1 - x] + (38*Pi^2*Log[1 - x])/9 + 
          ((136*I)/3)*Pi^3*Log[1 - x] - ((22*I)/3)*Pi*Log[1 - x]^2 + 
          (197*Pi^2*Log[1 - x]^2)/6 + (101*Log[1 - x]^4)/12 - 
          (2183*Log[x])/27 + ((59*I)/9)*Pi*Log[x] - (70*Pi^2*Log[x])/9 - 
          ((8*I)/3)*Pi^3*Log[x] + (64*Log[1 - x]*Log[x])/3 + 
          (18*I)*Pi*Log[1 - x]*Log[x] - (80*Pi^2*Log[1 - x]*Log[x])/3 - 
          44*Log[1 - x]^2*Log[x] - (308*I)*Pi*Log[1 - x]^2*Log[x] - 
          (125*Log[1 - x]^3*Log[x])/3 + (44*Log[x]^2)/3 - I*Pi*Log[x]^2 - 
          (32*Pi^2*Log[x]^2)/3 + 11*Log[1 - x]*Log[x]^2 - 
          (12*I)*Pi*Log[1 - x]*Log[x]^2 + 18*Log[1 - x]^2*Log[x]^2 - 
          (115*Log[x]^3)/18 - ((2*I)/3)*Pi*Log[x]^3 - 12*Log[1 - x]*
           Log[x]^3 - (25*Log[x]^4)/6 + (-220/3 - (656*I)*Pi - 
            288*Log[1 - x] + 16*Log[x])*PolyLog[3, 1 - x] + 
          (89/6 + ((1516*I)/3)*Pi + 390*Log[1 - x] - (22*Log[x])/3)*
           PolyLog[3, x] + 614*PolyLog[4, 1 - x] + 278*PolyLog[4, x] + 
          202*PolyLog[4, -(x/(1 - x))] - (99*Zeta[3])/2 - 
          ((1876*I)/3)*Pi*Zeta[3] - 606*Log[1 - x]*Zeta[3] - 
          (26*Log[x]*Zeta[3])/3) - (1061*Zeta[5])/6 - (2026*I)*Pi*Zeta[5] - 
        2784*Log[1 - x]*Zeta[5] + 800*Log[x]*Zeta[5])) + 
    COLOR[CF*NfV2]*(-34 + ((149*I)/18)*Pi + (1237*Pi^2)/12 - 
      ((10*I)/27)*Pi^3 - (287*Pi^4)/270 - ((53*I)/180)*Pi^5 + 
      (2269*Pi^6)/2835 + (136*Li[{3, 3}, 1 - x, 1])/3 - 
      (158*Li[{3, 3}, x, 1])/3 + (32*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      32*Li[{4, 2}, 1 - x, 1] - 78*Li[{4, 2}, x, 1] - 
      32*Li[{2, 2, 2}, x, 1, 1] + (727*Log[1 - x])/9 + 
      ((3839*I)/18)*Pi*Log[1 - x] - (1529*Pi^2*Log[1 - x])/54 - 
      ((88*I)/9)*Pi^3*Log[1 - x] + (143*Pi^4*Log[1 - x])/45 - 
      ((4*I)/45)*Pi^5*Log[1 - x] + (3251*Log[1 - x]^2)/18 - 
      ((961*I)/18)*Pi*Log[1 - x]^2 - (61*Pi^2*Log[1 - x]^2)/3 - 
      ((49*I)/6)*Pi^3*Log[1 - x]^2 - (113*Pi^4*Log[1 - x]^2)/135 - 
      (1495*Log[1 - x]^3)/27 + ((20*I)/3)*Pi*Log[1 - x]^3 - 
      (4*Pi^2*Log[1 - x]^3)/3 + (23*Log[1 - x]^4)/9 - 
      ((17*I)/4)*Pi*Log[1 - x]^4 - (143*Pi^2*Log[1 - x]^4)/27 - 
      (12*Log[1 - x]^5)/5 - (313*Log[1 - x]^6)/270 + 
      Li[{3, 2}, x, 1]*(12 - (26*I)*Pi + 224*Log[1 - x] - 266*Log[x]) + 
      Li[{3, 2}, 1 - x, 1]*(16 + 168*Log[1 - x] - 232*Log[x]) - 
      (105*Log[x])/2 - ((3793*I)/18)*Pi*Log[x] + (389*Pi^2*Log[x])/18 - 
      (3*I)*Pi^3*Log[x] + (461*Pi^4*Log[x])/180 - ((11*I)/30)*Pi^5*Log[x] - 
      (3839*Log[1 - x]*Log[x])/18 + ((110*I)/9)*Pi*Log[1 - x]*Log[x] - 
      (256*Pi^2*Log[1 - x]*Log[x])/3 + (3*I)*Pi^3*Log[1 - x]*Log[x] - 
      (23*Pi^4*Log[1 - x]*Log[x])/9 + (313*Log[1 - x]^2*Log[x])/6 + 
      ((181*I)/3)*Pi*Log[1 - x]^2*Log[x] + (67*Pi^2*Log[1 - x]^2*Log[x])/6 - 
      (3*I)*Pi^3*Log[1 - x]^2*Log[x] + (76*Log[1 - x]^3*Log[x])/9 + 
      ((47*I)/3)*Pi*Log[1 - x]^3*Log[x] + (104*Pi^2*Log[1 - x]^3*Log[x])/3 + 
      (43*Log[1 - x]^4*Log[x])/4 - ((3*I)/2)*Pi*Log[1 - x]^4*Log[x] + 
      (379*Log[1 - x]^5*Log[x])/45 + (437*Log[x]^2)/18 + 
      ((1285*I)/18)*Pi*Log[x]^2 - (101*Pi^2*Log[x]^2)/6 - 
      (1549*Pi^4*Log[x]^2)/180 - (173*Log[1 - x]*Log[x]^2)/18 + 
      ((43*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (185*Pi^2*Log[1 - x]*Log[x]^2)/6 + 
      ((4*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + 71*Log[1 - x]^2*Log[x]^2 - 
      ((21*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + (17*Pi^2*Log[1 - x]^2*Log[x]^2)/
       2 - (23*Log[1 - x]^3*Log[x]^2)/3 + (6*I)*Pi*Log[1 - x]^3*Log[x]^2 - 
      (109*Log[1 - x]^4*Log[x]^2)/4 + (973*Log[x]^3)/27 - 
      ((52*I)/3)*Pi*Log[x]^3 + 3*Pi^2*Log[x]^3 - ((8*I)/9)*Pi^3*Log[x]^3 - 
      (125*Log[1 - x]*Log[x]^3)/9 - ((11*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
      (4*Pi^2*Log[1 - x]*Log[x]^3)/3 - (49*Log[1 - x]^2*Log[x]^3)/2 - 
      ((4*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 - (5*Log[1 - x]^3*Log[x]^3)/3 - 
      (571*Log[x]^4)/36 + ((31*I)/12)*Pi*Log[x]^4 - (11*Pi^2*Log[x]^4)/6 + 
      (23*Log[1 - x]*Log[x]^4)/4 + ((5*I)/6)*Pi*Log[1 - x]*Log[x]^4 + 
      (113*Log[1 - x]^2*Log[x]^4)/12 + (51*Log[x]^5)/20 - 
      ((17*I)/30)*Pi*Log[x]^5 + (7*Log[1 - x]*Log[x]^5)/10 - 
      (31*Log[x]^6)/60 + Li[{3, 2}, 1, x]*(-12 + ((70*I)/3)*Pi - 
        96*Log[1 - x] + (310*Log[x])/3) + ((-4*I)*Pi + (8*Pi^2)/3 + 
        8*Log[1 - x] - 10*Log[1 - x]^2 - 12*Log[x] + (4*I)*Pi*Log[x] - 
        12*Log[1 - x]*Log[x] + 24*Log[x]^2)*PolyLog[2, x]^2 + 
      (16*PolyLog[2, x]^3)/3 - 88*PolyLog[3, 1 - x]^2 + 11*PolyLog[3, x]^2 + 
      (320/3 - (14*I)*Pi - (164*Pi^2)/3 + 28*Log[1 - x] - 76*Log[1 - x]^2 - 
        178*Log[x] + (36*I)*Pi*Log[x] - 488*Log[1 - x]*Log[x] + 686*Log[x]^2)*
       PolyLog[4, 1 - x] + (304/3 + (4*I)*Pi - (8*Pi^2)/3 - 56*Log[1 - x] + 
        (8*I)*Pi*Log[1 - x] - 364*Log[1 - x]^2 - 52*Log[x] + 
        464*Log[1 - x]*Log[x] + 12*Log[x]^2)*PolyLog[4, x] + 
      (-232/3 - (62*I)*Pi + (136*Pi^2)/3 - 28*Log[1 - x] + 60*Log[1 - x]^2 - 
        26*Log[x] - (36*I)*Pi*Log[x] - 120*Log[1 - x]*Log[x] + 10*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (-60 + 504*Log[1 - x] - 472*Log[x])*
       PolyLog[5, 1 - x] + (-86 - ((110*I)/3)*Pi + 308*Log[1 - x] - 
        (1310*Log[x])/3)*PolyLog[5, x] + (36 + 440*Log[1 - x] - 616*Log[x])*
       PolyLog[5, -(x/(1 - x))] - 112*PolyLog[6, 1 - x] + 4*PolyLog[6, x] + 
      16*PolyLog[6, -(x/(1 - x))] + 10*Zeta[3] - (146*I)*Pi*Zeta[3] - 
      (67*Pi^2*Zeta[3])/3 - ((2*I)/3)*Pi^3*Zeta[3] - 108*Log[1 - x]*Zeta[3] - 
      (436*Pi^2*Log[1 - x]*Zeta[3])/9 - 10*Log[1 - x]^2*Zeta[3] + 
      (176*Log[1 - x]^3*Zeta[3])/9 + 2*Log[x]*Zeta[3] + 
      (68*I)*Pi*Log[x]*Zeta[3] + (190*Pi^2*Log[x]*Zeta[3])/3 + 
      92*Log[1 - x]*Log[x]*Zeta[3] - (20*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (1084*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 14*Log[x]^2*Zeta[3] - 
      (2*I)*Pi*Log[x]^2*Zeta[3] - 474*Log[1 - x]*Log[x]^2*Zeta[3] + 
      14*Log[x]^3*Zeta[3] - (256*Zeta[3]^2)/3 + PolyLog[3, 1 - x]*
       (-22/9 + ((274*I)/3)*Pi - (68*Pi^2)/3 - (16*Log[1 - x])/3 + 
        (28*I)*Pi*Log[1 - x] + (124*Pi^2*Log[1 - x])/9 + 16*Log[1 - x]^2 + 
        (16*Log[1 - x]^3)/9 + 118*Log[x] - (16*I)*Pi*Log[x] + 
        (280*Pi^2*Log[x])/3 + 44*Log[1 - x]*Log[x] + 
        (308*Log[1 - x]^2*Log[x])/3 - 58*Log[x]^2 - (2*I)*Pi*Log[x]^2 - 
        232*Log[1 - x]*Log[x]^2 + (58*Log[x]^3)/3 - (392*PolyLog[3, x])/3 + 
        (200*Zeta[3])/3) + PolyLog[3, x]*(-620/9 + ((68*I)/3)*Pi + 37*Pi^2 - 
        ((2*I)/3)*Pi^3 + 152*Log[1 - x] - (8*I)*Pi*Log[1 - x] - 
        (68*Pi^2*Log[1 - x])/9 - 18*Log[1 - x]^2 - (176*Log[1 - x]^3)/9 - 
        (164*Log[x])/3 - (8*I)*Pi*Log[x] + 6*Pi^2*Log[x] - 
        28*Log[1 - x]*Log[x] + (28*I)*Pi*Log[1 - x]*Log[x] - 
        (76*Log[1 - x]^2*Log[x])/3 + 28*Log[x]^2 - (4*I)*Pi*Log[x]^2 + 
        14*Log[1 - x]*Log[x]^2 - (56*Log[x]^3)/3 + (536*Zeta[3])/3) + 
      PolyLog[2, x]*(((598*I)/9)*Pi - (178*Pi^2)/3 - ((26*I)/3)*Pi^3 + 
        (4*Pi^4)/45 - (22*Log[1 - x])/9 + ((122*I)/3)*Pi*Log[1 - x] - 
        (38*Pi^2*Log[1 - x])/3 + (28*Log[1 - x]^2)/3 + 
        (6*I)*Pi*Log[1 - x]^2 + (8*Pi^2*Log[1 - x]^2)/3 - 4*Log[1 - x]^4 + 
        (620*Log[x])/9 + ((146*I)/3)*Pi*Log[x] - 20*Pi^2*Log[x] + 
        (130*Log[1 - x]*Log[x])/3 + (4*I)*Pi*Log[1 - x]*Log[x] + 
        (176*Pi^2*Log[1 - x]*Log[x])/3 + 6*Log[1 - x]^2*Log[x] + 
        (52*Log[1 - x]^3*Log[x])/3 - (104*Log[x]^2)/3 - (10*I)*Pi*Log[x]^2 + 
        (46*Pi^2*Log[x]^2)/3 - 8*Log[1 - x]*Log[x]^2 - 
        56*Log[1 - x]^2*Log[x]^2 + (10*Log[x]^3)/3 - ((2*I)/3)*Pi*Log[x]^3 + 
        (44*Log[1 - x]*Log[x]^3)/3 + (11*Log[x]^4)/2 + 
        (16 + 48*Log[1 - x] - 112*Log[x])*PolyLog[3, 1 - x] + 
        (12 + ((22*I)/3)*Pi - 88*Log[1 - x] + (238*Log[x])/3)*PolyLog[3, x] - 
        40*PolyLog[4, 1 - x] - 144*PolyLog[4, x] - 
        96*PolyLog[4, -(x/(1 - x))] + 20*Zeta[3] + ((26*I)/3)*Pi*Zeta[3] + 
        40*Log[1 - x]*Zeta[3] - (142*Log[x]*Zeta[3])/3) + 
      FF[x]*((-2105*Pi^2)/18 - ((7*I)/27)*Pi^3 - (116*Pi^4)/81 + 
        ((62*I)/135)*Pi^5 - (64*Li[{3, 2}, 1 - x, 1])/3 - 
        (64*Li[{3, 2}, x, 1])/3 - (149*Log[1 - x])/18 + 
        (2303*Pi^2*Log[1 - x])/27 - ((4*I)/27)*Pi^3*Log[1 - x] - 
        (4*Pi^4*Log[1 - x])/45 - (2003*Log[1 - x]^2)/18 + 
        ((7*I)/9)*Pi*Log[1 - x]^2 - (35*Pi^2*Log[1 - x]^2)/3 + 
        (4*I)*Pi^3*Log[1 - x]^2 + (959*Log[1 - x]^3)/27 - 
        ((10*I)/27)*Pi*Log[1 - x]^3 + (32*Pi^2*Log[1 - x]^3)/9 - 
        (116*Log[1 - x]^4)/27 + ((10*I)/9)*Pi*Log[1 - x]^4 + 
        (52*Log[1 - x]^5)/45 + (149*Log[x])/18 + (176*Pi^2*Log[x])/3 + 
        ((8*I)/27)*Pi^3*Log[x] - (136*Pi^4*Log[x])/135 + 
        (2105*Log[1 - x]*Log[x])/9 + ((14*I)/9)*Pi*Log[1 - x]*Log[x] - 
        (568*Pi^2*Log[1 - x]*Log[x])/27 + ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (403*Log[1 - x]^2*Log[x])/3 + ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
        (20*Pi^2*Log[1 - x]^2*Log[x])/9 + (374*Log[1 - x]^3*Log[x])/27 - 
        ((112*I)/9)*Pi*Log[1 - x]^3*Log[x] - (64*Log[1 - x]^4*Log[x])/9 - 
        (2207*Log[x]^2)/18 - ((7*I)/9)*Pi*Log[x]^2 - (20*Pi^2*Log[x]^2)/3 + 
        ((20*I)/9)*Pi^3*Log[x]^2 + (143*Log[1 - x]*Log[x]^2)/9 - 
        ((14*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (8*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        11*Log[1 - x]^2*Log[x]^2 - ((28*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (16*Log[1 - x]^3*Log[x]^2)/9 + (973*Log[x]^3)/27 + 
        ((8*I)/27)*Pi*Log[x]^3 + (28*Pi^2*Log[x]^3)/27 - 
        (148*Log[1 - x]*Log[x]^3)/27 - ((16*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
        (40*Log[1 - x]^2*Log[x]^3)/9 - (80*Log[x]^4)/27 + 
        ((10*I)/9)*Pi*Log[x]^4 - (16*Log[1 - x]*Log[x]^4)/9 + 
        (28*Log[x]^5)/45 + (((-64*I)/3)*Pi - (32*Log[1 - x])/3 - 
          (32*Log[x])/3)*PolyLog[2, x]^2 + (-1294/9 - ((20*I)/9)*Pi - 
          (8*Pi^2)/9 - (28*Log[1 - x])/9 - ((80*I)/3)*Pi*Log[1 - x] - 
          (40*Log[1 - x]^2)/3 + (272*Log[x])/9 - ((80*I)/3)*Pi*Log[x] - 
          32*Log[1 - x]*Log[x] - (40*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
        (-1322/9 + ((28*I)/9)*Pi - (40*Pi^2)/9 + (380*Log[1 - x])/9 - 
          ((80*I)/3)*Pi*Log[1 - x] - (40*Log[1 - x]^2)/3 - (40*Log[x])/9 - 
          ((80*I)/3)*Pi*Log[x] - (32*Log[1 - x]*Log[x])/3 - (40*Log[x]^2)/3)*
         PolyLog[3, x] + PolyLog[2, x]*(((28*I)/9)*Pi - 2*Pi^2 + 
          ((32*I)/9)*Pi^3 - (1294*Log[1 - x])/9 - ((4*I)/3)*Pi*Log[1 - x] + 
          (56*Pi^2*Log[1 - x])/9 + (46*Log[1 - x]^2)/3 - 
          ((32*I)/3)*Pi*Log[1 - x]^2 - (8*Log[1 - x]^3)/3 + (1322*Log[x])/9 - 
          ((4*I)/3)*Pi*Log[x] - (8*Pi^2*Log[x])/3 - (8*Log[1 - x]*Log[x])/3 - 
          ((64*I)/3)*Pi*Log[1 - x]*Log[x] - (40*Log[1 - x]^2*Log[x])/3 - 
          (50*Log[x]^2)/3 + ((32*I)/3)*Pi*Log[x]^2 - 8*Log[1 - x]*Log[x]^2 + 
          (8*Log[x]^3)/3 - (64*PolyLog[3, 1 - x])/3 + (64*PolyLog[3, x])/3) + 
        (416/9 + ((64*I)/3)*Pi + (64*Log[1 - x])/3 + (256*Log[x])/3)*
         PolyLog[4, 1 - x] + (296/9 + ((64*I)/3)*Pi + (256*Log[1 - x])/3 + 
          (64*Log[x])/3)*PolyLog[4, x] + (-28/3 - (16*Log[1 - x])/3 + 
          (16*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (224*PolyLog[5, 1 - x])/
         3 - (224*PolyLog[5, x])/3 - (272*PolyLog[5, -(x/(1 - x))])/3 + 
        (112*Pi^2*Zeta[3])/9 - 4*Log[1 - x]*Zeta[3] + 
        (16*Log[1 - x]^2*Zeta[3])/3 + 4*Log[x]*Zeta[3] - 
        (160*Log[1 - x]*Log[x]*Zeta[3])/3 + (16*Log[x]^2*Zeta[3])/3 - 
        80*Zeta[5]) + FF[x^(-1)]*(((-149*I)/18)*Pi + (17*Pi^2)/3 + 
        ((50*I)/27)*Pi^3 + Pi^4/135 - ((8*I)/135)*Pi^5 + 
        (224*Li[{3, 2}, 1, x])/9 - (64*Li[{3, 2}, 1 - x, 1])/3 - 
        32*Li[{3, 2}, x, 1] - (149*Log[1 - x])/18 - ((2105*I)/9)*Pi*
         Log[1 - x] + (622*Pi^2*Log[1 - x])/27 - ((4*I)/3)*Pi^3*Log[1 - x] - 
        (148*Pi^4*Log[1 - x])/135 - (2003*Log[1 - x]^2)/18 + 
        ((562*I)/9)*Pi*Log[1 - x]^2 - (125*Pi^2*Log[1 - x]^2)/27 + 
        ((32*I)/9)*Pi^3*Log[1 - x]^2 + (959*Log[1 - x]^3)/27 - 
        ((208*I)/27)*Pi*Log[1 - x]^3 + (8*Pi^2*Log[1 - x]^3)/9 - 
        (35*Log[1 - x]^4)/6 + (2*I)*Pi*Log[1 - x]^4 + (16*Log[1 - x]^5)/45 + 
        ((2*I)/9)*Pi^3*Log[x] - (32*Pi^4*Log[x])/45 + 
        ((14*I)/9)*Pi*Log[1 - x]*Log[x] - (62*Pi^2*Log[1 - x]*Log[x])/27 - 
        ((16*I)/3)*Pi^3*Log[1 - x]*Log[x] + (640*Log[1 - x]^2*Log[x])/9 + 
        ((50*I)/3)*Pi*Log[1 - x]^2*Log[x] + (40*Pi^2*Log[1 - x]^2*Log[x])/3 + 
        (94*Log[1 - x]^3*Log[x])/27 - ((64*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (32*Log[1 - x]^4*Log[x])/9 + (14*Log[1 - x]*Log[x]^2)/9 - 
        ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (8*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (2*Log[1 - x]^2*Log[x]^2)/9 + (16*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (40*Log[1 - x]^3*Log[x]^2)/3 - (16*Log[1 - x]*Log[x]^3)/9 + 
        (104*Log[1 - x]^2*Log[x]^3)/9 + (((32*I)/3)*Pi - (32*Log[1 - x])/3 + 
          (64*Log[x])/3)*PolyLog[2, x]^2 + (1294/9 + ((272*I)/9)*Pi + 
          (32*Pi^2)/3 + (28*Log[1 - x])/9 - ((32*I)/3)*Pi*Log[1 - x] + 
          (40*Log[1 - x]^2)/3 - (20*Log[x])/9 + ((80*I)/3)*Pi*Log[x] - 
          48*Log[1 - x]*Log[x] + 16*Log[x]^2)*PolyLog[3, 1 - x] + 
        (-28/9 + ((104*I)/3)*Pi + (136*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[3, x] + (28/3 + ((16*I)/3)*Pi + (16*Log[1 - x])/3 + 
          64*Log[x])*PolyLog[4, 1 - x] + (-296/9 + ((64*I)/3)*Pi + 
          (64*Log[x])/3)*PolyLog[4, x] + (-416/9 + ((64*I)/3)*Pi - 
          (64*Log[1 - x])/3 + (64*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - 
        (272*PolyLog[5, 1 - x])/3 - (448*PolyLog[5, x])/9 - 
        (224*PolyLog[5, -(x/(1 - x))])/3 + PolyLog[2, x]*
         (((1322*I)/9)*Pi - 16*Pi^2 - ((16*I)/9)*Pi^3 + (1294*Log[1 - x])/9 - 
          ((8*I)/3)*Pi*Log[1 - x] + (128*Pi^2*Log[1 - x])/9 - 
          (46*Log[1 - x]^2)/3 - ((8*I)/3)*Pi*Log[1 - x]^2 + 
          (8*Log[1 - x]^3)/3 + (28*Log[x])/9 + ((4*I)/3)*Pi*Log[x] - 
          (4*Log[1 - x]*Log[x])/3 + ((64*I)/3)*Pi*Log[1 - x]*Log[x] - 
          (64*Log[1 - x]^2*Log[x])/3 - (4*Log[x]^2)/3 + 
          (64*Log[1 - x]*Log[x]^2)/3 - (64*PolyLog[3, 1 - x])/3 - 
          (160*PolyLog[3, x])/9 - (32*Zeta[3])/9) - (1294*Zeta[3])/9 - 
        ((308*I)/9)*Pi*Zeta[3] - (64*Log[1 - x]*Zeta[3])/9 + 
        ((64*I)/3)*Pi*Log[1 - x]*Zeta[3] - 8*Log[1 - x]^2*Zeta[3] + 
        (20*Log[x]*Zeta[3])/9 - ((80*I)/3)*Pi*Log[x]*Zeta[3] - 
        16*Log[1 - x]*Log[x]*Zeta[3] - 16*Log[x]^2*Zeta[3] - 
        (80*Zeta[5])/3) + 38*Zeta[5] + (22*I)*Pi*Zeta[5] + 
      460*Log[1 - x]*Zeta[5] - 602*Log[x]*Zeta[5] + 
      FF[x^(-2)]*(((2*I)/135)*Pi^5 - (56*Li[{3, 2}, 1, x])/9 + 
        (16*Li[{3, 2}, 1 - x, 1])/3 + 8*Li[{3, 2}, x, 1] + 
        ((43*I)/18)*Pi*Log[1 - x] + (11*Pi^2*Log[1 - x])/9 + 
        (I/3)*Pi^3*Log[1 - x] + (37*Pi^4*Log[1 - x])/135 + 
        (43*Log[1 - x]^2)/36 + ((3*I)/2)*Pi*Log[1 - x]^2 - 
        (137*Pi^2*Log[1 - x]^2)/54 - ((8*I)/9)*Pi^3*Log[1 - x]^2 + 
        (19*Log[1 - x]^3)/18 - ((17*I)/27)*Pi*Log[1 - x]^3 - 
        (2*Pi^2*Log[1 - x]^3)/9 - Log[1 - x]^4 - (I/2)*Pi*Log[1 - x]^4 - 
        (4*Log[1 - x]^5)/45 + (8*Pi^4*Log[x])/45 - 
        (34*Pi^2*Log[1 - x]*Log[x])/27 + ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
        (4*Log[1 - x]^2*Log[x])/3 + (4*I)*Pi*Log[1 - x]^2*Log[x] - 
        (10*Pi^2*Log[1 - x]^2*Log[x])/3 - (34*Log[1 - x]^3*Log[x])/27 + 
        ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - (8*Log[1 - x]^4*Log[x])/9 + 
        (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + (17*Log[1 - x]^2*Log[x]^2)/9 - 
        (4*I)*Pi*Log[1 - x]^2*Log[x]^2 + (10*Log[1 - x]^3*Log[x]^2)/3 - 
        (26*Log[1 - x]^2*Log[x]^3)/9 + (((-8*I)/3)*Pi + (8*Log[1 - x])/3 - 
          (16*Log[x])/3)*PolyLog[2, x]^2 + (8/3 + ((106*I)/9)*Pi - 
          (8*Pi^2)/3 - (34*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] - 
          (10*Log[1 - x]^2)/3 + (68*Log[x])/9 - ((20*I)/3)*Pi*Log[x] + 
          12*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[3, 1 - x] + 
        ((8*I)*Pi + 8*Log[1 - x])*PolyLog[3, x] + 
        (((-4*I)/3)*Pi - (4*Log[1 - x])/3 - 16*Log[x])*PolyLog[4, 1 - x] + 
        (-4/9 - ((16*I)/3)*Pi - (16*Log[x])/3)*PolyLog[4, x] + 
        (-4/9 - ((16*I)/3)*Pi + (16*Log[1 - x])/3 - (16*Log[x])/3)*
         PolyLog[4, -(x/(1 - x))] + (68*PolyLog[5, 1 - x])/3 + 
        (112*PolyLog[5, x])/9 + (56*PolyLog[5, -(x/(1 - x))])/3 + 
        PolyLog[2, x]*(((8*I)/3)*Pi - 4*Pi^2 + ((4*I)/9)*Pi^3 + 
          (8*Log[1 - x])/3 - (32*Pi^2*Log[1 - x])/9 - 4*Log[1 - x]^2 + 
          ((2*I)/3)*Pi*Log[1 - x]^2 - (2*Log[1 - x]^3)/3 - 
          ((16*I)/3)*Pi*Log[1 - x]*Log[x] + (16*Log[1 - x]^2*Log[x])/3 - 
          (16*Log[1 - x]*Log[x]^2)/3 + (16*PolyLog[3, 1 - x])/3 + 
          (40*PolyLog[3, x])/9 + (8*Zeta[3])/9) - (8*Zeta[3])/3 - 
        ((106*I)/9)*Pi*Zeta[3] + (34*Log[1 - x]*Zeta[3])/9 - 
        ((16*I)/3)*Pi*Log[1 - x]*Zeta[3] + 2*Log[1 - x]^2*Zeta[3] - 
        (68*Log[x]*Zeta[3])/9 + ((20*I)/3)*Pi*Log[x]*Zeta[3] + 
        4*Log[1 - x]*Log[x]*Zeta[3] + 4*Log[x]^2*Zeta[3] + (20*Zeta[5])/3) + 
      FF[x^2]*((43*Pi^2)/36 + (389*Pi^4)/810 - ((31*I)/270)*Pi^5 + 
        (16*Li[{3, 2}, 1 - x, 1])/3 + (16*Li[{3, 2}, x, 1])/3 + 
        (35*Pi^2*Log[1 - x])/18 - ((17*I)/27)*Pi^3*Log[1 - x] + 
        (Pi^4*Log[1 - x])/45 + (43*Log[1 - x]^2)/36 - (11*Pi^2*Log[1 - x]^2)/
         6 - I*Pi^3*Log[1 - x]^2 + (19*Log[1 - x]^3)/18 - 
        ((17*I)/27)*Pi*Log[1 - x]^3 - (8*Pi^2*Log[1 - x]^3)/9 - 
        (53*Log[1 - x]^4)/54 - ((5*I)/18)*Pi*Log[1 - x]^4 - 
        (13*Log[1 - x]^5)/45 + (3*Pi^2*Log[x])/2 - ((17*I)/27)*Pi^3*Log[x] + 
        (34*Pi^4*Log[x])/135 - (43*Log[1 - x]*Log[x])/18 - 
        (206*Pi^2*Log[1 - x]*Log[x])/27 - ((2*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
        (17*Log[1 - x]^2*Log[x])/6 + ((17*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
        (5*Pi^2*Log[1 - x]^2*Log[x])/9 + (70*Log[1 - x]^3*Log[x])/27 + 
        ((28*I)/9)*Pi*Log[1 - x]^3*Log[x] + (16*Log[1 - x]^4*Log[x])/9 + 
        (43*Log[x]^2)/36 - (7*Pi^2*Log[x]^2)/6 - ((5*I)/9)*Pi^3*Log[x]^2 - 
        (Log[1 - x]*Log[x]^2)/6 + ((17*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
        (2*Pi^2*Log[1 - x]*Log[x]^2)/9 + 6*Log[1 - x]^2*Log[x]^2 + 
        ((7*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (4*Log[1 - x]^3*Log[x]^2)/9 + 
        (19*Log[x]^3)/18 - ((17*I)/27)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/27 - 
        (38*Log[1 - x]*Log[x]^3)/27 + ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (10*Log[1 - x]^2*Log[x]^3)/9 - (53*Log[x]^4)/54 - 
        ((5*I)/18)*Pi*Log[x]^4 + (4*Log[1 - x]*Log[x]^4)/9 - 
        (7*Log[x]^5)/45 + (((16*I)/3)*Pi + (8*Log[1 - x])/3 + (8*Log[x])/3)*
         PolyLog[2, x]^2 + (-8/3 + ((68*I)/9)*Pi + (2*Pi^2)/9 + 
          (34*Log[1 - x])/9 + ((20*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/
           3 + (106*Log[x])/9 + ((20*I)/3)*Pi*Log[x] + 8*Log[1 - x]*Log[x] + 
          (10*Log[x]^2)/3)*PolyLog[3, 1 - x] + PolyLog[2, x]*
         (((-8*I)/9)*Pi^3 - (8*Log[1 - x])/3 - (14*Pi^2*Log[1 - x])/9 + 
          4*Log[1 - x]^2 + ((8*I)/3)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/3 + 
          (8*Log[x])/3 + (2*Pi^2*Log[x])/3 + ((16*I)/3)*Pi*Log[1 - x]*
           Log[x] + (10*Log[1 - x]^2*Log[x])/3 - 4*Log[x]^2 - 
          ((8*I)/3)*Pi*Log[x]^2 + 2*Log[1 - x]*Log[x]^2 - (2*Log[x]^3)/3 + 
          (16*PolyLog[3, 1 - x])/3 - (16*PolyLog[3, x])/3) + 
        (-8/3 + ((68*I)/9)*Pi + (10*Pi^2)/9 + (106*Log[1 - x])/9 + 
          ((20*I)/3)*Pi*Log[1 - x] + (10*Log[1 - x]^2)/3 + (34*Log[x])/9 + 
          ((20*I)/3)*Pi*Log[x] + (8*Log[1 - x]*Log[x])/3 + (10*Log[x]^2)/3)*
         PolyLog[3, x] + (4/9 - ((16*I)/3)*Pi - (16*Log[1 - x])/3 - 
          (64*Log[x])/3)*PolyLog[4, 1 - x] + (4/9 - ((16*I)/3)*Pi - 
          (64*Log[1 - x])/3 - (16*Log[x])/3)*PolyLog[4, x] + 
        ((4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
        (56*PolyLog[5, 1 - x])/3 + (56*PolyLog[5, x])/3 + 
        (68*PolyLog[5, -(x/(1 - x))])/3 - (28*Pi^2*Zeta[3])/9 - 
        (4*Log[1 - x]^2*Zeta[3])/3 + (40*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        (4*Log[x]^2*Zeta[3])/3 + 20*Zeta[5]) + FF[(1 - x)^(-2)]*
       (((-20*I)/9)*Pi^3 + (746*Pi^4)/405 + ((112*I)/135)*Pi^5 + 
        (4936*Pi^6)/2835 + (136*Li[{3, 3}, 1 - x, 1])/3 - 
        (220*Li[{3, 3}, x, 1])/3 + (136*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
        60*Li[{4, 2}, x, 1] + (176*Pi^4*Log[1 - x])/135 - 
        ((161*I)/45)*Pi^5*Log[1 - x] + (136*Pi^2*Log[1 - x]^2)/27 + 
        ((64*I)/9)*Pi^3*Log[1 - x]^2 + (391*Pi^4*Log[1 - x]^2)/270 + 
        (416*Pi^2*Log[1 - x]^3)/27 - ((64*I)/9)*Pi^3*Log[1 - x]^3 + 
        (68*Log[1 - x]^4)/27 + ((32*I)/9)*Pi*Log[1 - x]^4 - 
        (563*Pi^2*Log[1 - x]^4)/54 + (272*Log[1 - x]^5)/45 - 
        ((2*I)/15)*Pi*Log[1 - x]^5 - (749*Log[1 - x]^6)/270 + 
        Li[{3, 2}, x, 1]*(-640/3 + (288*I)*Pi + 420*Log[1 - x] - 
          292*Log[x]) + Li[{3, 2}, 1 - x, 1]*(-512/3 + (232*I)*Pi + 
          336*Log[1 - x] - 232*Log[x]) + ((242*I)/9)*Pi*Log[x] - 
        (40*Pi^2*Log[x])/3 - ((5*I)/3)*Pi^3*Log[x] - (184*Pi^4*Log[x])/15 + 
        (7*I)*Pi^5*Log[x] + ((40*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (10*Pi^2*Log[1 - x]*Log[x])/3 + (19*Pi^4*Log[1 - x]*Log[x])/15 - 
        (64*Pi^2*Log[1 - x]^2*Log[x])/3 + (20*I)*Pi^3*Log[1 - x]^2*Log[x] - 
        (272*Log[1 - x]^3*Log[x])/27 - ((128*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
        (430*Pi^2*Log[1 - x]^3*Log[x])/9 - (272*Log[1 - x]^4*Log[x])/9 + 
        ((8*I)/3)*Pi*Log[1 - x]^4*Log[x] + (794*Log[1 - x]^5*Log[x])/45 + 
        (121*Log[x]^2)/9 - (10*I)*Pi*Log[x]^2 + (43*Pi^2*Log[x]^2)/2 + 
        ((20*I)/3)*Pi^3*Log[x]^2 - (87*Pi^4*Log[x]^2)/10 + 
        (20*Log[1 - x]*Log[x]^2)/3 - (3*I)*Pi*Log[1 - x]*Log[x]^2 + 
        8*Pi^2*Log[1 - x]*Log[x]^2 + ((8*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - 
        Log[1 - x]^2*Log[x]^2 + 8*Pi^2*Log[1 - x]^2*Log[x]^2 + 
        (128*Log[1 - x]^3*Log[x]^2)/9 + (12*I)*Pi*Log[1 - x]^3*Log[x]^2 - 
        (142*Log[1 - x]^4*Log[x]^2)/3 - (70*Log[x]^3)/9 - 
        ((314*I)/27)*Pi*Log[x]^3 - (220*Pi^2*Log[x]^3)/27 - 
        ((16*I)/9)*Pi^3*Log[x]^3 - (7*Log[1 - x]*Log[x]^3)/3 - 
        ((40*I)/9)*Pi*Log[1 - x]*Log[x]^3 - (14*Pi^2*Log[1 - x]*Log[x]^3)/9 - 
        ((8*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + (4*Log[1 - x]^3*Log[x]^3)/3 - 
        (43*Log[x]^4)/108 + ((50*I)/9)*Pi*Log[x]^4 - (11*Pi^2*Log[x]^4)/6 - 
        (2*Log[1 - x]*Log[x]^4)/9 + ((5*I)/3)*Pi*Log[1 - x]*Log[x]^4 + 
        9*Log[1 - x]^2*Log[x]^4 + (14*Log[x]^5)/45 - ((17*I)/15)*Pi*
         Log[x]^5 + (14*Log[1 - x]*Log[x]^5)/15 - (31*Log[x]^6)/45 + 
        Li[{3, 2}, 1, x]*(896/9 - (144*I)*Pi - 196*Log[1 - x] + 
          (380*Log[x])/3) + (((-128*I)/3)*Pi - (50*Pi^2)/3 - 
          (256*Log[1 - x])/3 + (12*I)*Pi*Log[1 - x] - 20*Log[1 - x]^2 + 
          (128*Log[x])/3 + (8*I)*Pi*Log[x] - 12*Log[1 - x]*Log[x] + 
          26*Log[x]^2)*PolyLog[2, x]^2 - (496*PolyLog[3, 1 - x]^2)/3 - 
        10*PolyLog[3, x]^2 + (-544/9 - ((256*I)/3)*Pi - (200*Pi^2)/3 - 
          (256*Log[1 - x])/3 - (120*I)*Pi*Log[1 - x] - 152*Log[1 - x]^2 + 
          (1792*Log[x])/3 - (624*I)*Pi*Log[x] - 1024*Log[1 - x]*Log[x] + 
          704*Log[x]^2)*PolyLog[4, 1 - x] + (((224*I)/3)*Pi + 4*Pi^2 + 
          (1024*Log[1 - x])/3 - (456*I)*Pi*Log[1 - x] - 672*Log[1 - x]^2 + 
          (224*Log[x])/3 + 472*Log[1 - x]*Log[x] + 4*Log[x]^2)*
         PolyLog[4, x] + (544/9 + ((256*I)/3)*Pi + (268*Pi^2)/3 + 
          (256*Log[1 - x])/3 + (120*I)*Pi*Log[1 - x] + 84*Log[1 - x]^2 - 
          (256*Log[x])/3 - (72*I)*Pi*Log[x] - 120*Log[1 - x]*Log[x] - 
          8*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
        (-896/3 + (616*I)*Pi + 1008*Log[1 - x] - 344*Log[x])*
         PolyLog[5, 1 - x] + (-1648/9 + (408*I)*Pi + 572*Log[1 - x] - 
          (1396*Log[x])/3)*PolyLog[5, x] + (-896/3 + (616*I)*Pi + 
          736*Log[1 - x] - 616*Log[x])*PolyLog[5, -(x/(1 - x))] - 
        352*PolyLog[6, 1 - x] - 56*PolyLog[6, -(x/(1 - x))] + 
        (40*Zeta[3])/3 + ((344*I)/9)*Pi*Zeta[3] + (112*Pi^2*Zeta[3])/3 - 
        ((208*I)/3)*Pi^3*Zeta[3] + (580*Log[1 - x]*Zeta[3])/9 + 
        ((320*I)/3)*Pi*Log[1 - x]*Zeta[3] - (548*Pi^2*Log[1 - x]*Zeta[3])/9 + 
        64*Log[1 - x]^2*Zeta[3] + (40*I)*Pi*Log[1 - x]^2*Zeta[3] + 
        (316*Log[1 - x]^3*Zeta[3])/9 - (308*Log[x]*Zeta[3])/9 + 
        ((320*I)/3)*Pi*Log[x]*Zeta[3] + (152*Pi^2*Log[x]*Zeta[3])/3 - 
        448*Log[1 - x]*Log[x]*Zeta[3] + (424*I)*Pi*Log[1 - x]*Log[x]*
         Zeta[3] + (2144*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 
        128*Log[x]^2*Zeta[3] - (4*I)*Pi*Log[x]^2*Zeta[3] - 
        484*Log[1 - x]*Log[x]^2*Zeta[3] + 8*Log[x]^3*Zeta[3] - 
        (272*Zeta[3]^2)/3 + PolyLog[3, 1 - x]*((-4*I)*Pi + (256*Pi^2)/9 - 
          ((76*I)/3)*Pi^3 - (76*Pi^2*Log[1 - x])/9 + (68*Log[1 - x]^3)/9 - 
          4*Log[x] + (284*Pi^2*Log[x])/3 - (512*Log[1 - x]*Log[x])/3 + 
          (232*I)*Pi*Log[1 - x]*Log[x] + (580*Log[1 - x]^2*Log[x])/3 - 
          (4*I)*Pi*Log[x]^2 - 232*Log[1 - x]*Log[x]^2 + (56*Log[x]^3)/3 - 
          (496*PolyLog[3, x])/3 + (496*Zeta[3])/3) + 
        PolyLog[3, x]*(-40/3 - ((344*I)/9)*Pi + (176*Pi^2)/9 - 
          ((32*I)/3)*Pi^3 - (580*Log[1 - x])/9 - ((320*I)/3)*Pi*Log[1 - x] - 
          (460*Pi^2*Log[1 - x])/9 - 64*Log[1 - x]^2 - 
          (40*I)*Pi*Log[1 - x]^2 - (316*Log[1 - x]^3)/9 + (308*Log[x])/9 - 
          ((160*I)/3)*Pi*Log[x] + (32*Pi^2*Log[x])/3 + 
          (320*Log[1 - x]*Log[x])/3 + (56*I)*Pi*Log[1 - x]*Log[x] - 
          (128*Log[1 - x]^2*Log[x])/3 - (304*Log[x]^2)/3 - 
          (8*I)*Pi*Log[x]^2 + 28*Log[1 - x]*Log[x]^2 - (52*Log[x]^3)/3 + 
          (592*Zeta[3])/3) + PolyLog[2, x]*(((40*I)/3)*Pi - 4*Pi^2 + 
          ((64*I)/9)*Pi^3 + (181*Pi^4)/45 + (256*Pi^2*Log[1 - x])/9 - 
          (8*I)*Pi^3*Log[1 - x] - (14*Pi^2*Log[1 - x]^2)/3 - 
          (17*Log[1 - x]^4)/3 + (40*Log[x])/3 + (80*Pi^2*Log[x])/3 + 
          (176*Pi^2*Log[1 - x]*Log[x])/3 - (256*Log[1 - x]^2*Log[x])/3 + 
          (56*I)*Pi*Log[1 - x]^2*Log[x] + (76*Log[1 - x]^3*Log[x])/3 - 
          4*Log[x]^2 + ((40*I)/3)*Pi*Log[x]^2 + (44*Pi^2*Log[x]^2)/3 - 
          56*Log[1 - x]^2*Log[x]^2 + (56*Log[x]^3)/3 - ((4*I)/3)*Pi*
           Log[x]^3 + (44*Log[1 - x]*Log[x]^3)/3 + 5*Log[x]^4 + 
          (-512/3 + (112*I)*Pi + 96*Log[1 - x] - 112*Log[x])*
           PolyLog[3, 1 - x] + (128/9 - (72*I)*Pi - 148*Log[1 - x] + 
            (260*Log[x])/3)*PolyLog[3, x] - 136*PolyLog[4, 1 - x] - 
          160*PolyLog[4, x] - 136*PolyLog[4, -(x/(1 - x))] - 
          (128*Zeta[3])/9 + (120*I)*Pi*Zeta[3] + 148*Log[1 - x]*Zeta[3] - 
          (116*Log[x]*Zeta[3])/3) - (1328*Zeta[5])/3 + (384*I)*Pi*Zeta[5] + 
        932*Log[1 - x]*Zeta[5] - 716*Log[x]*Zeta[5]) + 
      FF[(1 - x)^(-1)]*(((398*I)/9)*Pi - (52*Pi^2)/3 - ((20*I)/3)*Pi^3 - 
        (94*Pi^4)/81 - ((79*I)/54)*Pi^5 - (4538*Pi^6)/2835 - 
        (272*Li[{3, 3}, 1 - x, 1])/3 + (316*Li[{3, 3}, x, 1])/3 - 
        (64*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 64*Li[{4, 2}, 1 - x, 1] + 
        156*Li[{4, 2}, x, 1] + 64*Li[{2, 2, 2}, x, 1, 1] - 
        (22*Pi^2*Log[1 - x])/27 - ((8*I)/9)*Pi^3*Log[1 - x] + 
        (4*Pi^4*Log[1 - x])/135 + ((8*I)/45)*Pi^5*Log[1 - x] - 
        (118*Pi^2*Log[1 - x]^2)/27 - ((91*I)/9)*Pi^3*Log[1 - x]^2 + 
        (226*Pi^4*Log[1 - x]^2)/135 - (344*Pi^2*Log[1 - x]^3)/27 - 
        (101*Log[1 - x]^4)/27 - ((115*I)/18)*Pi*Log[1 - x]^4 + 
        (286*Pi^2*Log[1 - x]^4)/27 - (236*Log[1 - x]^5)/45 + 
        (313*Log[1 - x]^6)/135 + Li[{3, 2}, 1, x]*(-848/9 - ((140*I)/3)*Pi + 
          192*Log[1 - x] - (620*Log[x])/3) + (398*Log[x])/9 - 
        ((242*I)/9)*Pi*Log[x] + (232*Pi^2*Log[x])/3 + ((167*I)/9)*Pi^3*
         Log[x] + (79*Pi^4*Log[x])/10 + ((11*I)/15)*Pi^5*Log[x] - 
        ((40*I)/3)*Pi*Log[1 - x]*Log[x] + (442*Pi^2*Log[1 - x]*Log[x])/9 - 
        (2*I)*Pi^3*Log[1 - x]*Log[x] + (46*Pi^4*Log[1 - x]*Log[x])/9 + 
        (22*Log[1 - x]^2*Log[x])/9 + ((40*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (29*Pi^2*Log[1 - x]^2*Log[x])/3 + (6*I)*Pi^3*Log[1 - x]^2*Log[x] + 
        (284*Log[1 - x]^3*Log[x])/27 + ((110*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
        (208*Pi^2*Log[1 - x]^3*Log[x])/3 + (337*Log[1 - x]^4*Log[x])/18 + 
        (3*I)*Pi*Log[1 - x]^4*Log[x] - (758*Log[1 - x]^5*Log[x])/45 - 
        (277*Log[x]^2)/9 - ((869*I)/9)*Pi*Log[x]^2 - (61*Pi^2*Log[x]^2)/6 - 
        (5*I)*Pi^3*Log[x]^2 + (1549*Pi^4*Log[x]^2)/90 - 
        (20*Log[1 - x]*Log[x]^2)/3 - ((125*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
        25*Pi^2*Log[1 - x]*Log[x]^2 - ((8*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - 
        (37*Log[1 - x]^2*Log[x]^2)/3 + (11*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
        17*Pi^2*Log[1 - x]^2*Log[x]^2 - (26*Log[1 - x]^3*Log[x]^2)/9 - 
        (12*I)*Pi*Log[1 - x]^3*Log[x]^2 + (109*Log[1 - x]^4*Log[x]^2)/2 - 
        (688*Log[x]^3)/27 + ((989*I)/27)*Pi*Log[x]^3 + 
        (67*Pi^2*Log[x]^3)/27 + ((16*I)/9)*Pi^3*Log[x]^3 - 
        (77*Log[1 - x]*Log[x]^3)/9 + ((100*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
        (8*Pi^2*Log[1 - x]*Log[x]^3)/3 + 17*Log[1 - x]^2*Log[x]^3 + 
        ((8*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + (10*Log[1 - x]^3*Log[x]^3)/3 + 
        (1495*Log[x]^4)/108 - ((74*I)/9)*Pi*Log[x]^4 + (11*Pi^2*Log[x]^4)/3 - 
        (4*Log[1 - x]*Log[x]^4)/9 - ((5*I)/3)*Pi*Log[1 - x]*Log[x]^4 - 
        (113*Log[1 - x]^2*Log[x]^4)/6 - (152*Log[x]^5)/45 + 
        ((17*I)/15)*Pi*Log[x]^5 - (7*Log[1 - x]*Log[x]^5)/5 + 
        (31*Log[x]^6)/30 + Li[{3, 2}, 1 - x, 1]*(512/3 - 336*Log[1 - x] + 
          464*Log[x]) + Li[{3, 2}, x, 1]*(688/3 + (52*I)*Pi - 
          448*Log[1 - x] + 532*Log[x]) + (((176*I)/3)*Pi - (16*Pi^2)/3 + 
          (256*Log[1 - x])/3 + 20*Log[1 - x]^2 - (80*Log[x])/3 - 
          (8*I)*Pi*Log[x] + 24*Log[1 - x]*Log[x] - 48*Log[x]^2)*
         PolyLog[2, x]^2 - (32*PolyLog[2, x]^3)/3 + 176*PolyLog[3, 1 - x]^2 - 
        22*PolyLog[3, x]^2 + (280/9 + ((220*I)/3)*Pi + (328*Pi^2)/3 + 
          (256*Log[1 - x])/3 + 152*Log[1 - x]^2 - (1588*Log[x])/3 - 
          (72*I)*Pi*Log[x] + 976*Log[1 - x]*Log[x] - 1372*Log[x]^2)*
         PolyLog[4, 1 - x] + (-608/3 - ((392*I)/3)*Pi + (16*Pi^2)/3 - 
          (880*Log[1 - x])/3 - (16*I)*Pi*Log[1 - x] + 728*Log[1 - x]^2 - 
          (56*Log[x])/3 - 928*Log[1 - x]*Log[x] - 24*Log[x]^2)*
         PolyLog[4, x] + (-808/9 - ((460*I)/3)*Pi - (272*Pi^2)/3 - 
          (256*Log[1 - x])/3 - 120*Log[1 - x]^2 + (292*Log[x])/3 + 
          (72*I)*Pi*Log[x] + 240*Log[1 - x]*Log[x] - 20*Log[x]^2)*
         PolyLog[4, -(x/(1 - x))] + (1184/3 - 1008*Log[1 - x] + 944*Log[x])*
         PolyLog[5, 1 - x] + (2272/9 + ((220*I)/3)*Pi - 616*Log[1 - x] + 
          (2620*Log[x])/3)*PolyLog[5, x] + (608/3 - 880*Log[1 - x] + 
          1232*Log[x])*PolyLog[5, -(x/(1 - x))] + 224*PolyLog[6, 1 - x] - 
        8*PolyLog[6, x] - 32*PolyLog[6, -(x/(1 - x))] + 
        PolyLog[3, x]*(142/9 + ((1694*I)/9)*Pi - (1058*Pi^2)/9 + 
          ((4*I)/3)*Pi^3 + (628*Log[1 - x])/9 + ((512*I)/3)*Pi*Log[1 - x] + 
          (136*Pi^2*Log[1 - x])/9 + 48*Log[1 - x]^2 + (352*Log[1 - x]^3)/9 + 
          (802*Log[x])/9 + ((208*I)/3)*Pi*Log[x] - 12*Pi^2*Log[x] - 
          (128*Log[1 - x]*Log[x])/3 - (56*I)*Pi*Log[1 - x]*Log[x] + 
          (152*Log[1 - x]^2*Log[x])/3 + (124*Log[x]^2)/3 + 
          (8*I)*Pi*Log[x]^2 - 28*Log[1 - x]*Log[x]^2 + (112*Log[x]^3)/3 - 
          (1072*Zeta[3])/3) + PolyLog[3, 1 - x]*(44/9 + ((92*I)/3)*Pi - 
          (508*Pi^2)/9 + (32*Log[1 - x])/3 - (248*Pi^2*Log[1 - x])/9 - 
          32*Log[1 - x]^2 - (32*Log[1 - x]^3)/9 - (68*Log[x])/3 + 
          (32*I)*Pi*Log[x] - (560*Pi^2*Log[x])/3 + (512*Log[1 - x]*Log[x])/
           3 - (616*Log[1 - x]^2*Log[x])/3 + 48*Log[x]^2 + 
          (4*I)*Pi*Log[x]^2 + 464*Log[1 - x]*Log[x]^2 - (116*Log[x]^3)/3 + 
          (784*PolyLog[3, x])/3 - (400*Zeta[3])/3) - (142*Zeta[3])/9 - 
        ((110*I)/9)*Pi*Zeta[3] + (146*Pi^2*Zeta[3])/3 + 
        ((4*I)/3)*Pi^3*Zeta[3] - (628*Log[1 - x]*Zeta[3])/9 - 
        ((584*I)/3)*Pi*Log[1 - x]*Zeta[3] + (872*Pi^2*Log[1 - x]*Zeta[3])/9 - 
        48*Log[1 - x]^2*Zeta[3] - (352*Log[1 - x]^3*Zeta[3])/9 + 
        (782*Log[x]*Zeta[3])/9 - ((368*I)/3)*Pi*Log[x]*Zeta[3] - 
        (380*Pi^2*Log[x]*Zeta[3])/3 + 360*Log[1 - x]*Log[x]*Zeta[3] + 
        (40*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - (2168*Log[1 - x]^2*Log[x]*
          Zeta[3])/3 - 80*Log[x]^2*Zeta[3] + (4*I)*Pi*Log[x]^2*Zeta[3] + 
        948*Log[1 - x]*Log[x]^2*Zeta[3] - 28*Log[x]^3*Zeta[3] + 
        (512*Zeta[3]^2)/3 + PolyLog[2, x]*(((-98*I)/9)*Pi + (50*Pi^2)/3 - 
          ((124*I)/9)*Pi^3 - (8*Pi^4)/45 + (44*Log[1 - x])/9 + 
          ((8*I)/3)*Pi*Log[1 - x] - (256*Pi^2*Log[1 - x])/9 - 
          (56*Log[1 - x]^2)/3 - (8*I)*Pi*Log[1 - x]^2 - 
          (16*Pi^2*Log[1 - x]^2)/3 + 8*Log[1 - x]^4 - (142*Log[x])/9 - 
          ((292*I)/3)*Pi*Log[x] + (32*Pi^2*Log[x])/3 - (8*Log[1 - x]*Log[x])/
           3 - (8*I)*Pi*Log[1 - x]*Log[x] - (352*Pi^2*Log[1 - x]*Log[x])/3 + 
          (280*Log[1 - x]^2*Log[x])/3 - (104*Log[1 - x]^3*Log[x])/3 - 
          (98*Log[x]^2)/3 + ((2*I)/3)*Pi*Log[x]^2 - (92*Pi^2*Log[x]^2)/3 - 
          4*Log[1 - x]*Log[x]^2 + 112*Log[1 - x]^2*Log[x]^2 - 
          (22*Log[x]^3)/3 + ((4*I)/3)*Pi*Log[x]^3 - (88*Log[1 - x]*Log[x]^3)/
           3 - 11*Log[x]^4 + (512/3 - 96*Log[1 - x] + 224*Log[x])*
           PolyLog[3, 1 - x] + (-368/9 - ((44*I)/3)*Pi + 176*Log[1 - x] - 
            (476*Log[x])/3)*PolyLog[3, x] + 80*PolyLog[4, 1 - x] + 
          288*PolyLog[4, x] + 192*PolyLog[4, -(x/(1 - x))] - 
          (208*Zeta[3])/9 - ((52*I)/3)*Pi*Zeta[3] - 80*Log[1 - x]*Zeta[3] + 
          (284*Log[x]*Zeta[3])/3) + (1472*Zeta[5])/3 - (44*I)*Pi*Zeta[5] - 
        920*Log[1 - x]*Zeta[5] + 1204*Log[x]*Zeta[5])))}


==> anc/HelAmpl_3L_HPLs.m <==
{(((10*I)/27)*Pi - (23*Pi^2)/108)*COLOR[Nf^2*NfV2] + 
  COLOR[CF^2*NfV2]*(39/2 + (2*I)*Pi - Pi^2/2 - (2*I)*Pi*FF[(1 - x)^(-1)] - 
    (2*I)*Pi*FF[x^(-1)] + Pi^2*FF[x] - Pi^2*FF[x^2] + 
    ((-I)*Pi - (2*I)*Pi*FF[(1 - x)^(-2)] - 2*FF[(1 - x)^(-1)] + 
      (2*I)*Pi*FF[(1 - x)^(-1)] + 2*FF[x])*G[{0}, x] + 
    (2 - I*Pi - (2*I)*Pi*FF[x^(-2)] - 2*FF[x^(-1)] + (2*I)*Pi*FF[x^(-1)] - 
      2*FF[x])*G[{1}, x] + (-2 - 2*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)] + 
      2*FF[x] - 2*FF[x^2])*G[{0, 0}, x] + (1 - 2*FF[x] + 2*FF[x^2])*
     G[{0, 1}, x] + (1 - 2*FF[x] + 2*FF[x^2])*G[{1, 0}, x] + 
    (-2 - 2*FF[x^(-2)] + 2*FF[x^(-1)] + 2*FF[x] - 2*FF[x^2])*G[{1, 1}, x]) + 
  COLOR[CA*CF*NfV2]*(-199/3 - (16*I)*Pi + Pi^2/2 + 
    ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + ((16*I)/3)*Pi*FF[x^(-1)] - 
    (8*Pi^2*FF[x])/3 + (8*Pi^2*FF[x^2])/3 + 
    (17/3 + I*Pi + ((16*I)/3)*Pi*FF[(1 - x)^(-2)] + (16*FF[(1 - x)^(-1)])/3 - 
      ((16*I)/3)*Pi*FF[(1 - x)^(-1)] - (16*FF[x])/3)*G[{0}, x] + 
    (1/3 + I*Pi + ((16*I)/3)*Pi*FF[x^(-2)] + (16*FF[x^(-1)])/3 - 
      ((16*I)/3)*Pi*FF[x^(-1)] + (16*FF[x])/3)*G[{1}, x] + 
    (2 + (16*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - (16*FF[x])/3 + 
      (16*FF[x^2])/3)*G[{0, 0}, x] + (-1 + (16*FF[x])/3 - (16*FF[x^2])/3)*
     G[{0, 1}, x] + (-1 + (16*FF[x])/3 - (16*FF[x^2])/3)*G[{1, 0}, x] + 
    (2 + (16*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 - (16*FF[x])/3 + 
      (16*FF[x^2])/3)*G[{1, 1}, x]) + COLOR[CA*NfV^2]*
   (-1 - (3*Pi^2)/4 - (4*I)*Pi*FF[(1 - x)^(-1)] - (4*I)*Pi*FF[x^(-1)] + 
    2*Pi^2*FF[x] - 2*Pi^2*FF[x^2] + (-2 - ((5*I)/2)*Pi*FF[(1 - x)^(-2)] - 
      4*FF[(1 - x)^(-1)] + I*Pi*FF[(1 - x)^(-1)] + 4*FF[x])*G[{0}, x] + 
    (2 - ((5*I)/2)*Pi*FF[x^(-2)] - 4*FF[x^(-1)] + I*Pi*FF[x^(-1)] - 4*FF[x])*
     G[{1}, x] + (-3/2 - (5*FF[(1 - x)^(-2)])/2 + FF[(1 - x)^(-1)] + 
      4*FF[x] - 4*FF[x^2])*G[{0, 0}, x] + (3/2 - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1}, x] + (3/2 - 4*FF[x] + 4*FF[x^2])*G[{1, 0}, x] + 
    (-3/2 - (5*FF[x^(-2)])/2 + FF[x^(-1)] + 4*FF[x] - 4*FF[x^2])*
     G[{1, 1}, x] - 12*Zeta[3]) + COLOR[CA*Nf*NfV2]*
   (-925/162 - ((175*I)/27)*Pi + (481*Pi^2)/216 - (I/36)*Pi^3 + 
    (I/9)*Pi*FF[(1 - x)^(-1)] + (I/9)*Pi*FF[x^(-1)] - (Pi^2*FF[x])/18 + 
    (Pi^2*FF[x^2])/18 + (-1/9 + (I/9)*Pi*FF[(1 - x)^(-2)] + 
      FF[(1 - x)^(-1)]/9 - (I/9)*Pi*FF[(1 - x)^(-1)] + (2*FF[x])/9)*
     G[{0}, x] + (1/9 + (I/9)*Pi*FF[x^(-2)] + FF[x^(-1)]/9 - 
      (I/9)*Pi*FF[x^(-1)] - (2*FF[x])/9)*G[{1}, x] + 
    (FF[(1 - x)^(-2)]/9 - FF[(1 - x)^(-1)]/9 - FF[x]/9 + FF[x^2]/9)*
     G[{0, 0}, x] + (FF[x]/9 - FF[x^2]/9)*G[{0, 1}, x] + 
    (FF[x]/9 - FF[x^2]/9)*G[{1, 0}, x] + 
    (FF[x^(-2)]/9 - FF[x^(-1)]/9 - FF[x]/9 + FF[x^2]/9)*G[{1, 1}, x] - 
    (61*Zeta[3])/18) + COLOR[CF*Nf*NfV2]*(10 - (6*I)*Pi + 
    ((10*I)/3)*Pi*FF[(1 - x)^(-1)] + ((10*I)/3)*Pi*FF[x^(-1)] - 
    (2*Pi^2*FF[x])/3 + (2*Pi^2*FF[x^2])/3 + 
    (-10/3 + (2*I)*Pi + ((10*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (10*FF[(1 - x)^(-1)])/3 - ((16*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (10*FF[x])/3)*G[{0}, x] + 
    (-20/3 + (2*I)*Pi + ((10*I)/3)*Pi*FF[x^(-2)] + (10*FF[x^(-1)])/3 - 
      ((16*I)/3)*Pi*FF[x^(-1)] + (10*FF[x])/3)*G[{1}, x] + 
    (2 + (10*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3 - (4*FF[x])/3 + 
      (4*FF[x^2])/3)*G[{0, 0}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 1}, x] + ((4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0}, x] + 
    (2 + (10*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 1}, x] + 8*Zeta[3]) + COLOR[CF*NfV^2]*
   (8/3 + 2*Pi^2 + ((32*I)/3)*Pi*FF[(1 - x)^(-1)] + 
    ((32*I)/3)*Pi*FF[x^(-1)] - (16*Pi^2*FF[x])/3 + (16*Pi^2*FF[x^2])/3 + 
    (16/3 + ((20*I)/3)*Pi*FF[(1 - x)^(-2)] + (32*FF[(1 - x)^(-1)])/3 - 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - (32*FF[x])/3)*G[{0}, x] + 
    (-16/3 + ((20*I)/3)*Pi*FF[x^(-2)] + (32*FF[x^(-1)])/3 - 
      ((8*I)/3)*Pi*FF[x^(-1)] + (32*FF[x])/3)*G[{1}, x] + 
    (4 + (20*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 - (32*FF[x])/3 + 
      (32*FF[x^2])/3)*G[{0, 0}, x] + (-4 + (32*FF[x])/3 - (32*FF[x^2])/3)*
     G[{0, 1}, x] + (-4 + (32*FF[x])/3 - (32*FF[x^2])/3)*G[{1, 0}, x] + 
    (4 + (20*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - (32*FF[x])/3 + 
      (32*FF[x^2])/3)*G[{1, 1}, x] + 32*Zeta[3]) + 
  COLOR[CA^2*NfV2]*(4519/162 + ((157*I)/6)*Pi - (71*Pi^2)/12 + 
    ((11*I)/72)*Pi^3 + Pi^4/144 - ((46*I)/9)*Pi*FF[(1 - x)^(-1)] - 
    ((46*I)/9)*Pi*FF[x^(-1)] + (14*Pi^2*FF[x])/9 - (14*Pi^2*FF[x^2])/9 + 
    (1/9 - (2*I)*Pi - ((46*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (46*FF[(1 - x)^(-1)])/9 + ((64*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (43*FF[x])/9)*G[{0}, x] + (44/9 - (2*I)*Pi - ((46*I)/9)*Pi*FF[x^(-2)] - 
      (46*FF[x^(-1)])/9 + ((64*I)/9)*Pi*FF[x^(-1)] - (43*FF[x])/9)*
     G[{1}, x] + (-5/2 - (46*FF[(1 - x)^(-2)])/9 + (64*FF[(1 - x)^(-1)])/9 + 
      (28*FF[x])/9 - (28*FF[x^2])/9)*G[{0, 0}, x] + 
    (1/2 - (28*FF[x])/9 + (28*FF[x^2])/9)*G[{0, 1}, x] + 
    (1/2 - (28*FF[x])/9 + (28*FF[x^2])/9)*G[{1, 0}, x] + 
    (-5/2 - (46*FF[x^(-2)])/9 + (64*FF[x^(-1)])/9 + (28*FF[x])/9 - 
      (28*FF[x^2])/9)*G[{1, 1}, x] - (373*Zeta[3])/36 + I*Pi*Zeta[3]), 
 (((10*I)/27)*Pi - (23*Pi^2)/108)*COLOR[Nf^2*NfV2] + 
  COLOR[CA*Nf*NfV2]*(-103/405 - ((1541*I)/135)*Pi + (1651*Pi^2)/216 + 
    ((4*I)/15)*Pi^3 - ((4*I)/45)*Pi^3*FF[(1 - x)^(-2)] + 
    (11*Pi^4*FF[(1 - x)^(-2)])/180 + ((733*I)/90)*Pi*FF[(1 - x)^(-1)] - 
    (7*Pi^2*FF[(1 - x)^(-1)])/2 - (I/90)*Pi^3*FF[(1 - x)^(-1)] - 
    (11*Pi^4*FF[(1 - x)^(-1)])/180 + ((733*I)/90)*Pi*FF[x^(-1)] - 
    (7*Pi^2*FF[x^(-1)])/2 + (I/3)*Pi^3*FF[x^(-1)] - (3*Pi^2*FF[x])/2 - 
    (I/30)*Pi^3*FF[x] + (3*Pi^2*FF[x^2])/2 + 
    (29/45 + ((29*I)/45)*Pi - (61*Pi^2)/36 + ((137*I)/18)*Pi*
       FF[(1 - x)^(-2)] - (19*Pi^2*FF[(1 - x)^(-2)])/6 + 
      (733*FF[(1 - x)^(-1)])/90 - ((271*I)/30)*Pi*FF[(1 - x)^(-1)] + 
      (29*Pi^2*FF[(1 - x)^(-1)])/6 + ((19*I)/30)*Pi*FF[x^(-1)] + 
      (Pi^2*FF[x^(-1)])/3 - (80*FF[x])/9 - ((8*I)/3)*Pi*FF[x] + 
      (Pi^2*FF[x])/6)*G[{0}, x] + (77/18 + ((11*I)/10)*Pi + 
      (137*FF[(1 - x)^(-2)])/18 + ((19*I)/30)*Pi*FF[(1 - x)^(-2)] - 
      (40*FF[(1 - x)^(-1)])/3 - ((16*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (5*FF[x])/3 - (I/5)*Pi*FF[x] + 3*FF[x^2])*G[{0, 0}, x] + 
    (-109/30 + ((13*I)/30)*Pi + ((19*I)/30)*Pi*FF[(1 - x)^(-2)] + 
      (Pi^2*FF[(1 - x)^(-2)])/3 + (19*FF[(1 - x)^(-1)])/30 - 
      ((17*I)/5)*Pi*FF[(1 - x)^(-1)] - (Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((7*I)/6)*Pi*FF[x^(-2)] + (19*FF[x^(-1)])/30 - 
      ((4*I)/3)*Pi*FF[x^(-1)] + 3*FF[x] - (I/5)*Pi*FF[x] - 3*FF[x^2])*
     G[{0, 1}, x] + (-109/30 + ((7*I)/30)*Pi + ((7*I)/6)*Pi*
       FF[(1 - x)^(-2)] + (19*FF[(1 - x)^(-1)])/30 - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + ((19*I)/30)*Pi*FF[x^(-2)] + 
      (Pi^2*FF[x^(-2)])/3 + (19*FF[x^(-1)])/30 - ((17*I)/5)*Pi*FF[x^(-1)] - 
      (Pi^2*FF[x^(-1)])/3 + 3*FF[x] + (I/5)*Pi*FF[x] - 3*FF[x^2])*
     G[{1, 0}, x] + (101/18 + ((9*I)/10)*Pi + (137*FF[x^(-2)])/18 + 
      ((19*I)/30)*Pi*FF[x^(-2)] - (40*FF[x^(-1)])/3 - 
      ((16*I)/15)*Pi*FF[x^(-1)] - (13*FF[x])/3 + (I/5)*Pi*FF[x] + 3*FF[x^2])*
     G[{1, 1}, x] + (-7/3 - (11*FF[(1 - x)^(-2)])/3 + 
      (17*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0}, x] + (11/10 + (19*FF[(1 - x)^(-2)])/30 - 
      (2*I)*Pi*FF[(1 - x)^(-2)] - (7*FF[(1 - x)^(-1)])/5 + 
      (2*I)*Pi*FF[(1 - x)^(-1)] - FF[x]/5)*G[{0, 0, 1}, x] + 
    (11/10 + (19*FF[(1 - x)^(-2)])/30 - (7*FF[(1 - x)^(-1)])/5 - FF[x]/5)*
     G[{0, 1, 0}, x] + (1/3 - 2*FF[(1 - x)^(-1)] + (7*FF[x^(-2)])/6 - 
      (4*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    (1/3 + (7*FF[(1 - x)^(-2)])/6 - (4*FF[(1 - x)^(-1)])/3 - 2*FF[x^(-1)] - 
      (4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0}, x] + 
    (9/10 + (19*FF[x^(-2)])/30 - (7*FF[x^(-1)])/5 + FF[x]/5)*
     G[{1, 0, 1}, x] + (9/10 + (19*FF[x^(-2)])/30 - (2*I)*Pi*FF[x^(-2)] - 
      (7*FF[x^(-1)])/5 + (2*I)*Pi*FF[x^(-1)] + FF[x]/5)*G[{1, 1, 0}, x] + 
    (-7/3 - (11*FF[x^(-2)])/3 + (17*FF[x^(-1)])/3 + (4*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{1, 1, 1}, x] + 
    (-2*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1}, x] + 
    (-2*FF[x^(-2)] + 2*FF[x^(-1)])*G[{1, 1, 0, 0}, x] - (67*Zeta[3])/45 + 
    (8*FF[(1 - x)^(-2)]*Zeta[3])/15 - (2*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (FF[(1 - x)^(-1)]*Zeta[3])/15 + (2*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    2*FF[x^(-1)]*Zeta[3] + (23*FF[x]*Zeta[3])/15 - (4*FF[x^2]*Zeta[3])/3 + 
    G[{1}, x]*(-371/45 - ((91*I)/45)*Pi - (55*Pi^2)/36 + 
      ((19*I)/30)*Pi*FF[(1 - x)^(-1)] + (Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((137*I)/18)*Pi*FF[x^(-2)] - (19*Pi^2*FF[x^(-2)])/6 + 
      (I/3)*Pi^3*FF[x^(-2)] + (733*FF[x^(-1)])/90 - 
      ((271*I)/30)*Pi*FF[x^(-1)] + (29*Pi^2*FF[x^(-1)])/6 - 
      (I/3)*Pi^3*FF[x^(-1)] + (80*FF[x])/9 + ((8*I)/3)*Pi*FF[x] - 
      (Pi^2*FF[x])/6 - 2*FF[x^(-2)]*Zeta[3] + 2*FF[x^(-1)]*Zeta[3])) + 
  COLOR[CF*Nf*NfV2]*(-62/15 + ((644*I)/45)*Pi - (2*Pi^2)/9 - 
    ((154*I)/45)*Pi^3 + (11*Pi^4)/90 - ((13*I)/30)*Pi^3*FF[(1 - x)^(-2)] + 
    (77*Pi^4*FF[(1 - x)^(-2)])/90 - ((481*I)/90)*Pi*FF[(1 - x)^(-1)] - 
    (17*Pi^2*FF[(1 - x)^(-1)])/18 + ((31*I)/45)*Pi^3*FF[(1 - x)^(-1)] - 
    (44*Pi^4*FF[(1 - x)^(-1)])/45 - ((481*I)/90)*Pi*FF[x^(-1)] - 
    (17*Pi^2*FF[x^(-1)])/18 + ((14*I)/3)*Pi^3*FF[x^(-1)] + 
    (20*Pi^2*FF[x])/9 + ((8*I)/45)*Pi^3*FF[x] - (20*Pi^2*FF[x^2])/9 - 
    (I/3)*Pi^3*FF[x^2] + (94/15 - ((1121*I)/90)*Pi + (7*Pi^2)/9 - 
      ((143*I)/18)*Pi*FF[(1 - x)^(-2)] + (67*Pi^2*FF[(1 - x)^(-2)])/18 - 
      (481*FF[(1 - x)^(-1)])/90 + ((428*I)/45)*Pi*FF[(1 - x)^(-1)] - 
      (62*Pi^2*FF[(1 - x)^(-1)])/9 - ((49*I)/15)*Pi*FF[x^(-1)] + 
      (14*Pi^2*FF[x^(-1)])/3 + (16*FF[x])/9 + ((2*I)/3)*Pi*FF[x] + 
      (Pi^2*FF[x])/2 + (Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (-401/18 - ((58*I)/15)*Pi - (143*FF[(1 - x)^(-2)])/18 - 
      ((49*I)/15)*Pi*FF[(1 - x)^(-2)] + (127*FF[(1 - x)^(-1)])/9 + 
      ((97*I)/15)*Pi*FF[(1 - x)^(-1)] + (34*FF[x])/9 - ((4*I)/15)*Pi*FF[x] - 
      (40*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2])*G[{0, 0}, x] + 
    (442/45 + ((64*I)/5)*Pi + (2*Pi^2)/3 - ((49*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      (14*Pi^2*FF[(1 - x)^(-2)])/3 - (49*FF[(1 - x)^(-1)])/15 - 
      ((106*I)/5)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*Pi*FF[x^(-2)] - (49*FF[x^(-1)])/15 + 
      ((8*I)/3)*Pi*FF[x^(-1)] - (40*FF[x])/9 - ((8*I)/5)*Pi*FF[x] + 
      (40*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{0, 1}, x] + 
    (442/45 + ((178*I)/15)*Pi + (2*Pi^2)/3 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (49*FF[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      ((49*I)/15)*Pi*FF[x^(-2)] + (14*Pi^2*FF[x^(-2)])/3 - 
      (49*FF[x^(-1)])/15 - ((106*I)/5)*Pi*FF[x^(-1)] - 
      (16*Pi^2*FF[x^(-1)])/3 - (40*FF[x])/9 + ((4*I)/15)*Pi*FF[x] + 
      (40*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{1, 0}, x] + 
    (-413/18 - ((24*I)/5)*Pi - (143*FF[x^(-2)])/18 - 
      ((49*I)/15)*Pi*FF[x^(-2)] + (127*FF[x^(-1)])/9 + 
      ((97*I)/15)*Pi*FF[x^(-1)] + (46*FF[x])/9 + ((8*I)/5)*Pi*FF[x] - 
      (40*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2])*G[{1, 1}, x] + 
    (1 + (4*FF[(1 - x)^(-2)])/3 - (5*FF[(1 - x)^(-1)])/3 - FF[x] + 
      (4*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (-53/15 - (4*I)*Pi - (49*FF[(1 - x)^(-2)])/15 - 
      (28*I)*Pi*FF[(1 - x)^(-2)] + (34*FF[(1 - x)^(-1)])/5 + 
      (32*I)*Pi*FF[(1 - x)^(-1)] - (3*FF[x])/5 - (2*FF[x^2])/3)*
     G[{0, 0, 1}, x] + (-53/15 - (49*FF[(1 - x)^(-2)])/15 + 
      (34*FF[(1 - x)^(-1)])/5 - (3*FF[x])/5 - (2*FF[x^2])/3)*
     G[{0, 1, 0}, x] + (47/3 - 28*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/3 + 
      (8*FF[x^(-1)])/3 + FF[x]/3)*G[{0, 1, 1}, x] + 
    (16 - (2*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 - 28*FF[x^(-1)] - 
      FF[x]/3)*G[{1, 0, 0}, x] + (-24/5 - (49*FF[x^(-2)])/15 + 
      (34*FF[x^(-1)])/5 + (29*FF[x])/15 - (2*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    (-24/5 - (4*I)*Pi - (49*FF[x^(-2)])/15 - (28*I)*Pi*FF[x^(-2)] + 
      (34*FF[x^(-1)])/5 + (32*I)*Pi*FF[x^(-1)] + (29*FF[x])/15 - 
      (2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    (4/3 + (4*FF[x^(-2)])/3 - (5*FF[x^(-1)])/3 - (5*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 1, 1}, x] + (-4 - 28*FF[(1 - x)^(-2)] + 32*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1}, x] + (-4 - 28*FF[x^(-2)] + 32*FF[x^(-1)])*
     G[{1, 1, 0, 0}, x] + (293*Zeta[3])/15 - (4*I)*Pi*Zeta[3] + 
    (13*FF[(1 - x)^(-2)]*Zeta[3])/5 - (28*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (62*FF[(1 - x)^(-1)]*Zeta[3])/15 + (32*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    28*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/5 - (2*FF[x^2]*Zeta[3])/3 + 
    G[{1}, x]*(362/45 - ((1061*I)/90)*Pi + (29*Pi^2)/18 + ((2*I)/3)*Pi^3 - 
      ((49*I)/15)*Pi*FF[(1 - x)^(-1)] + (14*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((143*I)/18)*Pi*FF[x^(-2)] + (67*Pi^2*FF[x^(-2)])/18 + 
      ((14*I)/3)*Pi^3*FF[x^(-2)] - (481*FF[x^(-1)])/90 + 
      ((428*I)/45)*Pi*FF[x^(-1)] - (62*Pi^2*FF[x^(-1)])/9 - 
      ((16*I)/3)*Pi^3*FF[x^(-1)] - (16*FF[x])/9 - ((2*I)/3)*Pi*FF[x] - 
      (7*Pi^2*FF[x])/6 + (Pi^2*FF[x^2])/3 - 4*Zeta[3] - 
      28*FF[x^(-2)]*Zeta[3] + 32*FF[x^(-1)]*Zeta[3])) + 
  COLOR[CA^2*NfV2]*(-1097/1620 + ((8773*I)/120)*Pi - (1813*Pi^2)/96 + 
    ((1783*I)/180)*Pi^3 + (523*Pi^4)/1440 + ((3401*I)/720)*Pi^3*
     FF[(1 - x)^(-2)] - (689*Pi^4*FF[(1 - x)^(-2)])/720 - 
    ((46151*I)/720)*Pi*FF[(1 - x)^(-1)] + (461*Pi^2*FF[(1 - x)^(-1)])/48 - 
    ((4693*I)/720)*Pi^3*FF[(1 - x)^(-1)] + (1567*Pi^4*FF[(1 - x)^(-1)])/
     1440 - ((46151*I)/720)*Pi*FF[x^(-1)] + (461*Pi^2*FF[x^(-1)])/48 - 
    ((87*I)/8)*Pi^3*FF[x^(-1)] + (217*Pi^2*FF[x])/16 - 
    ((1477*I)/360)*Pi^3*FF[x] + (107*Pi^4*FF[x])/720 - 
    (217*Pi^2*FF[x^2])/16 + ((27*I)/8)*Pi^3*FF[x^2] - (23*Pi^4*FF[x^2])/40 + 
    (4091/144 + ((417*I)/20)*Pi + (13*Pi^2)/4 - (5941*FF[(1 - x)^(-2)])/144 + 
      ((3341*I)/120)*Pi*FF[(1 - x)^(-2)] + (115*Pi^2*FF[(1 - x)^(-2)])/12 + 
      (631*FF[(1 - x)^(-1)])/8 - ((6283*I)/120)*Pi*FF[(1 - x)^(-1)] - 
      13*Pi^2*FF[(1 - x)^(-1)] - (119*FF[x])/24 - ((307*I)/60)*Pi*FF[x] + 
      (5*Pi^2*FF[x])/6 - (217*FF[x^2])/8 + ((27*I)/4)*Pi*FF[x^2] - 
      (Pi^2*FF[x^2])/2)*G[{0, 0}, x] + (-3107/240 - ((2269*I)/60)*Pi - 
      (13*Pi^2)/12 + ((367*I)/40)*Pi*FF[(1 - x)^(-2)] - 
      (115*Pi^2*FF[(1 - x)^(-2)])/12 + (367*FF[(1 - x)^(-1)])/40 + 
      ((2209*I)/40)*Pi*FF[(1 - x)^(-1)] + (233*Pi^2*FF[(1 - x)^(-1)])/24 - 
      ((115*I)/6)*Pi*FF[x^(-2)] - (11*Pi^2*FF[x^(-2)])/4 + 
      (367*FF[x^(-1)])/40 + ((349*I)/12)*Pi*FF[x^(-1)] + 
      (7*Pi^2*FF[x^(-1)])/4 - (217*FF[x])/8 + ((143*I)/60)*Pi*FF[x] - 
      (29*Pi^2*FF[x])/12 + (217*FF[x^2])/8 - ((27*I)/4)*Pi*FF[x^2] + 
      (Pi^2*FF[x^2])/2)*G[{0, 1}, x] + (-3107/240 - ((2531*I)/60)*Pi - 
      3*Pi^2 - ((115*I)/6)*Pi*FF[(1 - x)^(-2)] - (11*Pi^2*FF[(1 - x)^(-2)])/
       4 + (367*FF[(1 - x)^(-1)])/40 + ((349*I)/12)*Pi*FF[(1 - x)^(-1)] + 
      (7*Pi^2*FF[(1 - x)^(-1)])/4 + ((367*I)/40)*Pi*FF[x^(-2)] - 
      (115*Pi^2*FF[x^(-2)])/12 + (367*FF[x^(-1)])/40 + 
      ((2209*I)/40)*Pi*FF[x^(-1)] + (233*Pi^2*FF[x^(-1)])/24 - 
      (217*FF[x])/8 + ((667*I)/60)*Pi*FF[x] + (17*Pi^2*FF[x])/12 + 
      (217*FF[x^2])/8 - ((27*I)/4)*Pi*FF[x^2] + (Pi^2*FF[x^2])/2)*
     G[{1, 0}, x] + (-529/144 + ((1349*I)/60)*Pi + (43*Pi^2)/12 - 
      (5941*FF[x^(-2)])/144 + ((3341*I)/120)*Pi*FF[x^(-2)] + 
      (115*Pi^2*FF[x^(-2)])/12 + (631*FF[x^(-1)])/8 - 
      ((6283*I)/120)*Pi*FF[x^(-1)] - 13*Pi^2*FF[x^(-1)] + (1421*FF[x])/24 - 
      ((503*I)/60)*Pi*FF[x] + (Pi^2*FF[x])/6 - (217*FF[x^2])/8 + 
      ((27*I)/4)*Pi*FF[x^2] - (Pi^2*FF[x^2])/2)*G[{1, 1}, x] + 
    (281/12 - (12*I)*Pi + (233*FF[(1 - x)^(-2)])/6 - 
      ((61*I)/4)*Pi*FF[(1 - x)^(-2)] - (635*FF[(1 - x)^(-1)])/12 + 
      ((103*I)/4)*Pi*FF[(1 - x)^(-1)] - (311*FF[x])/12 - 
      ((19*I)/4)*Pi*FF[x] + (205*FF[x^2])/12 + (6*I)*Pi*FF[x^2])*
     G[{0, 0, 0}, x] + (154/15 + ((45*I)/4)*Pi + (367*FF[(1 - x)^(-2)])/40 + 
      ((283*I)/4)*Pi*FF[(1 - x)^(-2)] - (1151*FF[(1 - x)^(-1)])/40 - 
      ((163*I)/2)*Pi*FF[(1 - x)^(-1)] + ((11*I)/2)*Pi*FF[x^(-2)] - 
      (3*I)*Pi*FF[x^(-1)] + (202*FF[x])/15 - ((73*I)/4)*Pi*FF[x] - 
      3*FF[x^2] + (16*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (154/15 + ((3*I)/4)*Pi + (367*FF[(1 - x)^(-2)])/40 + 
      (5*I)*Pi*FF[(1 - x)^(-2)] - (1151*FF[(1 - x)^(-1)])/40 - 
      ((35*I)/4)*Pi*FF[(1 - x)^(-1)] + (5*I)*Pi*FF[x^(-1)] + (202*FF[x])/15 + 
      ((47*I)/4)*Pi*FF[x] - 3*FF[x^2] - (12*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-643/12 + (7*I)*Pi + 84*FF[(1 - x)^(-1)] + 
      ((3*I)/4)*Pi*FF[(1 - x)^(-1)] - (115*FF[x^(-2)])/6 + 
      ((11*I)/2)*Pi*FF[x^(-2)] + (349*FF[x^(-1)])/12 - 
      ((45*I)/4)*Pi*FF[x^(-1)] - (15*FF[x])/4 + ((53*I)/4)*Pi*FF[x] - 
      (133*FF[x^2])/12 - (10*I)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
    (-821/12 + ((41*I)/4)*Pi - (115*FF[(1 - x)^(-2)])/6 + 
      ((11*I)/2)*Pi*FF[(1 - x)^(-2)] + (349*FF[(1 - x)^(-1)])/12 - 
      ((45*I)/4)*Pi*FF[(1 - x)^(-1)] + 84*FF[x^(-1)] + 
      ((3*I)/4)*Pi*FF[x^(-1)] + (311*FF[x])/12 + ((27*I)/4)*Pi*FF[x] - 
      (133*FF[x^2])/12 - (10*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (311/15 + (I/2)*Pi + (5*I)*Pi*FF[(1 - x)^(-1)] + (367*FF[x^(-2)])/40 + 
      (5*I)*Pi*FF[x^(-2)] - (1151*FF[x^(-1)])/40 - ((35*I)/4)*Pi*FF[x^(-1)] - 
      (112*FF[x])/15 + ((49*I)/4)*Pi*FF[x] - 3*FF[x^2] - (12*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (311/15 + (9*I)*Pi + ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - 
      (3*I)*Pi*FF[(1 - x)^(-1)] + (367*FF[x^(-2)])/40 + 
      ((283*I)/4)*Pi*FF[x^(-2)] - (1151*FF[x^(-1)])/40 - 
      ((163*I)/2)*Pi*FF[x^(-1)] - (112*FF[x])/15 - ((55*I)/4)*Pi*FF[x] - 
      3*FF[x^2] + (16*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (175/12 - ((43*I)/4)*Pi + (233*FF[x^(-2)])/6 - ((61*I)/4)*Pi*FF[x^(-2)] - 
      (635*FF[x^(-1)])/12 + ((103*I)/4)*Pi*FF[x^(-1)] - (33*FF[x])/4 - 
      ((29*I)/4)*Pi*FF[x] + (205*FF[x^2])/12 + (6*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-17/2 - 2*FF[(1 - x)^(-2)] + 
      (21*FF[(1 - x)^(-1)])/2 - (13*FF[x])/2 + 9*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (-7/2 - (53*FF[(1 - x)^(-2)])/4 + 
      (61*FF[(1 - x)^(-1)])/4 + (7*FF[x])/4 - 3*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (-7/2 - (53*FF[(1 - x)^(-2)])/4 + (61*FF[(1 - x)^(-1)])/4 + (7*FF[x])/4 - 
      3*FF[x^2])*G[{0, 0, 1, 0}, x] + (59/4 + 84*FF[(1 - x)^(-2)] - 
      (387*FF[(1 - x)^(-1)])/4 + (11*FF[x^(-2)])/2 - 3*FF[x^(-1)] - 
      20*FF[x] + 19*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (4 + 5*FF[(1 - x)^(-2)] - (19*FF[(1 - x)^(-1)])/2 + (21*FF[x])/2 - 
      15*FF[x^2])*G[{0, 1, 0, 0}, x] + (-13/4 + (3*FF[(1 - x)^(-1)])/4 + 
      5*FF[x^(-1)] + (5*FF[x])/4 + 3*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (-13/4 + (3*FF[(1 - x)^(-1)])/4 + 5*FF[x^(-1)] + (5*FF[x])/4 + 3*FF[x^2])*
     G[{0, 1, 1, 0}, x] + (41/4 + (11*FF[x^(-2)])/2 - (65*FF[x^(-1)])/4 + 
      12*FF[x] - 13*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (37/4 + (11*FF[(1 - x)^(-2)])/2 - (65*FF[(1 - x)^(-1)])/4 + 14*FF[x] - 
      13*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (1 + 5*FF[(1 - x)^(-1)] + (3*FF[x^(-1)])/4 - (29*FF[x])/4 + 3*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (1 + 5*FF[(1 - x)^(-1)] + (3*FF[x^(-1)])/4 - 
      (29*FF[x])/4 + 3*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (-1/2 + 5*FF[x^(-2)] - (19*FF[x^(-1)])/2 + (39*FF[x])/2 - 15*FF[x^2])*
     G[{1, 0, 1, 1}, x] + (55/4 + (11*FF[(1 - x)^(-2)])/2 - 
      3*FF[(1 - x)^(-1)] + 84*FF[x^(-2)] - (387*FF[x^(-1)])/4 - 18*FF[x] + 
      19*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (-19/4 - (53*FF[x^(-2)])/4 + (61*FF[x^(-1)])/4 + (17*FF[x])/4 - 
      3*FF[x^2])*G[{1, 1, 0, 1}, x] + (-19/4 - (53*FF[x^(-2)])/4 + 
      (61*FF[x^(-1)])/4 + (17*FF[x])/4 - 3*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-6 - 2*FF[x^(-2)] + (21*FF[x^(-1)])/2 - (23*FF[x])/2 + 9*FF[x^2])*
     G[{1, 1, 1, 1}, x] - (2239*Zeta[3])/90 + (2*I)*Pi*Zeta[3] - 
    (3401*FF[(1 - x)^(-2)]*Zeta[3])/120 + ((243*I)/4)*Pi*FF[(1 - x)^(-2)]*
     Zeta[3] + (1963*FF[(1 - x)^(-1)]*Zeta[3])/120 - 
    (63*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (85*FF[x^(-1)]*Zeta[3])/2 - 
    (223*FF[x]*Zeta[3])/60 + (25*I)*Pi*FF[x]*Zeta[3] + 
    (97*FF[x^2]*Zeta[3])/12 - (30*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{0}, x]*(-959/180 + ((5567*I)/360)*Pi + (31*Pi^2)/36 - I*Pi^3 - 
      ((5941*I)/144)*Pi*FF[(1 - x)^(-2)] + (133*Pi^2*FF[(1 - x)^(-2)])/48 + 
      (I/12)*Pi^3*FF[(1 - x)^(-2)] - (46151*FF[(1 - x)^(-1)])/720 + 
      ((4073*I)/60)*Pi*FF[(1 - x)^(-1)] + (295*Pi^2*FF[(1 - x)^(-1)])/48 - 
      (I/24)*Pi^3*FF[(1 - x)^(-1)] + ((367*I)/40)*Pi*FF[x^(-1)] - 
      (115*Pi^2*FF[x^(-1)])/12 + (5563*FF[x])/72 - ((121*I)/12)*Pi*FF[x] - 
      (22*Pi^2*FF[x])/3 - ((7*I)/24)*Pi^3*FF[x] + (3*Pi^2*FF[x^2])/2 + 
      ((4*I)/3)*Pi^3*FF[x^2] - (13*Zeta[3])/2 - (93*FF[(1 - x)^(-2)]*Zeta[3])/
       4 + (121*FF[(1 - x)^(-1)]*Zeta[3])/4 + (57*FF[x]*Zeta[3])/4 - 
      16*FF[x^2]*Zeta[3]) + G[{1}, x]*(25897/360 + ((1937*I)/360)*Pi - 
      (179*Pi^2)/36 - ((11*I)/8)*Pi^3 - ((11*I)/12)*Pi^3*FF[(1 - x)^(-2)] + 
      ((367*I)/40)*Pi*FF[(1 - x)^(-1)] - (115*Pi^2*FF[(1 - x)^(-1)])/12 + 
      ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] - ((5941*I)/144)*Pi*FF[x^(-2)] + 
      (133*Pi^2*FF[x^(-2)])/48 - ((87*I)/8)*Pi^3*FF[x^(-2)] - 
      (46151*FF[x^(-1)])/720 + ((4073*I)/60)*Pi*FF[x^(-1)] + 
      (295*Pi^2*FF[x^(-1)])/48 + ((145*I)/12)*Pi^3*FF[x^(-1)] - 
      (5563*FF[x])/72 + ((121*I)/12)*Pi*FF[x] + (13*Pi^2*FF[x])/3 + 
      ((47*I)/24)*Pi^3*FF[x] + (3*Pi^2*FF[x^2])/2 - ((10*I)/3)*Pi^3*FF[x^2] + 
      Zeta[3]/4 + (11*FF[(1 - x)^(-2)]*Zeta[3])/2 - 8*FF[(1 - x)^(-1)]*
       Zeta[3] + (85*FF[x^(-2)]*Zeta[3])/2 - (85*FF[x^(-1)]*Zeta[3])/2 - 
      (33*FF[x]*Zeta[3])/4 + 12*FF[x^2]*Zeta[3])) + 
  COLOR[CA*NfV^2]*(47/10 + ((161*I)/20)*Pi + (2263*Pi^2)/240 + 
    ((9*I)/40)*Pi^3 - (7*Pi^4)/30 + ((49*I)/120)*Pi^3*FF[(1 - x)^(-2)] + 
    (119*Pi^4*FF[(1 - x)^(-2)])/120 - ((53*I)/40)*Pi*FF[(1 - x)^(-1)] - 
    (469*Pi^2*FF[(1 - x)^(-1)])/120 + ((2*I)/15)*Pi^3*FF[(1 - x)^(-1)] - 
    (17*Pi^4*FF[(1 - x)^(-1)])/20 - ((53*I)/40)*Pi*FF[x^(-1)] - 
    (469*Pi^2*FF[x^(-1)])/120 + ((7*I)/15)*Pi^3*FF[x^(-1)] - 
    (25*Pi^2*FF[x])/8 - ((21*I)/20)*Pi^3*FF[x] + (29*Pi^4*FF[x])/12 + 
    (25*Pi^2*FF[x^2])/8 - ((49*I)/20)*Pi^3*FF[x^2] - (91*Pi^4*FF[x^2])/40 + 
    (223/8 + ((189*I)/20)*Pi - Pi^2/2 + (29*FF[(1 - x)^(-2)])/8 - 
      ((49*I)/20)*Pi*FF[(1 - x)^(-2)] + 7*Pi^2*FF[(1 - x)^(-2)] - 
      (22*FF[(1 - x)^(-1)])/5 - I*Pi*FF[(1 - x)^(-1)] - 
      6*Pi^2*FF[(1 - x)^(-1)] - (27*FF[x])/20 - ((161*I)/10)*Pi*FF[x] + 
      4*Pi^2*FF[x] + (25*FF[x^2])/4 - ((49*I)/10)*Pi*FF[x^2] - 
      (7*Pi^2*FF[x^2])/2)*G[{0, 0}, x] + 
    (-793/40 + ((231*I)/20)*Pi + ((49*I)/20)*Pi*FF[(1 - x)^(-2)] + 
      (7*Pi^2*FF[(1 - x)^(-2)])/2 + (49*FF[(1 - x)^(-1)])/20 - 
      (I/2)*Pi*FF[(1 - x)^(-1)] - 3*Pi^2*FF[(1 - x)^(-1)] + 
      (49*FF[x^(-1)])/20 + ((3*I)/2)*Pi*FF[x^(-1)] + (25*FF[x])/4 - 
      ((259*I)/10)*Pi*FF[x] - 3*Pi^2*FF[x] - (25*FF[x^2])/4 + 
      ((49*I)/10)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/2)*G[{0, 1}, x] + 
    (-793/40 - ((189*I)/20)*Pi + Pi^2/2 + (49*FF[(1 - x)^(-1)])/20 + 
      ((3*I)/2)*Pi*FF[(1 - x)^(-1)] + ((49*I)/20)*Pi*FF[x^(-2)] + 
      (7*Pi^2*FF[x^(-2)])/2 + (49*FF[x^(-1)])/20 - (I/2)*Pi*FF[x^(-1)] - 
      3*Pi^2*FF[x^(-1)] + (25*FF[x])/4 + ((161*I)/10)*Pi*FF[x] - 
      4*Pi^2*FF[x] - (25*FF[x^2])/4 + ((49*I)/10)*Pi*FF[x^2] + 
      (7*Pi^2*FF[x^2])/2)*G[{1, 0}, x] + 
    (1311/40 - ((231*I)/20)*Pi + (29*FF[x^(-2)])/8 - 
      ((49*I)/20)*Pi*FF[x^(-2)] + 7*Pi^2*FF[x^(-2)] - (22*FF[x^(-1)])/5 - 
      I*Pi*FF[x^(-1)] - 6*Pi^2*FF[x^(-1)] - (223*FF[x])/20 + 
      ((259*I)/10)*Pi*FF[x] + 3*Pi^2*FF[x] + (25*FF[x^2])/4 - 
      ((49*I)/10)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/2)*G[{1, 1}, x] + 
    (-11/5 + (3*I)*Pi - (49*FF[(1 - x)^(-2)])/10 + (191*FF[(1 - x)^(-1)])/
       10 - (93*FF[x])/10 - (24*I)*Pi*FF[x] - (49*FF[x^2])/10 + 
      (21*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (233/20 + (49*FF[(1 - x)^(-2)])/20 - (201*FF[(1 - x)^(-1)])/10 - 
      (34*FF[x])/5 - (18*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (233/20 - (3*I)*Pi + (49*FF[(1 - x)^(-2)])/20 - (201*FF[(1 - x)^(-1)])/
       10 - (34*FF[x])/5 + (24*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (-1/10 + (98*FF[(1 - x)^(-1)])/5 + (3*FF[x^(-1)])/2 - 
      (191*FF[x])/10 + (18*I)*Pi*FF[x] + (49*FF[x^2])/10 - (21*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-143/10 - (3*I)*Pi + (3*FF[(1 - x)^(-1)])/2 + 
      (98*FF[x^(-1)])/5 + (93*FF[x])/10 + (24*I)*Pi*FF[x] + (49*FF[x^2])/10 - 
      (21*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (97/20 + (49*FF[x^(-2)])/20 - (201*FF[x^(-1)])/10 + (34*FF[x])/5 + 
      (18*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (97/20 + (3*I)*Pi + (49*FF[x^(-2)])/20 - (201*FF[x^(-1)])/10 + 
      (34*FF[x])/5 - (24*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (-82/5 - (49*FF[x^(-2)])/10 + (191*FF[x^(-1)])/10 + (191*FF[x])/10 - 
      (18*I)*Pi*FF[x] - (49*FF[x^2])/10 + (21*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (3 + 21*FF[(1 - x)^(-2)] - 18*FF[(1 - x)^(-1)] - 
      24*FF[x] + 21*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-21*FF[(1 - x)^(-2)] + 18*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (-21*FF[(1 - x)^(-2)] + 18*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (21*FF[(1 - x)^(-2)] - 18*FF[(1 - x)^(-1)] - 18*FF[x] + 21*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-3 + 24*FF[x] - 21*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (18*FF[x] - 21*FF[x^2])*G[{0, 1, 1, 1}, x] + (-3 + 24*FF[x] - 21*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (18*FF[x] - 21*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (3 + 21*FF[x^(-2)] - 18*FF[x^(-1)] - 24*FF[x] + 21*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-21*FF[x^(-2)] + 18*FF[x^(-1)])*
     G[{1, 1, 0, 1}, x] + (-21*FF[x^(-2)] + 18*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (21*FF[x^(-2)] - 18*FF[x^(-1)] - 18*FF[x] + 
      21*FF[x^2])*G[{1, 1, 1, 1}, x] - (21*Zeta[3])/20 - (3*I)*Pi*Zeta[3] - 
    (49*FF[(1 - x)^(-2)]*Zeta[3])/20 - 19*FF[(1 - x)^(-1)]*Zeta[3] - 
    21*FF[x^(-1)]*Zeta[3] + (259*FF[x]*Zeta[3])/10 + 
    (42*I)*Pi*FF[x]*Zeta[3] - (49*FF[x^2]*Zeta[3])/10 - 
    (42*I)*Pi*FF[x^2]*Zeta[3] + G[{0}, x]*(47/10 + ((161*I)/20)*Pi - 
      (833*Pi^2)/120 + (I/2)*Pi^3 + ((29*I)/8)*Pi*FF[(1 - x)^(-2)] - 
      (49*Pi^2*FF[(1 - x)^(-2)])/120 - (53*FF[(1 - x)^(-1)])/40 - 
      ((39*I)/20)*Pi*FF[(1 - x)^(-1)] + (71*Pi^2*FF[(1 - x)^(-1)])/10 + 
      ((49*I)/20)*Pi*FF[x^(-1)] + (7*Pi^2*FF[x^(-1)])/2 - (27*FF[x])/20 + 
      ((49*I)/10)*Pi*FF[x] + (139*Pi^2*FF[x])/30 - (4*I)*Pi^3*FF[x] + 
      ((7*I)/2)*Pi^3*FF[x^2] - 3*Zeta[3] - 21*FF[(1 - x)^(-2)]*Zeta[3] + 
      18*FF[(1 - x)^(-1)]*Zeta[3] + 24*FF[x]*Zeta[3] - 21*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(67/20 + ((259*I)/20)*Pi - (277*Pi^2)/120 - (I/2)*Pi^3 + 
      ((49*I)/20)*Pi*FF[(1 - x)^(-1)] + (7*Pi^2*FF[(1 - x)^(-1)])/2 + 
      ((29*I)/8)*Pi*FF[x^(-2)] - (49*Pi^2*FF[x^(-2)])/120 - 
      (53*FF[x^(-1)])/40 - ((39*I)/20)*Pi*FF[x^(-1)] + 
      (71*Pi^2*FF[x^(-1)])/10 + (27*FF[x])/20 - ((49*I)/10)*Pi*FF[x] - 
      (139*Pi^2*FF[x])/30 + (4*I)*Pi^3*FF[x] - ((7*I)/2)*Pi^3*FF[x^2] + 
      3*Zeta[3] - 21*FF[x^(-2)]*Zeta[3] + 18*FF[x^(-1)]*Zeta[3] - 
      24*FF[x]*Zeta[3] + 21*FF[x^2]*Zeta[3])) + 
  COLOR[CF^2*NfV2]*(-3 + ((139*I)/6)*Pi + (457*Pi^2)/24 + (3*I)*Pi^3 + 
    (7*Pi^4)/20 + ((13*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
    (37*Pi^4*FF[(1 - x)^(-2)])/30 - ((139*I)/6)*Pi*FF[(1 - x)^(-1)] - 
    (13*Pi^2*FF[(1 - x)^(-1)])/3 - ((31*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    (209*Pi^4*FF[(1 - x)^(-1)])/90 - ((139*I)/6)*Pi*FF[x^(-1)] - 
    (13*Pi^2*FF[x^(-1)])/3 - (7*I)*Pi^3*FF[x^(-1)] + (13*Pi^2*FF[x])/4 - 
    ((14*I)/3)*Pi^3*FF[x] + (106*Pi^4*FF[x])/45 - (13*Pi^2*FF[x^2])/4 - 
    (I/3)*Pi^3*FF[x^2] - (181*Pi^4*FF[x^2])/60 + 
    (193/6 + I*Pi + (11*Pi^2)/3 - (13*FF[(1 - x)^(-2)])/2 + 
      (4*I)*Pi*FF[(1 - x)^(-2)] + (16*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (13*FF[(1 - x)^(-1)])/6 - 10*Pi^2*FF[(1 - x)^(-1)] - 
      (8*I)*Pi*FF[x^(-1)] + (91*FF[x])/6 - ((64*I)/3)*Pi*FF[x] + 
      (4*Pi^2*FF[x])/3 - (13*FF[x^2])/2 - ((2*I)/3)*Pi*FF[x^2] - 
      (11*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (-99/4 + (24*I)*Pi + (20*Pi^2)/3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      4*Pi^2*FF[(1 - x)^(-2)] + (26*FF[(1 - x)^(-1)])/3 + 
      ((88*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (8*I)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - 
      (13*FF[x])/2 - ((92*I)/3)*Pi*FF[x] - 6*Pi^2*FF[x] + (13*FF[x^2])/2 + 
      ((2*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (-99/4 - (6*I)*Pi + (13*Pi^2)/3 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/3 + (8*I)*Pi*FF[(1 - x)^(-1)] + 
      ((2*I)/3)*Pi*FF[x^(-2)] + 4*Pi^2*FF[x^(-2)] + (26*FF[x^(-1)])/3 + 
      ((88*I)/3)*Pi*FF[x^(-1)] - (26*Pi^2*FF[x^(-1)])/3 - (13*FF[x])/2 + 
      ((88*I)/3)*Pi*FF[x] - (4*Pi^2*FF[x])/3 + (13*FF[x^2])/2 + 
      ((2*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (245/6 - (21*I)*Pi + (4*Pi^2)/3 - (8*I)*Pi*FF[(1 - x)^(-1)] - 
      (13*FF[x^(-2)])/2 + (4*I)*Pi*FF[x^(-2)] + (16*Pi^2*FF[x^(-2)])/3 - 
      (13*FF[x^(-1)])/6 - 10*Pi^2*FF[x^(-1)] - (13*FF[x])/6 + 
      ((68*I)/3)*Pi*FF[x] + 6*Pi^2*FF[x] - (13*FF[x^2])/2 - 
      ((2*I)/3)*Pi*FF[x^2] - (11*Pi^2*FF[x^2])/3)*G[{1, 1}, x] + 
    (-24 + (2*I)*Pi + (10*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (68*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)] - (88*FF[x])/3 - 
      (8*I)*Pi*FF[x] + (10*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (25 + (22*I)*Pi + (2*FF[(1 - x)^(-2)])/3 + (30*I)*Pi*FF[(1 - x)^(-2)] - 
      (68*FF[(1 - x)^(-1)])/3 - (16*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + 
      8*FF[x] - (44*I)*Pi*FF[x] - 4*FF[x^2] + (30*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (25 - (4*I)*Pi + (2*FF[(1 - x)^(-2)])/3 - 
      (68*FF[(1 - x)^(-1)])/3 - 8*FF[x^(-1)] + 8*FF[x] + (16*I)*Pi*FF[x] - 
      4*FF[x^2] - (30*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-1 - (18*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] + 52*FF[(1 - x)^(-1)] + 
      (8*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] + 16*FF[x^(-1)] - 
      (116*FF[x])/3 + (36*I)*Pi*FF[x] + (14*FF[x^2])/3 - (22*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-35 - (4*I)*Pi - 8*FF[(1 - x)^(-2)] + 
      16*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 52*FF[x^(-1)] + 
      (8*I)*Pi*FF[x^(-1)] + (88*FF[x])/3 + (8*I)*Pi*FF[x] + (14*FF[x^2])/3 - 
      (22*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (29 - (18*I)*Pi - 8*FF[(1 - x)^(-1)] + (2*FF[x^(-2)])/3 - 
      (68*FF[x^(-1)])/3 + (44*I)*Pi*FF[x] - 4*FF[x^2] - (30*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (29 + (8*I)*Pi - 8*FF[(1 - x)^(-1)] + 
      (2*FF[x^(-2)])/3 + (30*I)*Pi*FF[x^(-2)] - (68*FF[x^(-1)])/3 - 
      (16*I)*Pi*FF[x^(-1)] - (16*I)*Pi*FF[x] - 4*FF[x^2] + (30*I)*Pi*FF[x^2])*
     G[{1, 1, 0}, x] + (-50 + (16*I)*Pi + (10*FF[x^(-2)])/3 + 
      (4*I)*Pi*FF[x^(-2)] + (68*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] + 
      (68*FF[x])/3 - (36*I)*Pi*FF[x] + (10*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (18 + 26*FF[(1 - x)^(-2)] - 40*FF[(1 - x)^(-1)] - 
      12*FF[x] + 26*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-16 - 22*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] + 4*FF[x] - 4*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (-16 - 22*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] + 
      4*FF[x] - 4*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (38 + 52*FF[(1 - x)^(-2)] - 52*FF[(1 - x)^(-1)] - 48*FF[x] + 34*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-2 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
      20*FF[x] - 34*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-2 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 0, 1}, x] + (-2 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
      4*FF[x] + 4*FF[x^2])*G[{0, 1, 1, 0}, x] + (-16 + 40*FF[x] - 26*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (-2 + 12*FF[x] - 26*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (-2 - 8*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (-2 - 8*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] + 
      4*FF[x^2])*G[{1, 0, 1, 0}, x] + (-16 + 8*FF[x^(-2)] - 8*FF[x^(-1)] + 
      48*FF[x] - 34*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (24 + 52*FF[x^(-2)] - 52*FF[x^(-1)] - 20*FF[x] + 34*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-16 - 22*FF[x^(-2)] + 36*FF[x^(-1)] + 4*FF[x] - 
      4*FF[x^2])*G[{1, 1, 0, 1}, x] + (-16 - 22*FF[x^(-2)] + 36*FF[x^(-1)] + 
      4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (32 + 26*FF[x^(-2)] - 40*FF[x^(-1)] - 40*FF[x] + 26*FF[x^2])*
     G[{1, 1, 1, 1}, x] + 30*Zeta[3] - (18*I)*Pi*Zeta[3] - 
    (26*FF[(1 - x)^(-2)]*Zeta[3])/3 + (38*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (64*FF[(1 - x)^(-1)]*Zeta[3])/3 - (24*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
    (116*FF[x]*Zeta[3])/3 + (68*I)*Pi*FF[x]*Zeta[3] - 
    (26*FF[x^2]*Zeta[3])/3 - (68*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{0}, x]*(((89*I)/12)*Pi - (25*Pi^2)/2 - (I/3)*Pi^3 - 
      ((13*I)/2)*Pi*FF[(1 - x)^(-2)] - (Pi^2*FF[(1 - x)^(-2)])/3 - 
      (2*I)*Pi^3*FF[(1 - x)^(-2)] - (139*FF[(1 - x)^(-1)])/6 + 
      ((13*I)/2)*Pi*FF[(1 - x)^(-1)] + (17*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (2*I)*Pi^3*FF[(1 - x)^(-1)] + ((26*I)/3)*Pi*FF[x^(-1)] + 
      4*Pi^2*FF[x^(-1)] + (139*FF[x])/6 + ((26*I)/3)*Pi*FF[x] + 
      (5*Pi^2*FF[x])/3 - ((8*I)/3)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] + 
      (5*I)*Pi^3*FF[x^2] - 22*Zeta[3] - 30*FF[(1 - x)^(-2)]*Zeta[3] + 
      44*FF[(1 - x)^(-1)]*Zeta[3] + 16*FF[x]*Zeta[3] - 30*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(139/6 + ((193*I)/12)*Pi - (53*Pi^2)/6 - ((7*I)/3)*Pi^3 + 
      ((26*I)/3)*Pi*FF[(1 - x)^(-1)] + 4*Pi^2*FF[(1 - x)^(-1)] - 
      ((13*I)/2)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 - 
      (7*I)*Pi^3*FF[x^(-2)] - (139*FF[x^(-1)])/6 + ((13*I)/2)*Pi*FF[x^(-1)] + 
      (17*Pi^2*FF[x^(-1)])/3 + ((14*I)/3)*Pi^3*FF[x^(-1)] - (139*FF[x])/6 - 
      ((26*I)/3)*Pi*FF[x] - (17*Pi^2*FF[x])/3 + ((8*I)/3)*Pi^3*FF[x] + 
      2*Pi^2*FF[x^2] - (5*I)*Pi^3*FF[x^2] - 10*Zeta[3] + 
      28*FF[x^(-1)]*Zeta[3] - 16*FF[x]*Zeta[3] + 30*FF[x^2]*Zeta[3])) + 
  COLOR[CA*CF*NfV2]*(-3/2 - ((484*I)/9)*Pi - (563*Pi^2)/36 - 
    ((17*I)/4)*Pi^3 - (607*Pi^4)/720 - ((109*I)/36)*Pi^3*FF[(1 - x)^(-2)] - 
    (397*Pi^4*FF[(1 - x)^(-2)])/180 + ((1681*I)/36)*Pi*FF[(1 - x)^(-1)] + 
    (113*Pi^2*FF[(1 - x)^(-1)])/36 + ((157*I)/36)*Pi^3*FF[(1 - x)^(-1)] + 
    (421*Pi^4*FF[(1 - x)^(-1)])/120 + ((1681*I)/36)*Pi*FF[x^(-1)] + 
    (113*Pi^2*FF[x^(-1)])/36 + ((20*I)/3)*Pi^3*FF[x^(-1)] - 
    (223*Pi^2*FF[x])/18 + ((19*I)/2)*Pi^3*FF[x] - (1073*Pi^4*FF[x])/360 + 
    (223*Pi^2*FF[x^2])/18 - ((13*I)/6)*Pi^3*FF[x^2] + (221*Pi^4*FF[x^2])/60 + 
    (-1553/36 - ((61*I)/6)*Pi - (29*Pi^2)/6 + (811*FF[(1 - x)^(-2)])/36 - 
      ((35*I)/6)*Pi*FF[(1 - x)^(-2)] - (38*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (166*FF[(1 - x)^(-1)])/9 + ((14*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (52*Pi^2*FF[(1 - x)^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - (190*FF[x])/9 + 
      ((97*I)/3)*Pi*FF[x] - (5*Pi^2*FF[x])/3 + (223*FF[x^2])/9 - 
      ((13*I)/3)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (539/18 - ((119*I)/6)*Pi - (49*Pi^2)/6 - ((13*I)/6)*Pi*FF[(1 - x)^(-2)] - 
      (20*Pi^2*FF[(1 - x)^(-2)])/3 - (61*FF[(1 - x)^(-1)])/6 - 
      ((203*I)/6)*Pi*FF[(1 - x)^(-1)] + (27*Pi^2*FF[(1 - x)^(-1)])/2 + 
      (16*I)*Pi*FF[x^(-2)] + Pi^2*FF[x^(-2)] - (61*FF[x^(-1)])/6 - 
      (20*I)*Pi*FF[x^(-1)] + (Pi^2*FF[x^(-1)])/2 + (223*FF[x])/9 + 
      ((119*I)/3)*Pi*FF[x] + (49*Pi^2*FF[x])/6 - (223*FF[x^2])/9 + 
      ((13*I)/3)*Pi*FF[x^2] - (16*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (539/18 + ((145*I)/6)*Pi - (16*Pi^2)/3 + (16*I)*Pi*FF[(1 - x)^(-2)] + 
      Pi^2*FF[(1 - x)^(-2)] - (61*FF[(1 - x)^(-1)])/6 - 
      (20*I)*Pi*FF[(1 - x)^(-1)] + (Pi^2*FF[(1 - x)^(-1)])/2 - 
      ((13*I)/6)*Pi*FF[x^(-2)] - (20*Pi^2*FF[x^(-2)])/3 - (61*FF[x^(-1)])/6 - 
      ((203*I)/6)*Pi*FF[x^(-1)] + (27*Pi^2*FF[x^(-1)])/2 + (223*FF[x])/9 - 
      ((145*I)/3)*Pi*FF[x] + (5*Pi^2*FF[x])/2 - (223*FF[x^2])/9 + 
      ((13*I)/3)*Pi*FF[x^2] - (16*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (-1421/36 + ((107*I)/6)*Pi - (7*Pi^2)/6 + (8*I)*Pi*FF[(1 - x)^(-1)] + 
      (811*FF[x^(-2)])/36 - ((35*I)/6)*Pi*FF[x^(-2)] - 
      (38*Pi^2*FF[x^(-2)])/3 - (166*FF[x^(-1)])/9 + 
      ((14*I)/3)*Pi*FF[x^(-1)] + (52*Pi^2*FF[x^(-1)])/3 - (256*FF[x])/9 - 
      ((71*I)/3)*Pi*FF[x] - 9*Pi^2*FF[x] + (223*FF[x^2])/9 - 
      ((13*I)/3)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/3)*G[{1, 1}, x] + 
    (27/2 + ((5*I)/2)*Pi - 11*FF[(1 - x)^(-2)] + (2*I)*Pi*FF[(1 - x)^(-2)] - 
      (133*FF[(1 - x)^(-1)])/6 - ((5*I)/2)*Pi*FF[(1 - x)^(-1)] + 
      (146*FF[x])/3 + ((25*I)/2)*Pi*FF[x] - 21*FF[x^2] - (24*I)*Pi*FF[x^2])*
     G[{0, 0, 0}, x] + (-31 - (26*I)*Pi - (13*FF[(1 - x)^(-2)])/6 - 
      (30*I)*Pi*FF[(1 - x)^(-2)] + (205*FF[(1 - x)^(-1)])/6 + 
      ((39*I)/2)*Pi*FF[(1 - x)^(-1)] - (2*I)*Pi*FF[x^(-2)] + 8*FF[x^(-1)] - 
      9*FF[x] + ((115*I)/2)*Pi*FF[x] + (28*FF[x^2])/3 - (48*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (-31 + (5*I)*Pi - (13*FF[(1 - x)^(-2)])/6 - 
      (2*I)*Pi*FF[(1 - x)^(-2)] + (205*FF[(1 - x)^(-1)])/6 + 
      (3*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-1)] - (3*I)*Pi*FF[x^(-1)] - 
      9*FF[x] - ((61*I)/2)*Pi*FF[x] + (28*FF[x^2])/3 + (40*I)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (89/6 + ((33*I)/2)*Pi + (8*I)*Pi*FF[(1 - x)^(-2)] - 
      68*FF[(1 - x)^(-1)] - (11*I)*Pi*FF[(1 - x)^(-1)] + 16*FF[x^(-2)] - 
      (2*I)*Pi*FF[x^(-2)] - 28*FF[x^(-1)] + (3*I)*Pi*FF[x^(-1)] + 
      (124*FF[x])/3 - ((87*I)/2)*Pi*FF[x] + (7*FF[x^2])/3 + 
      (32*I)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
    (117/2 + (5*I)*Pi + 16*FF[(1 - x)^(-2)] - (2*I)*Pi*FF[(1 - x)^(-2)] - 
      28*FF[(1 - x)^(-1)] + (3*I)*Pi*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 
      68*FF[x^(-1)] - (11*I)*Pi*FF[x^(-1)] - 46*FF[x] - ((41*I)/2)*Pi*FF[x] + 
      (7*FF[x^2])/3 + (32*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-92/3 + ((29*I)/2)*Pi + 8*FF[(1 - x)^(-1)] - (3*I)*Pi*FF[(1 - x)^(-1)] - 
      (13*FF[x^(-2)])/6 - (2*I)*Pi*FF[x^(-2)] + (205*FF[x^(-1)])/6 + 
      (3*I)*Pi*FF[x^(-1)] - (29*FF[x])/3 - ((99*I)/2)*Pi*FF[x] + 
      (28*FF[x^2])/3 + (40*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (-92/3 - ((33*I)/2)*Pi - (2*I)*Pi*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
      (13*FF[x^(-2)])/6 - (30*I)*Pi*FF[x^(-2)] + (205*FF[x^(-1)])/6 + 
      ((39*I)/2)*Pi*FF[x^(-1)] - (29*FF[x])/3 + ((77*I)/2)*Pi*FF[x] + 
      (28*FF[x^2])/3 - (48*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (247/6 - (9*I)*Pi - 11*FF[x^(-2)] + (2*I)*Pi*FF[x^(-2)] - 
      (133*FF[x^(-1)])/6 - ((5*I)/2)*Pi*FF[x^(-1)] - (20*FF[x])/3 + 
      ((71*I)/2)*Pi*FF[x] - 21*FF[x^2] - (24*I)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
    (-17 - 36*FF[(1 - x)^(-2)] + 51*FF[(1 - x)^(-1)] + 19*FF[x] - 26*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (39/2 + 38*FF[(1 - x)^(-2)] - 
      (107*FF[(1 - x)^(-1)])/2 - (13*FF[x])/2 + 2*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (39/2 + 38*FF[(1 - x)^(-2)] - 
      (107*FF[(1 - x)^(-1)])/2 - (13*FF[x])/2 + 2*FF[x^2])*
     G[{0, 0, 1, 0}, x] + (-91/2 - 68*FF[(1 - x)^(-2)] + 
      73*FF[(1 - x)^(-1)] - 2*FF[x^(-2)] + 64*FF[x] - 50*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-10*FF[(1 - x)^(-2)] + 14*FF[(1 - x)^(-1)] - 
      33*FF[x] + 42*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (5 + 8*FF[(1 - x)^(-2)] - 11*FF[(1 - x)^(-1)] - 3*FF[x^(-1)] + 
      (5*FF[x])/2 - 2*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (5 + 8*FF[(1 - x)^(-2)] - 11*FF[(1 - x)^(-1)] - 3*FF[x^(-1)] + 
      (5*FF[x])/2 - 2*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (23/2 - 2*FF[x^(-2)] + 6*FF[x^(-1)] - 46*FF[x] + 34*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (-1/2 - 2*FF[(1 - x)^(-2)] + 6*FF[(1 - x)^(-1)] - 
      22*FF[x] + 34*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (11/2 - 3*FF[(1 - x)^(-1)] + 8*FF[x^(-2)] - 11*FF[x^(-1)] + (3*FF[x])/2 - 
      2*FF[x^2])*G[{1, 0, 0, 1}, x] + (11/2 - 3*FF[(1 - x)^(-1)] + 
      8*FF[x^(-2)] - 11*FF[x^(-1)] + (3*FF[x])/2 - 2*FF[x^2])*
     G[{1, 0, 1, 0}, x] + (9 - 10*FF[x^(-2)] + 14*FF[x^(-1)] - 51*FF[x] + 
      42*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-63/2 - 2*FF[(1 - x)^(-2)] - 68*FF[x^(-2)] + 73*FF[x^(-1)] + 36*FF[x] - 
      50*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (15 + 38*FF[x^(-2)] - (107*FF[x^(-1)])/2 + (5*FF[x])/2 + 2*FF[x^2])*
     G[{1, 1, 0, 1}, x] + (15 + 38*FF[x^(-2)] - (107*FF[x^(-1)])/2 + 
      (5*FF[x])/2 + 2*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-24 - 36*FF[x^(-2)] + 51*FF[x^(-1)] + 33*FF[x] - 26*FF[x^2])*
     G[{1, 1, 1, 1}, x] - (99*Zeta[3])/2 + (21*I)*Pi*Zeta[3] + 
    (109*FF[(1 - x)^(-2)]*Zeta[3])/6 - (34*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (215*FF[(1 - x)^(-1)]*Zeta[3])/6 + ((43*I)/2)*Pi*FF[(1 - x)^(-1)]*
     Zeta[3] + 22*FF[x^(-1)]*Zeta[3] - 51*FF[x]*Zeta[3] - 
    (94*I)*Pi*FF[x]*Zeta[3] + 7*FF[x^2]*Zeta[3] + (96*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{1}, x]*(-457/9 - ((607*I)/36)*Pi + (301*Pi^2)/36 + ((29*I)/6)*Pi^3 + 
      (I/3)*Pi^3*FF[(1 - x)^(-2)] - ((61*I)/6)*Pi*FF[(1 - x)^(-1)] - 
      (20*Pi^2*FF[(1 - x)^(-1)])/3 - (I/2)*Pi^3*FF[(1 - x)^(-1)] + 
      ((811*I)/36)*Pi*FF[x^(-2)] - (163*Pi^2*FF[x^(-2)])/36 + 
      ((20*I)/3)*Pi^3*FF[x^(-2)] + (1681*FF[x^(-1)])/36 - 
      ((383*I)/18)*Pi*FF[x^(-1)] - (15*Pi^2*FF[x^(-1)])/4 - 
      ((65*I)/12)*Pi^3*FF[x^(-1)] + (430*FF[x])/9 + ((11*I)/3)*Pi*FF[x] + 
      (187*Pi^2*FF[x])/18 - ((31*I)/4)*Pi^3*FF[x] - (14*Pi^2*FF[x^2])/3 + 
      ((28*I)/3)*Pi^3*FF[x^2] + 19*Zeta[3] - 2*FF[(1 - x)^(-2)]*Zeta[3] + 
      3*FF[(1 - x)^(-1)]*Zeta[3] + 22*FF[x^(-2)]*Zeta[3] - 
      54*FF[x^(-1)]*Zeta[3] + (39*FF[x]*Zeta[3])/2 - 40*FF[x^2]*Zeta[3]) + 
    G[{0}, x]*(-3 - ((475*I)/36)*Pi + (169*Pi^2)/12 + ((5*I)/4)*Pi^3 + 
      ((811*I)/36)*Pi*FF[(1 - x)^(-2)] - (163*Pi^2*FF[(1 - x)^(-2)])/36 + 
      (2*I)*Pi^3*FF[(1 - x)^(-2)] + (1681*FF[(1 - x)^(-1)])/36 - 
      ((383*I)/18)*Pi*FF[(1 - x)^(-1)] - (15*Pi^2*FF[(1 - x)^(-1)])/4 - 
      ((8*I)/3)*Pi^3*FF[(1 - x)^(-1)] - ((61*I)/6)*Pi*FF[x^(-1)] - 
      (20*Pi^2*FF[x^(-1)])/3 - (430*FF[x])/9 - ((11*I)/3)*Pi*FF[x] - 
      (19*Pi^2*FF[x])/18 + ((15*I)/4)*Pi^3*FF[x] - (14*Pi^2*FF[x^2])/3 - 
      ((16*I)/3)*Pi^3*FF[x^2] + (59*Zeta[3])/2 + 50*FF[(1 - x)^(-2)]*
       Zeta[3] - (141*FF[(1 - x)^(-1)]*Zeta[3])/2 - (55*FF[x]*Zeta[3])/2 + 
      48*FF[x^2]*Zeta[3])) + COLOR[CF*NfV^2]*(-188/15 - ((322*I)/15)*Pi - 
    (2263*Pi^2)/90 - ((3*I)/5)*Pi^3 + (28*Pi^4)/45 - 
    ((49*I)/45)*Pi^3*FF[(1 - x)^(-2)] - (119*Pi^4*FF[(1 - x)^(-2)])/45 + 
    ((53*I)/15)*Pi*FF[(1 - x)^(-1)] + (469*Pi^2*FF[(1 - x)^(-1)])/45 - 
    ((16*I)/45)*Pi^3*FF[(1 - x)^(-1)] + (34*Pi^4*FF[(1 - x)^(-1)])/15 + 
    ((53*I)/15)*Pi*FF[x^(-1)] + (469*Pi^2*FF[x^(-1)])/45 - 
    ((56*I)/45)*Pi^3*FF[x^(-1)] + (25*Pi^2*FF[x])/3 + ((14*I)/5)*Pi^3*FF[x] - 
    (58*Pi^4*FF[x])/9 - (25*Pi^2*FF[x^2])/3 + ((98*I)/15)*Pi^3*FF[x^2] + 
    (91*Pi^4*FF[x^2])/15 + (-223/3 - ((126*I)/5)*Pi + (4*Pi^2)/3 - 
      (29*FF[(1 - x)^(-2)])/3 + ((98*I)/15)*Pi*FF[(1 - x)^(-2)] - 
      (56*Pi^2*FF[(1 - x)^(-2)])/3 + (176*FF[(1 - x)^(-1)])/15 + 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 16*Pi^2*FF[(1 - x)^(-1)] + 
      (18*FF[x])/5 + ((644*I)/15)*Pi*FF[x] - (32*Pi^2*FF[x])/3 - 
      (50*FF[x^2])/3 + ((196*I)/15)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/3)*
     G[{0, 0}, x] + (793/15 - ((154*I)/5)*Pi - ((98*I)/15)*Pi*
       FF[(1 - x)^(-2)] - (28*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (98*FF[(1 - x)^(-1)])/15 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      8*Pi^2*FF[(1 - x)^(-1)] - (98*FF[x^(-1)])/15 - (4*I)*Pi*FF[x^(-1)] - 
      (50*FF[x])/3 + ((1036*I)/15)*Pi*FF[x] + 8*Pi^2*FF[x] + (50*FF[x^2])/3 - 
      ((196*I)/15)*Pi*FF[x^2] - (28*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (793/15 + ((126*I)/5)*Pi - (4*Pi^2)/3 - (98*FF[(1 - x)^(-1)])/15 - 
      (4*I)*Pi*FF[(1 - x)^(-1)] - ((98*I)/15)*Pi*FF[x^(-2)] - 
      (28*Pi^2*FF[x^(-2)])/3 - (98*FF[x^(-1)])/15 + ((4*I)/3)*Pi*FF[x^(-1)] + 
      8*Pi^2*FF[x^(-1)] - (50*FF[x])/3 - ((644*I)/15)*Pi*FF[x] + 
      (32*Pi^2*FF[x])/3 + (50*FF[x^2])/3 - ((196*I)/15)*Pi*FF[x^2] - 
      (28*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (-437/5 + ((154*I)/5)*Pi - (29*FF[x^(-2)])/3 + 
      ((98*I)/15)*Pi*FF[x^(-2)] - (56*Pi^2*FF[x^(-2)])/3 + 
      (176*FF[x^(-1)])/15 + ((8*I)/3)*Pi*FF[x^(-1)] + 16*Pi^2*FF[x^(-1)] + 
      (446*FF[x])/15 - ((1036*I)/15)*Pi*FF[x] - 8*Pi^2*FF[x] - 
      (50*FF[x^2])/3 + ((196*I)/15)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/3)*
     G[{1, 1}, x] + (88/15 - (8*I)*Pi + (196*FF[(1 - x)^(-2)])/15 - 
      (764*FF[(1 - x)^(-1)])/15 + (124*FF[x])/5 + (64*I)*Pi*FF[x] + 
      (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (-466/15 - (98*FF[(1 - x)^(-2)])/15 + (268*FF[(1 - x)^(-1)])/5 + 
      (272*FF[x])/15 + (48*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (-466/15 + (8*I)*Pi - (98*FF[(1 - x)^(-2)])/15 + 
      (268*FF[(1 - x)^(-1)])/5 + (272*FF[x])/15 - (64*I)*Pi*FF[x] + 
      (56*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (4/15 - (784*FF[(1 - x)^(-1)])/15 - 4*FF[x^(-1)] + (764*FF[x])/15 - 
      (48*I)*Pi*FF[x] - (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (572/15 + (8*I)*Pi - 4*FF[(1 - x)^(-1)] - 
      (784*FF[x^(-1)])/15 - (124*FF[x])/5 - (64*I)*Pi*FF[x] - 
      (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-194/15 - (98*FF[x^(-2)])/15 + (268*FF[x^(-1)])/5 - (272*FF[x])/15 - 
      (48*I)*Pi*FF[x] + (56*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (-194/15 - (8*I)*Pi - (98*FF[x^(-2)])/15 + (268*FF[x^(-1)])/5 - 
      (272*FF[x])/15 + (64*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (656/15 + (196*FF[x^(-2)])/15 - (764*FF[x^(-1)])/15 - (764*FF[x])/15 + 
      (48*I)*Pi*FF[x] + (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-8 - 56*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + 
      64*FF[x] - 56*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (56*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (56*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (-56*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + 48*FF[x] - 56*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (8 - 64*FF[x] + 56*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-48*FF[x] + 56*FF[x^2])*G[{0, 1, 1, 1}, x] + (8 - 64*FF[x] + 56*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (-48*FF[x] + 56*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-8 - 56*FF[x^(-2)] + 48*FF[x^(-1)] + 64*FF[x] - 56*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (56*FF[x^(-2)] - 48*FF[x^(-1)])*
     G[{1, 1, 0, 1}, x] + (56*FF[x^(-2)] - 48*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (-56*FF[x^(-2)] + 48*FF[x^(-1)] + 48*FF[x] - 
      56*FF[x^2])*G[{1, 1, 1, 1}, x] + (14*Zeta[3])/5 + (8*I)*Pi*Zeta[3] + 
    (98*FF[(1 - x)^(-2)]*Zeta[3])/15 + (152*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
    56*FF[x^(-1)]*Zeta[3] - (1036*FF[x]*Zeta[3])/15 - 
    (112*I)*Pi*FF[x]*Zeta[3] + (196*FF[x^2]*Zeta[3])/15 + 
    (112*I)*Pi*FF[x^2]*Zeta[3] + G[{1}, x]*(-134/15 - ((518*I)/15)*Pi + 
      (277*Pi^2)/45 + ((4*I)/3)*Pi^3 - ((98*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (28*Pi^2*FF[(1 - x)^(-1)])/3 - ((29*I)/3)*Pi*FF[x^(-2)] + 
      (49*Pi^2*FF[x^(-2)])/45 + (53*FF[x^(-1)])/15 + 
      ((26*I)/5)*Pi*FF[x^(-1)] - (284*Pi^2*FF[x^(-1)])/15 - (18*FF[x])/5 + 
      ((196*I)/15)*Pi*FF[x] + (556*Pi^2*FF[x])/45 - ((32*I)/3)*Pi^3*FF[x] + 
      ((28*I)/3)*Pi^3*FF[x^2] - 8*Zeta[3] + 56*FF[x^(-2)]*Zeta[3] - 
      48*FF[x^(-1)]*Zeta[3] + 64*FF[x]*Zeta[3] - 56*FF[x^2]*Zeta[3]) + 
    G[{0}, x]*(-188/15 - ((322*I)/15)*Pi + (833*Pi^2)/45 - ((4*I)/3)*Pi^3 - 
      ((29*I)/3)*Pi*FF[(1 - x)^(-2)] + (49*Pi^2*FF[(1 - x)^(-2)])/45 + 
      (53*FF[(1 - x)^(-1)])/15 + ((26*I)/5)*Pi*FF[(1 - x)^(-1)] - 
      (284*Pi^2*FF[(1 - x)^(-1)])/15 - ((98*I)/15)*Pi*FF[x^(-1)] - 
      (28*Pi^2*FF[x^(-1)])/3 + (18*FF[x])/5 - ((196*I)/15)*Pi*FF[x] - 
      (556*Pi^2*FF[x])/45 + ((32*I)/3)*Pi^3*FF[x] - ((28*I)/3)*Pi^3*FF[x^2] + 
      8*Zeta[3] + 56*FF[(1 - x)^(-2)]*Zeta[3] - 48*FF[(1 - x)^(-1)]*Zeta[3] - 
      64*FF[x]*Zeta[3] + 56*FF[x^2]*Zeta[3])), 
 (((10*I)/27)*Pi - (23*Pi^2)/108)*COLOR[Nf^2*NfV2] + 
  COLOR[CA*Nf*NfV2]*(-103/405 - ((1541*I)/135)*Pi + (1651*Pi^2)/216 + 
    ((4*I)/15)*Pi^3 - ((4*I)/45)*Pi^3*FF[(1 - x)^(-2)] + 
    (11*Pi^4*FF[(1 - x)^(-2)])/180 + ((733*I)/90)*Pi*FF[(1 - x)^(-1)] - 
    (7*Pi^2*FF[(1 - x)^(-1)])/2 - (I/90)*Pi^3*FF[(1 - x)^(-1)] - 
    (11*Pi^4*FF[(1 - x)^(-1)])/180 + ((733*I)/90)*Pi*FF[x^(-1)] - 
    (7*Pi^2*FF[x^(-1)])/2 + (I/3)*Pi^3*FF[x^(-1)] - (3*Pi^2*FF[x])/2 - 
    (I/30)*Pi^3*FF[x] + (3*Pi^2*FF[x^2])/2 + 
    (29/45 + ((29*I)/45)*Pi - (61*Pi^2)/36 + ((137*I)/18)*Pi*
       FF[(1 - x)^(-2)] - (19*Pi^2*FF[(1 - x)^(-2)])/6 + 
      (733*FF[(1 - x)^(-1)])/90 - ((271*I)/30)*Pi*FF[(1 - x)^(-1)] + 
      (29*Pi^2*FF[(1 - x)^(-1)])/6 + ((19*I)/30)*Pi*FF[x^(-1)] + 
      (Pi^2*FF[x^(-1)])/3 - (80*FF[x])/9 - ((8*I)/3)*Pi*FF[x] + 
      (Pi^2*FF[x])/6)*G[{0}, x] + (77/18 + ((11*I)/10)*Pi + 
      (137*FF[(1 - x)^(-2)])/18 + ((19*I)/30)*Pi*FF[(1 - x)^(-2)] - 
      (40*FF[(1 - x)^(-1)])/3 - ((16*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (5*FF[x])/3 - (I/5)*Pi*FF[x] + 3*FF[x^2])*G[{0, 0}, x] + 
    (-109/30 + ((13*I)/30)*Pi + ((19*I)/30)*Pi*FF[(1 - x)^(-2)] + 
      (Pi^2*FF[(1 - x)^(-2)])/3 + (19*FF[(1 - x)^(-1)])/30 - 
      ((17*I)/5)*Pi*FF[(1 - x)^(-1)] - (Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((7*I)/6)*Pi*FF[x^(-2)] + (19*FF[x^(-1)])/30 - 
      ((4*I)/3)*Pi*FF[x^(-1)] + 3*FF[x] - (I/5)*Pi*FF[x] - 3*FF[x^2])*
     G[{0, 1}, x] + (-109/30 + ((7*I)/30)*Pi + ((7*I)/6)*Pi*
       FF[(1 - x)^(-2)] + (19*FF[(1 - x)^(-1)])/30 - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + ((19*I)/30)*Pi*FF[x^(-2)] + 
      (Pi^2*FF[x^(-2)])/3 + (19*FF[x^(-1)])/30 - ((17*I)/5)*Pi*FF[x^(-1)] - 
      (Pi^2*FF[x^(-1)])/3 + 3*FF[x] + (I/5)*Pi*FF[x] - 3*FF[x^2])*
     G[{1, 0}, x] + (101/18 + ((9*I)/10)*Pi + (137*FF[x^(-2)])/18 + 
      ((19*I)/30)*Pi*FF[x^(-2)] - (40*FF[x^(-1)])/3 - 
      ((16*I)/15)*Pi*FF[x^(-1)] - (13*FF[x])/3 + (I/5)*Pi*FF[x] + 3*FF[x^2])*
     G[{1, 1}, x] + (-7/3 - (11*FF[(1 - x)^(-2)])/3 + 
      (17*FF[(1 - x)^(-1)])/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*
     G[{0, 0, 0}, x] + (11/10 + (19*FF[(1 - x)^(-2)])/30 - 
      (2*I)*Pi*FF[(1 - x)^(-2)] - (7*FF[(1 - x)^(-1)])/5 + 
      (2*I)*Pi*FF[(1 - x)^(-1)] - FF[x]/5)*G[{0, 0, 1}, x] + 
    (11/10 + (19*FF[(1 - x)^(-2)])/30 - (7*FF[(1 - x)^(-1)])/5 - FF[x]/5)*
     G[{0, 1, 0}, x] + (1/3 - 2*FF[(1 - x)^(-1)] + (7*FF[x^(-2)])/6 - 
      (4*FF[x^(-1)])/3 - (4*FF[x])/3 + (4*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    (1/3 + (7*FF[(1 - x)^(-2)])/6 - (4*FF[(1 - x)^(-1)])/3 - 2*FF[x^(-1)] - 
      (4*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 0, 0}, x] + 
    (9/10 + (19*FF[x^(-2)])/30 - (7*FF[x^(-1)])/5 + FF[x]/5)*
     G[{1, 0, 1}, x] + (9/10 + (19*FF[x^(-2)])/30 - (2*I)*Pi*FF[x^(-2)] - 
      (7*FF[x^(-1)])/5 + (2*I)*Pi*FF[x^(-1)] + FF[x]/5)*G[{1, 1, 0}, x] + 
    (-7/3 - (11*FF[x^(-2)])/3 + (17*FF[x^(-1)])/3 + (4*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{1, 1, 1}, x] + 
    (-2*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1}, x] + 
    (-2*FF[x^(-2)] + 2*FF[x^(-1)])*G[{1, 1, 0, 0}, x] - (67*Zeta[3])/45 + 
    (8*FF[(1 - x)^(-2)]*Zeta[3])/15 - (2*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (FF[(1 - x)^(-1)]*Zeta[3])/15 + (2*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    2*FF[x^(-1)]*Zeta[3] + (23*FF[x]*Zeta[3])/15 - (4*FF[x^2]*Zeta[3])/3 + 
    G[{1}, x]*(-371/45 - ((91*I)/45)*Pi - (55*Pi^2)/36 + 
      ((19*I)/30)*Pi*FF[(1 - x)^(-1)] + (Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((137*I)/18)*Pi*FF[x^(-2)] - (19*Pi^2*FF[x^(-2)])/6 + 
      (I/3)*Pi^3*FF[x^(-2)] + (733*FF[x^(-1)])/90 - 
      ((271*I)/30)*Pi*FF[x^(-1)] + (29*Pi^2*FF[x^(-1)])/6 - 
      (I/3)*Pi^3*FF[x^(-1)] + (80*FF[x])/9 + ((8*I)/3)*Pi*FF[x] - 
      (Pi^2*FF[x])/6 - 2*FF[x^(-2)]*Zeta[3] + 2*FF[x^(-1)]*Zeta[3])) + 
  COLOR[CF*Nf*NfV2]*(-62/15 + ((644*I)/45)*Pi - (2*Pi^2)/9 - 
    ((154*I)/45)*Pi^3 + (11*Pi^4)/90 - ((13*I)/30)*Pi^3*FF[(1 - x)^(-2)] + 
    (77*Pi^4*FF[(1 - x)^(-2)])/90 - ((481*I)/90)*Pi*FF[(1 - x)^(-1)] - 
    (17*Pi^2*FF[(1 - x)^(-1)])/18 + ((31*I)/45)*Pi^3*FF[(1 - x)^(-1)] - 
    (44*Pi^4*FF[(1 - x)^(-1)])/45 - ((481*I)/90)*Pi*FF[x^(-1)] - 
    (17*Pi^2*FF[x^(-1)])/18 + ((14*I)/3)*Pi^3*FF[x^(-1)] + 
    (20*Pi^2*FF[x])/9 + ((8*I)/45)*Pi^3*FF[x] - (20*Pi^2*FF[x^2])/9 - 
    (I/3)*Pi^3*FF[x^2] + (94/15 - ((1121*I)/90)*Pi + (7*Pi^2)/9 - 
      ((143*I)/18)*Pi*FF[(1 - x)^(-2)] + (67*Pi^2*FF[(1 - x)^(-2)])/18 - 
      (481*FF[(1 - x)^(-1)])/90 + ((428*I)/45)*Pi*FF[(1 - x)^(-1)] - 
      (62*Pi^2*FF[(1 - x)^(-1)])/9 - ((49*I)/15)*Pi*FF[x^(-1)] + 
      (14*Pi^2*FF[x^(-1)])/3 + (16*FF[x])/9 + ((2*I)/3)*Pi*FF[x] + 
      (Pi^2*FF[x])/2 + (Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (-401/18 - ((58*I)/15)*Pi - (143*FF[(1 - x)^(-2)])/18 - 
      ((49*I)/15)*Pi*FF[(1 - x)^(-2)] + (127*FF[(1 - x)^(-1)])/9 + 
      ((97*I)/15)*Pi*FF[(1 - x)^(-1)] + (34*FF[x])/9 - ((4*I)/15)*Pi*FF[x] - 
      (40*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2])*G[{0, 0}, x] + 
    (442/45 + ((64*I)/5)*Pi + (2*Pi^2)/3 - ((49*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      (14*Pi^2*FF[(1 - x)^(-2)])/3 - (49*FF[(1 - x)^(-1)])/15 - 
      ((106*I)/5)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*Pi*FF[x^(-2)] - (49*FF[x^(-1)])/15 + 
      ((8*I)/3)*Pi*FF[x^(-1)] - (40*FF[x])/9 - ((8*I)/5)*Pi*FF[x] + 
      (40*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{0, 1}, x] + 
    (442/45 + ((178*I)/15)*Pi + (2*Pi^2)/3 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (49*FF[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      ((49*I)/15)*Pi*FF[x^(-2)] + (14*Pi^2*FF[x^(-2)])/3 - 
      (49*FF[x^(-1)])/15 - ((106*I)/5)*Pi*FF[x^(-1)] - 
      (16*Pi^2*FF[x^(-1)])/3 - (40*FF[x])/9 + ((4*I)/15)*Pi*FF[x] + 
      (40*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{1, 0}, x] + 
    (-413/18 - ((24*I)/5)*Pi - (143*FF[x^(-2)])/18 - 
      ((49*I)/15)*Pi*FF[x^(-2)] + (127*FF[x^(-1)])/9 + 
      ((97*I)/15)*Pi*FF[x^(-1)] + (46*FF[x])/9 + ((8*I)/5)*Pi*FF[x] - 
      (40*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2])*G[{1, 1}, x] + 
    (1 + (4*FF[(1 - x)^(-2)])/3 - (5*FF[(1 - x)^(-1)])/3 - FF[x] + 
      (4*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (-53/15 - (4*I)*Pi - (49*FF[(1 - x)^(-2)])/15 - 
      (28*I)*Pi*FF[(1 - x)^(-2)] + (34*FF[(1 - x)^(-1)])/5 + 
      (32*I)*Pi*FF[(1 - x)^(-1)] - (3*FF[x])/5 - (2*FF[x^2])/3)*
     G[{0, 0, 1}, x] + (-53/15 - (49*FF[(1 - x)^(-2)])/15 + 
      (34*FF[(1 - x)^(-1)])/5 - (3*FF[x])/5 - (2*FF[x^2])/3)*
     G[{0, 1, 0}, x] + (47/3 - 28*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/3 + 
      (8*FF[x^(-1)])/3 + FF[x]/3)*G[{0, 1, 1}, x] + 
    (16 - (2*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 - 28*FF[x^(-1)] - 
      FF[x]/3)*G[{1, 0, 0}, x] + (-24/5 - (49*FF[x^(-2)])/15 + 
      (34*FF[x^(-1)])/5 + (29*FF[x])/15 - (2*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    (-24/5 - (4*I)*Pi - (49*FF[x^(-2)])/15 - (28*I)*Pi*FF[x^(-2)] + 
      (34*FF[x^(-1)])/5 + (32*I)*Pi*FF[x^(-1)] + (29*FF[x])/15 - 
      (2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    (4/3 + (4*FF[x^(-2)])/3 - (5*FF[x^(-1)])/3 - (5*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 1, 1}, x] + (-4 - 28*FF[(1 - x)^(-2)] + 32*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1}, x] + (-4 - 28*FF[x^(-2)] + 32*FF[x^(-1)])*
     G[{1, 1, 0, 0}, x] + (293*Zeta[3])/15 - (4*I)*Pi*Zeta[3] + 
    (13*FF[(1 - x)^(-2)]*Zeta[3])/5 - (28*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (62*FF[(1 - x)^(-1)]*Zeta[3])/15 + (32*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    28*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/5 - (2*FF[x^2]*Zeta[3])/3 + 
    G[{1}, x]*(362/45 - ((1061*I)/90)*Pi + (29*Pi^2)/18 + ((2*I)/3)*Pi^3 - 
      ((49*I)/15)*Pi*FF[(1 - x)^(-1)] + (14*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((143*I)/18)*Pi*FF[x^(-2)] + (67*Pi^2*FF[x^(-2)])/18 + 
      ((14*I)/3)*Pi^3*FF[x^(-2)] - (481*FF[x^(-1)])/90 + 
      ((428*I)/45)*Pi*FF[x^(-1)] - (62*Pi^2*FF[x^(-1)])/9 - 
      ((16*I)/3)*Pi^3*FF[x^(-1)] - (16*FF[x])/9 - ((2*I)/3)*Pi*FF[x] - 
      (7*Pi^2*FF[x])/6 + (Pi^2*FF[x^2])/3 - 4*Zeta[3] - 
      28*FF[x^(-2)]*Zeta[3] + 32*FF[x^(-1)]*Zeta[3])) + 
  COLOR[CA^2*NfV2]*(-1097/1620 + ((8773*I)/120)*Pi - (1813*Pi^2)/96 + 
    ((1783*I)/180)*Pi^3 + (523*Pi^4)/1440 + ((3401*I)/720)*Pi^3*
     FF[(1 - x)^(-2)] - (689*Pi^4*FF[(1 - x)^(-2)])/720 - 
    ((46151*I)/720)*Pi*FF[(1 - x)^(-1)] + (461*Pi^2*FF[(1 - x)^(-1)])/48 - 
    ((4693*I)/720)*Pi^3*FF[(1 - x)^(-1)] + (1567*Pi^4*FF[(1 - x)^(-1)])/
     1440 - ((46151*I)/720)*Pi*FF[x^(-1)] + (461*Pi^2*FF[x^(-1)])/48 - 
    ((87*I)/8)*Pi^3*FF[x^(-1)] + (217*Pi^2*FF[x])/16 - 
    ((1477*I)/360)*Pi^3*FF[x] + (107*Pi^4*FF[x])/720 - 
    (217*Pi^2*FF[x^2])/16 + ((27*I)/8)*Pi^3*FF[x^2] - (23*Pi^4*FF[x^2])/40 + 
    (4091/144 + ((417*I)/20)*Pi + (13*Pi^2)/4 - (5941*FF[(1 - x)^(-2)])/144 + 
      ((3341*I)/120)*Pi*FF[(1 - x)^(-2)] + (115*Pi^2*FF[(1 - x)^(-2)])/12 + 
      (631*FF[(1 - x)^(-1)])/8 - ((6283*I)/120)*Pi*FF[(1 - x)^(-1)] - 
      13*Pi^2*FF[(1 - x)^(-1)] - (119*FF[x])/24 - ((307*I)/60)*Pi*FF[x] + 
      (5*Pi^2*FF[x])/6 - (217*FF[x^2])/8 + ((27*I)/4)*Pi*FF[x^2] - 
      (Pi^2*FF[x^2])/2)*G[{0, 0}, x] + (-3107/240 - ((2269*I)/60)*Pi - 
      (13*Pi^2)/12 + ((367*I)/40)*Pi*FF[(1 - x)^(-2)] - 
      (115*Pi^2*FF[(1 - x)^(-2)])/12 + (367*FF[(1 - x)^(-1)])/40 + 
      ((2209*I)/40)*Pi*FF[(1 - x)^(-1)] + (233*Pi^2*FF[(1 - x)^(-1)])/24 - 
      ((115*I)/6)*Pi*FF[x^(-2)] - (11*Pi^2*FF[x^(-2)])/4 + 
      (367*FF[x^(-1)])/40 + ((349*I)/12)*Pi*FF[x^(-1)] + 
      (7*Pi^2*FF[x^(-1)])/4 - (217*FF[x])/8 + ((143*I)/60)*Pi*FF[x] - 
      (29*Pi^2*FF[x])/12 + (217*FF[x^2])/8 - ((27*I)/4)*Pi*FF[x^2] + 
      (Pi^2*FF[x^2])/2)*G[{0, 1}, x] + (-3107/240 - ((2531*I)/60)*Pi - 
      3*Pi^2 - ((115*I)/6)*Pi*FF[(1 - x)^(-2)] - (11*Pi^2*FF[(1 - x)^(-2)])/
       4 + (367*FF[(1 - x)^(-1)])/40 + ((349*I)/12)*Pi*FF[(1 - x)^(-1)] + 
      (7*Pi^2*FF[(1 - x)^(-1)])/4 + ((367*I)/40)*Pi*FF[x^(-2)] - 
      (115*Pi^2*FF[x^(-2)])/12 + (367*FF[x^(-1)])/40 + 
      ((2209*I)/40)*Pi*FF[x^(-1)] + (233*Pi^2*FF[x^(-1)])/24 - 
      (217*FF[x])/8 + ((667*I)/60)*Pi*FF[x] + (17*Pi^2*FF[x])/12 + 
      (217*FF[x^2])/8 - ((27*I)/4)*Pi*FF[x^2] + (Pi^2*FF[x^2])/2)*
     G[{1, 0}, x] + (-529/144 + ((1349*I)/60)*Pi + (43*Pi^2)/12 - 
      (5941*FF[x^(-2)])/144 + ((3341*I)/120)*Pi*FF[x^(-2)] + 
      (115*Pi^2*FF[x^(-2)])/12 + (631*FF[x^(-1)])/8 - 
      ((6283*I)/120)*Pi*FF[x^(-1)] - 13*Pi^2*FF[x^(-1)] + (1421*FF[x])/24 - 
      ((503*I)/60)*Pi*FF[x] + (Pi^2*FF[x])/6 - (217*FF[x^2])/8 + 
      ((27*I)/4)*Pi*FF[x^2] - (Pi^2*FF[x^2])/2)*G[{1, 1}, x] + 
    (281/12 - (12*I)*Pi + (233*FF[(1 - x)^(-2)])/6 - 
      ((61*I)/4)*Pi*FF[(1 - x)^(-2)] - (635*FF[(1 - x)^(-1)])/12 + 
      ((103*I)/4)*Pi*FF[(1 - x)^(-1)] - (311*FF[x])/12 - 
      ((19*I)/4)*Pi*FF[x] + (205*FF[x^2])/12 + (6*I)*Pi*FF[x^2])*
     G[{0, 0, 0}, x] + (154/15 + ((45*I)/4)*Pi + (367*FF[(1 - x)^(-2)])/40 + 
      ((283*I)/4)*Pi*FF[(1 - x)^(-2)] - (1151*FF[(1 - x)^(-1)])/40 - 
      ((163*I)/2)*Pi*FF[(1 - x)^(-1)] + ((11*I)/2)*Pi*FF[x^(-2)] - 
      (3*I)*Pi*FF[x^(-1)] + (202*FF[x])/15 - ((73*I)/4)*Pi*FF[x] - 
      3*FF[x^2] + (16*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (154/15 + ((3*I)/4)*Pi + (367*FF[(1 - x)^(-2)])/40 + 
      (5*I)*Pi*FF[(1 - x)^(-2)] - (1151*FF[(1 - x)^(-1)])/40 - 
      ((35*I)/4)*Pi*FF[(1 - x)^(-1)] + (5*I)*Pi*FF[x^(-1)] + (202*FF[x])/15 + 
      ((47*I)/4)*Pi*FF[x] - 3*FF[x^2] - (12*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-643/12 + (7*I)*Pi + 84*FF[(1 - x)^(-1)] + 
      ((3*I)/4)*Pi*FF[(1 - x)^(-1)] - (115*FF[x^(-2)])/6 + 
      ((11*I)/2)*Pi*FF[x^(-2)] + (349*FF[x^(-1)])/12 - 
      ((45*I)/4)*Pi*FF[x^(-1)] - (15*FF[x])/4 + ((53*I)/4)*Pi*FF[x] - 
      (133*FF[x^2])/12 - (10*I)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
    (-821/12 + ((41*I)/4)*Pi - (115*FF[(1 - x)^(-2)])/6 + 
      ((11*I)/2)*Pi*FF[(1 - x)^(-2)] + (349*FF[(1 - x)^(-1)])/12 - 
      ((45*I)/4)*Pi*FF[(1 - x)^(-1)] + 84*FF[x^(-1)] + 
      ((3*I)/4)*Pi*FF[x^(-1)] + (311*FF[x])/12 + ((27*I)/4)*Pi*FF[x] - 
      (133*FF[x^2])/12 - (10*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (311/15 + (I/2)*Pi + (5*I)*Pi*FF[(1 - x)^(-1)] + (367*FF[x^(-2)])/40 + 
      (5*I)*Pi*FF[x^(-2)] - (1151*FF[x^(-1)])/40 - ((35*I)/4)*Pi*FF[x^(-1)] - 
      (112*FF[x])/15 + ((49*I)/4)*Pi*FF[x] - 3*FF[x^2] - (12*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (311/15 + (9*I)*Pi + ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - 
      (3*I)*Pi*FF[(1 - x)^(-1)] + (367*FF[x^(-2)])/40 + 
      ((283*I)/4)*Pi*FF[x^(-2)] - (1151*FF[x^(-1)])/40 - 
      ((163*I)/2)*Pi*FF[x^(-1)] - (112*FF[x])/15 - ((55*I)/4)*Pi*FF[x] - 
      3*FF[x^2] + (16*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (175/12 - ((43*I)/4)*Pi + (233*FF[x^(-2)])/6 - ((61*I)/4)*Pi*FF[x^(-2)] - 
      (635*FF[x^(-1)])/12 + ((103*I)/4)*Pi*FF[x^(-1)] - (33*FF[x])/4 - 
      ((29*I)/4)*Pi*FF[x] + (205*FF[x^2])/12 + (6*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-17/2 - 2*FF[(1 - x)^(-2)] + 
      (21*FF[(1 - x)^(-1)])/2 - (13*FF[x])/2 + 9*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (-7/2 - (53*FF[(1 - x)^(-2)])/4 + 
      (61*FF[(1 - x)^(-1)])/4 + (7*FF[x])/4 - 3*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (-7/2 - (53*FF[(1 - x)^(-2)])/4 + (61*FF[(1 - x)^(-1)])/4 + (7*FF[x])/4 - 
      3*FF[x^2])*G[{0, 0, 1, 0}, x] + (59/4 + 84*FF[(1 - x)^(-2)] - 
      (387*FF[(1 - x)^(-1)])/4 + (11*FF[x^(-2)])/2 - 3*FF[x^(-1)] - 
      20*FF[x] + 19*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (4 + 5*FF[(1 - x)^(-2)] - (19*FF[(1 - x)^(-1)])/2 + (21*FF[x])/2 - 
      15*FF[x^2])*G[{0, 1, 0, 0}, x] + (-13/4 + (3*FF[(1 - x)^(-1)])/4 + 
      5*FF[x^(-1)] + (5*FF[x])/4 + 3*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (-13/4 + (3*FF[(1 - x)^(-1)])/4 + 5*FF[x^(-1)] + (5*FF[x])/4 + 3*FF[x^2])*
     G[{0, 1, 1, 0}, x] + (41/4 + (11*FF[x^(-2)])/2 - (65*FF[x^(-1)])/4 + 
      12*FF[x] - 13*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (37/4 + (11*FF[(1 - x)^(-2)])/2 - (65*FF[(1 - x)^(-1)])/4 + 14*FF[x] - 
      13*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (1 + 5*FF[(1 - x)^(-1)] + (3*FF[x^(-1)])/4 - (29*FF[x])/4 + 3*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (1 + 5*FF[(1 - x)^(-1)] + (3*FF[x^(-1)])/4 - 
      (29*FF[x])/4 + 3*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (-1/2 + 5*FF[x^(-2)] - (19*FF[x^(-1)])/2 + (39*FF[x])/2 - 15*FF[x^2])*
     G[{1, 0, 1, 1}, x] + (55/4 + (11*FF[(1 - x)^(-2)])/2 - 
      3*FF[(1 - x)^(-1)] + 84*FF[x^(-2)] - (387*FF[x^(-1)])/4 - 18*FF[x] + 
      19*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (-19/4 - (53*FF[x^(-2)])/4 + (61*FF[x^(-1)])/4 + (17*FF[x])/4 - 
      3*FF[x^2])*G[{1, 1, 0, 1}, x] + (-19/4 - (53*FF[x^(-2)])/4 + 
      (61*FF[x^(-1)])/4 + (17*FF[x])/4 - 3*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-6 - 2*FF[x^(-2)] + (21*FF[x^(-1)])/2 - (23*FF[x])/2 + 9*FF[x^2])*
     G[{1, 1, 1, 1}, x] - (2239*Zeta[3])/90 + (2*I)*Pi*Zeta[3] - 
    (3401*FF[(1 - x)^(-2)]*Zeta[3])/120 + ((243*I)/4)*Pi*FF[(1 - x)^(-2)]*
     Zeta[3] + (1963*FF[(1 - x)^(-1)]*Zeta[3])/120 - 
    (63*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (85*FF[x^(-1)]*Zeta[3])/2 - 
    (223*FF[x]*Zeta[3])/60 + (25*I)*Pi*FF[x]*Zeta[3] + 
    (97*FF[x^2]*Zeta[3])/12 - (30*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{0}, x]*(-959/180 + ((5567*I)/360)*Pi + (31*Pi^2)/36 - I*Pi^3 - 
      ((5941*I)/144)*Pi*FF[(1 - x)^(-2)] + (133*Pi^2*FF[(1 - x)^(-2)])/48 + 
      (I/12)*Pi^3*FF[(1 - x)^(-2)] - (46151*FF[(1 - x)^(-1)])/720 + 
      ((4073*I)/60)*Pi*FF[(1 - x)^(-1)] + (295*Pi^2*FF[(1 - x)^(-1)])/48 - 
      (I/24)*Pi^3*FF[(1 - x)^(-1)] + ((367*I)/40)*Pi*FF[x^(-1)] - 
      (115*Pi^2*FF[x^(-1)])/12 + (5563*FF[x])/72 - ((121*I)/12)*Pi*FF[x] - 
      (22*Pi^2*FF[x])/3 - ((7*I)/24)*Pi^3*FF[x] + (3*Pi^2*FF[x^2])/2 + 
      ((4*I)/3)*Pi^3*FF[x^2] - (13*Zeta[3])/2 - (93*FF[(1 - x)^(-2)]*Zeta[3])/
       4 + (121*FF[(1 - x)^(-1)]*Zeta[3])/4 + (57*FF[x]*Zeta[3])/4 - 
      16*FF[x^2]*Zeta[3]) + G[{1}, x]*(25897/360 + ((1937*I)/360)*Pi - 
      (179*Pi^2)/36 - ((11*I)/8)*Pi^3 - ((11*I)/12)*Pi^3*FF[(1 - x)^(-2)] + 
      ((367*I)/40)*Pi*FF[(1 - x)^(-1)] - (115*Pi^2*FF[(1 - x)^(-1)])/12 + 
      ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] - ((5941*I)/144)*Pi*FF[x^(-2)] + 
      (133*Pi^2*FF[x^(-2)])/48 - ((87*I)/8)*Pi^3*FF[x^(-2)] - 
      (46151*FF[x^(-1)])/720 + ((4073*I)/60)*Pi*FF[x^(-1)] + 
      (295*Pi^2*FF[x^(-1)])/48 + ((145*I)/12)*Pi^3*FF[x^(-1)] - 
      (5563*FF[x])/72 + ((121*I)/12)*Pi*FF[x] + (13*Pi^2*FF[x])/3 + 
      ((47*I)/24)*Pi^3*FF[x] + (3*Pi^2*FF[x^2])/2 - ((10*I)/3)*Pi^3*FF[x^2] + 
      Zeta[3]/4 + (11*FF[(1 - x)^(-2)]*Zeta[3])/2 - 8*FF[(1 - x)^(-1)]*
       Zeta[3] + (85*FF[x^(-2)]*Zeta[3])/2 - (85*FF[x^(-1)]*Zeta[3])/2 - 
      (33*FF[x]*Zeta[3])/4 + 12*FF[x^2]*Zeta[3])) + 
  COLOR[CA*NfV^2]*(47/10 + ((161*I)/20)*Pi + (2263*Pi^2)/240 + 
    ((9*I)/40)*Pi^3 - (7*Pi^4)/30 + ((49*I)/120)*Pi^3*FF[(1 - x)^(-2)] + 
    (119*Pi^4*FF[(1 - x)^(-2)])/120 - ((53*I)/40)*Pi*FF[(1 - x)^(-1)] - 
    (469*Pi^2*FF[(1 - x)^(-1)])/120 + ((2*I)/15)*Pi^3*FF[(1 - x)^(-1)] - 
    (17*Pi^4*FF[(1 - x)^(-1)])/20 - ((53*I)/40)*Pi*FF[x^(-1)] - 
    (469*Pi^2*FF[x^(-1)])/120 + ((7*I)/15)*Pi^3*FF[x^(-1)] - 
    (25*Pi^2*FF[x])/8 - ((21*I)/20)*Pi^3*FF[x] + (29*Pi^4*FF[x])/12 + 
    (25*Pi^2*FF[x^2])/8 - ((49*I)/20)*Pi^3*FF[x^2] - (91*Pi^4*FF[x^2])/40 + 
    (223/8 + ((189*I)/20)*Pi - Pi^2/2 + (29*FF[(1 - x)^(-2)])/8 - 
      ((49*I)/20)*Pi*FF[(1 - x)^(-2)] + 7*Pi^2*FF[(1 - x)^(-2)] - 
      (22*FF[(1 - x)^(-1)])/5 - I*Pi*FF[(1 - x)^(-1)] - 
      6*Pi^2*FF[(1 - x)^(-1)] - (27*FF[x])/20 - ((161*I)/10)*Pi*FF[x] + 
      4*Pi^2*FF[x] + (25*FF[x^2])/4 - ((49*I)/10)*Pi*FF[x^2] - 
      (7*Pi^2*FF[x^2])/2)*G[{0, 0}, x] + 
    (-793/40 + ((231*I)/20)*Pi + ((49*I)/20)*Pi*FF[(1 - x)^(-2)] + 
      (7*Pi^2*FF[(1 - x)^(-2)])/2 + (49*FF[(1 - x)^(-1)])/20 - 
      (I/2)*Pi*FF[(1 - x)^(-1)] - 3*Pi^2*FF[(1 - x)^(-1)] + 
      (49*FF[x^(-1)])/20 + ((3*I)/2)*Pi*FF[x^(-1)] + (25*FF[x])/4 - 
      ((259*I)/10)*Pi*FF[x] - 3*Pi^2*FF[x] - (25*FF[x^2])/4 + 
      ((49*I)/10)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/2)*G[{0, 1}, x] + 
    (-793/40 - ((189*I)/20)*Pi + Pi^2/2 + (49*FF[(1 - x)^(-1)])/20 + 
      ((3*I)/2)*Pi*FF[(1 - x)^(-1)] + ((49*I)/20)*Pi*FF[x^(-2)] + 
      (7*Pi^2*FF[x^(-2)])/2 + (49*FF[x^(-1)])/20 - (I/2)*Pi*FF[x^(-1)] - 
      3*Pi^2*FF[x^(-1)] + (25*FF[x])/4 + ((161*I)/10)*Pi*FF[x] - 
      4*Pi^2*FF[x] - (25*FF[x^2])/4 + ((49*I)/10)*Pi*FF[x^2] + 
      (7*Pi^2*FF[x^2])/2)*G[{1, 0}, x] + 
    (1311/40 - ((231*I)/20)*Pi + (29*FF[x^(-2)])/8 - 
      ((49*I)/20)*Pi*FF[x^(-2)] + 7*Pi^2*FF[x^(-2)] - (22*FF[x^(-1)])/5 - 
      I*Pi*FF[x^(-1)] - 6*Pi^2*FF[x^(-1)] - (223*FF[x])/20 + 
      ((259*I)/10)*Pi*FF[x] + 3*Pi^2*FF[x] + (25*FF[x^2])/4 - 
      ((49*I)/10)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/2)*G[{1, 1}, x] + 
    (-11/5 + (3*I)*Pi - (49*FF[(1 - x)^(-2)])/10 + (191*FF[(1 - x)^(-1)])/
       10 - (93*FF[x])/10 - (24*I)*Pi*FF[x] - (49*FF[x^2])/10 + 
      (21*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (233/20 + (49*FF[(1 - x)^(-2)])/20 - (201*FF[(1 - x)^(-1)])/10 - 
      (34*FF[x])/5 - (18*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (233/20 - (3*I)*Pi + (49*FF[(1 - x)^(-2)])/20 - (201*FF[(1 - x)^(-1)])/
       10 - (34*FF[x])/5 + (24*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (-1/10 + (98*FF[(1 - x)^(-1)])/5 + (3*FF[x^(-1)])/2 - 
      (191*FF[x])/10 + (18*I)*Pi*FF[x] + (49*FF[x^2])/10 - (21*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-143/10 - (3*I)*Pi + (3*FF[(1 - x)^(-1)])/2 + 
      (98*FF[x^(-1)])/5 + (93*FF[x])/10 + (24*I)*Pi*FF[x] + (49*FF[x^2])/10 - 
      (21*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (97/20 + (49*FF[x^(-2)])/20 - (201*FF[x^(-1)])/10 + (34*FF[x])/5 + 
      (18*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (97/20 + (3*I)*Pi + (49*FF[x^(-2)])/20 - (201*FF[x^(-1)])/10 + 
      (34*FF[x])/5 - (24*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (-82/5 - (49*FF[x^(-2)])/10 + (191*FF[x^(-1)])/10 + (191*FF[x])/10 - 
      (18*I)*Pi*FF[x] - (49*FF[x^2])/10 + (21*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (3 + 21*FF[(1 - x)^(-2)] - 18*FF[(1 - x)^(-1)] - 
      24*FF[x] + 21*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-21*FF[(1 - x)^(-2)] + 18*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (-21*FF[(1 - x)^(-2)] + 18*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (21*FF[(1 - x)^(-2)] - 18*FF[(1 - x)^(-1)] - 18*FF[x] + 21*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-3 + 24*FF[x] - 21*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (18*FF[x] - 21*FF[x^2])*G[{0, 1, 1, 1}, x] + (-3 + 24*FF[x] - 21*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (18*FF[x] - 21*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (3 + 21*FF[x^(-2)] - 18*FF[x^(-1)] - 24*FF[x] + 21*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-21*FF[x^(-2)] + 18*FF[x^(-1)])*
     G[{1, 1, 0, 1}, x] + (-21*FF[x^(-2)] + 18*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (21*FF[x^(-2)] - 18*FF[x^(-1)] - 18*FF[x] + 
      21*FF[x^2])*G[{1, 1, 1, 1}, x] - (21*Zeta[3])/20 - (3*I)*Pi*Zeta[3] - 
    (49*FF[(1 - x)^(-2)]*Zeta[3])/20 - 19*FF[(1 - x)^(-1)]*Zeta[3] - 
    21*FF[x^(-1)]*Zeta[3] + (259*FF[x]*Zeta[3])/10 + 
    (42*I)*Pi*FF[x]*Zeta[3] - (49*FF[x^2]*Zeta[3])/10 - 
    (42*I)*Pi*FF[x^2]*Zeta[3] + G[{0}, x]*(47/10 + ((161*I)/20)*Pi - 
      (833*Pi^2)/120 + (I/2)*Pi^3 + ((29*I)/8)*Pi*FF[(1 - x)^(-2)] - 
      (49*Pi^2*FF[(1 - x)^(-2)])/120 - (53*FF[(1 - x)^(-1)])/40 - 
      ((39*I)/20)*Pi*FF[(1 - x)^(-1)] + (71*Pi^2*FF[(1 - x)^(-1)])/10 + 
      ((49*I)/20)*Pi*FF[x^(-1)] + (7*Pi^2*FF[x^(-1)])/2 - (27*FF[x])/20 + 
      ((49*I)/10)*Pi*FF[x] + (139*Pi^2*FF[x])/30 - (4*I)*Pi^3*FF[x] + 
      ((7*I)/2)*Pi^3*FF[x^2] - 3*Zeta[3] - 21*FF[(1 - x)^(-2)]*Zeta[3] + 
      18*FF[(1 - x)^(-1)]*Zeta[3] + 24*FF[x]*Zeta[3] - 21*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(67/20 + ((259*I)/20)*Pi - (277*Pi^2)/120 - (I/2)*Pi^3 + 
      ((49*I)/20)*Pi*FF[(1 - x)^(-1)] + (7*Pi^2*FF[(1 - x)^(-1)])/2 + 
      ((29*I)/8)*Pi*FF[x^(-2)] - (49*Pi^2*FF[x^(-2)])/120 - 
      (53*FF[x^(-1)])/40 - ((39*I)/20)*Pi*FF[x^(-1)] + 
      (71*Pi^2*FF[x^(-1)])/10 + (27*FF[x])/20 - ((49*I)/10)*Pi*FF[x] - 
      (139*Pi^2*FF[x])/30 + (4*I)*Pi^3*FF[x] - ((7*I)/2)*Pi^3*FF[x^2] + 
      3*Zeta[3] - 21*FF[x^(-2)]*Zeta[3] + 18*FF[x^(-1)]*Zeta[3] - 
      24*FF[x]*Zeta[3] + 21*FF[x^2]*Zeta[3])) + 
  COLOR[CF^2*NfV2]*(-3 + ((139*I)/6)*Pi + (457*Pi^2)/24 + (3*I)*Pi^3 + 
    (7*Pi^4)/20 + ((13*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
    (37*Pi^4*FF[(1 - x)^(-2)])/30 - ((139*I)/6)*Pi*FF[(1 - x)^(-1)] - 
    (13*Pi^2*FF[(1 - x)^(-1)])/3 - ((31*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    (209*Pi^4*FF[(1 - x)^(-1)])/90 - ((139*I)/6)*Pi*FF[x^(-1)] - 
    (13*Pi^2*FF[x^(-1)])/3 - (7*I)*Pi^3*FF[x^(-1)] + (13*Pi^2*FF[x])/4 - 
    ((14*I)/3)*Pi^3*FF[x] + (106*Pi^4*FF[x])/45 - (13*Pi^2*FF[x^2])/4 - 
    (I/3)*Pi^3*FF[x^2] - (181*Pi^4*FF[x^2])/60 + 
    (193/6 + I*Pi + (11*Pi^2)/3 - (13*FF[(1 - x)^(-2)])/2 + 
      (4*I)*Pi*FF[(1 - x)^(-2)] + (16*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (13*FF[(1 - x)^(-1)])/6 - 10*Pi^2*FF[(1 - x)^(-1)] - 
      (8*I)*Pi*FF[x^(-1)] + (91*FF[x])/6 - ((64*I)/3)*Pi*FF[x] + 
      (4*Pi^2*FF[x])/3 - (13*FF[x^2])/2 - ((2*I)/3)*Pi*FF[x^2] - 
      (11*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (-99/4 + (24*I)*Pi + (20*Pi^2)/3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      4*Pi^2*FF[(1 - x)^(-2)] + (26*FF[(1 - x)^(-1)])/3 + 
      ((88*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (8*I)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - 
      (13*FF[x])/2 - ((92*I)/3)*Pi*FF[x] - 6*Pi^2*FF[x] + (13*FF[x^2])/2 + 
      ((2*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (-99/4 - (6*I)*Pi + (13*Pi^2)/3 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/3 + (8*I)*Pi*FF[(1 - x)^(-1)] + 
      ((2*I)/3)*Pi*FF[x^(-2)] + 4*Pi^2*FF[x^(-2)] + (26*FF[x^(-1)])/3 + 
      ((88*I)/3)*Pi*FF[x^(-1)] - (26*Pi^2*FF[x^(-1)])/3 - (13*FF[x])/2 + 
      ((88*I)/3)*Pi*FF[x] - (4*Pi^2*FF[x])/3 + (13*FF[x^2])/2 + 
      ((2*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (245/6 - (21*I)*Pi + (4*Pi^2)/3 - (8*I)*Pi*FF[(1 - x)^(-1)] - 
      (13*FF[x^(-2)])/2 + (4*I)*Pi*FF[x^(-2)] + (16*Pi^2*FF[x^(-2)])/3 - 
      (13*FF[x^(-1)])/6 - 10*Pi^2*FF[x^(-1)] - (13*FF[x])/6 + 
      ((68*I)/3)*Pi*FF[x] + 6*Pi^2*FF[x] - (13*FF[x^2])/2 - 
      ((2*I)/3)*Pi*FF[x^2] - (11*Pi^2*FF[x^2])/3)*G[{1, 1}, x] + 
    (-24 + (2*I)*Pi + (10*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (68*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)] - (88*FF[x])/3 - 
      (8*I)*Pi*FF[x] + (10*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (25 + (22*I)*Pi + (2*FF[(1 - x)^(-2)])/3 + (30*I)*Pi*FF[(1 - x)^(-2)] - 
      (68*FF[(1 - x)^(-1)])/3 - (16*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + 
      8*FF[x] - (44*I)*Pi*FF[x] - 4*FF[x^2] + (30*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (25 - (4*I)*Pi + (2*FF[(1 - x)^(-2)])/3 - 
      (68*FF[(1 - x)^(-1)])/3 - 8*FF[x^(-1)] + 8*FF[x] + (16*I)*Pi*FF[x] - 
      4*FF[x^2] - (30*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-1 - (18*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] + 52*FF[(1 - x)^(-1)] + 
      (8*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] + 16*FF[x^(-1)] - 
      (116*FF[x])/3 + (36*I)*Pi*FF[x] + (14*FF[x^2])/3 - (22*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-35 - (4*I)*Pi - 8*FF[(1 - x)^(-2)] + 
      16*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 52*FF[x^(-1)] + 
      (8*I)*Pi*FF[x^(-1)] + (88*FF[x])/3 + (8*I)*Pi*FF[x] + (14*FF[x^2])/3 - 
      (22*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (29 - (18*I)*Pi - 8*FF[(1 - x)^(-1)] + (2*FF[x^(-2)])/3 - 
      (68*FF[x^(-1)])/3 + (44*I)*Pi*FF[x] - 4*FF[x^2] - (30*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (29 + (8*I)*Pi - 8*FF[(1 - x)^(-1)] + 
      (2*FF[x^(-2)])/3 + (30*I)*Pi*FF[x^(-2)] - (68*FF[x^(-1)])/3 - 
      (16*I)*Pi*FF[x^(-1)] - (16*I)*Pi*FF[x] - 4*FF[x^2] + (30*I)*Pi*FF[x^2])*
     G[{1, 1, 0}, x] + (-50 + (16*I)*Pi + (10*FF[x^(-2)])/3 + 
      (4*I)*Pi*FF[x^(-2)] + (68*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] + 
      (68*FF[x])/3 - (36*I)*Pi*FF[x] + (10*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (18 + 26*FF[(1 - x)^(-2)] - 40*FF[(1 - x)^(-1)] - 
      12*FF[x] + 26*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-16 - 22*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] + 4*FF[x] - 4*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (-16 - 22*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] + 
      4*FF[x] - 4*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (38 + 52*FF[(1 - x)^(-2)] - 52*FF[(1 - x)^(-1)] - 48*FF[x] + 34*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-2 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
      20*FF[x] - 34*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-2 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 0, 1}, x] + (-2 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
      4*FF[x] + 4*FF[x^2])*G[{0, 1, 1, 0}, x] + (-16 + 40*FF[x] - 26*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (-2 + 12*FF[x] - 26*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (-2 - 8*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (-2 - 8*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] + 
      4*FF[x^2])*G[{1, 0, 1, 0}, x] + (-16 + 8*FF[x^(-2)] - 8*FF[x^(-1)] + 
      48*FF[x] - 34*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (24 + 52*FF[x^(-2)] - 52*FF[x^(-1)] - 20*FF[x] + 34*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-16 - 22*FF[x^(-2)] + 36*FF[x^(-1)] + 4*FF[x] - 
      4*FF[x^2])*G[{1, 1, 0, 1}, x] + (-16 - 22*FF[x^(-2)] + 36*FF[x^(-1)] + 
      4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (32 + 26*FF[x^(-2)] - 40*FF[x^(-1)] - 40*FF[x] + 26*FF[x^2])*
     G[{1, 1, 1, 1}, x] + 30*Zeta[3] - (18*I)*Pi*Zeta[3] - 
    (26*FF[(1 - x)^(-2)]*Zeta[3])/3 + (38*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (64*FF[(1 - x)^(-1)]*Zeta[3])/3 - (24*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
    (116*FF[x]*Zeta[3])/3 + (68*I)*Pi*FF[x]*Zeta[3] - 
    (26*FF[x^2]*Zeta[3])/3 - (68*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{0}, x]*(((89*I)/12)*Pi - (25*Pi^2)/2 - (I/3)*Pi^3 - 
      ((13*I)/2)*Pi*FF[(1 - x)^(-2)] - (Pi^2*FF[(1 - x)^(-2)])/3 - 
      (2*I)*Pi^3*FF[(1 - x)^(-2)] - (139*FF[(1 - x)^(-1)])/6 + 
      ((13*I)/2)*Pi*FF[(1 - x)^(-1)] + (17*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (2*I)*Pi^3*FF[(1 - x)^(-1)] + ((26*I)/3)*Pi*FF[x^(-1)] + 
      4*Pi^2*FF[x^(-1)] + (139*FF[x])/6 + ((26*I)/3)*Pi*FF[x] + 
      (5*Pi^2*FF[x])/3 - ((8*I)/3)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] + 
      (5*I)*Pi^3*FF[x^2] - 22*Zeta[3] - 30*FF[(1 - x)^(-2)]*Zeta[3] + 
      44*FF[(1 - x)^(-1)]*Zeta[3] + 16*FF[x]*Zeta[3] - 30*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(139/6 + ((193*I)/12)*Pi - (53*Pi^2)/6 - ((7*I)/3)*Pi^3 + 
      ((26*I)/3)*Pi*FF[(1 - x)^(-1)] + 4*Pi^2*FF[(1 - x)^(-1)] - 
      ((13*I)/2)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 - 
      (7*I)*Pi^3*FF[x^(-2)] - (139*FF[x^(-1)])/6 + ((13*I)/2)*Pi*FF[x^(-1)] + 
      (17*Pi^2*FF[x^(-1)])/3 + ((14*I)/3)*Pi^3*FF[x^(-1)] - (139*FF[x])/6 - 
      ((26*I)/3)*Pi*FF[x] - (17*Pi^2*FF[x])/3 + ((8*I)/3)*Pi^3*FF[x] + 
      2*Pi^2*FF[x^2] - (5*I)*Pi^3*FF[x^2] - 10*Zeta[3] + 
      28*FF[x^(-1)]*Zeta[3] - 16*FF[x]*Zeta[3] + 30*FF[x^2]*Zeta[3])) + 
  COLOR[CA*CF*NfV2]*(-3/2 - ((484*I)/9)*Pi - (563*Pi^2)/36 - 
    ((17*I)/4)*Pi^3 - (607*Pi^4)/720 - ((109*I)/36)*Pi^3*FF[(1 - x)^(-2)] - 
    (397*Pi^4*FF[(1 - x)^(-2)])/180 + ((1681*I)/36)*Pi*FF[(1 - x)^(-1)] + 
    (113*Pi^2*FF[(1 - x)^(-1)])/36 + ((157*I)/36)*Pi^3*FF[(1 - x)^(-1)] + 
    (421*Pi^4*FF[(1 - x)^(-1)])/120 + ((1681*I)/36)*Pi*FF[x^(-1)] + 
    (113*Pi^2*FF[x^(-1)])/36 + ((20*I)/3)*Pi^3*FF[x^(-1)] - 
    (223*Pi^2*FF[x])/18 + ((19*I)/2)*Pi^3*FF[x] - (1073*Pi^4*FF[x])/360 + 
    (223*Pi^2*FF[x^2])/18 - ((13*I)/6)*Pi^3*FF[x^2] + (221*Pi^4*FF[x^2])/60 + 
    (-1553/36 - ((61*I)/6)*Pi - (29*Pi^2)/6 + (811*FF[(1 - x)^(-2)])/36 - 
      ((35*I)/6)*Pi*FF[(1 - x)^(-2)] - (38*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (166*FF[(1 - x)^(-1)])/9 + ((14*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (52*Pi^2*FF[(1 - x)^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - (190*FF[x])/9 + 
      ((97*I)/3)*Pi*FF[x] - (5*Pi^2*FF[x])/3 + (223*FF[x^2])/9 - 
      ((13*I)/3)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (539/18 - ((119*I)/6)*Pi - (49*Pi^2)/6 - ((13*I)/6)*Pi*FF[(1 - x)^(-2)] - 
      (20*Pi^2*FF[(1 - x)^(-2)])/3 - (61*FF[(1 - x)^(-1)])/6 - 
      ((203*I)/6)*Pi*FF[(1 - x)^(-1)] + (27*Pi^2*FF[(1 - x)^(-1)])/2 + 
      (16*I)*Pi*FF[x^(-2)] + Pi^2*FF[x^(-2)] - (61*FF[x^(-1)])/6 - 
      (20*I)*Pi*FF[x^(-1)] + (Pi^2*FF[x^(-1)])/2 + (223*FF[x])/9 + 
      ((119*I)/3)*Pi*FF[x] + (49*Pi^2*FF[x])/6 - (223*FF[x^2])/9 + 
      ((13*I)/3)*Pi*FF[x^2] - (16*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (539/18 + ((145*I)/6)*Pi - (16*Pi^2)/3 + (16*I)*Pi*FF[(1 - x)^(-2)] + 
      Pi^2*FF[(1 - x)^(-2)] - (61*FF[(1 - x)^(-1)])/6 - 
      (20*I)*Pi*FF[(1 - x)^(-1)] + (Pi^2*FF[(1 - x)^(-1)])/2 - 
      ((13*I)/6)*Pi*FF[x^(-2)] - (20*Pi^2*FF[x^(-2)])/3 - (61*FF[x^(-1)])/6 - 
      ((203*I)/6)*Pi*FF[x^(-1)] + (27*Pi^2*FF[x^(-1)])/2 + (223*FF[x])/9 - 
      ((145*I)/3)*Pi*FF[x] + (5*Pi^2*FF[x])/2 - (223*FF[x^2])/9 + 
      ((13*I)/3)*Pi*FF[x^2] - (16*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (-1421/36 + ((107*I)/6)*Pi - (7*Pi^2)/6 + (8*I)*Pi*FF[(1 - x)^(-1)] + 
      (811*FF[x^(-2)])/36 - ((35*I)/6)*Pi*FF[x^(-2)] - 
      (38*Pi^2*FF[x^(-2)])/3 - (166*FF[x^(-1)])/9 + 
      ((14*I)/3)*Pi*FF[x^(-1)] + (52*Pi^2*FF[x^(-1)])/3 - (256*FF[x])/9 - 
      ((71*I)/3)*Pi*FF[x] - 9*Pi^2*FF[x] + (223*FF[x^2])/9 - 
      ((13*I)/3)*Pi*FF[x^2] + (16*Pi^2*FF[x^2])/3)*G[{1, 1}, x] + 
    (27/2 + ((5*I)/2)*Pi - 11*FF[(1 - x)^(-2)] + (2*I)*Pi*FF[(1 - x)^(-2)] - 
      (133*FF[(1 - x)^(-1)])/6 - ((5*I)/2)*Pi*FF[(1 - x)^(-1)] + 
      (146*FF[x])/3 + ((25*I)/2)*Pi*FF[x] - 21*FF[x^2] - (24*I)*Pi*FF[x^2])*
     G[{0, 0, 0}, x] + (-31 - (26*I)*Pi - (13*FF[(1 - x)^(-2)])/6 - 
      (30*I)*Pi*FF[(1 - x)^(-2)] + (205*FF[(1 - x)^(-1)])/6 + 
      ((39*I)/2)*Pi*FF[(1 - x)^(-1)] - (2*I)*Pi*FF[x^(-2)] + 8*FF[x^(-1)] - 
      9*FF[x] + ((115*I)/2)*Pi*FF[x] + (28*FF[x^2])/3 - (48*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (-31 + (5*I)*Pi - (13*FF[(1 - x)^(-2)])/6 - 
      (2*I)*Pi*FF[(1 - x)^(-2)] + (205*FF[(1 - x)^(-1)])/6 + 
      (3*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-1)] - (3*I)*Pi*FF[x^(-1)] - 
      9*FF[x] - ((61*I)/2)*Pi*FF[x] + (28*FF[x^2])/3 + (40*I)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (89/6 + ((33*I)/2)*Pi + (8*I)*Pi*FF[(1 - x)^(-2)] - 
      68*FF[(1 - x)^(-1)] - (11*I)*Pi*FF[(1 - x)^(-1)] + 16*FF[x^(-2)] - 
      (2*I)*Pi*FF[x^(-2)] - 28*FF[x^(-1)] + (3*I)*Pi*FF[x^(-1)] + 
      (124*FF[x])/3 - ((87*I)/2)*Pi*FF[x] + (7*FF[x^2])/3 + 
      (32*I)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
    (117/2 + (5*I)*Pi + 16*FF[(1 - x)^(-2)] - (2*I)*Pi*FF[(1 - x)^(-2)] - 
      28*FF[(1 - x)^(-1)] + (3*I)*Pi*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 
      68*FF[x^(-1)] - (11*I)*Pi*FF[x^(-1)] - 46*FF[x] - ((41*I)/2)*Pi*FF[x] + 
      (7*FF[x^2])/3 + (32*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-92/3 + ((29*I)/2)*Pi + 8*FF[(1 - x)^(-1)] - (3*I)*Pi*FF[(1 - x)^(-1)] - 
      (13*FF[x^(-2)])/6 - (2*I)*Pi*FF[x^(-2)] + (205*FF[x^(-1)])/6 + 
      (3*I)*Pi*FF[x^(-1)] - (29*FF[x])/3 - ((99*I)/2)*Pi*FF[x] + 
      (28*FF[x^2])/3 + (40*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (-92/3 - ((33*I)/2)*Pi - (2*I)*Pi*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
      (13*FF[x^(-2)])/6 - (30*I)*Pi*FF[x^(-2)] + (205*FF[x^(-1)])/6 + 
      ((39*I)/2)*Pi*FF[x^(-1)] - (29*FF[x])/3 + ((77*I)/2)*Pi*FF[x] + 
      (28*FF[x^2])/3 - (48*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (247/6 - (9*I)*Pi - 11*FF[x^(-2)] + (2*I)*Pi*FF[x^(-2)] - 
      (133*FF[x^(-1)])/6 - ((5*I)/2)*Pi*FF[x^(-1)] - (20*FF[x])/3 + 
      ((71*I)/2)*Pi*FF[x] - 21*FF[x^2] - (24*I)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
    (-17 - 36*FF[(1 - x)^(-2)] + 51*FF[(1 - x)^(-1)] + 19*FF[x] - 26*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (39/2 + 38*FF[(1 - x)^(-2)] - 
      (107*FF[(1 - x)^(-1)])/2 - (13*FF[x])/2 + 2*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (39/2 + 38*FF[(1 - x)^(-2)] - 
      (107*FF[(1 - x)^(-1)])/2 - (13*FF[x])/2 + 2*FF[x^2])*
     G[{0, 0, 1, 0}, x] + (-91/2 - 68*FF[(1 - x)^(-2)] + 
      73*FF[(1 - x)^(-1)] - 2*FF[x^(-2)] + 64*FF[x] - 50*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-10*FF[(1 - x)^(-2)] + 14*FF[(1 - x)^(-1)] - 
      33*FF[x] + 42*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (5 + 8*FF[(1 - x)^(-2)] - 11*FF[(1 - x)^(-1)] - 3*FF[x^(-1)] + 
      (5*FF[x])/2 - 2*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (5 + 8*FF[(1 - x)^(-2)] - 11*FF[(1 - x)^(-1)] - 3*FF[x^(-1)] + 
      (5*FF[x])/2 - 2*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (23/2 - 2*FF[x^(-2)] + 6*FF[x^(-1)] - 46*FF[x] + 34*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (-1/2 - 2*FF[(1 - x)^(-2)] + 6*FF[(1 - x)^(-1)] - 
      22*FF[x] + 34*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (11/2 - 3*FF[(1 - x)^(-1)] + 8*FF[x^(-2)] - 11*FF[x^(-1)] + (3*FF[x])/2 - 
      2*FF[x^2])*G[{1, 0, 0, 1}, x] + (11/2 - 3*FF[(1 - x)^(-1)] + 
      8*FF[x^(-2)] - 11*FF[x^(-1)] + (3*FF[x])/2 - 2*FF[x^2])*
     G[{1, 0, 1, 0}, x] + (9 - 10*FF[x^(-2)] + 14*FF[x^(-1)] - 51*FF[x] + 
      42*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-63/2 - 2*FF[(1 - x)^(-2)] - 68*FF[x^(-2)] + 73*FF[x^(-1)] + 36*FF[x] - 
      50*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (15 + 38*FF[x^(-2)] - (107*FF[x^(-1)])/2 + (5*FF[x])/2 + 2*FF[x^2])*
     G[{1, 1, 0, 1}, x] + (15 + 38*FF[x^(-2)] - (107*FF[x^(-1)])/2 + 
      (5*FF[x])/2 + 2*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-24 - 36*FF[x^(-2)] + 51*FF[x^(-1)] + 33*FF[x] - 26*FF[x^2])*
     G[{1, 1, 1, 1}, x] - (99*Zeta[3])/2 + (21*I)*Pi*Zeta[3] + 
    (109*FF[(1 - x)^(-2)]*Zeta[3])/6 - (34*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (215*FF[(1 - x)^(-1)]*Zeta[3])/6 + ((43*I)/2)*Pi*FF[(1 - x)^(-1)]*
     Zeta[3] + 22*FF[x^(-1)]*Zeta[3] - 51*FF[x]*Zeta[3] - 
    (94*I)*Pi*FF[x]*Zeta[3] + 7*FF[x^2]*Zeta[3] + (96*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{1}, x]*(-457/9 - ((607*I)/36)*Pi + (301*Pi^2)/36 + ((29*I)/6)*Pi^3 + 
      (I/3)*Pi^3*FF[(1 - x)^(-2)] - ((61*I)/6)*Pi*FF[(1 - x)^(-1)] - 
      (20*Pi^2*FF[(1 - x)^(-1)])/3 - (I/2)*Pi^3*FF[(1 - x)^(-1)] + 
      ((811*I)/36)*Pi*FF[x^(-2)] - (163*Pi^2*FF[x^(-2)])/36 + 
      ((20*I)/3)*Pi^3*FF[x^(-2)] + (1681*FF[x^(-1)])/36 - 
      ((383*I)/18)*Pi*FF[x^(-1)] - (15*Pi^2*FF[x^(-1)])/4 - 
      ((65*I)/12)*Pi^3*FF[x^(-1)] + (430*FF[x])/9 + ((11*I)/3)*Pi*FF[x] + 
      (187*Pi^2*FF[x])/18 - ((31*I)/4)*Pi^3*FF[x] - (14*Pi^2*FF[x^2])/3 + 
      ((28*I)/3)*Pi^3*FF[x^2] + 19*Zeta[3] - 2*FF[(1 - x)^(-2)]*Zeta[3] + 
      3*FF[(1 - x)^(-1)]*Zeta[3] + 22*FF[x^(-2)]*Zeta[3] - 
      54*FF[x^(-1)]*Zeta[3] + (39*FF[x]*Zeta[3])/2 - 40*FF[x^2]*Zeta[3]) + 
    G[{0}, x]*(-3 - ((475*I)/36)*Pi + (169*Pi^2)/12 + ((5*I)/4)*Pi^3 + 
      ((811*I)/36)*Pi*FF[(1 - x)^(-2)] - (163*Pi^2*FF[(1 - x)^(-2)])/36 + 
      (2*I)*Pi^3*FF[(1 - x)^(-2)] + (1681*FF[(1 - x)^(-1)])/36 - 
      ((383*I)/18)*Pi*FF[(1 - x)^(-1)] - (15*Pi^2*FF[(1 - x)^(-1)])/4 - 
      ((8*I)/3)*Pi^3*FF[(1 - x)^(-1)] - ((61*I)/6)*Pi*FF[x^(-1)] - 
      (20*Pi^2*FF[x^(-1)])/3 - (430*FF[x])/9 - ((11*I)/3)*Pi*FF[x] - 
      (19*Pi^2*FF[x])/18 + ((15*I)/4)*Pi^3*FF[x] - (14*Pi^2*FF[x^2])/3 - 
      ((16*I)/3)*Pi^3*FF[x^2] + (59*Zeta[3])/2 + 50*FF[(1 - x)^(-2)]*
       Zeta[3] - (141*FF[(1 - x)^(-1)]*Zeta[3])/2 - (55*FF[x]*Zeta[3])/2 + 
      48*FF[x^2]*Zeta[3])) + COLOR[CF*NfV^2]*(-188/15 - ((322*I)/15)*Pi - 
    (2263*Pi^2)/90 - ((3*I)/5)*Pi^3 + (28*Pi^4)/45 - 
    ((49*I)/45)*Pi^3*FF[(1 - x)^(-2)] - (119*Pi^4*FF[(1 - x)^(-2)])/45 + 
    ((53*I)/15)*Pi*FF[(1 - x)^(-1)] + (469*Pi^2*FF[(1 - x)^(-1)])/45 - 
    ((16*I)/45)*Pi^3*FF[(1 - x)^(-1)] + (34*Pi^4*FF[(1 - x)^(-1)])/15 + 
    ((53*I)/15)*Pi*FF[x^(-1)] + (469*Pi^2*FF[x^(-1)])/45 - 
    ((56*I)/45)*Pi^3*FF[x^(-1)] + (25*Pi^2*FF[x])/3 + ((14*I)/5)*Pi^3*FF[x] - 
    (58*Pi^4*FF[x])/9 - (25*Pi^2*FF[x^2])/3 + ((98*I)/15)*Pi^3*FF[x^2] + 
    (91*Pi^4*FF[x^2])/15 + (-223/3 - ((126*I)/5)*Pi + (4*Pi^2)/3 - 
      (29*FF[(1 - x)^(-2)])/3 + ((98*I)/15)*Pi*FF[(1 - x)^(-2)] - 
      (56*Pi^2*FF[(1 - x)^(-2)])/3 + (176*FF[(1 - x)^(-1)])/15 + 
      ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 16*Pi^2*FF[(1 - x)^(-1)] + 
      (18*FF[x])/5 + ((644*I)/15)*Pi*FF[x] - (32*Pi^2*FF[x])/3 - 
      (50*FF[x^2])/3 + ((196*I)/15)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/3)*
     G[{0, 0}, x] + (793/15 - ((154*I)/5)*Pi - ((98*I)/15)*Pi*
       FF[(1 - x)^(-2)] - (28*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (98*FF[(1 - x)^(-1)])/15 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      8*Pi^2*FF[(1 - x)^(-1)] - (98*FF[x^(-1)])/15 - (4*I)*Pi*FF[x^(-1)] - 
      (50*FF[x])/3 + ((1036*I)/15)*Pi*FF[x] + 8*Pi^2*FF[x] + (50*FF[x^2])/3 - 
      ((196*I)/15)*Pi*FF[x^2] - (28*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (793/15 + ((126*I)/5)*Pi - (4*Pi^2)/3 - (98*FF[(1 - x)^(-1)])/15 - 
      (4*I)*Pi*FF[(1 - x)^(-1)] - ((98*I)/15)*Pi*FF[x^(-2)] - 
      (28*Pi^2*FF[x^(-2)])/3 - (98*FF[x^(-1)])/15 + ((4*I)/3)*Pi*FF[x^(-1)] + 
      8*Pi^2*FF[x^(-1)] - (50*FF[x])/3 - ((644*I)/15)*Pi*FF[x] + 
      (32*Pi^2*FF[x])/3 + (50*FF[x^2])/3 - ((196*I)/15)*Pi*FF[x^2] - 
      (28*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (-437/5 + ((154*I)/5)*Pi - (29*FF[x^(-2)])/3 + 
      ((98*I)/15)*Pi*FF[x^(-2)] - (56*Pi^2*FF[x^(-2)])/3 + 
      (176*FF[x^(-1)])/15 + ((8*I)/3)*Pi*FF[x^(-1)] + 16*Pi^2*FF[x^(-1)] + 
      (446*FF[x])/15 - ((1036*I)/15)*Pi*FF[x] - 8*Pi^2*FF[x] - 
      (50*FF[x^2])/3 + ((196*I)/15)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/3)*
     G[{1, 1}, x] + (88/15 - (8*I)*Pi + (196*FF[(1 - x)^(-2)])/15 - 
      (764*FF[(1 - x)^(-1)])/15 + (124*FF[x])/5 + (64*I)*Pi*FF[x] + 
      (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (-466/15 - (98*FF[(1 - x)^(-2)])/15 + (268*FF[(1 - x)^(-1)])/5 + 
      (272*FF[x])/15 + (48*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (-466/15 + (8*I)*Pi - (98*FF[(1 - x)^(-2)])/15 + 
      (268*FF[(1 - x)^(-1)])/5 + (272*FF[x])/15 - (64*I)*Pi*FF[x] + 
      (56*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (4/15 - (784*FF[(1 - x)^(-1)])/15 - 4*FF[x^(-1)] + (764*FF[x])/15 - 
      (48*I)*Pi*FF[x] - (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (572/15 + (8*I)*Pi - 4*FF[(1 - x)^(-1)] - 
      (784*FF[x^(-1)])/15 - (124*FF[x])/5 - (64*I)*Pi*FF[x] - 
      (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-194/15 - (98*FF[x^(-2)])/15 + (268*FF[x^(-1)])/5 - (272*FF[x])/15 - 
      (48*I)*Pi*FF[x] + (56*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (-194/15 - (8*I)*Pi - (98*FF[x^(-2)])/15 + (268*FF[x^(-1)])/5 - 
      (272*FF[x])/15 + (64*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (656/15 + (196*FF[x^(-2)])/15 - (764*FF[x^(-1)])/15 - (764*FF[x])/15 + 
      (48*I)*Pi*FF[x] + (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-8 - 56*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + 
      64*FF[x] - 56*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (56*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (56*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (-56*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + 48*FF[x] - 56*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (8 - 64*FF[x] + 56*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-48*FF[x] + 56*FF[x^2])*G[{0, 1, 1, 1}, x] + (8 - 64*FF[x] + 56*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (-48*FF[x] + 56*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-8 - 56*FF[x^(-2)] + 48*FF[x^(-1)] + 64*FF[x] - 56*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (56*FF[x^(-2)] - 48*FF[x^(-1)])*
     G[{1, 1, 0, 1}, x] + (56*FF[x^(-2)] - 48*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (-56*FF[x^(-2)] + 48*FF[x^(-1)] + 48*FF[x] - 
      56*FF[x^2])*G[{1, 1, 1, 1}, x] + (14*Zeta[3])/5 + (8*I)*Pi*Zeta[3] + 
    (98*FF[(1 - x)^(-2)]*Zeta[3])/15 + (152*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
    56*FF[x^(-1)]*Zeta[3] - (1036*FF[x]*Zeta[3])/15 - 
    (112*I)*Pi*FF[x]*Zeta[3] + (196*FF[x^2]*Zeta[3])/15 + 
    (112*I)*Pi*FF[x^2]*Zeta[3] + G[{1}, x]*(-134/15 - ((518*I)/15)*Pi + 
      (277*Pi^2)/45 + ((4*I)/3)*Pi^3 - ((98*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (28*Pi^2*FF[(1 - x)^(-1)])/3 - ((29*I)/3)*Pi*FF[x^(-2)] + 
      (49*Pi^2*FF[x^(-2)])/45 + (53*FF[x^(-1)])/15 + 
      ((26*I)/5)*Pi*FF[x^(-1)] - (284*Pi^2*FF[x^(-1)])/15 - (18*FF[x])/5 + 
      ((196*I)/15)*Pi*FF[x] + (556*Pi^2*FF[x])/45 - ((32*I)/3)*Pi^3*FF[x] + 
      ((28*I)/3)*Pi^3*FF[x^2] - 8*Zeta[3] + 56*FF[x^(-2)]*Zeta[3] - 
      48*FF[x^(-1)]*Zeta[3] + 64*FF[x]*Zeta[3] - 56*FF[x^2]*Zeta[3]) + 
    G[{0}, x]*(-188/15 - ((322*I)/15)*Pi + (833*Pi^2)/45 - ((4*I)/3)*Pi^3 - 
      ((29*I)/3)*Pi*FF[(1 - x)^(-2)] + (49*Pi^2*FF[(1 - x)^(-2)])/45 + 
      (53*FF[(1 - x)^(-1)])/15 + ((26*I)/5)*Pi*FF[(1 - x)^(-1)] - 
      (284*Pi^2*FF[(1 - x)^(-1)])/15 - ((98*I)/15)*Pi*FF[x^(-1)] - 
      (28*Pi^2*FF[x^(-1)])/3 + (18*FF[x])/5 - ((196*I)/15)*Pi*FF[x] - 
      (556*Pi^2*FF[x])/45 + ((32*I)/3)*Pi^3*FF[x] - ((28*I)/3)*Pi^3*FF[x^2] + 
      8*Zeta[3] + 56*FF[(1 - x)^(-2)]*Zeta[3] - 48*FF[(1 - x)^(-1)]*Zeta[3] - 
      64*FF[x]*Zeta[3] + 56*FF[x^2]*Zeta[3])), 
 (((10*I)/27)*Pi - (23*Pi^2)/108)*COLOR[Nf^2*NfV2] + 
  COLOR[CA*Nf*NfV2]*(-103/405 - ((1496*I)/135)*Pi + (505*Pi^2)/72 + 
    ((61*I)/135)*Pi^3 - ((4*I)/45)*Pi^3*FF[(1 - x)^(-2)] + 
    (11*Pi^4*FF[(1 - x)^(-2)])/180 + ((733*I)/90)*Pi*FF[(1 - x)^(-1)] - 
    (7*Pi^2*FF[(1 - x)^(-1)])/2 - ((23*I)/270)*Pi^3*FF[(1 - x)^(-1)] - 
    (11*Pi^4*FF[(1 - x)^(-1)])/180 + ((733*I)/90)*Pi*FF[x^(-1)] - 
    (7*Pi^2*FF[x^(-1)])/2 + (I/3)*Pi^3*FF[x^(-1)] - (7*Pi^2*FF[x])/2 - 
    ((152*I)/135)*Pi^3*FF[x] + (7*Pi^2*FF[x^2])/2 + ((7*I)/6)*Pi^3*FF[x^2] + 
    (29/45 - (I/45)*Pi - (115*Pi^2)/108 + ((137*I)/18)*Pi*FF[(1 - x)^(-2)] - 
      (19*Pi^2*FF[(1 - x)^(-2)])/6 + (733*FF[(1 - x)^(-1)])/90 - 
      ((733*I)/90)*Pi*FF[(1 - x)^(-1)] + (227*Pi^2*FF[(1 - x)^(-1)])/54 + 
      ((19*I)/30)*Pi*FF[x^(-1)] + (Pi^2*FF[x^(-1)])/3 - (77*FF[x])/9 - 
      ((7*I)/3)*Pi*FF[x] + (49*Pi^2*FF[x])/54 - (7*Pi^2*FF[x^2])/6)*
     G[{0}, x] + (61/18 + ((109*I)/90)*Pi + (137*FF[(1 - x)^(-2)])/18 + 
      ((19*I)/30)*Pi*FF[(1 - x)^(-2)] - (112*FF[(1 - x)^(-1)])/9 - 
      ((53*I)/45)*Pi*FF[(1 - x)^(-1)] - 6*FF[x] - ((94*I)/45)*Pi*FF[x] + 
      7*FF[x^2] + ((7*I)/3)*Pi*FF[x^2])*G[{0, 0}, x] + 
    (-307/90 - ((41*I)/90)*Pi + ((19*I)/30)*Pi*FF[(1 - x)^(-2)] + 
      (Pi^2*FF[(1 - x)^(-2)])/3 + (19*FF[(1 - x)^(-1)])/30 - 
      ((143*I)/45)*Pi*FF[(1 - x)^(-1)] - (Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((7*I)/6)*Pi*FF[x^(-2)] + (19*FF[x^(-1)])/30 - 
      ((2*I)/3)*Pi*FF[x^(-1)] + 7*FF[x] + ((116*I)/45)*Pi*FF[x] - 7*FF[x^2] - 
      ((7*I)/3)*Pi*FF[x^2])*G[{0, 1}, x] + 
    (-307/90 - ((19*I)/90)*Pi + ((7*I)/6)*Pi*FF[(1 - x)^(-2)] + 
      (19*FF[(1 - x)^(-1)])/30 - ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      ((19*I)/30)*Pi*FF[x^(-2)] + (Pi^2*FF[x^(-2)])/3 + (19*FF[x^(-1)])/30 - 
      ((143*I)/45)*Pi*FF[x^(-1)] - (Pi^2*FF[x^(-1)])/3 + 7*FF[x] + 
      ((94*I)/45)*Pi*FF[x] - 7*FF[x^2] - ((7*I)/3)*Pi*FF[x^2])*G[{1, 0}, x] + 
    (79/18 + ((131*I)/90)*Pi + (137*FF[x^(-2)])/18 + 
      ((19*I)/30)*Pi*FF[x^(-2)] - (112*FF[x^(-1)])/9 - 
      ((53*I)/45)*Pi*FF[x^(-1)] - 8*FF[x] - ((116*I)/45)*Pi*FF[x] + 
      7*FF[x^2] + ((7*I)/3)*Pi*FF[x^2])*G[{1, 1}, x] + 
    (-4/3 - (11*FF[(1 - x)^(-2)])/3 + (14*FF[(1 - x)^(-1)])/3 + 3*FF[x] - 
      (10*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (79/90 + (19*FF[(1 - x)^(-2)])/30 - (2*I)*Pi*FF[(1 - x)^(-2)] - 
      (53*FF[(1 - x)^(-1)])/45 + (2*I)*Pi*FF[(1 - x)^(-1)] - (79*FF[x])/45 + 
      (7*FF[x^2])/3)*G[{0, 0, 1}, x] + (79/90 + (19*FF[(1 - x)^(-2)])/30 - 
      (53*FF[(1 - x)^(-1)])/45 - (79*FF[x])/45 + (7*FF[x^2])/3)*
     G[{0, 1, 0}, x] + (-1/3 - 2*FF[(1 - x)^(-1)] + (7*FF[x^(-2)])/6 - 
      (2*FF[x^(-1)])/3 + FF[x] - (4*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    (-2/3 + (7*FF[(1 - x)^(-2)])/6 - (2*FF[(1 - x)^(-1)])/3 - 2*FF[x^(-1)] + 
      (5*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0}, x] + 
    (131/90 + (19*FF[x^(-2)])/30 - (53*FF[x^(-1)])/45 - (131*FF[x])/45 + 
      (7*FF[x^2])/3)*G[{1, 0, 1}, x] + (131/90 + (19*FF[x^(-2)])/30 - 
      (2*I)*Pi*FF[x^(-2)] - (53*FF[x^(-1)])/45 + (2*I)*Pi*FF[x^(-1)] - 
      (131*FF[x])/45 + (7*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    (-5/3 - (11*FF[x^(-2)])/3 + (14*FF[x^(-1)])/3 + (11*FF[x])/3 - 
      (10*FF[x^2])/3)*G[{1, 1, 1}, x] + 
    (-2*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1}, x] + 
    (-2*FF[x^(-2)] + 2*FF[x^(-1)])*G[{1, 1, 0, 0}, x] - (29*Zeta[3])/15 + 
    (8*FF[(1 - x)^(-2)]*Zeta[3])/15 - (2*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (23*FF[(1 - x)^(-1)]*Zeta[3])/45 + (2*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    2*FF[x^(-1)]*Zeta[3] - (176*FF[x]*Zeta[3])/45 + (11*FF[x^2]*Zeta[3])/3 + 
    G[{1}, x]*(-356/45 - ((106*I)/45)*Pi - (143*Pi^2)/108 + 
      ((19*I)/30)*Pi*FF[(1 - x)^(-1)] + (Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((137*I)/18)*Pi*FF[x^(-2)] - (19*Pi^2*FF[x^(-2)])/6 + 
      (I/3)*Pi^3*FF[x^(-2)] + (733*FF[x^(-1)])/90 - 
      ((733*I)/90)*Pi*FF[x^(-1)] + (227*Pi^2*FF[x^(-1)])/54 - 
      (I/3)*Pi^3*FF[x^(-1)] + (77*FF[x])/9 + ((7*I)/3)*Pi*FF[x] + 
      (77*Pi^2*FF[x])/54 - (7*Pi^2*FF[x^2])/6 - 2*FF[x^(-2)]*Zeta[3] + 
      2*FF[x^(-1)]*Zeta[3])) + COLOR[CF*Nf*NfV2]*(-62/15 + ((644*I)/45)*Pi - 
    (2*Pi^2)/9 - ((154*I)/45)*Pi^3 + (11*Pi^4)/90 - 
    ((13*I)/30)*Pi^3*FF[(1 - x)^(-2)] + (77*Pi^4*FF[(1 - x)^(-2)])/90 - 
    ((481*I)/90)*Pi*FF[(1 - x)^(-1)] - (17*Pi^2*FF[(1 - x)^(-1)])/18 + 
    ((31*I)/45)*Pi^3*FF[(1 - x)^(-1)] - (44*Pi^4*FF[(1 - x)^(-1)])/45 - 
    ((481*I)/90)*Pi*FF[x^(-1)] - (17*Pi^2*FF[x^(-1)])/18 + 
    ((14*I)/3)*Pi^3*FF[x^(-1)] + (20*Pi^2*FF[x])/9 + ((8*I)/45)*Pi^3*FF[x] - 
    (20*Pi^2*FF[x^2])/9 - (I/3)*Pi^3*FF[x^2] + 
    (94/15 - ((1121*I)/90)*Pi + (7*Pi^2)/9 - ((143*I)/18)*Pi*
       FF[(1 - x)^(-2)] + (67*Pi^2*FF[(1 - x)^(-2)])/18 - 
      (481*FF[(1 - x)^(-1)])/90 + ((428*I)/45)*Pi*FF[(1 - x)^(-1)] - 
      (62*Pi^2*FF[(1 - x)^(-1)])/9 - ((49*I)/15)*Pi*FF[x^(-1)] + 
      (14*Pi^2*FF[x^(-1)])/3 + (16*FF[x])/9 + ((2*I)/3)*Pi*FF[x] + 
      (Pi^2*FF[x])/2 + (Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (-401/18 - ((58*I)/15)*Pi - (143*FF[(1 - x)^(-2)])/18 - 
      ((49*I)/15)*Pi*FF[(1 - x)^(-2)] + (127*FF[(1 - x)^(-1)])/9 + 
      ((97*I)/15)*Pi*FF[(1 - x)^(-1)] + (34*FF[x])/9 - ((4*I)/15)*Pi*FF[x] - 
      (40*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2])*G[{0, 0}, x] + 
    (442/45 + ((64*I)/5)*Pi + (2*Pi^2)/3 - ((49*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      (14*Pi^2*FF[(1 - x)^(-2)])/3 - (49*FF[(1 - x)^(-1)])/15 - 
      ((106*I)/5)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*Pi*FF[x^(-2)] - (49*FF[x^(-1)])/15 + 
      ((8*I)/3)*Pi*FF[x^(-1)] - (40*FF[x])/9 - ((8*I)/5)*Pi*FF[x] + 
      (40*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{0, 1}, x] + 
    (442/45 + ((178*I)/15)*Pi + (2*Pi^2)/3 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (49*FF[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      ((49*I)/15)*Pi*FF[x^(-2)] + (14*Pi^2*FF[x^(-2)])/3 - 
      (49*FF[x^(-1)])/15 - ((106*I)/5)*Pi*FF[x^(-1)] - 
      (16*Pi^2*FF[x^(-1)])/3 - (40*FF[x])/9 + ((4*I)/15)*Pi*FF[x] + 
      (40*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{1, 0}, x] + 
    (-413/18 - ((24*I)/5)*Pi - (143*FF[x^(-2)])/18 - 
      ((49*I)/15)*Pi*FF[x^(-2)] + (127*FF[x^(-1)])/9 + 
      ((97*I)/15)*Pi*FF[x^(-1)] + (46*FF[x])/9 + ((8*I)/5)*Pi*FF[x] - 
      (40*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2])*G[{1, 1}, x] + 
    (1 + (4*FF[(1 - x)^(-2)])/3 - (5*FF[(1 - x)^(-1)])/3 - FF[x] + 
      (4*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (-53/15 - (4*I)*Pi - (49*FF[(1 - x)^(-2)])/15 - 
      (28*I)*Pi*FF[(1 - x)^(-2)] + (34*FF[(1 - x)^(-1)])/5 + 
      (32*I)*Pi*FF[(1 - x)^(-1)] - (3*FF[x])/5 - (2*FF[x^2])/3)*
     G[{0, 0, 1}, x] + (-53/15 - (49*FF[(1 - x)^(-2)])/15 + 
      (34*FF[(1 - x)^(-1)])/5 - (3*FF[x])/5 - (2*FF[x^2])/3)*
     G[{0, 1, 0}, x] + (47/3 - 28*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/3 + 
      (8*FF[x^(-1)])/3 + FF[x]/3)*G[{0, 1, 1}, x] + 
    (16 - (2*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 - 28*FF[x^(-1)] - 
      FF[x]/3)*G[{1, 0, 0}, x] + (-24/5 - (49*FF[x^(-2)])/15 + 
      (34*FF[x^(-1)])/5 + (29*FF[x])/15 - (2*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    (-24/5 - (4*I)*Pi - (49*FF[x^(-2)])/15 - (28*I)*Pi*FF[x^(-2)] + 
      (34*FF[x^(-1)])/5 + (32*I)*Pi*FF[x^(-1)] + (29*FF[x])/15 - 
      (2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    (4/3 + (4*FF[x^(-2)])/3 - (5*FF[x^(-1)])/3 - (5*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 1, 1}, x] + (-4 - 28*FF[(1 - x)^(-2)] + 32*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1}, x] + (-4 - 28*FF[x^(-2)] + 32*FF[x^(-1)])*
     G[{1, 1, 0, 0}, x] + (293*Zeta[3])/15 - (4*I)*Pi*Zeta[3] + 
    (13*FF[(1 - x)^(-2)]*Zeta[3])/5 - (28*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (62*FF[(1 - x)^(-1)]*Zeta[3])/15 + (32*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    28*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/5 - (2*FF[x^2]*Zeta[3])/3 + 
    G[{1}, x]*(362/45 - ((1061*I)/90)*Pi + (29*Pi^2)/18 + ((2*I)/3)*Pi^3 - 
      ((49*I)/15)*Pi*FF[(1 - x)^(-1)] + (14*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((143*I)/18)*Pi*FF[x^(-2)] + (67*Pi^2*FF[x^(-2)])/18 + 
      ((14*I)/3)*Pi^3*FF[x^(-2)] - (481*FF[x^(-1)])/90 + 
      ((428*I)/45)*Pi*FF[x^(-1)] - (62*Pi^2*FF[x^(-1)])/9 - 
      ((16*I)/3)*Pi^3*FF[x^(-1)] - (16*FF[x])/9 - ((2*I)/3)*Pi*FF[x] - 
      (7*Pi^2*FF[x])/6 + (Pi^2*FF[x^2])/3 - 4*Zeta[3] - 
      28*FF[x^(-2)]*Zeta[3] + 32*FF[x^(-1)]*Zeta[3])) + 
  COLOR[CA^2*NfV2]*(-1097/1620 + ((2521*I)/40)*Pi - (11831*Pi^2)/864 + 
    ((17441*I)/2160)*Pi^3 + (85*Pi^4)/144 + ((3401*I)/720)*Pi^3*
     FF[(1 - x)^(-2)] - (689*Pi^4*FF[(1 - x)^(-2)])/720 - 
    ((46151*I)/720)*Pi*FF[(1 - x)^(-1)] + (461*Pi^2*FF[(1 - x)^(-1)])/48 - 
    ((659*I)/135)*Pi^3*FF[(1 - x)^(-1)] + (25*Pi^4*FF[(1 - x)^(-1)])/36 - 
    ((46151*I)/720)*Pi*FF[x^(-1)] + (461*Pi^2*FF[x^(-1)])/48 - 
    ((87*I)/8)*Pi^3*FF[x^(-1)] + (1249*Pi^2*FF[x])/48 + 
    ((1069*I)/1080)*Pi^3*FF[x] + (43*Pi^4*FF[x])/360 - 
    (1249*Pi^2*FF[x^2])/48 - ((29*I)/8)*Pi^3*FF[x^2] - 
    (91*Pi^4*FF[x^2])/240 + (6001/144 + ((4601*I)/360)*Pi + (17*Pi^2)/6 - 
      (5941*FF[(1 - x)^(-2)])/144 + ((3341*I)/120)*Pi*FF[(1 - x)^(-2)] + 
      (121*Pi^2*FF[(1 - x)^(-2)])/12 + (1181*FF[(1 - x)^(-1)])/18 - 
      ((7297*I)/180)*Pi*FF[(1 - x)^(-1)] - (157*Pi^2*FF[(1 - x)^(-1)])/12 + 
      (839*FF[x])/24 - ((821*I)/180)*Pi*FF[x] + (Pi^2*FF[x])/3 - 
      (1249*FF[x^2])/24 - ((29*I)/4)*Pi*FF[x^2] - (5*Pi^2*FF[x^2])/4)*
     G[{0, 0}, x] + (-15811/720 - ((3949*I)/360)*Pi + (3*Pi^2)/4 + 
      ((367*I)/40)*Pi*FF[(1 - x)^(-2)] - (115*Pi^2*FF[(1 - x)^(-2)])/12 + 
      (367*FF[(1 - x)^(-1)])/40 + ((9353*I)/180)*Pi*FF[(1 - x)^(-1)] + 
      (41*Pi^2*FF[(1 - x)^(-1)])/6 - ((115*I)/6)*Pi*FF[x^(-2)] - 
      (11*Pi^2*FF[x^(-2)])/4 + (367*FF[x^(-1)])/40 + (16*I)*Pi*FF[x^(-1)] + 
      (Pi^2*FF[x^(-1)])/2 - (1249*FF[x])/24 - ((4151*I)/180)*Pi*FF[x] - 
      (13*Pi^2*FF[x])/6 + (1249*FF[x^2])/24 + ((29*I)/4)*Pi*FF[x^2] + 
      (5*Pi^2*FF[x^2])/4)*G[{0, 1}, x] + 
    (-15811/720 - ((9641*I)/360)*Pi - Pi^2/6 - ((115*I)/6)*Pi*
       FF[(1 - x)^(-2)] - (11*Pi^2*FF[(1 - x)^(-2)])/4 + 
      (367*FF[(1 - x)^(-1)])/40 + (16*I)*Pi*FF[(1 - x)^(-1)] + 
      (Pi^2*FF[(1 - x)^(-1)])/2 + ((367*I)/40)*Pi*FF[x^(-2)] - 
      (115*Pi^2*FF[x^(-2)])/12 + (367*FF[x^(-1)])/40 + 
      ((9353*I)/180)*Pi*FF[x^(-1)] + (41*Pi^2*FF[x^(-1)])/6 - 
      (1249*FF[x])/24 + ((1541*I)/180)*Pi*FF[x] - (Pi^2*FF[x])/3 + 
      (1249*FF[x^2])/24 + ((29*I)/4)*Pi*FF[x^2] + (5*Pi^2*FF[x^2])/4)*
     G[{1, 0}, x] + (3541/144 + ((349*I)/360)*Pi + (23*Pi^2)/12 - 
      (5941*FF[x^(-2)])/144 + ((3341*I)/120)*Pi*FF[x^(-2)] + 
      (121*Pi^2*FF[x^(-2)])/12 + (1181*FF[x^(-1)])/18 - 
      ((7297*I)/180)*Pi*FF[x^(-1)] - (157*Pi^2*FF[x^(-1)])/12 + 
      (553*FF[x])/8 + ((3431*I)/180)*Pi*FF[x] + (13*Pi^2*FF[x])/6 - 
      (1249*FF[x^2])/24 - ((29*I)/4)*Pi*FF[x^2] - (5*Pi^2*FF[x^2])/4)*
     G[{1, 1}, x] + (14/3 - ((45*I)/4)*Pi + (233*FF[(1 - x)^(-2)])/6 - 
      ((67*I)/4)*Pi*FF[(1 - x)^(-2)] - (205*FF[(1 - x)^(-1)])/6 + 
      ((53*I)/2)*Pi*FF[(1 - x)^(-1)] - (133*FF[x])/3 - (2*I)*Pi*FF[x] + 
      (379*FF[x^2])/12 + ((15*I)/2)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (6221/360 + ((55*I)/4)*Pi + (367*FF[(1 - x)^(-2)])/40 + 
      ((283*I)/4)*Pi*FF[(1 - x)^(-2)] - (5767*FF[(1 - x)^(-1)])/180 - 
      (79*I)*Pi*FF[(1 - x)^(-1)] + ((11*I)/2)*Pi*FF[x^(-2)] - 
      (I/2)*Pi*FF[x^(-1)] + (3859*FF[x])/180 - (27*I)*Pi*FF[x] - 
      (41*FF[x^2])/2 + ((43*I)/2)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (6221/360 + ((17*I)/4)*Pi + (367*FF[(1 - x)^(-2)])/40 + 
      (5*I)*Pi*FF[(1 - x)^(-2)] - (5767*FF[(1 - x)^(-1)])/180 - 
      (8*I)*Pi*FF[(1 - x)^(-1)] + ((9*I)/2)*Pi*FF[x^(-1)] + 
      (3859*FF[x])/180 + (6*I)*Pi*FF[x] - (41*FF[x^2])/2 - 
      ((23*I)/2)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-135/4 - ((11*I)/4)*Pi + 84*FF[(1 - x)^(-1)] + 
      ((9*I)/2)*Pi*FF[(1 - x)^(-1)] - (115*FF[x^(-2)])/6 + 
      ((11*I)/2)*Pi*FF[x^(-2)] + 16*FF[x^(-1)] - (8*I)*Pi*FF[x^(-1)] - 
      (157*FF[x])/6 + (23*I)*Pi*FF[x] + (113*FF[x^2])/12 - 
      ((35*I)/2)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
    (-101/2 + ((11*I)/4)*Pi - (115*FF[(1 - x)^(-2)])/6 + 
      ((11*I)/2)*Pi*FF[(1 - x)^(-2)] + 16*FF[(1 - x)^(-1)] - 
      (8*I)*Pi*FF[(1 - x)^(-1)] + 84*FF[x^(-1)] + ((9*I)/2)*Pi*FF[x^(-1)] + 
      (22*FF[x])/3 + (12*I)*Pi*FF[x] + (113*FF[x^2])/12 - 
      ((35*I)/2)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (6559/360 - ((5*I)/4)*Pi + ((9*I)/2)*Pi*FF[(1 - x)^(-1)] + 
      (367*FF[x^(-2)])/40 + (5*I)*Pi*FF[x^(-2)] - (5767*FF[x^(-1)])/180 - 
      (8*I)*Pi*FF[x^(-1)] + (3521*FF[x])/180 + (17*I)*Pi*FF[x] - 
      (41*FF[x^2])/2 - ((23*I)/2)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (6559/360 + ((33*I)/4)*Pi + ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - 
      (I/2)*Pi*FF[(1 - x)^(-1)] + (367*FF[x^(-2)])/40 + 
      ((283*I)/4)*Pi*FF[x^(-2)] - (5767*FF[x^(-1)])/180 - 
      (79*I)*Pi*FF[x^(-1)] + (3521*FF[x])/180 - (16*I)*Pi*FF[x] - 
      (41*FF[x^2])/2 + ((43*I)/2)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (-97/12 - ((23*I)/4)*Pi + (233*FF[x^(-2)])/6 - ((67*I)/4)*Pi*FF[x^(-2)] - 
      (205*FF[x^(-1)])/6 + ((53*I)/2)*Pi*FF[x^(-1)] - (113*FF[x])/6 - 
      (13*I)*Pi*FF[x] + (379*FF[x^2])/12 + ((15*I)/2)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-15/2 - (7*FF[(1 - x)^(-2)])/2 + 
      11*FF[(1 - x)^(-1)] - 4*FF[x] + (19*FF[x^2])/2)*G[{0, 0, 0, 0}, x] + 
    (-15/4 - (53*FF[(1 - x)^(-2)])/4 + (31*FF[(1 - x)^(-1)])/2 + 2*FF[x] - 
      2*FF[x^2])*G[{0, 0, 0, 1}, x] + (-15/4 - (53*FF[(1 - x)^(-2)])/4 + 
      (31*FF[(1 - x)^(-1)])/2 + 2*FF[x] - 2*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (35/2 + 84*FF[(1 - x)^(-2)] - (189*FF[(1 - x)^(-1)])/2 + 
      (11*FF[x^(-2)])/2 - FF[x^(-1)]/2 - 29*FF[x] + (47*FF[x^2])/2)*
     G[{0, 0, 1, 1}, x] + (13/2 + 5*FF[(1 - x)^(-2)] - 
      (25*FF[(1 - x)^(-1)])/2 + 8*FF[x] - (27*FF[x^2])/2)*
     G[{0, 1, 0, 0}, x] + (-9/4 + (9*FF[(1 - x)^(-1)])/2 + (9*FF[x^(-1)])/2 - 
      2*FF[x] + 2*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (-9/4 + (9*FF[(1 - x)^(-1)])/2 + (9*FF[x^(-1)])/2 - 2*FF[x] + 2*FF[x^2])*
     G[{0, 1, 1, 0}, x] + (-1/2 + (11*FF[x^(-2)])/2 - (25*FF[x^(-1)])/2 + 
      25*FF[x] - (39*FF[x^2])/2)*G[{0, 1, 1, 1}, x] + 
    (5 + (11*FF[(1 - x)^(-2)])/2 - (25*FF[(1 - x)^(-1)])/2 + 14*FF[x] - 
      (39*FF[x^2])/2)*G[{1, 0, 0, 0}, x] + 
    (-9/4 + (9*FF[(1 - x)^(-1)])/2 + (9*FF[x^(-1)])/2 - 2*FF[x] + 2*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (-9/4 + (9*FF[(1 - x)^(-1)])/2 + (9*FF[x^(-1)])/2 - 
      2*FF[x] + 2*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (1 + 5*FF[x^(-2)] - (25*FF[x^(-1)])/2 + 19*FF[x] - (27*FF[x^2])/2)*
     G[{1, 0, 1, 1}, x] + (12 + (11*FF[(1 - x)^(-2)])/2 - 
      FF[(1 - x)^(-1)]/2 + 84*FF[x^(-2)] - (189*FF[x^(-1)])/2 - 18*FF[x] + 
      (47*FF[x^2])/2)*G[{1, 1, 0, 0}, x] + 
    (-15/4 - (53*FF[x^(-2)])/4 + (31*FF[x^(-1)])/2 + 2*FF[x] - 2*FF[x^2])*
     G[{1, 1, 0, 1}, x] + (-15/4 - (53*FF[x^(-2)])/4 + (31*FF[x^(-1)])/2 + 
      2*FF[x] - 2*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-2 - (7*FF[x^(-2)])/2 + 11*FF[x^(-1)] - 15*FF[x] + (19*FF[x^2])/2)*
     G[{1, 1, 1, 1}, x] - (1267*Zeta[3])/120 + (3*I)*Pi*Zeta[3] - 
    (3401*FF[(1 - x)^(-2)]*Zeta[3])/120 + ((243*I)/4)*Pi*FF[(1 - x)^(-2)]*
     Zeta[3] + (1177*FF[(1 - x)^(-1)]*Zeta[3])/180 - 
    (66*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (85*FF[x^(-1)]*Zeta[3])/2 + 
    (8231*FF[x]*Zeta[3])/180 + (27*I)*Pi*FF[x]*Zeta[3] - 
    (359*FF[x^2]*Zeta[3])/12 - (27*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{0}, x]*(-959/180 + ((7097*I)/360)*Pi - (1871*Pi^2)/432 - 
      ((43*I)/24)*Pi^3 - ((5941*I)/144)*Pi*FF[(1 - x)^(-2)] + 
      (133*Pi^2*FF[(1 - x)^(-2)])/48 + (I/12)*Pi^3*FF[(1 - x)^(-2)] - 
      (46151*FF[(1 - x)^(-1)])/720 + ((19663*I)/360)*Pi*FF[(1 - x)^(-1)] + 
      (457*Pi^2*FF[(1 - x)^(-1)])/54 + ((11*I)/12)*Pi^3*FF[(1 - x)^(-1)] + 
      ((367*I)/40)*Pi*FF[x^(-1)] - (115*Pi^2*FF[x^(-1)])/12 + 
      (4837*FF[x])/72 + ((5*I)/4)*Pi*FF[x] - (2005*Pi^2*FF[x])/216 + 
      ((2*I)/3)*Pi^3*FF[x] + (41*Pi^2*FF[x^2])/4 + (I/4)*Pi^3*FF[x^2] - 
      (37*Zeta[3])/4 - (93*FF[(1 - x)^(-2)]*Zeta[3])/4 + 
      33*FF[(1 - x)^(-1)]*Zeta[3] + 16*FF[x]*Zeta[3] - 
      (43*FF[x^2]*Zeta[3])/2) + G[{1}, x]*(22267/360 + ((7547*I)/360)*Pi - 
      (1453*Pi^2)/432 - ((59*I)/24)*Pi^3 - ((11*I)/12)*Pi^3*
       FF[(1 - x)^(-2)] + ((367*I)/40)*Pi*FF[(1 - x)^(-1)] - 
      (115*Pi^2*FF[(1 - x)^(-1)])/12 + ((5*I)/6)*Pi^3*FF[(1 - x)^(-1)] - 
      ((5941*I)/144)*Pi*FF[x^(-2)] + (133*Pi^2*FF[x^(-2)])/48 - 
      ((87*I)/8)*Pi^3*FF[x^(-2)] - (46151*FF[x^(-1)])/720 + 
      ((19663*I)/360)*Pi*FF[x^(-1)] + (457*Pi^2*FF[x^(-1)])/54 + 
      ((51*I)/4)*Pi^3*FF[x^(-1)] - (4837*FF[x])/72 - ((5*I)/4)*Pi*FF[x] - 
      (2423*Pi^2*FF[x])/216 + ((13*I)/3)*Pi^3*FF[x] + (41*Pi^2*FF[x^2])/4 - 
      ((21*I)/4)*Pi^3*FF[x^2] - (21*Zeta[3])/4 + 
      (11*FF[(1 - x)^(-2)]*Zeta[3])/2 - 5*FF[(1 - x)^(-1)]*Zeta[3] + 
      (85*FF[x^(-2)]*Zeta[3])/2 - 38*FF[x^(-1)]*Zeta[3] - 6*FF[x]*Zeta[3] + 
      (23*FF[x^2]*Zeta[3])/2)) + COLOR[CA*NfV^2]*(47/10 + ((161*I)/20)*Pi + 
    (2263*Pi^2)/240 + ((9*I)/40)*Pi^3 - (7*Pi^4)/30 + 
    ((49*I)/120)*Pi^3*FF[(1 - x)^(-2)] + (119*Pi^4*FF[(1 - x)^(-2)])/120 - 
    ((53*I)/40)*Pi*FF[(1 - x)^(-1)] - (469*Pi^2*FF[(1 - x)^(-1)])/120 + 
    ((2*I)/15)*Pi^3*FF[(1 - x)^(-1)] - (17*Pi^4*FF[(1 - x)^(-1)])/20 - 
    ((53*I)/40)*Pi*FF[x^(-1)] - (469*Pi^2*FF[x^(-1)])/120 + 
    ((7*I)/15)*Pi^3*FF[x^(-1)] - (25*Pi^2*FF[x])/8 - ((21*I)/20)*Pi^3*FF[x] + 
    (29*Pi^4*FF[x])/12 + (25*Pi^2*FF[x^2])/8 - ((49*I)/20)*Pi^3*FF[x^2] - 
    (91*Pi^4*FF[x^2])/40 + (223/8 + ((189*I)/20)*Pi - Pi^2/2 + 
      (29*FF[(1 - x)^(-2)])/8 - ((49*I)/20)*Pi*FF[(1 - x)^(-2)] + 
      7*Pi^2*FF[(1 - x)^(-2)] - (22*FF[(1 - x)^(-1)])/5 - 
      I*Pi*FF[(1 - x)^(-1)] - 6*Pi^2*FF[(1 - x)^(-1)] - (27*FF[x])/20 - 
      ((161*I)/10)*Pi*FF[x] + 4*Pi^2*FF[x] + (25*FF[x^2])/4 - 
      ((49*I)/10)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/2)*G[{0, 0}, x] + 
    (-793/40 + ((231*I)/20)*Pi + ((49*I)/20)*Pi*FF[(1 - x)^(-2)] + 
      (7*Pi^2*FF[(1 - x)^(-2)])/2 + (49*FF[(1 - x)^(-1)])/20 - 
      (I/2)*Pi*FF[(1 - x)^(-1)] - 3*Pi^2*FF[(1 - x)^(-1)] + 
      (49*FF[x^(-1)])/20 + ((3*I)/2)*Pi*FF[x^(-1)] + (25*FF[x])/4 - 
      ((259*I)/10)*Pi*FF[x] - 3*Pi^2*FF[x] - (25*FF[x^2])/4 + 
      ((49*I)/10)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/2)*G[{0, 1}, x] + 
    (-793/40 - ((189*I)/20)*Pi + Pi^2/2 + (49*FF[(1 - x)^(-1)])/20 + 
      ((3*I)/2)*Pi*FF[(1 - x)^(-1)] + ((49*I)/20)*Pi*FF[x^(-2)] + 
      (7*Pi^2*FF[x^(-2)])/2 + (49*FF[x^(-1)])/20 - (I/2)*Pi*FF[x^(-1)] - 
      3*Pi^2*FF[x^(-1)] + (25*FF[x])/4 + ((161*I)/10)*Pi*FF[x] - 
      4*Pi^2*FF[x] - (25*FF[x^2])/4 + ((49*I)/10)*Pi*FF[x^2] + 
      (7*Pi^2*FF[x^2])/2)*G[{1, 0}, x] + 
    (1311/40 - ((231*I)/20)*Pi + (29*FF[x^(-2)])/8 - 
      ((49*I)/20)*Pi*FF[x^(-2)] + 7*Pi^2*FF[x^(-2)] - (22*FF[x^(-1)])/5 - 
      I*Pi*FF[x^(-1)] - 6*Pi^2*FF[x^(-1)] - (223*FF[x])/20 + 
      ((259*I)/10)*Pi*FF[x] + 3*Pi^2*FF[x] + (25*FF[x^2])/4 - 
      ((49*I)/10)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/2)*G[{1, 1}, x] + 
    (-11/5 + (3*I)*Pi - (49*FF[(1 - x)^(-2)])/10 + (191*FF[(1 - x)^(-1)])/
       10 - (93*FF[x])/10 - (24*I)*Pi*FF[x] - (49*FF[x^2])/10 + 
      (21*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (233/20 + (49*FF[(1 - x)^(-2)])/20 - (201*FF[(1 - x)^(-1)])/10 - 
      (34*FF[x])/5 - (18*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (233/20 - (3*I)*Pi + (49*FF[(1 - x)^(-2)])/20 - (201*FF[(1 - x)^(-1)])/
       10 - (34*FF[x])/5 + (24*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (-1/10 + (98*FF[(1 - x)^(-1)])/5 + (3*FF[x^(-1)])/2 - 
      (191*FF[x])/10 + (18*I)*Pi*FF[x] + (49*FF[x^2])/10 - (21*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-143/10 - (3*I)*Pi + (3*FF[(1 - x)^(-1)])/2 + 
      (98*FF[x^(-1)])/5 + (93*FF[x])/10 + (24*I)*Pi*FF[x] + (49*FF[x^2])/10 - 
      (21*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (97/20 + (49*FF[x^(-2)])/20 - (201*FF[x^(-1)])/10 + (34*FF[x])/5 + 
      (18*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (97/20 + (3*I)*Pi + (49*FF[x^(-2)])/20 - (201*FF[x^(-1)])/10 + 
      (34*FF[x])/5 - (24*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (-82/5 - (49*FF[x^(-2)])/10 + (191*FF[x^(-1)])/10 + (191*FF[x])/10 - 
      (18*I)*Pi*FF[x] - (49*FF[x^2])/10 + (21*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (3 + 21*FF[(1 - x)^(-2)] - 18*FF[(1 - x)^(-1)] - 
      24*FF[x] + 21*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-21*FF[(1 - x)^(-2)] + 18*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (-21*FF[(1 - x)^(-2)] + 18*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (21*FF[(1 - x)^(-2)] - 18*FF[(1 - x)^(-1)] - 18*FF[x] + 21*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-3 + 24*FF[x] - 21*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (18*FF[x] - 21*FF[x^2])*G[{0, 1, 1, 1}, x] + (-3 + 24*FF[x] - 21*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (18*FF[x] - 21*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (3 + 21*FF[x^(-2)] - 18*FF[x^(-1)] - 24*FF[x] + 21*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-21*FF[x^(-2)] + 18*FF[x^(-1)])*
     G[{1, 1, 0, 1}, x] + (-21*FF[x^(-2)] + 18*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (21*FF[x^(-2)] - 18*FF[x^(-1)] - 18*FF[x] + 
      21*FF[x^2])*G[{1, 1, 1, 1}, x] - (21*Zeta[3])/20 - (3*I)*Pi*Zeta[3] - 
    (49*FF[(1 - x)^(-2)]*Zeta[3])/20 - 19*FF[(1 - x)^(-1)]*Zeta[3] - 
    21*FF[x^(-1)]*Zeta[3] + (259*FF[x]*Zeta[3])/10 + 
    (42*I)*Pi*FF[x]*Zeta[3] - (49*FF[x^2]*Zeta[3])/10 - 
    (42*I)*Pi*FF[x^2]*Zeta[3] + G[{0}, x]*(47/10 + ((161*I)/20)*Pi - 
      (833*Pi^2)/120 + (I/2)*Pi^3 + ((29*I)/8)*Pi*FF[(1 - x)^(-2)] - 
      (49*Pi^2*FF[(1 - x)^(-2)])/120 - (53*FF[(1 - x)^(-1)])/40 - 
      ((39*I)/20)*Pi*FF[(1 - x)^(-1)] + (71*Pi^2*FF[(1 - x)^(-1)])/10 + 
      ((49*I)/20)*Pi*FF[x^(-1)] + (7*Pi^2*FF[x^(-1)])/2 - (27*FF[x])/20 + 
      ((49*I)/10)*Pi*FF[x] + (139*Pi^2*FF[x])/30 - (4*I)*Pi^3*FF[x] + 
      ((7*I)/2)*Pi^3*FF[x^2] - 3*Zeta[3] - 21*FF[(1 - x)^(-2)]*Zeta[3] + 
      18*FF[(1 - x)^(-1)]*Zeta[3] + 24*FF[x]*Zeta[3] - 21*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(67/20 + ((259*I)/20)*Pi - (277*Pi^2)/120 - (I/2)*Pi^3 + 
      ((49*I)/20)*Pi*FF[(1 - x)^(-1)] + (7*Pi^2*FF[(1 - x)^(-1)])/2 + 
      ((29*I)/8)*Pi*FF[x^(-2)] - (49*Pi^2*FF[x^(-2)])/120 - 
      (53*FF[x^(-1)])/40 - ((39*I)/20)*Pi*FF[x^(-1)] + 
      (71*Pi^2*FF[x^(-1)])/10 + (27*FF[x])/20 - ((49*I)/10)*Pi*FF[x] - 
      (139*Pi^2*FF[x])/30 + (4*I)*Pi^3*FF[x] - ((7*I)/2)*Pi^3*FF[x^2] + 
      3*Zeta[3] - 21*FF[x^(-2)]*Zeta[3] + 18*FF[x^(-1)]*Zeta[3] - 
      24*FF[x]*Zeta[3] + 21*FF[x^2]*Zeta[3])) + 
  COLOR[CF^2*NfV2]*(-3 + ((139*I)/6)*Pi + (457*Pi^2)/24 + (3*I)*Pi^3 + 
    (7*Pi^4)/20 + ((13*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
    (37*Pi^4*FF[(1 - x)^(-2)])/30 - ((139*I)/6)*Pi*FF[(1 - x)^(-1)] - 
    (13*Pi^2*FF[(1 - x)^(-1)])/3 - ((31*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    (209*Pi^4*FF[(1 - x)^(-1)])/90 - ((139*I)/6)*Pi*FF[x^(-1)] - 
    (13*Pi^2*FF[x^(-1)])/3 - (7*I)*Pi^3*FF[x^(-1)] + (13*Pi^2*FF[x])/4 - 
    ((14*I)/3)*Pi^3*FF[x] + (106*Pi^4*FF[x])/45 - (13*Pi^2*FF[x^2])/4 - 
    (I/3)*Pi^3*FF[x^2] - (181*Pi^4*FF[x^2])/60 + 
    (193/6 + I*Pi + (11*Pi^2)/3 - (13*FF[(1 - x)^(-2)])/2 + 
      (4*I)*Pi*FF[(1 - x)^(-2)] + (16*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (13*FF[(1 - x)^(-1)])/6 - 10*Pi^2*FF[(1 - x)^(-1)] - 
      (8*I)*Pi*FF[x^(-1)] + (91*FF[x])/6 - ((64*I)/3)*Pi*FF[x] + 
      (4*Pi^2*FF[x])/3 - (13*FF[x^2])/2 - ((2*I)/3)*Pi*FF[x^2] - 
      (11*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (-99/4 + (24*I)*Pi + (20*Pi^2)/3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      4*Pi^2*FF[(1 - x)^(-2)] + (26*FF[(1 - x)^(-1)])/3 + 
      ((88*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (8*I)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - 
      (13*FF[x])/2 - ((92*I)/3)*Pi*FF[x] - 6*Pi^2*FF[x] + (13*FF[x^2])/2 + 
      ((2*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (-99/4 - (6*I)*Pi + (13*Pi^2)/3 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/3 + (8*I)*Pi*FF[(1 - x)^(-1)] + 
      ((2*I)/3)*Pi*FF[x^(-2)] + 4*Pi^2*FF[x^(-2)] + (26*FF[x^(-1)])/3 + 
      ((88*I)/3)*Pi*FF[x^(-1)] - (26*Pi^2*FF[x^(-1)])/3 - (13*FF[x])/2 + 
      ((88*I)/3)*Pi*FF[x] - (4*Pi^2*FF[x])/3 + (13*FF[x^2])/2 + 
      ((2*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (245/6 - (21*I)*Pi + (4*Pi^2)/3 - (8*I)*Pi*FF[(1 - x)^(-1)] - 
      (13*FF[x^(-2)])/2 + (4*I)*Pi*FF[x^(-2)] + (16*Pi^2*FF[x^(-2)])/3 - 
      (13*FF[x^(-1)])/6 - 10*Pi^2*FF[x^(-1)] - (13*FF[x])/6 + 
      ((68*I)/3)*Pi*FF[x] + 6*Pi^2*FF[x] - (13*FF[x^2])/2 - 
      ((2*I)/3)*Pi*FF[x^2] - (11*Pi^2*FF[x^2])/3)*G[{1, 1}, x] + 
    (-24 + (2*I)*Pi + (10*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (68*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)] - (88*FF[x])/3 - 
      (8*I)*Pi*FF[x] + (10*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (25 + (22*I)*Pi + (2*FF[(1 - x)^(-2)])/3 + (30*I)*Pi*FF[(1 - x)^(-2)] - 
      (68*FF[(1 - x)^(-1)])/3 - (16*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + 
      8*FF[x] - (44*I)*Pi*FF[x] - 4*FF[x^2] + (30*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (25 - (4*I)*Pi + (2*FF[(1 - x)^(-2)])/3 - 
      (68*FF[(1 - x)^(-1)])/3 - 8*FF[x^(-1)] + 8*FF[x] + (16*I)*Pi*FF[x] - 
      4*FF[x^2] - (30*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-1 - (18*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] + 52*FF[(1 - x)^(-1)] + 
      (8*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] + 16*FF[x^(-1)] - 
      (116*FF[x])/3 + (36*I)*Pi*FF[x] + (14*FF[x^2])/3 - (22*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-35 - (4*I)*Pi - 8*FF[(1 - x)^(-2)] + 
      16*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 52*FF[x^(-1)] + 
      (8*I)*Pi*FF[x^(-1)] + (88*FF[x])/3 + (8*I)*Pi*FF[x] + (14*FF[x^2])/3 - 
      (22*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (29 - (18*I)*Pi - 8*FF[(1 - x)^(-1)] + (2*FF[x^(-2)])/3 - 
      (68*FF[x^(-1)])/3 + (44*I)*Pi*FF[x] - 4*FF[x^2] - (30*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (29 + (8*I)*Pi - 8*FF[(1 - x)^(-1)] + 
      (2*FF[x^(-2)])/3 + (30*I)*Pi*FF[x^(-2)] - (68*FF[x^(-1)])/3 - 
      (16*I)*Pi*FF[x^(-1)] - (16*I)*Pi*FF[x] - 4*FF[x^2] + (30*I)*Pi*FF[x^2])*
     G[{1, 1, 0}, x] + (-50 + (16*I)*Pi + (10*FF[x^(-2)])/3 + 
      (4*I)*Pi*FF[x^(-2)] + (68*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] + 
      (68*FF[x])/3 - (36*I)*Pi*FF[x] + (10*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (18 + 26*FF[(1 - x)^(-2)] - 40*FF[(1 - x)^(-1)] - 
      12*FF[x] + 26*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-16 - 22*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] + 4*FF[x] - 4*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (-16 - 22*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] + 
      4*FF[x] - 4*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (38 + 52*FF[(1 - x)^(-2)] - 52*FF[(1 - x)^(-1)] - 48*FF[x] + 34*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-2 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
      20*FF[x] - 34*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-2 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 0, 1}, x] + (-2 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
      4*FF[x] + 4*FF[x^2])*G[{0, 1, 1, 0}, x] + (-16 + 40*FF[x] - 26*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (-2 + 12*FF[x] - 26*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (-2 - 8*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (-2 - 8*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] + 
      4*FF[x^2])*G[{1, 0, 1, 0}, x] + (-16 + 8*FF[x^(-2)] - 8*FF[x^(-1)] + 
      48*FF[x] - 34*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (24 + 52*FF[x^(-2)] - 52*FF[x^(-1)] - 20*FF[x] + 34*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-16 - 22*FF[x^(-2)] + 36*FF[x^(-1)] + 4*FF[x] - 
      4*FF[x^2])*G[{1, 1, 0, 1}, x] + (-16 - 22*FF[x^(-2)] + 36*FF[x^(-1)] + 
      4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (32 + 26*FF[x^(-2)] - 40*FF[x^(-1)] - 40*FF[x] + 26*FF[x^2])*
     G[{1, 1, 1, 1}, x] + 30*Zeta[3] - (18*I)*Pi*Zeta[3] - 
    (26*FF[(1 - x)^(-2)]*Zeta[3])/3 + (38*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (64*FF[(1 - x)^(-1)]*Zeta[3])/3 - (24*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
    (116*FF[x]*Zeta[3])/3 + (68*I)*Pi*FF[x]*Zeta[3] - 
    (26*FF[x^2]*Zeta[3])/3 - (68*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{0}, x]*(((89*I)/12)*Pi - (25*Pi^2)/2 - (I/3)*Pi^3 - 
      ((13*I)/2)*Pi*FF[(1 - x)^(-2)] - (Pi^2*FF[(1 - x)^(-2)])/3 - 
      (2*I)*Pi^3*FF[(1 - x)^(-2)] - (139*FF[(1 - x)^(-1)])/6 + 
      ((13*I)/2)*Pi*FF[(1 - x)^(-1)] + (17*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (2*I)*Pi^3*FF[(1 - x)^(-1)] + ((26*I)/3)*Pi*FF[x^(-1)] + 
      4*Pi^2*FF[x^(-1)] + (139*FF[x])/6 + ((26*I)/3)*Pi*FF[x] + 
      (5*Pi^2*FF[x])/3 - ((8*I)/3)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] + 
      (5*I)*Pi^3*FF[x^2] - 22*Zeta[3] - 30*FF[(1 - x)^(-2)]*Zeta[3] + 
      44*FF[(1 - x)^(-1)]*Zeta[3] + 16*FF[x]*Zeta[3] - 30*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(139/6 + ((193*I)/12)*Pi - (53*Pi^2)/6 - ((7*I)/3)*Pi^3 + 
      ((26*I)/3)*Pi*FF[(1 - x)^(-1)] + 4*Pi^2*FF[(1 - x)^(-1)] - 
      ((13*I)/2)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 - 
      (7*I)*Pi^3*FF[x^(-2)] - (139*FF[x^(-1)])/6 + ((13*I)/2)*Pi*FF[x^(-1)] + 
      (17*Pi^2*FF[x^(-1)])/3 + ((14*I)/3)*Pi^3*FF[x^(-1)] - (139*FF[x])/6 - 
      ((26*I)/3)*Pi*FF[x] - (17*Pi^2*FF[x])/3 + ((8*I)/3)*Pi^3*FF[x] + 
      2*Pi^2*FF[x^2] - (5*I)*Pi^3*FF[x^2] - 10*Zeta[3] + 
      28*FF[x^(-1)]*Zeta[3] - 16*FF[x]*Zeta[3] + 30*FF[x^2]*Zeta[3])) + 
  COLOR[CA*CF*NfV2]*(-3/2 - ((977*I)/18)*Pi - (617*Pi^2)/36 - 
    ((7*I)/2)*Pi^3 - (77*Pi^4)/80 - ((109*I)/36)*Pi^3*FF[(1 - x)^(-2)] - 
    (397*Pi^4*FF[(1 - x)^(-2)])/180 + ((1681*I)/36)*Pi*FF[(1 - x)^(-1)] + 
    (113*Pi^2*FF[(1 - x)^(-1)])/36 + ((145*I)/36)*Pi^3*FF[(1 - x)^(-1)] + 
    (653*Pi^4*FF[(1 - x)^(-1)])/180 + ((1681*I)/36)*Pi*FF[x^(-1)] + 
    (113*Pi^2*FF[x^(-1)])/36 + ((20*I)/3)*Pi^3*FF[x^(-1)] - 
    (401*Pi^2*FF[x])/36 + (5*I)*Pi^3*FF[x] - (283*Pi^4*FF[x])/90 + 
    (401*Pi^2*FF[x^2])/36 + ((7*I)/3)*Pi^3*FF[x^2] + (39*Pi^4*FF[x^2])/10 + 
    (-1499/36 - ((5*I)/3)*Pi - 7*Pi^2 + (811*FF[(1 - x)^(-2)])/36 - 
      ((35*I)/6)*Pi*FF[(1 - x)^(-2)] - (38*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (359*FF[(1 - x)^(-1)])/18 - ((17*I)/6)*Pi*FF[(1 - x)^(-1)] + 
      (39*Pi^2*FF[(1 - x)^(-1)])/2 + (8*I)*Pi*FF[x^(-1)] - (497*FF[x])/18 + 
      ((82*I)/3)*Pi*FF[x] - (7*Pi^2*FF[x])/3 + (401*FF[x^2])/18 + 
      ((14*I)/3)*Pi*FF[x^2] + 5*Pi^2*FF[x^2])*G[{0, 0}, x] + 
    (629/18 - ((97*I)/3)*Pi - (31*Pi^2)/4 - ((13*I)/6)*Pi*FF[(1 - x)^(-2)] - 
      (20*Pi^2*FF[(1 - x)^(-2)])/3 - (61*FF[(1 - x)^(-1)])/6 - 
      ((173*I)/6)*Pi*FF[(1 - x)^(-1)] + (40*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (16*I)*Pi*FF[x^(-2)] + Pi^2*FF[x^(-2)] - (61*FF[x^(-1)])/6 - 
      (13*I)*Pi*FF[x^(-1)] + (401*FF[x])/18 + ((146*I)/3)*Pi*FF[x] + 
      (23*Pi^2*FF[x])/3 - (401*FF[x^2])/18 - ((14*I)/3)*Pi*FF[x^2] - 
      5*Pi^2*FF[x^2])*G[{0, 1}, x] + (629/18 + ((35*I)/3)*Pi - (61*Pi^2)/12 + 
      (16*I)*Pi*FF[(1 - x)^(-2)] + Pi^2*FF[(1 - x)^(-2)] - 
      (61*FF[(1 - x)^(-1)])/6 - (13*I)*Pi*FF[(1 - x)^(-1)] - 
      ((13*I)/6)*Pi*FF[x^(-2)] - (20*Pi^2*FF[x^(-2)])/3 - (61*FF[x^(-1)])/6 - 
      ((173*I)/6)*Pi*FF[x^(-1)] + (40*Pi^2*FF[x^(-1)])/3 + (401*FF[x])/18 - 
      ((118*I)/3)*Pi*FF[x] + (7*Pi^2*FF[x])/3 - (401*FF[x^2])/18 - 
      ((14*I)/3)*Pi*FF[x^2] - 5*Pi^2*FF[x^2])*G[{1, 0}, x] + 
    (-1691/36 + ((91*I)/3)*Pi - (13*Pi^2)/3 + (8*I)*Pi*FF[(1 - x)^(-1)] + 
      (811*FF[x^(-2)])/36 - ((35*I)/6)*Pi*FF[x^(-2)] - 
      (38*Pi^2*FF[x^(-2)])/3 - (359*FF[x^(-1)])/18 - 
      ((17*I)/6)*Pi*FF[x^(-1)] + (39*Pi^2*FF[x^(-1)])/2 - (305*FF[x])/18 - 
      ((110*I)/3)*Pi*FF[x] - (23*Pi^2*FF[x])/3 + (401*FF[x^2])/18 + 
      ((14*I)/3)*Pi*FF[x^2] + 5*Pi^2*FF[x^2])*G[{1, 1}, x] + 
    (26 + (4*I)*Pi - 11*FF[(1 - x)^(-2)] + (2*I)*Pi*FF[(1 - x)^(-2)] - 
      (104*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)] + (313*FF[x])/6 + 
      (14*I)*Pi*FF[x] - 15*FF[x^2] - (30*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (-35 - ((55*I)/2)*Pi - (13*FF[(1 - x)^(-2)])/6 - 
      (30*I)*Pi*FF[(1 - x)^(-2)] + (235*FF[(1 - x)^(-1)])/6 + 
      (20*I)*Pi*FF[(1 - x)^(-1)] - (2*I)*Pi*FF[x^(-2)] + 8*FF[x^(-1)] - 
      (35*FF[x])/2 + (62*I)*Pi*FF[x] + (37*FF[x^2])/3 - (46*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (-35 + ((5*I)/2)*Pi - (13*FF[(1 - x)^(-2)])/6 - 
      (2*I)*Pi*FF[(1 - x)^(-2)] + (235*FF[(1 - x)^(-1)])/6 + 
      (3*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-1)] - (2*I)*Pi*FF[x^(-1)] - 
      (35*FF[x])/2 - (26*I)*Pi*FF[x] + (37*FF[x^2])/3 + (42*I)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (19/3 + (19*I)*Pi + (8*I)*Pi*FF[(1 - x)^(-2)] - 
      68*FF[(1 - x)^(-1)] - (10*I)*Pi*FF[(1 - x)^(-1)] + 16*FF[x^(-2)] - 
      (2*I)*Pi*FF[x^(-2)] - 21*FF[x^(-1)] + (3*I)*Pi*FF[x^(-1)] + 
      (353*FF[x])/6 - (50*I)*Pi*FF[x] - (29*FF[x^2])/3 + (34*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (111/2 + (3*I)*Pi + 16*FF[(1 - x)^(-2)] - 
      (2*I)*Pi*FF[(1 - x)^(-2)] - 21*FF[(1 - x)^(-1)] + 
      (3*I)*Pi*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 68*FF[x^(-1)] - 
      (10*I)*Pi*FF[x^(-1)] - (79*FF[x])/2 - (18*I)*Pi*FF[x] - 
      (29*FF[x^2])/3 + (34*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-241/6 + ((37*I)/2)*Pi + 8*FF[(1 - x)^(-1)] - 
      (2*I)*Pi*FF[(1 - x)^(-1)] - (13*FF[x^(-2)])/6 - (2*I)*Pi*FF[x^(-2)] + 
      (235*FF[x^(-1)])/6 + (3*I)*Pi*FF[x^(-1)] - (43*FF[x])/6 - 
      (58*I)*Pi*FF[x] + (37*FF[x^2])/3 + (42*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (-241/6 - ((23*I)/2)*Pi - (2*I)*Pi*FF[(1 - x)^(-2)] + 
      8*FF[(1 - x)^(-1)] - (13*FF[x^(-2)])/6 - (30*I)*Pi*FF[x^(-2)] + 
      (235*FF[x^(-1)])/6 + (20*I)*Pi*FF[x^(-1)] - (43*FF[x])/6 + 
      (30*I)*Pi*FF[x] + (37*FF[x^2])/3 - (46*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (379/6 - (12*I)*Pi - 11*FF[x^(-2)] + (2*I)*Pi*FF[x^(-2)] - 
      (104*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] - (133*FF[x])/6 + 
      (46*I)*Pi*FF[x] - 15*FF[x^2] - (30*I)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
    (-20 - 36*FF[(1 - x)^(-2)] + 54*FF[(1 - x)^(-1)] + 20*FF[x] - 36*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (24 + 38*FF[(1 - x)^(-2)] - 58*FF[(1 - x)^(-1)] - 
      6*FF[x] + 6*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (24 + 38*FF[(1 - x)^(-2)] - 58*FF[(1 - x)^(-1)] - 6*FF[x] + 6*FF[x^2])*
     G[{0, 0, 1, 0}, x] + (-103/2 - 68*FF[(1 - x)^(-2)] + 
      78*FF[(1 - x)^(-1)] - 2*FF[x^(-2)] + 68*FF[x] - 52*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (1 - 10*FF[(1 - x)^(-2)] + 13*FF[(1 - x)^(-1)] - 
      32*FF[x] + 48*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (3/2 + 8*FF[(1 - x)^(-2)] - 10*FF[(1 - x)^(-1)] - 2*FF[x^(-1)] + 
      6*FF[x] - 6*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (3/2 + 8*FF[(1 - x)^(-2)] - 10*FF[(1 - x)^(-1)] - 2*FF[x^(-1)] + 
      6*FF[x] - 6*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (35/2 - 2*FF[x^(-2)] + 5*FF[x^(-1)] - 56*FF[x] + 40*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (3/2 - 2*FF[(1 - x)^(-2)] + 5*FF[(1 - x)^(-1)] - 
      24*FF[x] + 40*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (3/2 - 2*FF[(1 - x)^(-1)] + 8*FF[x^(-2)] - 10*FF[x^(-1)] + 6*FF[x] - 
      6*FF[x^2])*G[{1, 0, 0, 1}, x] + (3/2 - 2*FF[(1 - x)^(-1)] + 
      8*FF[x^(-2)] - 10*FF[x^(-1)] + 6*FF[x] - 6*FF[x^2])*
     G[{1, 0, 1, 0}, x] + (17 - 10*FF[x^(-2)] + 13*FF[x^(-1)] - 64*FF[x] + 
      48*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-71/2 - 2*FF[(1 - x)^(-2)] - 68*FF[x^(-2)] + 78*FF[x^(-1)] + 36*FF[x] - 
      52*FF[x^2])*G[{1, 1, 0, 0}, x] + (24 + 38*FF[x^(-2)] - 58*FF[x^(-1)] - 
      6*FF[x] + 6*FF[x^2])*G[{1, 1, 0, 1}, x] + 
    (24 + 38*FF[x^(-2)] - 58*FF[x^(-1)] - 6*FF[x] + 6*FF[x^2])*
     G[{1, 1, 1, 0}, x] + (-36 - 36*FF[x^(-2)] + 54*FF[x^(-1)] + 52*FF[x] - 
      36*FF[x^2])*G[{1, 1, 1, 1}, x] - (107*Zeta[3])/2 + 
    ((39*I)/2)*Pi*Zeta[3] + (109*FF[(1 - x)^(-2)]*Zeta[3])/6 - 
    (34*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (227*FF[(1 - x)^(-1)]*Zeta[3])/6 + 
    (23*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 22*FF[x^(-1)]*Zeta[3] - 
    66*FF[x]*Zeta[3] - (96*I)*Pi*FF[x]*Zeta[3] + 22*FF[x^2]*Zeta[3] + 
    (96*I)*Pi*FF[x^2]*Zeta[3] + G[{1}, x]*(-923/18 - ((697*I)/36)*Pi + 
      (179*Pi^2)/18 + ((41*I)/12)*Pi^3 + (I/3)*Pi^3*FF[(1 - x)^(-2)] - 
      ((61*I)/6)*Pi*FF[(1 - x)^(-1)] - (20*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (I/3)*Pi^3*FF[(1 - x)^(-1)] + ((811*I)/36)*Pi*FF[x^(-2)] - 
      (163*Pi^2*FF[x^(-2)])/36 + ((20*I)/3)*Pi^3*FF[x^(-2)] + 
      (1681*FF[x^(-1)])/36 - ((205*I)/9)*Pi*FF[x^(-1)] - 
      (59*Pi^2*FF[x^(-1)])/12 - ((16*I)/3)*Pi^3*FF[x^(-1)] + (869*FF[x])/18 + 
      ((38*I)/3)*Pi*FF[x] + (407*Pi^2*FF[x])/36 - ((17*I)/3)*Pi^3*FF[x] - 
      (37*Pi^2*FF[x^2])/6 + ((25*I)/3)*Pi^3*FF[x^2] + 18*Zeta[3] - 
      2*FF[(1 - x)^(-2)]*Zeta[3] + 2*FF[(1 - x)^(-1)]*Zeta[3] + 
      22*FF[x^(-2)]*Zeta[3] - 56*FF[x^(-1)]*Zeta[3] + 26*FF[x]*Zeta[3] - 
      42*FF[x^2]*Zeta[3]) + G[{0}, x]*(-3 - ((241*I)/36)*Pi + (181*Pi^2)/12 + 
      ((13*I)/12)*Pi^3 + ((811*I)/36)*Pi*FF[(1 - x)^(-2)] - 
      (163*Pi^2*FF[(1 - x)^(-2)])/36 + (2*I)*Pi^3*FF[(1 - x)^(-2)] + 
      (1681*FF[(1 - x)^(-1)])/36 - ((205*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (59*Pi^2*FF[(1 - x)^(-1)])/12 - ((5*I)/2)*Pi^3*FF[(1 - x)^(-1)] - 
      ((61*I)/6)*Pi*FF[x^(-1)] - (20*Pi^2*FF[x^(-1)])/3 - (869*FF[x])/18 - 
      ((38*I)/3)*Pi*FF[x] + (37*Pi^2*FF[x])/36 + ((11*I)/3)*Pi^3*FF[x] - 
      (37*Pi^2*FF[x^2])/6 - ((19*I)/3)*Pi^3*FF[x^2] + 32*Zeta[3] + 
      50*FF[(1 - x)^(-2)]*Zeta[3] - 73*FF[(1 - x)^(-1)]*Zeta[3] - 
      30*FF[x]*Zeta[3] + 46*FF[x^2]*Zeta[3])) + 
  COLOR[CF*NfV^2]*(-188/15 - ((322*I)/15)*Pi - (2263*Pi^2)/90 - 
    ((3*I)/5)*Pi^3 + (28*Pi^4)/45 - ((49*I)/45)*Pi^3*FF[(1 - x)^(-2)] - 
    (119*Pi^4*FF[(1 - x)^(-2)])/45 + ((53*I)/15)*Pi*FF[(1 - x)^(-1)] + 
    (469*Pi^2*FF[(1 - x)^(-1)])/45 - ((16*I)/45)*Pi^3*FF[(1 - x)^(-1)] + 
    (34*Pi^4*FF[(1 - x)^(-1)])/15 + ((53*I)/15)*Pi*FF[x^(-1)] + 
    (469*Pi^2*FF[x^(-1)])/45 - ((56*I)/45)*Pi^3*FF[x^(-1)] + 
    (25*Pi^2*FF[x])/3 + ((14*I)/5)*Pi^3*FF[x] - (58*Pi^4*FF[x])/9 - 
    (25*Pi^2*FF[x^2])/3 + ((98*I)/15)*Pi^3*FF[x^2] + (91*Pi^4*FF[x^2])/15 + 
    (-223/3 - ((126*I)/5)*Pi + (4*Pi^2)/3 - (29*FF[(1 - x)^(-2)])/3 + 
      ((98*I)/15)*Pi*FF[(1 - x)^(-2)] - (56*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (176*FF[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      16*Pi^2*FF[(1 - x)^(-1)] + (18*FF[x])/5 + ((644*I)/15)*Pi*FF[x] - 
      (32*Pi^2*FF[x])/3 - (50*FF[x^2])/3 + ((196*I)/15)*Pi*FF[x^2] + 
      (28*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (793/15 - ((154*I)/5)*Pi - ((98*I)/15)*Pi*FF[(1 - x)^(-2)] - 
      (28*Pi^2*FF[(1 - x)^(-2)])/3 - (98*FF[(1 - x)^(-1)])/15 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 8*Pi^2*FF[(1 - x)^(-1)] - 
      (98*FF[x^(-1)])/15 - (4*I)*Pi*FF[x^(-1)] - (50*FF[x])/3 + 
      ((1036*I)/15)*Pi*FF[x] + 8*Pi^2*FF[x] + (50*FF[x^2])/3 - 
      ((196*I)/15)*Pi*FF[x^2] - (28*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (793/15 + ((126*I)/5)*Pi - (4*Pi^2)/3 - (98*FF[(1 - x)^(-1)])/15 - 
      (4*I)*Pi*FF[(1 - x)^(-1)] - ((98*I)/15)*Pi*FF[x^(-2)] - 
      (28*Pi^2*FF[x^(-2)])/3 - (98*FF[x^(-1)])/15 + ((4*I)/3)*Pi*FF[x^(-1)] + 
      8*Pi^2*FF[x^(-1)] - (50*FF[x])/3 - ((644*I)/15)*Pi*FF[x] + 
      (32*Pi^2*FF[x])/3 + (50*FF[x^2])/3 - ((196*I)/15)*Pi*FF[x^2] - 
      (28*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (-437/5 + ((154*I)/5)*Pi - (29*FF[x^(-2)])/3 + 
      ((98*I)/15)*Pi*FF[x^(-2)] - (56*Pi^2*FF[x^(-2)])/3 + 
      (176*FF[x^(-1)])/15 + ((8*I)/3)*Pi*FF[x^(-1)] + 16*Pi^2*FF[x^(-1)] + 
      (446*FF[x])/15 - ((1036*I)/15)*Pi*FF[x] - 8*Pi^2*FF[x] - 
      (50*FF[x^2])/3 + ((196*I)/15)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/3)*
     G[{1, 1}, x] + (88/15 - (8*I)*Pi + (196*FF[(1 - x)^(-2)])/15 - 
      (764*FF[(1 - x)^(-1)])/15 + (124*FF[x])/5 + (64*I)*Pi*FF[x] + 
      (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (-466/15 - (98*FF[(1 - x)^(-2)])/15 + (268*FF[(1 - x)^(-1)])/5 + 
      (272*FF[x])/15 + (48*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (-466/15 + (8*I)*Pi - (98*FF[(1 - x)^(-2)])/15 + 
      (268*FF[(1 - x)^(-1)])/5 + (272*FF[x])/15 - (64*I)*Pi*FF[x] + 
      (56*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (4/15 - (784*FF[(1 - x)^(-1)])/15 - 4*FF[x^(-1)] + (764*FF[x])/15 - 
      (48*I)*Pi*FF[x] - (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (572/15 + (8*I)*Pi - 4*FF[(1 - x)^(-1)] - 
      (784*FF[x^(-1)])/15 - (124*FF[x])/5 - (64*I)*Pi*FF[x] - 
      (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-194/15 - (98*FF[x^(-2)])/15 + (268*FF[x^(-1)])/5 - (272*FF[x])/15 - 
      (48*I)*Pi*FF[x] + (56*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (-194/15 - (8*I)*Pi - (98*FF[x^(-2)])/15 + (268*FF[x^(-1)])/5 - 
      (272*FF[x])/15 + (64*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (656/15 + (196*FF[x^(-2)])/15 - (764*FF[x^(-1)])/15 - (764*FF[x])/15 + 
      (48*I)*Pi*FF[x] + (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-8 - 56*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + 
      64*FF[x] - 56*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (56*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (56*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (-56*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + 48*FF[x] - 56*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (8 - 64*FF[x] + 56*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-48*FF[x] + 56*FF[x^2])*G[{0, 1, 1, 1}, x] + (8 - 64*FF[x] + 56*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (-48*FF[x] + 56*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-8 - 56*FF[x^(-2)] + 48*FF[x^(-1)] + 64*FF[x] - 56*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (56*FF[x^(-2)] - 48*FF[x^(-1)])*
     G[{1, 1, 0, 1}, x] + (56*FF[x^(-2)] - 48*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (-56*FF[x^(-2)] + 48*FF[x^(-1)] + 48*FF[x] - 
      56*FF[x^2])*G[{1, 1, 1, 1}, x] + (14*Zeta[3])/5 + (8*I)*Pi*Zeta[3] + 
    (98*FF[(1 - x)^(-2)]*Zeta[3])/15 + (152*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
    56*FF[x^(-1)]*Zeta[3] - (1036*FF[x]*Zeta[3])/15 - 
    (112*I)*Pi*FF[x]*Zeta[3] + (196*FF[x^2]*Zeta[3])/15 + 
    (112*I)*Pi*FF[x^2]*Zeta[3] + G[{1}, x]*(-134/15 - ((518*I)/15)*Pi + 
      (277*Pi^2)/45 + ((4*I)/3)*Pi^3 - ((98*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (28*Pi^2*FF[(1 - x)^(-1)])/3 - ((29*I)/3)*Pi*FF[x^(-2)] + 
      (49*Pi^2*FF[x^(-2)])/45 + (53*FF[x^(-1)])/15 + 
      ((26*I)/5)*Pi*FF[x^(-1)] - (284*Pi^2*FF[x^(-1)])/15 - (18*FF[x])/5 + 
      ((196*I)/15)*Pi*FF[x] + (556*Pi^2*FF[x])/45 - ((32*I)/3)*Pi^3*FF[x] + 
      ((28*I)/3)*Pi^3*FF[x^2] - 8*Zeta[3] + 56*FF[x^(-2)]*Zeta[3] - 
      48*FF[x^(-1)]*Zeta[3] + 64*FF[x]*Zeta[3] - 56*FF[x^2]*Zeta[3]) + 
    G[{0}, x]*(-188/15 - ((322*I)/15)*Pi + (833*Pi^2)/45 - ((4*I)/3)*Pi^3 - 
      ((29*I)/3)*Pi*FF[(1 - x)^(-2)] + (49*Pi^2*FF[(1 - x)^(-2)])/45 + 
      (53*FF[(1 - x)^(-1)])/15 + ((26*I)/5)*Pi*FF[(1 - x)^(-1)] - 
      (284*Pi^2*FF[(1 - x)^(-1)])/15 - ((98*I)/15)*Pi*FF[x^(-1)] - 
      (28*Pi^2*FF[x^(-1)])/3 + (18*FF[x])/5 - ((196*I)/15)*Pi*FF[x] - 
      (556*Pi^2*FF[x])/45 + ((32*I)/3)*Pi^3*FF[x] - ((28*I)/3)*Pi^3*FF[x^2] + 
      8*Zeta[3] + 56*FF[(1 - x)^(-2)]*Zeta[3] - 48*FF[(1 - x)^(-1)]*Zeta[3] - 
      64*FF[x]*Zeta[3] + 56*FF[x^2]*Zeta[3])), 
 (((10*I)/27)*Pi - (23*Pi^2)/108)*COLOR[Nf^2*NfV2] + 
  COLOR[CA*Nf*NfV2]*(-103/405 - ((1496*I)/135)*Pi + (505*Pi^2)/72 + 
    ((61*I)/135)*Pi^3 - ((4*I)/45)*Pi^3*FF[(1 - x)^(-2)] + 
    (11*Pi^4*FF[(1 - x)^(-2)])/180 + ((733*I)/90)*Pi*FF[(1 - x)^(-1)] - 
    (7*Pi^2*FF[(1 - x)^(-1)])/2 - ((23*I)/270)*Pi^3*FF[(1 - x)^(-1)] - 
    (11*Pi^4*FF[(1 - x)^(-1)])/180 + ((733*I)/90)*Pi*FF[x^(-1)] - 
    (7*Pi^2*FF[x^(-1)])/2 + (I/3)*Pi^3*FF[x^(-1)] - (7*Pi^2*FF[x])/2 - 
    ((152*I)/135)*Pi^3*FF[x] + (7*Pi^2*FF[x^2])/2 + ((7*I)/6)*Pi^3*FF[x^2] + 
    (29/45 - (I/45)*Pi - (115*Pi^2)/108 + ((137*I)/18)*Pi*FF[(1 - x)^(-2)] - 
      (19*Pi^2*FF[(1 - x)^(-2)])/6 + (733*FF[(1 - x)^(-1)])/90 - 
      ((733*I)/90)*Pi*FF[(1 - x)^(-1)] + (227*Pi^2*FF[(1 - x)^(-1)])/54 + 
      ((19*I)/30)*Pi*FF[x^(-1)] + (Pi^2*FF[x^(-1)])/3 - (77*FF[x])/9 - 
      ((7*I)/3)*Pi*FF[x] + (49*Pi^2*FF[x])/54 - (7*Pi^2*FF[x^2])/6)*
     G[{0}, x] + (61/18 + ((109*I)/90)*Pi + (137*FF[(1 - x)^(-2)])/18 + 
      ((19*I)/30)*Pi*FF[(1 - x)^(-2)] - (112*FF[(1 - x)^(-1)])/9 - 
      ((53*I)/45)*Pi*FF[(1 - x)^(-1)] - 6*FF[x] - ((94*I)/45)*Pi*FF[x] + 
      7*FF[x^2] + ((7*I)/3)*Pi*FF[x^2])*G[{0, 0}, x] + 
    (-307/90 - ((41*I)/90)*Pi + ((19*I)/30)*Pi*FF[(1 - x)^(-2)] + 
      (Pi^2*FF[(1 - x)^(-2)])/3 + (19*FF[(1 - x)^(-1)])/30 - 
      ((143*I)/45)*Pi*FF[(1 - x)^(-1)] - (Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((7*I)/6)*Pi*FF[x^(-2)] + (19*FF[x^(-1)])/30 - 
      ((2*I)/3)*Pi*FF[x^(-1)] + 7*FF[x] + ((116*I)/45)*Pi*FF[x] - 7*FF[x^2] - 
      ((7*I)/3)*Pi*FF[x^2])*G[{0, 1}, x] + 
    (-307/90 - ((19*I)/90)*Pi + ((7*I)/6)*Pi*FF[(1 - x)^(-2)] + 
      (19*FF[(1 - x)^(-1)])/30 - ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      ((19*I)/30)*Pi*FF[x^(-2)] + (Pi^2*FF[x^(-2)])/3 + (19*FF[x^(-1)])/30 - 
      ((143*I)/45)*Pi*FF[x^(-1)] - (Pi^2*FF[x^(-1)])/3 + 7*FF[x] + 
      ((94*I)/45)*Pi*FF[x] - 7*FF[x^2] - ((7*I)/3)*Pi*FF[x^2])*G[{1, 0}, x] + 
    (79/18 + ((131*I)/90)*Pi + (137*FF[x^(-2)])/18 + 
      ((19*I)/30)*Pi*FF[x^(-2)] - (112*FF[x^(-1)])/9 - 
      ((53*I)/45)*Pi*FF[x^(-1)] - 8*FF[x] - ((116*I)/45)*Pi*FF[x] + 
      7*FF[x^2] + ((7*I)/3)*Pi*FF[x^2])*G[{1, 1}, x] + 
    (-4/3 - (11*FF[(1 - x)^(-2)])/3 + (14*FF[(1 - x)^(-1)])/3 + 3*FF[x] - 
      (10*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (79/90 + (19*FF[(1 - x)^(-2)])/30 - (2*I)*Pi*FF[(1 - x)^(-2)] - 
      (53*FF[(1 - x)^(-1)])/45 + (2*I)*Pi*FF[(1 - x)^(-1)] - (79*FF[x])/45 + 
      (7*FF[x^2])/3)*G[{0, 0, 1}, x] + (79/90 + (19*FF[(1 - x)^(-2)])/30 - 
      (53*FF[(1 - x)^(-1)])/45 - (79*FF[x])/45 + (7*FF[x^2])/3)*
     G[{0, 1, 0}, x] + (-1/3 - 2*FF[(1 - x)^(-1)] + (7*FF[x^(-2)])/6 - 
      (2*FF[x^(-1)])/3 + FF[x] - (4*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    (-2/3 + (7*FF[(1 - x)^(-2)])/6 - (2*FF[(1 - x)^(-1)])/3 - 2*FF[x^(-1)] + 
      (5*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 0, 0}, x] + 
    (131/90 + (19*FF[x^(-2)])/30 - (53*FF[x^(-1)])/45 - (131*FF[x])/45 + 
      (7*FF[x^2])/3)*G[{1, 0, 1}, x] + (131/90 + (19*FF[x^(-2)])/30 - 
      (2*I)*Pi*FF[x^(-2)] - (53*FF[x^(-1)])/45 + (2*I)*Pi*FF[x^(-1)] - 
      (131*FF[x])/45 + (7*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    (-5/3 - (11*FF[x^(-2)])/3 + (14*FF[x^(-1)])/3 + (11*FF[x])/3 - 
      (10*FF[x^2])/3)*G[{1, 1, 1}, x] + 
    (-2*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1}, x] + 
    (-2*FF[x^(-2)] + 2*FF[x^(-1)])*G[{1, 1, 0, 0}, x] - (29*Zeta[3])/15 + 
    (8*FF[(1 - x)^(-2)]*Zeta[3])/15 - (2*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (23*FF[(1 - x)^(-1)]*Zeta[3])/45 + (2*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    2*FF[x^(-1)]*Zeta[3] - (176*FF[x]*Zeta[3])/45 + (11*FF[x^2]*Zeta[3])/3 + 
    G[{1}, x]*(-356/45 - ((106*I)/45)*Pi - (143*Pi^2)/108 + 
      ((19*I)/30)*Pi*FF[(1 - x)^(-1)] + (Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((137*I)/18)*Pi*FF[x^(-2)] - (19*Pi^2*FF[x^(-2)])/6 + 
      (I/3)*Pi^3*FF[x^(-2)] + (733*FF[x^(-1)])/90 - 
      ((733*I)/90)*Pi*FF[x^(-1)] + (227*Pi^2*FF[x^(-1)])/54 - 
      (I/3)*Pi^3*FF[x^(-1)] + (77*FF[x])/9 + ((7*I)/3)*Pi*FF[x] + 
      (77*Pi^2*FF[x])/54 - (7*Pi^2*FF[x^2])/6 - 2*FF[x^(-2)]*Zeta[3] + 
      2*FF[x^(-1)]*Zeta[3])) + COLOR[CF*Nf*NfV2]*(-62/15 + ((644*I)/45)*Pi - 
    (2*Pi^2)/9 - ((154*I)/45)*Pi^3 + (11*Pi^4)/90 - 
    ((13*I)/30)*Pi^3*FF[(1 - x)^(-2)] + (77*Pi^4*FF[(1 - x)^(-2)])/90 - 
    ((481*I)/90)*Pi*FF[(1 - x)^(-1)] - (17*Pi^2*FF[(1 - x)^(-1)])/18 + 
    ((31*I)/45)*Pi^3*FF[(1 - x)^(-1)] - (44*Pi^4*FF[(1 - x)^(-1)])/45 - 
    ((481*I)/90)*Pi*FF[x^(-1)] - (17*Pi^2*FF[x^(-1)])/18 + 
    ((14*I)/3)*Pi^3*FF[x^(-1)] + (20*Pi^2*FF[x])/9 + ((8*I)/45)*Pi^3*FF[x] - 
    (20*Pi^2*FF[x^2])/9 - (I/3)*Pi^3*FF[x^2] + 
    (94/15 - ((1121*I)/90)*Pi + (7*Pi^2)/9 - ((143*I)/18)*Pi*
       FF[(1 - x)^(-2)] + (67*Pi^2*FF[(1 - x)^(-2)])/18 - 
      (481*FF[(1 - x)^(-1)])/90 + ((428*I)/45)*Pi*FF[(1 - x)^(-1)] - 
      (62*Pi^2*FF[(1 - x)^(-1)])/9 - ((49*I)/15)*Pi*FF[x^(-1)] + 
      (14*Pi^2*FF[x^(-1)])/3 + (16*FF[x])/9 + ((2*I)/3)*Pi*FF[x] + 
      (Pi^2*FF[x])/2 + (Pi^2*FF[x^2])/3)*G[{0}, x] + 
    (-401/18 - ((58*I)/15)*Pi - (143*FF[(1 - x)^(-2)])/18 - 
      ((49*I)/15)*Pi*FF[(1 - x)^(-2)] + (127*FF[(1 - x)^(-1)])/9 + 
      ((97*I)/15)*Pi*FF[(1 - x)^(-1)] + (34*FF[x])/9 - ((4*I)/15)*Pi*FF[x] - 
      (40*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2])*G[{0, 0}, x] + 
    (442/45 + ((64*I)/5)*Pi + (2*Pi^2)/3 - ((49*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      (14*Pi^2*FF[(1 - x)^(-2)])/3 - (49*FF[(1 - x)^(-1)])/15 - 
      ((106*I)/5)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*Pi*FF[x^(-2)] - (49*FF[x^(-1)])/15 + 
      ((8*I)/3)*Pi*FF[x^(-1)] - (40*FF[x])/9 - ((8*I)/5)*Pi*FF[x] + 
      (40*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{0, 1}, x] + 
    (442/45 + ((178*I)/15)*Pi + (2*Pi^2)/3 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      (49*FF[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      ((49*I)/15)*Pi*FF[x^(-2)] + (14*Pi^2*FF[x^(-2)])/3 - 
      (49*FF[x^(-1)])/15 - ((106*I)/5)*Pi*FF[x^(-1)] - 
      (16*Pi^2*FF[x^(-1)])/3 - (40*FF[x])/9 + ((4*I)/15)*Pi*FF[x] + 
      (40*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{1, 0}, x] + 
    (-413/18 - ((24*I)/5)*Pi - (143*FF[x^(-2)])/18 - 
      ((49*I)/15)*Pi*FF[x^(-2)] + (127*FF[x^(-1)])/9 + 
      ((97*I)/15)*Pi*FF[x^(-1)] + (46*FF[x])/9 + ((8*I)/5)*Pi*FF[x] - 
      (40*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2])*G[{1, 1}, x] + 
    (1 + (4*FF[(1 - x)^(-2)])/3 - (5*FF[(1 - x)^(-1)])/3 - FF[x] + 
      (4*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (-53/15 - (4*I)*Pi - (49*FF[(1 - x)^(-2)])/15 - 
      (28*I)*Pi*FF[(1 - x)^(-2)] + (34*FF[(1 - x)^(-1)])/5 + 
      (32*I)*Pi*FF[(1 - x)^(-1)] - (3*FF[x])/5 - (2*FF[x^2])/3)*
     G[{0, 0, 1}, x] + (-53/15 - (49*FF[(1 - x)^(-2)])/15 + 
      (34*FF[(1 - x)^(-1)])/5 - (3*FF[x])/5 - (2*FF[x^2])/3)*
     G[{0, 1, 0}, x] + (47/3 - 28*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/3 + 
      (8*FF[x^(-1)])/3 + FF[x]/3)*G[{0, 1, 1}, x] + 
    (16 - (2*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3 - 28*FF[x^(-1)] - 
      FF[x]/3)*G[{1, 0, 0}, x] + (-24/5 - (49*FF[x^(-2)])/15 + 
      (34*FF[x^(-1)])/5 + (29*FF[x])/15 - (2*FF[x^2])/3)*G[{1, 0, 1}, x] + 
    (-24/5 - (4*I)*Pi - (49*FF[x^(-2)])/15 - (28*I)*Pi*FF[x^(-2)] + 
      (34*FF[x^(-1)])/5 + (32*I)*Pi*FF[x^(-1)] + (29*FF[x])/15 - 
      (2*FF[x^2])/3)*G[{1, 1, 0}, x] + 
    (4/3 + (4*FF[x^(-2)])/3 - (5*FF[x^(-1)])/3 - (5*FF[x])/3 + (4*FF[x^2])/3)*
     G[{1, 1, 1}, x] + (-4 - 28*FF[(1 - x)^(-2)] + 32*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1}, x] + (-4 - 28*FF[x^(-2)] + 32*FF[x^(-1)])*
     G[{1, 1, 0, 0}, x] + (293*Zeta[3])/15 - (4*I)*Pi*Zeta[3] + 
    (13*FF[(1 - x)^(-2)]*Zeta[3])/5 - (28*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (62*FF[(1 - x)^(-1)]*Zeta[3])/15 + (32*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    28*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/5 - (2*FF[x^2]*Zeta[3])/3 + 
    G[{1}, x]*(362/45 - ((1061*I)/90)*Pi + (29*Pi^2)/18 + ((2*I)/3)*Pi^3 - 
      ((49*I)/15)*Pi*FF[(1 - x)^(-1)] + (14*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((143*I)/18)*Pi*FF[x^(-2)] + (67*Pi^2*FF[x^(-2)])/18 + 
      ((14*I)/3)*Pi^3*FF[x^(-2)] - (481*FF[x^(-1)])/90 + 
      ((428*I)/45)*Pi*FF[x^(-1)] - (62*Pi^2*FF[x^(-1)])/9 - 
      ((16*I)/3)*Pi^3*FF[x^(-1)] - (16*FF[x])/9 - ((2*I)/3)*Pi*FF[x] - 
      (7*Pi^2*FF[x])/6 + (Pi^2*FF[x^2])/3 - 4*Zeta[3] - 
      28*FF[x^(-2)]*Zeta[3] + 32*FF[x^(-1)]*Zeta[3])) + 
  COLOR[CA^2*NfV2]*(-1097/1620 + ((2521*I)/40)*Pi - (11831*Pi^2)/864 + 
    ((17441*I)/2160)*Pi^3 + (85*Pi^4)/144 + ((3401*I)/720)*Pi^3*
     FF[(1 - x)^(-2)] - (689*Pi^4*FF[(1 - x)^(-2)])/720 - 
    ((46151*I)/720)*Pi*FF[(1 - x)^(-1)] + (461*Pi^2*FF[(1 - x)^(-1)])/48 - 
    ((659*I)/135)*Pi^3*FF[(1 - x)^(-1)] + (25*Pi^4*FF[(1 - x)^(-1)])/36 - 
    ((46151*I)/720)*Pi*FF[x^(-1)] + (461*Pi^2*FF[x^(-1)])/48 - 
    ((87*I)/8)*Pi^3*FF[x^(-1)] + (1249*Pi^2*FF[x])/48 + 
    ((1069*I)/1080)*Pi^3*FF[x] + (43*Pi^4*FF[x])/360 - 
    (1249*Pi^2*FF[x^2])/48 - ((29*I)/8)*Pi^3*FF[x^2] - 
    (91*Pi^4*FF[x^2])/240 + (6001/144 + ((4601*I)/360)*Pi + (17*Pi^2)/6 - 
      (5941*FF[(1 - x)^(-2)])/144 + ((3341*I)/120)*Pi*FF[(1 - x)^(-2)] + 
      (121*Pi^2*FF[(1 - x)^(-2)])/12 + (1181*FF[(1 - x)^(-1)])/18 - 
      ((7297*I)/180)*Pi*FF[(1 - x)^(-1)] - (157*Pi^2*FF[(1 - x)^(-1)])/12 + 
      (839*FF[x])/24 - ((821*I)/180)*Pi*FF[x] + (Pi^2*FF[x])/3 - 
      (1249*FF[x^2])/24 - ((29*I)/4)*Pi*FF[x^2] - (5*Pi^2*FF[x^2])/4)*
     G[{0, 0}, x] + (-15811/720 - ((3949*I)/360)*Pi + (3*Pi^2)/4 + 
      ((367*I)/40)*Pi*FF[(1 - x)^(-2)] - (115*Pi^2*FF[(1 - x)^(-2)])/12 + 
      (367*FF[(1 - x)^(-1)])/40 + ((9353*I)/180)*Pi*FF[(1 - x)^(-1)] + 
      (41*Pi^2*FF[(1 - x)^(-1)])/6 - ((115*I)/6)*Pi*FF[x^(-2)] - 
      (11*Pi^2*FF[x^(-2)])/4 + (367*FF[x^(-1)])/40 + (16*I)*Pi*FF[x^(-1)] + 
      (Pi^2*FF[x^(-1)])/2 - (1249*FF[x])/24 - ((4151*I)/180)*Pi*FF[x] - 
      (13*Pi^2*FF[x])/6 + (1249*FF[x^2])/24 + ((29*I)/4)*Pi*FF[x^2] + 
      (5*Pi^2*FF[x^2])/4)*G[{0, 1}, x] + 
    (-15811/720 - ((9641*I)/360)*Pi - Pi^2/6 - ((115*I)/6)*Pi*
       FF[(1 - x)^(-2)] - (11*Pi^2*FF[(1 - x)^(-2)])/4 + 
      (367*FF[(1 - x)^(-1)])/40 + (16*I)*Pi*FF[(1 - x)^(-1)] + 
      (Pi^2*FF[(1 - x)^(-1)])/2 + ((367*I)/40)*Pi*FF[x^(-2)] - 
      (115*Pi^2*FF[x^(-2)])/12 + (367*FF[x^(-1)])/40 + 
      ((9353*I)/180)*Pi*FF[x^(-1)] + (41*Pi^2*FF[x^(-1)])/6 - 
      (1249*FF[x])/24 + ((1541*I)/180)*Pi*FF[x] - (Pi^2*FF[x])/3 + 
      (1249*FF[x^2])/24 + ((29*I)/4)*Pi*FF[x^2] + (5*Pi^2*FF[x^2])/4)*
     G[{1, 0}, x] + (3541/144 + ((349*I)/360)*Pi + (23*Pi^2)/12 - 
      (5941*FF[x^(-2)])/144 + ((3341*I)/120)*Pi*FF[x^(-2)] + 
      (121*Pi^2*FF[x^(-2)])/12 + (1181*FF[x^(-1)])/18 - 
      ((7297*I)/180)*Pi*FF[x^(-1)] - (157*Pi^2*FF[x^(-1)])/12 + 
      (553*FF[x])/8 + ((3431*I)/180)*Pi*FF[x] + (13*Pi^2*FF[x])/6 - 
      (1249*FF[x^2])/24 - ((29*I)/4)*Pi*FF[x^2] - (5*Pi^2*FF[x^2])/4)*
     G[{1, 1}, x] + (14/3 - ((45*I)/4)*Pi + (233*FF[(1 - x)^(-2)])/6 - 
      ((67*I)/4)*Pi*FF[(1 - x)^(-2)] - (205*FF[(1 - x)^(-1)])/6 + 
      ((53*I)/2)*Pi*FF[(1 - x)^(-1)] - (133*FF[x])/3 - (2*I)*Pi*FF[x] + 
      (379*FF[x^2])/12 + ((15*I)/2)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (6221/360 + ((55*I)/4)*Pi + (367*FF[(1 - x)^(-2)])/40 + 
      ((283*I)/4)*Pi*FF[(1 - x)^(-2)] - (5767*FF[(1 - x)^(-1)])/180 - 
      (79*I)*Pi*FF[(1 - x)^(-1)] + ((11*I)/2)*Pi*FF[x^(-2)] - 
      (I/2)*Pi*FF[x^(-1)] + (3859*FF[x])/180 - (27*I)*Pi*FF[x] - 
      (41*FF[x^2])/2 + ((43*I)/2)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (6221/360 + ((17*I)/4)*Pi + (367*FF[(1 - x)^(-2)])/40 + 
      (5*I)*Pi*FF[(1 - x)^(-2)] - (5767*FF[(1 - x)^(-1)])/180 - 
      (8*I)*Pi*FF[(1 - x)^(-1)] + ((9*I)/2)*Pi*FF[x^(-1)] + 
      (3859*FF[x])/180 + (6*I)*Pi*FF[x] - (41*FF[x^2])/2 - 
      ((23*I)/2)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-135/4 - ((11*I)/4)*Pi + 84*FF[(1 - x)^(-1)] + 
      ((9*I)/2)*Pi*FF[(1 - x)^(-1)] - (115*FF[x^(-2)])/6 + 
      ((11*I)/2)*Pi*FF[x^(-2)] + 16*FF[x^(-1)] - (8*I)*Pi*FF[x^(-1)] - 
      (157*FF[x])/6 + (23*I)*Pi*FF[x] + (113*FF[x^2])/12 - 
      ((35*I)/2)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
    (-101/2 + ((11*I)/4)*Pi - (115*FF[(1 - x)^(-2)])/6 + 
      ((11*I)/2)*Pi*FF[(1 - x)^(-2)] + 16*FF[(1 - x)^(-1)] - 
      (8*I)*Pi*FF[(1 - x)^(-1)] + 84*FF[x^(-1)] + ((9*I)/2)*Pi*FF[x^(-1)] + 
      (22*FF[x])/3 + (12*I)*Pi*FF[x] + (113*FF[x^2])/12 - 
      ((35*I)/2)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (6559/360 - ((5*I)/4)*Pi + ((9*I)/2)*Pi*FF[(1 - x)^(-1)] + 
      (367*FF[x^(-2)])/40 + (5*I)*Pi*FF[x^(-2)] - (5767*FF[x^(-1)])/180 - 
      (8*I)*Pi*FF[x^(-1)] + (3521*FF[x])/180 + (17*I)*Pi*FF[x] - 
      (41*FF[x^2])/2 - ((23*I)/2)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (6559/360 + ((33*I)/4)*Pi + ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - 
      (I/2)*Pi*FF[(1 - x)^(-1)] + (367*FF[x^(-2)])/40 + 
      ((283*I)/4)*Pi*FF[x^(-2)] - (5767*FF[x^(-1)])/180 - 
      (79*I)*Pi*FF[x^(-1)] + (3521*FF[x])/180 - (16*I)*Pi*FF[x] - 
      (41*FF[x^2])/2 + ((43*I)/2)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (-97/12 - ((23*I)/4)*Pi + (233*FF[x^(-2)])/6 - ((67*I)/4)*Pi*FF[x^(-2)] - 
      (205*FF[x^(-1)])/6 + ((53*I)/2)*Pi*FF[x^(-1)] - (113*FF[x])/6 - 
      (13*I)*Pi*FF[x] + (379*FF[x^2])/12 + ((15*I)/2)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-15/2 - (7*FF[(1 - x)^(-2)])/2 + 
      11*FF[(1 - x)^(-1)] - 4*FF[x] + (19*FF[x^2])/2)*G[{0, 0, 0, 0}, x] + 
    (-15/4 - (53*FF[(1 - x)^(-2)])/4 + (31*FF[(1 - x)^(-1)])/2 + 2*FF[x] - 
      2*FF[x^2])*G[{0, 0, 0, 1}, x] + (-15/4 - (53*FF[(1 - x)^(-2)])/4 + 
      (31*FF[(1 - x)^(-1)])/2 + 2*FF[x] - 2*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (35/2 + 84*FF[(1 - x)^(-2)] - (189*FF[(1 - x)^(-1)])/2 + 
      (11*FF[x^(-2)])/2 - FF[x^(-1)]/2 - 29*FF[x] + (47*FF[x^2])/2)*
     G[{0, 0, 1, 1}, x] + (13/2 + 5*FF[(1 - x)^(-2)] - 
      (25*FF[(1 - x)^(-1)])/2 + 8*FF[x] - (27*FF[x^2])/2)*
     G[{0, 1, 0, 0}, x] + (-9/4 + (9*FF[(1 - x)^(-1)])/2 + (9*FF[x^(-1)])/2 - 
      2*FF[x] + 2*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (-9/4 + (9*FF[(1 - x)^(-1)])/2 + (9*FF[x^(-1)])/2 - 2*FF[x] + 2*FF[x^2])*
     G[{0, 1, 1, 0}, x] + (-1/2 + (11*FF[x^(-2)])/2 - (25*FF[x^(-1)])/2 + 
      25*FF[x] - (39*FF[x^2])/2)*G[{0, 1, 1, 1}, x] + 
    (5 + (11*FF[(1 - x)^(-2)])/2 - (25*FF[(1 - x)^(-1)])/2 + 14*FF[x] - 
      (39*FF[x^2])/2)*G[{1, 0, 0, 0}, x] + 
    (-9/4 + (9*FF[(1 - x)^(-1)])/2 + (9*FF[x^(-1)])/2 - 2*FF[x] + 2*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (-9/4 + (9*FF[(1 - x)^(-1)])/2 + (9*FF[x^(-1)])/2 - 
      2*FF[x] + 2*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (1 + 5*FF[x^(-2)] - (25*FF[x^(-1)])/2 + 19*FF[x] - (27*FF[x^2])/2)*
     G[{1, 0, 1, 1}, x] + (12 + (11*FF[(1 - x)^(-2)])/2 - 
      FF[(1 - x)^(-1)]/2 + 84*FF[x^(-2)] - (189*FF[x^(-1)])/2 - 18*FF[x] + 
      (47*FF[x^2])/2)*G[{1, 1, 0, 0}, x] + 
    (-15/4 - (53*FF[x^(-2)])/4 + (31*FF[x^(-1)])/2 + 2*FF[x] - 2*FF[x^2])*
     G[{1, 1, 0, 1}, x] + (-15/4 - (53*FF[x^(-2)])/4 + (31*FF[x^(-1)])/2 + 
      2*FF[x] - 2*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-2 - (7*FF[x^(-2)])/2 + 11*FF[x^(-1)] - 15*FF[x] + (19*FF[x^2])/2)*
     G[{1, 1, 1, 1}, x] - (1267*Zeta[3])/120 + (3*I)*Pi*Zeta[3] - 
    (3401*FF[(1 - x)^(-2)]*Zeta[3])/120 + ((243*I)/4)*Pi*FF[(1 - x)^(-2)]*
     Zeta[3] + (1177*FF[(1 - x)^(-1)]*Zeta[3])/180 - 
    (66*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (85*FF[x^(-1)]*Zeta[3])/2 + 
    (8231*FF[x]*Zeta[3])/180 + (27*I)*Pi*FF[x]*Zeta[3] - 
    (359*FF[x^2]*Zeta[3])/12 - (27*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{0}, x]*(-959/180 + ((7097*I)/360)*Pi - (1871*Pi^2)/432 - 
      ((43*I)/24)*Pi^3 - ((5941*I)/144)*Pi*FF[(1 - x)^(-2)] + 
      (133*Pi^2*FF[(1 - x)^(-2)])/48 + (I/12)*Pi^3*FF[(1 - x)^(-2)] - 
      (46151*FF[(1 - x)^(-1)])/720 + ((19663*I)/360)*Pi*FF[(1 - x)^(-1)] + 
      (457*Pi^2*FF[(1 - x)^(-1)])/54 + ((11*I)/12)*Pi^3*FF[(1 - x)^(-1)] + 
      ((367*I)/40)*Pi*FF[x^(-1)] - (115*Pi^2*FF[x^(-1)])/12 + 
      (4837*FF[x])/72 + ((5*I)/4)*Pi*FF[x] - (2005*Pi^2*FF[x])/216 + 
      ((2*I)/3)*Pi^3*FF[x] + (41*Pi^2*FF[x^2])/4 + (I/4)*Pi^3*FF[x^2] - 
      (37*Zeta[3])/4 - (93*FF[(1 - x)^(-2)]*Zeta[3])/4 + 
      33*FF[(1 - x)^(-1)]*Zeta[3] + 16*FF[x]*Zeta[3] - 
      (43*FF[x^2]*Zeta[3])/2) + G[{1}, x]*(22267/360 + ((7547*I)/360)*Pi - 
      (1453*Pi^2)/432 - ((59*I)/24)*Pi^3 - ((11*I)/12)*Pi^3*
       FF[(1 - x)^(-2)] + ((367*I)/40)*Pi*FF[(1 - x)^(-1)] - 
      (115*Pi^2*FF[(1 - x)^(-1)])/12 + ((5*I)/6)*Pi^3*FF[(1 - x)^(-1)] - 
      ((5941*I)/144)*Pi*FF[x^(-2)] + (133*Pi^2*FF[x^(-2)])/48 - 
      ((87*I)/8)*Pi^3*FF[x^(-2)] - (46151*FF[x^(-1)])/720 + 
      ((19663*I)/360)*Pi*FF[x^(-1)] + (457*Pi^2*FF[x^(-1)])/54 + 
      ((51*I)/4)*Pi^3*FF[x^(-1)] - (4837*FF[x])/72 - ((5*I)/4)*Pi*FF[x] - 
      (2423*Pi^2*FF[x])/216 + ((13*I)/3)*Pi^3*FF[x] + (41*Pi^2*FF[x^2])/4 - 
      ((21*I)/4)*Pi^3*FF[x^2] - (21*Zeta[3])/4 + 
      (11*FF[(1 - x)^(-2)]*Zeta[3])/2 - 5*FF[(1 - x)^(-1)]*Zeta[3] + 
      (85*FF[x^(-2)]*Zeta[3])/2 - 38*FF[x^(-1)]*Zeta[3] - 6*FF[x]*Zeta[3] + 
      (23*FF[x^2]*Zeta[3])/2)) + COLOR[CA*NfV^2]*(47/10 + ((161*I)/20)*Pi + 
    (2263*Pi^2)/240 + ((9*I)/40)*Pi^3 - (7*Pi^4)/30 + 
    ((49*I)/120)*Pi^3*FF[(1 - x)^(-2)] + (119*Pi^4*FF[(1 - x)^(-2)])/120 - 
    ((53*I)/40)*Pi*FF[(1 - x)^(-1)] - (469*Pi^2*FF[(1 - x)^(-1)])/120 + 
    ((2*I)/15)*Pi^3*FF[(1 - x)^(-1)] - (17*Pi^4*FF[(1 - x)^(-1)])/20 - 
    ((53*I)/40)*Pi*FF[x^(-1)] - (469*Pi^2*FF[x^(-1)])/120 + 
    ((7*I)/15)*Pi^3*FF[x^(-1)] - (25*Pi^2*FF[x])/8 - ((21*I)/20)*Pi^3*FF[x] + 
    (29*Pi^4*FF[x])/12 + (25*Pi^2*FF[x^2])/8 - ((49*I)/20)*Pi^3*FF[x^2] - 
    (91*Pi^4*FF[x^2])/40 + (223/8 + ((189*I)/20)*Pi - Pi^2/2 + 
      (29*FF[(1 - x)^(-2)])/8 - ((49*I)/20)*Pi*FF[(1 - x)^(-2)] + 
      7*Pi^2*FF[(1 - x)^(-2)] - (22*FF[(1 - x)^(-1)])/5 - 
      I*Pi*FF[(1 - x)^(-1)] - 6*Pi^2*FF[(1 - x)^(-1)] - (27*FF[x])/20 - 
      ((161*I)/10)*Pi*FF[x] + 4*Pi^2*FF[x] + (25*FF[x^2])/4 - 
      ((49*I)/10)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/2)*G[{0, 0}, x] + 
    (-793/40 + ((231*I)/20)*Pi + ((49*I)/20)*Pi*FF[(1 - x)^(-2)] + 
      (7*Pi^2*FF[(1 - x)^(-2)])/2 + (49*FF[(1 - x)^(-1)])/20 - 
      (I/2)*Pi*FF[(1 - x)^(-1)] - 3*Pi^2*FF[(1 - x)^(-1)] + 
      (49*FF[x^(-1)])/20 + ((3*I)/2)*Pi*FF[x^(-1)] + (25*FF[x])/4 - 
      ((259*I)/10)*Pi*FF[x] - 3*Pi^2*FF[x] - (25*FF[x^2])/4 + 
      ((49*I)/10)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/2)*G[{0, 1}, x] + 
    (-793/40 - ((189*I)/20)*Pi + Pi^2/2 + (49*FF[(1 - x)^(-1)])/20 + 
      ((3*I)/2)*Pi*FF[(1 - x)^(-1)] + ((49*I)/20)*Pi*FF[x^(-2)] + 
      (7*Pi^2*FF[x^(-2)])/2 + (49*FF[x^(-1)])/20 - (I/2)*Pi*FF[x^(-1)] - 
      3*Pi^2*FF[x^(-1)] + (25*FF[x])/4 + ((161*I)/10)*Pi*FF[x] - 
      4*Pi^2*FF[x] - (25*FF[x^2])/4 + ((49*I)/10)*Pi*FF[x^2] + 
      (7*Pi^2*FF[x^2])/2)*G[{1, 0}, x] + 
    (1311/40 - ((231*I)/20)*Pi + (29*FF[x^(-2)])/8 - 
      ((49*I)/20)*Pi*FF[x^(-2)] + 7*Pi^2*FF[x^(-2)] - (22*FF[x^(-1)])/5 - 
      I*Pi*FF[x^(-1)] - 6*Pi^2*FF[x^(-1)] - (223*FF[x])/20 + 
      ((259*I)/10)*Pi*FF[x] + 3*Pi^2*FF[x] + (25*FF[x^2])/4 - 
      ((49*I)/10)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/2)*G[{1, 1}, x] + 
    (-11/5 + (3*I)*Pi - (49*FF[(1 - x)^(-2)])/10 + (191*FF[(1 - x)^(-1)])/
       10 - (93*FF[x])/10 - (24*I)*Pi*FF[x] - (49*FF[x^2])/10 + 
      (21*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (233/20 + (49*FF[(1 - x)^(-2)])/20 - (201*FF[(1 - x)^(-1)])/10 - 
      (34*FF[x])/5 - (18*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (233/20 - (3*I)*Pi + (49*FF[(1 - x)^(-2)])/20 - (201*FF[(1 - x)^(-1)])/
       10 - (34*FF[x])/5 + (24*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (-1/10 + (98*FF[(1 - x)^(-1)])/5 + (3*FF[x^(-1)])/2 - 
      (191*FF[x])/10 + (18*I)*Pi*FF[x] + (49*FF[x^2])/10 - (21*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-143/10 - (3*I)*Pi + (3*FF[(1 - x)^(-1)])/2 + 
      (98*FF[x^(-1)])/5 + (93*FF[x])/10 + (24*I)*Pi*FF[x] + (49*FF[x^2])/10 - 
      (21*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (97/20 + (49*FF[x^(-2)])/20 - (201*FF[x^(-1)])/10 + (34*FF[x])/5 + 
      (18*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (97/20 + (3*I)*Pi + (49*FF[x^(-2)])/20 - (201*FF[x^(-1)])/10 + 
      (34*FF[x])/5 - (24*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (-82/5 - (49*FF[x^(-2)])/10 + (191*FF[x^(-1)])/10 + (191*FF[x])/10 - 
      (18*I)*Pi*FF[x] - (49*FF[x^2])/10 + (21*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (3 + 21*FF[(1 - x)^(-2)] - 18*FF[(1 - x)^(-1)] - 
      24*FF[x] + 21*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-21*FF[(1 - x)^(-2)] + 18*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (-21*FF[(1 - x)^(-2)] + 18*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (21*FF[(1 - x)^(-2)] - 18*FF[(1 - x)^(-1)] - 18*FF[x] + 21*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-3 + 24*FF[x] - 21*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (18*FF[x] - 21*FF[x^2])*G[{0, 1, 1, 1}, x] + (-3 + 24*FF[x] - 21*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (18*FF[x] - 21*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (3 + 21*FF[x^(-2)] - 18*FF[x^(-1)] - 24*FF[x] + 21*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-21*FF[x^(-2)] + 18*FF[x^(-1)])*
     G[{1, 1, 0, 1}, x] + (-21*FF[x^(-2)] + 18*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (21*FF[x^(-2)] - 18*FF[x^(-1)] - 18*FF[x] + 
      21*FF[x^2])*G[{1, 1, 1, 1}, x] - (21*Zeta[3])/20 - (3*I)*Pi*Zeta[3] - 
    (49*FF[(1 - x)^(-2)]*Zeta[3])/20 - 19*FF[(1 - x)^(-1)]*Zeta[3] - 
    21*FF[x^(-1)]*Zeta[3] + (259*FF[x]*Zeta[3])/10 + 
    (42*I)*Pi*FF[x]*Zeta[3] - (49*FF[x^2]*Zeta[3])/10 - 
    (42*I)*Pi*FF[x^2]*Zeta[3] + G[{0}, x]*(47/10 + ((161*I)/20)*Pi - 
      (833*Pi^2)/120 + (I/2)*Pi^3 + ((29*I)/8)*Pi*FF[(1 - x)^(-2)] - 
      (49*Pi^2*FF[(1 - x)^(-2)])/120 - (53*FF[(1 - x)^(-1)])/40 - 
      ((39*I)/20)*Pi*FF[(1 - x)^(-1)] + (71*Pi^2*FF[(1 - x)^(-1)])/10 + 
      ((49*I)/20)*Pi*FF[x^(-1)] + (7*Pi^2*FF[x^(-1)])/2 - (27*FF[x])/20 + 
      ((49*I)/10)*Pi*FF[x] + (139*Pi^2*FF[x])/30 - (4*I)*Pi^3*FF[x] + 
      ((7*I)/2)*Pi^3*FF[x^2] - 3*Zeta[3] - 21*FF[(1 - x)^(-2)]*Zeta[3] + 
      18*FF[(1 - x)^(-1)]*Zeta[3] + 24*FF[x]*Zeta[3] - 21*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(67/20 + ((259*I)/20)*Pi - (277*Pi^2)/120 - (I/2)*Pi^3 + 
      ((49*I)/20)*Pi*FF[(1 - x)^(-1)] + (7*Pi^2*FF[(1 - x)^(-1)])/2 + 
      ((29*I)/8)*Pi*FF[x^(-2)] - (49*Pi^2*FF[x^(-2)])/120 - 
      (53*FF[x^(-1)])/40 - ((39*I)/20)*Pi*FF[x^(-1)] + 
      (71*Pi^2*FF[x^(-1)])/10 + (27*FF[x])/20 - ((49*I)/10)*Pi*FF[x] - 
      (139*Pi^2*FF[x])/30 + (4*I)*Pi^3*FF[x] - ((7*I)/2)*Pi^3*FF[x^2] + 
      3*Zeta[3] - 21*FF[x^(-2)]*Zeta[3] + 18*FF[x^(-1)]*Zeta[3] - 
      24*FF[x]*Zeta[3] + 21*FF[x^2]*Zeta[3])) + 
  COLOR[CF^2*NfV2]*(-3 + ((139*I)/6)*Pi + (457*Pi^2)/24 + (3*I)*Pi^3 + 
    (7*Pi^4)/20 + ((13*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
    (37*Pi^4*FF[(1 - x)^(-2)])/30 - ((139*I)/6)*Pi*FF[(1 - x)^(-1)] - 
    (13*Pi^2*FF[(1 - x)^(-1)])/3 - ((31*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    (209*Pi^4*FF[(1 - x)^(-1)])/90 - ((139*I)/6)*Pi*FF[x^(-1)] - 
    (13*Pi^2*FF[x^(-1)])/3 - (7*I)*Pi^3*FF[x^(-1)] + (13*Pi^2*FF[x])/4 - 
    ((14*I)/3)*Pi^3*FF[x] + (106*Pi^4*FF[x])/45 - (13*Pi^2*FF[x^2])/4 - 
    (I/3)*Pi^3*FF[x^2] - (181*Pi^4*FF[x^2])/60 + 
    (193/6 + I*Pi + (11*Pi^2)/3 - (13*FF[(1 - x)^(-2)])/2 + 
      (4*I)*Pi*FF[(1 - x)^(-2)] + (16*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (13*FF[(1 - x)^(-1)])/6 - 10*Pi^2*FF[(1 - x)^(-1)] - 
      (8*I)*Pi*FF[x^(-1)] + (91*FF[x])/6 - ((64*I)/3)*Pi*FF[x] + 
      (4*Pi^2*FF[x])/3 - (13*FF[x^2])/2 - ((2*I)/3)*Pi*FF[x^2] - 
      (11*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (-99/4 + (24*I)*Pi + (20*Pi^2)/3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      4*Pi^2*FF[(1 - x)^(-2)] + (26*FF[(1 - x)^(-1)])/3 + 
      ((88*I)/3)*Pi*FF[(1 - x)^(-1)] - (26*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (8*I)*Pi*FF[x^(-2)] + (26*FF[x^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - 
      (13*FF[x])/2 - ((92*I)/3)*Pi*FF[x] - 6*Pi^2*FF[x] + (13*FF[x^2])/2 + 
      ((2*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (-99/4 - (6*I)*Pi + (13*Pi^2)/3 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/3 + (8*I)*Pi*FF[(1 - x)^(-1)] + 
      ((2*I)/3)*Pi*FF[x^(-2)] + 4*Pi^2*FF[x^(-2)] + (26*FF[x^(-1)])/3 + 
      ((88*I)/3)*Pi*FF[x^(-1)] - (26*Pi^2*FF[x^(-1)])/3 - (13*FF[x])/2 + 
      ((88*I)/3)*Pi*FF[x] - (4*Pi^2*FF[x])/3 + (13*FF[x^2])/2 + 
      ((2*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (245/6 - (21*I)*Pi + (4*Pi^2)/3 - (8*I)*Pi*FF[(1 - x)^(-1)] - 
      (13*FF[x^(-2)])/2 + (4*I)*Pi*FF[x^(-2)] + (16*Pi^2*FF[x^(-2)])/3 - 
      (13*FF[x^(-1)])/6 - 10*Pi^2*FF[x^(-1)] - (13*FF[x])/6 + 
      ((68*I)/3)*Pi*FF[x] + 6*Pi^2*FF[x] - (13*FF[x^2])/2 - 
      ((2*I)/3)*Pi*FF[x^2] - (11*Pi^2*FF[x^2])/3)*G[{1, 1}, x] + 
    (-24 + (2*I)*Pi + (10*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (68*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)] - (88*FF[x])/3 - 
      (8*I)*Pi*FF[x] + (10*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (25 + (22*I)*Pi + (2*FF[(1 - x)^(-2)])/3 + (30*I)*Pi*FF[(1 - x)^(-2)] - 
      (68*FF[(1 - x)^(-1)])/3 - (16*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + 
      8*FF[x] - (44*I)*Pi*FF[x] - 4*FF[x^2] + (30*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (25 - (4*I)*Pi + (2*FF[(1 - x)^(-2)])/3 - 
      (68*FF[(1 - x)^(-1)])/3 - 8*FF[x^(-1)] + 8*FF[x] + (16*I)*Pi*FF[x] - 
      4*FF[x^2] - (30*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-1 - (18*I)*Pi - (8*I)*Pi*FF[(1 - x)^(-2)] + 52*FF[(1 - x)^(-1)] + 
      (8*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] + 16*FF[x^(-1)] - 
      (116*FF[x])/3 + (36*I)*Pi*FF[x] + (14*FF[x^2])/3 - (22*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-35 - (4*I)*Pi - 8*FF[(1 - x)^(-2)] + 
      16*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 52*FF[x^(-1)] + 
      (8*I)*Pi*FF[x^(-1)] + (88*FF[x])/3 + (8*I)*Pi*FF[x] + (14*FF[x^2])/3 - 
      (22*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (29 - (18*I)*Pi - 8*FF[(1 - x)^(-1)] + (2*FF[x^(-2)])/3 - 
      (68*FF[x^(-1)])/3 + (44*I)*Pi*FF[x] - 4*FF[x^2] - (30*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (29 + (8*I)*Pi - 8*FF[(1 - x)^(-1)] + 
      (2*FF[x^(-2)])/3 + (30*I)*Pi*FF[x^(-2)] - (68*FF[x^(-1)])/3 - 
      (16*I)*Pi*FF[x^(-1)] - (16*I)*Pi*FF[x] - 4*FF[x^2] + (30*I)*Pi*FF[x^2])*
     G[{1, 1, 0}, x] + (-50 + (16*I)*Pi + (10*FF[x^(-2)])/3 + 
      (4*I)*Pi*FF[x^(-2)] + (68*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] + 
      (68*FF[x])/3 - (36*I)*Pi*FF[x] + (10*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (18 + 26*FF[(1 - x)^(-2)] - 40*FF[(1 - x)^(-1)] - 
      12*FF[x] + 26*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-16 - 22*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] + 4*FF[x] - 4*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (-16 - 22*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] + 
      4*FF[x] - 4*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (38 + 52*FF[(1 - x)^(-2)] - 52*FF[(1 - x)^(-1)] - 48*FF[x] + 34*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-2 + 8*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
      20*FF[x] - 34*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-2 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 4*FF[x] + 4*FF[x^2])*
     G[{0, 1, 0, 1}, x] + (-2 - 8*FF[(1 - x)^(-2)] + 8*FF[(1 - x)^(-1)] - 
      4*FF[x] + 4*FF[x^2])*G[{0, 1, 1, 0}, x] + (-16 + 40*FF[x] - 26*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (-2 + 12*FF[x] - 26*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (-2 - 8*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] + 4*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (-2 - 8*FF[x^(-2)] + 8*FF[x^(-1)] - 4*FF[x] + 
      4*FF[x^2])*G[{1, 0, 1, 0}, x] + (-16 + 8*FF[x^(-2)] - 8*FF[x^(-1)] + 
      48*FF[x] - 34*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (24 + 52*FF[x^(-2)] - 52*FF[x^(-1)] - 20*FF[x] + 34*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-16 - 22*FF[x^(-2)] + 36*FF[x^(-1)] + 4*FF[x] - 
      4*FF[x^2])*G[{1, 1, 0, 1}, x] + (-16 - 22*FF[x^(-2)] + 36*FF[x^(-1)] + 
      4*FF[x] - 4*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (32 + 26*FF[x^(-2)] - 40*FF[x^(-1)] - 40*FF[x] + 26*FF[x^2])*
     G[{1, 1, 1, 1}, x] + 30*Zeta[3] - (18*I)*Pi*Zeta[3] - 
    (26*FF[(1 - x)^(-2)]*Zeta[3])/3 + (38*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (64*FF[(1 - x)^(-1)]*Zeta[3])/3 - (24*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
    (116*FF[x]*Zeta[3])/3 + (68*I)*Pi*FF[x]*Zeta[3] - 
    (26*FF[x^2]*Zeta[3])/3 - (68*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{0}, x]*(((89*I)/12)*Pi - (25*Pi^2)/2 - (I/3)*Pi^3 - 
      ((13*I)/2)*Pi*FF[(1 - x)^(-2)] - (Pi^2*FF[(1 - x)^(-2)])/3 - 
      (2*I)*Pi^3*FF[(1 - x)^(-2)] - (139*FF[(1 - x)^(-1)])/6 + 
      ((13*I)/2)*Pi*FF[(1 - x)^(-1)] + (17*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (2*I)*Pi^3*FF[(1 - x)^(-1)] + ((26*I)/3)*Pi*FF[x^(-1)] + 
      4*Pi^2*FF[x^(-1)] + (139*FF[x])/6 + ((26*I)/3)*Pi*FF[x] + 
      (5*Pi^2*FF[x])/3 - ((8*I)/3)*Pi^3*FF[x] + 2*Pi^2*FF[x^2] + 
      (5*I)*Pi^3*FF[x^2] - 22*Zeta[3] - 30*FF[(1 - x)^(-2)]*Zeta[3] + 
      44*FF[(1 - x)^(-1)]*Zeta[3] + 16*FF[x]*Zeta[3] - 30*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(139/6 + ((193*I)/12)*Pi - (53*Pi^2)/6 - ((7*I)/3)*Pi^3 + 
      ((26*I)/3)*Pi*FF[(1 - x)^(-1)] + 4*Pi^2*FF[(1 - x)^(-1)] - 
      ((13*I)/2)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 - 
      (7*I)*Pi^3*FF[x^(-2)] - (139*FF[x^(-1)])/6 + ((13*I)/2)*Pi*FF[x^(-1)] + 
      (17*Pi^2*FF[x^(-1)])/3 + ((14*I)/3)*Pi^3*FF[x^(-1)] - (139*FF[x])/6 - 
      ((26*I)/3)*Pi*FF[x] - (17*Pi^2*FF[x])/3 + ((8*I)/3)*Pi^3*FF[x] + 
      2*Pi^2*FF[x^2] - (5*I)*Pi^3*FF[x^2] - 10*Zeta[3] + 
      28*FF[x^(-1)]*Zeta[3] - 16*FF[x]*Zeta[3] + 30*FF[x^2]*Zeta[3])) + 
  COLOR[CA*CF*NfV2]*(-3/2 - ((977*I)/18)*Pi - (617*Pi^2)/36 - 
    ((7*I)/2)*Pi^3 - (77*Pi^4)/80 - ((109*I)/36)*Pi^3*FF[(1 - x)^(-2)] - 
    (397*Pi^4*FF[(1 - x)^(-2)])/180 + ((1681*I)/36)*Pi*FF[(1 - x)^(-1)] + 
    (113*Pi^2*FF[(1 - x)^(-1)])/36 + ((145*I)/36)*Pi^3*FF[(1 - x)^(-1)] + 
    (653*Pi^4*FF[(1 - x)^(-1)])/180 + ((1681*I)/36)*Pi*FF[x^(-1)] + 
    (113*Pi^2*FF[x^(-1)])/36 + ((20*I)/3)*Pi^3*FF[x^(-1)] - 
    (401*Pi^2*FF[x])/36 + (5*I)*Pi^3*FF[x] - (283*Pi^4*FF[x])/90 + 
    (401*Pi^2*FF[x^2])/36 + ((7*I)/3)*Pi^3*FF[x^2] + (39*Pi^4*FF[x^2])/10 + 
    (-1499/36 - ((5*I)/3)*Pi - 7*Pi^2 + (811*FF[(1 - x)^(-2)])/36 - 
      ((35*I)/6)*Pi*FF[(1 - x)^(-2)] - (38*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (359*FF[(1 - x)^(-1)])/18 - ((17*I)/6)*Pi*FF[(1 - x)^(-1)] + 
      (39*Pi^2*FF[(1 - x)^(-1)])/2 + (8*I)*Pi*FF[x^(-1)] - (497*FF[x])/18 + 
      ((82*I)/3)*Pi*FF[x] - (7*Pi^2*FF[x])/3 + (401*FF[x^2])/18 + 
      ((14*I)/3)*Pi*FF[x^2] + 5*Pi^2*FF[x^2])*G[{0, 0}, x] + 
    (629/18 - ((97*I)/3)*Pi - (31*Pi^2)/4 - ((13*I)/6)*Pi*FF[(1 - x)^(-2)] - 
      (20*Pi^2*FF[(1 - x)^(-2)])/3 - (61*FF[(1 - x)^(-1)])/6 - 
      ((173*I)/6)*Pi*FF[(1 - x)^(-1)] + (40*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (16*I)*Pi*FF[x^(-2)] + Pi^2*FF[x^(-2)] - (61*FF[x^(-1)])/6 - 
      (13*I)*Pi*FF[x^(-1)] + (401*FF[x])/18 + ((146*I)/3)*Pi*FF[x] + 
      (23*Pi^2*FF[x])/3 - (401*FF[x^2])/18 - ((14*I)/3)*Pi*FF[x^2] - 
      5*Pi^2*FF[x^2])*G[{0, 1}, x] + (629/18 + ((35*I)/3)*Pi - (61*Pi^2)/12 + 
      (16*I)*Pi*FF[(1 - x)^(-2)] + Pi^2*FF[(1 - x)^(-2)] - 
      (61*FF[(1 - x)^(-1)])/6 - (13*I)*Pi*FF[(1 - x)^(-1)] - 
      ((13*I)/6)*Pi*FF[x^(-2)] - (20*Pi^2*FF[x^(-2)])/3 - (61*FF[x^(-1)])/6 - 
      ((173*I)/6)*Pi*FF[x^(-1)] + (40*Pi^2*FF[x^(-1)])/3 + (401*FF[x])/18 - 
      ((118*I)/3)*Pi*FF[x] + (7*Pi^2*FF[x])/3 - (401*FF[x^2])/18 - 
      ((14*I)/3)*Pi*FF[x^2] - 5*Pi^2*FF[x^2])*G[{1, 0}, x] + 
    (-1691/36 + ((91*I)/3)*Pi - (13*Pi^2)/3 + (8*I)*Pi*FF[(1 - x)^(-1)] + 
      (811*FF[x^(-2)])/36 - ((35*I)/6)*Pi*FF[x^(-2)] - 
      (38*Pi^2*FF[x^(-2)])/3 - (359*FF[x^(-1)])/18 - 
      ((17*I)/6)*Pi*FF[x^(-1)] + (39*Pi^2*FF[x^(-1)])/2 - (305*FF[x])/18 - 
      ((110*I)/3)*Pi*FF[x] - (23*Pi^2*FF[x])/3 + (401*FF[x^2])/18 + 
      ((14*I)/3)*Pi*FF[x^2] + 5*Pi^2*FF[x^2])*G[{1, 1}, x] + 
    (26 + (4*I)*Pi - 11*FF[(1 - x)^(-2)] + (2*I)*Pi*FF[(1 - x)^(-2)] - 
      (104*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[(1 - x)^(-1)] + (313*FF[x])/6 + 
      (14*I)*Pi*FF[x] - 15*FF[x^2] - (30*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (-35 - ((55*I)/2)*Pi - (13*FF[(1 - x)^(-2)])/6 - 
      (30*I)*Pi*FF[(1 - x)^(-2)] + (235*FF[(1 - x)^(-1)])/6 + 
      (20*I)*Pi*FF[(1 - x)^(-1)] - (2*I)*Pi*FF[x^(-2)] + 8*FF[x^(-1)] - 
      (35*FF[x])/2 + (62*I)*Pi*FF[x] + (37*FF[x^2])/3 - (46*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (-35 + ((5*I)/2)*Pi - (13*FF[(1 - x)^(-2)])/6 - 
      (2*I)*Pi*FF[(1 - x)^(-2)] + (235*FF[(1 - x)^(-1)])/6 + 
      (3*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-1)] - (2*I)*Pi*FF[x^(-1)] - 
      (35*FF[x])/2 - (26*I)*Pi*FF[x] + (37*FF[x^2])/3 + (42*I)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (19/3 + (19*I)*Pi + (8*I)*Pi*FF[(1 - x)^(-2)] - 
      68*FF[(1 - x)^(-1)] - (10*I)*Pi*FF[(1 - x)^(-1)] + 16*FF[x^(-2)] - 
      (2*I)*Pi*FF[x^(-2)] - 21*FF[x^(-1)] + (3*I)*Pi*FF[x^(-1)] + 
      (353*FF[x])/6 - (50*I)*Pi*FF[x] - (29*FF[x^2])/3 + (34*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (111/2 + (3*I)*Pi + 16*FF[(1 - x)^(-2)] - 
      (2*I)*Pi*FF[(1 - x)^(-2)] - 21*FF[(1 - x)^(-1)] + 
      (3*I)*Pi*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 68*FF[x^(-1)] - 
      (10*I)*Pi*FF[x^(-1)] - (79*FF[x])/2 - (18*I)*Pi*FF[x] - 
      (29*FF[x^2])/3 + (34*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-241/6 + ((37*I)/2)*Pi + 8*FF[(1 - x)^(-1)] - 
      (2*I)*Pi*FF[(1 - x)^(-1)] - (13*FF[x^(-2)])/6 - (2*I)*Pi*FF[x^(-2)] + 
      (235*FF[x^(-1)])/6 + (3*I)*Pi*FF[x^(-1)] - (43*FF[x])/6 - 
      (58*I)*Pi*FF[x] + (37*FF[x^2])/3 + (42*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (-241/6 - ((23*I)/2)*Pi - (2*I)*Pi*FF[(1 - x)^(-2)] + 
      8*FF[(1 - x)^(-1)] - (13*FF[x^(-2)])/6 - (30*I)*Pi*FF[x^(-2)] + 
      (235*FF[x^(-1)])/6 + (20*I)*Pi*FF[x^(-1)] - (43*FF[x])/6 + 
      (30*I)*Pi*FF[x] + (37*FF[x^2])/3 - (46*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (379/6 - (12*I)*Pi - 11*FF[x^(-2)] + (2*I)*Pi*FF[x^(-2)] - 
      (104*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] - (133*FF[x])/6 + 
      (46*I)*Pi*FF[x] - 15*FF[x^2] - (30*I)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
    (-20 - 36*FF[(1 - x)^(-2)] + 54*FF[(1 - x)^(-1)] + 20*FF[x] - 36*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (24 + 38*FF[(1 - x)^(-2)] - 58*FF[(1 - x)^(-1)] - 
      6*FF[x] + 6*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (24 + 38*FF[(1 - x)^(-2)] - 58*FF[(1 - x)^(-1)] - 6*FF[x] + 6*FF[x^2])*
     G[{0, 0, 1, 0}, x] + (-103/2 - 68*FF[(1 - x)^(-2)] + 
      78*FF[(1 - x)^(-1)] - 2*FF[x^(-2)] + 68*FF[x] - 52*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (1 - 10*FF[(1 - x)^(-2)] + 13*FF[(1 - x)^(-1)] - 
      32*FF[x] + 48*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (3/2 + 8*FF[(1 - x)^(-2)] - 10*FF[(1 - x)^(-1)] - 2*FF[x^(-1)] + 
      6*FF[x] - 6*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (3/2 + 8*FF[(1 - x)^(-2)] - 10*FF[(1 - x)^(-1)] - 2*FF[x^(-1)] + 
      6*FF[x] - 6*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (35/2 - 2*FF[x^(-2)] + 5*FF[x^(-1)] - 56*FF[x] + 40*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (3/2 - 2*FF[(1 - x)^(-2)] + 5*FF[(1 - x)^(-1)] - 
      24*FF[x] + 40*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (3/2 - 2*FF[(1 - x)^(-1)] + 8*FF[x^(-2)] - 10*FF[x^(-1)] + 6*FF[x] - 
      6*FF[x^2])*G[{1, 0, 0, 1}, x] + (3/2 - 2*FF[(1 - x)^(-1)] + 
      8*FF[x^(-2)] - 10*FF[x^(-1)] + 6*FF[x] - 6*FF[x^2])*
     G[{1, 0, 1, 0}, x] + (17 - 10*FF[x^(-2)] + 13*FF[x^(-1)] - 64*FF[x] + 
      48*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-71/2 - 2*FF[(1 - x)^(-2)] - 68*FF[x^(-2)] + 78*FF[x^(-1)] + 36*FF[x] - 
      52*FF[x^2])*G[{1, 1, 0, 0}, x] + (24 + 38*FF[x^(-2)] - 58*FF[x^(-1)] - 
      6*FF[x] + 6*FF[x^2])*G[{1, 1, 0, 1}, x] + 
    (24 + 38*FF[x^(-2)] - 58*FF[x^(-1)] - 6*FF[x] + 6*FF[x^2])*
     G[{1, 1, 1, 0}, x] + (-36 - 36*FF[x^(-2)] + 54*FF[x^(-1)] + 52*FF[x] - 
      36*FF[x^2])*G[{1, 1, 1, 1}, x] - (107*Zeta[3])/2 + 
    ((39*I)/2)*Pi*Zeta[3] + (109*FF[(1 - x)^(-2)]*Zeta[3])/6 - 
    (34*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (227*FF[(1 - x)^(-1)]*Zeta[3])/6 + 
    (23*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 22*FF[x^(-1)]*Zeta[3] - 
    66*FF[x]*Zeta[3] - (96*I)*Pi*FF[x]*Zeta[3] + 22*FF[x^2]*Zeta[3] + 
    (96*I)*Pi*FF[x^2]*Zeta[3] + G[{1}, x]*(-923/18 - ((697*I)/36)*Pi + 
      (179*Pi^2)/18 + ((41*I)/12)*Pi^3 + (I/3)*Pi^3*FF[(1 - x)^(-2)] - 
      ((61*I)/6)*Pi*FF[(1 - x)^(-1)] - (20*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (I/3)*Pi^3*FF[(1 - x)^(-1)] + ((811*I)/36)*Pi*FF[x^(-2)] - 
      (163*Pi^2*FF[x^(-2)])/36 + ((20*I)/3)*Pi^3*FF[x^(-2)] + 
      (1681*FF[x^(-1)])/36 - ((205*I)/9)*Pi*FF[x^(-1)] - 
      (59*Pi^2*FF[x^(-1)])/12 - ((16*I)/3)*Pi^3*FF[x^(-1)] + (869*FF[x])/18 + 
      ((38*I)/3)*Pi*FF[x] + (407*Pi^2*FF[x])/36 - ((17*I)/3)*Pi^3*FF[x] - 
      (37*Pi^2*FF[x^2])/6 + ((25*I)/3)*Pi^3*FF[x^2] + 18*Zeta[3] - 
      2*FF[(1 - x)^(-2)]*Zeta[3] + 2*FF[(1 - x)^(-1)]*Zeta[3] + 
      22*FF[x^(-2)]*Zeta[3] - 56*FF[x^(-1)]*Zeta[3] + 26*FF[x]*Zeta[3] - 
      42*FF[x^2]*Zeta[3]) + G[{0}, x]*(-3 - ((241*I)/36)*Pi + (181*Pi^2)/12 + 
      ((13*I)/12)*Pi^3 + ((811*I)/36)*Pi*FF[(1 - x)^(-2)] - 
      (163*Pi^2*FF[(1 - x)^(-2)])/36 + (2*I)*Pi^3*FF[(1 - x)^(-2)] + 
      (1681*FF[(1 - x)^(-1)])/36 - ((205*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (59*Pi^2*FF[(1 - x)^(-1)])/12 - ((5*I)/2)*Pi^3*FF[(1 - x)^(-1)] - 
      ((61*I)/6)*Pi*FF[x^(-1)] - (20*Pi^2*FF[x^(-1)])/3 - (869*FF[x])/18 - 
      ((38*I)/3)*Pi*FF[x] + (37*Pi^2*FF[x])/36 + ((11*I)/3)*Pi^3*FF[x] - 
      (37*Pi^2*FF[x^2])/6 - ((19*I)/3)*Pi^3*FF[x^2] + 32*Zeta[3] + 
      50*FF[(1 - x)^(-2)]*Zeta[3] - 73*FF[(1 - x)^(-1)]*Zeta[3] - 
      30*FF[x]*Zeta[3] + 46*FF[x^2]*Zeta[3])) + 
  COLOR[CF*NfV^2]*(-188/15 - ((322*I)/15)*Pi - (2263*Pi^2)/90 - 
    ((3*I)/5)*Pi^3 + (28*Pi^4)/45 - ((49*I)/45)*Pi^3*FF[(1 - x)^(-2)] - 
    (119*Pi^4*FF[(1 - x)^(-2)])/45 + ((53*I)/15)*Pi*FF[(1 - x)^(-1)] + 
    (469*Pi^2*FF[(1 - x)^(-1)])/45 - ((16*I)/45)*Pi^3*FF[(1 - x)^(-1)] + 
    (34*Pi^4*FF[(1 - x)^(-1)])/15 + ((53*I)/15)*Pi*FF[x^(-1)] + 
    (469*Pi^2*FF[x^(-1)])/45 - ((56*I)/45)*Pi^3*FF[x^(-1)] + 
    (25*Pi^2*FF[x])/3 + ((14*I)/5)*Pi^3*FF[x] - (58*Pi^4*FF[x])/9 - 
    (25*Pi^2*FF[x^2])/3 + ((98*I)/15)*Pi^3*FF[x^2] + (91*Pi^4*FF[x^2])/15 + 
    (-223/3 - ((126*I)/5)*Pi + (4*Pi^2)/3 - (29*FF[(1 - x)^(-2)])/3 + 
      ((98*I)/15)*Pi*FF[(1 - x)^(-2)] - (56*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (176*FF[(1 - x)^(-1)])/15 + ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      16*Pi^2*FF[(1 - x)^(-1)] + (18*FF[x])/5 + ((644*I)/15)*Pi*FF[x] - 
      (32*Pi^2*FF[x])/3 - (50*FF[x^2])/3 + ((196*I)/15)*Pi*FF[x^2] + 
      (28*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (793/15 - ((154*I)/5)*Pi - ((98*I)/15)*Pi*FF[(1 - x)^(-2)] - 
      (28*Pi^2*FF[(1 - x)^(-2)])/3 - (98*FF[(1 - x)^(-1)])/15 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 8*Pi^2*FF[(1 - x)^(-1)] - 
      (98*FF[x^(-1)])/15 - (4*I)*Pi*FF[x^(-1)] - (50*FF[x])/3 + 
      ((1036*I)/15)*Pi*FF[x] + 8*Pi^2*FF[x] + (50*FF[x^2])/3 - 
      ((196*I)/15)*Pi*FF[x^2] - (28*Pi^2*FF[x^2])/3)*G[{0, 1}, x] + 
    (793/15 + ((126*I)/5)*Pi - (4*Pi^2)/3 - (98*FF[(1 - x)^(-1)])/15 - 
      (4*I)*Pi*FF[(1 - x)^(-1)] - ((98*I)/15)*Pi*FF[x^(-2)] - 
      (28*Pi^2*FF[x^(-2)])/3 - (98*FF[x^(-1)])/15 + ((4*I)/3)*Pi*FF[x^(-1)] + 
      8*Pi^2*FF[x^(-1)] - (50*FF[x])/3 - ((644*I)/15)*Pi*FF[x] + 
      (32*Pi^2*FF[x])/3 + (50*FF[x^2])/3 - ((196*I)/15)*Pi*FF[x^2] - 
      (28*Pi^2*FF[x^2])/3)*G[{1, 0}, x] + 
    (-437/5 + ((154*I)/5)*Pi - (29*FF[x^(-2)])/3 + 
      ((98*I)/15)*Pi*FF[x^(-2)] - (56*Pi^2*FF[x^(-2)])/3 + 
      (176*FF[x^(-1)])/15 + ((8*I)/3)*Pi*FF[x^(-1)] + 16*Pi^2*FF[x^(-1)] + 
      (446*FF[x])/15 - ((1036*I)/15)*Pi*FF[x] - 8*Pi^2*FF[x] - 
      (50*FF[x^2])/3 + ((196*I)/15)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/3)*
     G[{1, 1}, x] + (88/15 - (8*I)*Pi + (196*FF[(1 - x)^(-2)])/15 - 
      (764*FF[(1 - x)^(-1)])/15 + (124*FF[x])/5 + (64*I)*Pi*FF[x] + 
      (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (-466/15 - (98*FF[(1 - x)^(-2)])/15 + (268*FF[(1 - x)^(-1)])/5 + 
      (272*FF[x])/15 + (48*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (-466/15 + (8*I)*Pi - (98*FF[(1 - x)^(-2)])/15 + 
      (268*FF[(1 - x)^(-1)])/5 + (272*FF[x])/15 - (64*I)*Pi*FF[x] + 
      (56*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (4/15 - (784*FF[(1 - x)^(-1)])/15 - 4*FF[x^(-1)] + (764*FF[x])/15 - 
      (48*I)*Pi*FF[x] - (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (572/15 + (8*I)*Pi - 4*FF[(1 - x)^(-1)] - 
      (784*FF[x^(-1)])/15 - (124*FF[x])/5 - (64*I)*Pi*FF[x] - 
      (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-194/15 - (98*FF[x^(-2)])/15 + (268*FF[x^(-1)])/5 - (272*FF[x])/15 - 
      (48*I)*Pi*FF[x] + (56*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (-194/15 - (8*I)*Pi - (98*FF[x^(-2)])/15 + (268*FF[x^(-1)])/5 - 
      (272*FF[x])/15 + (64*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (656/15 + (196*FF[x^(-2)])/15 - (764*FF[x^(-1)])/15 - (764*FF[x])/15 + 
      (48*I)*Pi*FF[x] + (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-8 - 56*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + 
      64*FF[x] - 56*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (56*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (56*FF[(1 - x)^(-2)] - 48*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (-56*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] + 48*FF[x] - 56*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (8 - 64*FF[x] + 56*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-48*FF[x] + 56*FF[x^2])*G[{0, 1, 1, 1}, x] + (8 - 64*FF[x] + 56*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (-48*FF[x] + 56*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-8 - 56*FF[x^(-2)] + 48*FF[x^(-1)] + 64*FF[x] - 56*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (56*FF[x^(-2)] - 48*FF[x^(-1)])*
     G[{1, 1, 0, 1}, x] + (56*FF[x^(-2)] - 48*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (-56*FF[x^(-2)] + 48*FF[x^(-1)] + 48*FF[x] - 
      56*FF[x^2])*G[{1, 1, 1, 1}, x] + (14*Zeta[3])/5 + (8*I)*Pi*Zeta[3] + 
    (98*FF[(1 - x)^(-2)]*Zeta[3])/15 + (152*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
    56*FF[x^(-1)]*Zeta[3] - (1036*FF[x]*Zeta[3])/15 - 
    (112*I)*Pi*FF[x]*Zeta[3] + (196*FF[x^2]*Zeta[3])/15 + 
    (112*I)*Pi*FF[x^2]*Zeta[3] + G[{1}, x]*(-134/15 - ((518*I)/15)*Pi + 
      (277*Pi^2)/45 + ((4*I)/3)*Pi^3 - ((98*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (28*Pi^2*FF[(1 - x)^(-1)])/3 - ((29*I)/3)*Pi*FF[x^(-2)] + 
      (49*Pi^2*FF[x^(-2)])/45 + (53*FF[x^(-1)])/15 + 
      ((26*I)/5)*Pi*FF[x^(-1)] - (284*Pi^2*FF[x^(-1)])/15 - (18*FF[x])/5 + 
      ((196*I)/15)*Pi*FF[x] + (556*Pi^2*FF[x])/45 - ((32*I)/3)*Pi^3*FF[x] + 
      ((28*I)/3)*Pi^3*FF[x^2] - 8*Zeta[3] + 56*FF[x^(-2)]*Zeta[3] - 
      48*FF[x^(-1)]*Zeta[3] + 64*FF[x]*Zeta[3] - 56*FF[x^2]*Zeta[3]) + 
    G[{0}, x]*(-188/15 - ((322*I)/15)*Pi + (833*Pi^2)/45 - ((4*I)/3)*Pi^3 - 
      ((29*I)/3)*Pi*FF[(1 - x)^(-2)] + (49*Pi^2*FF[(1 - x)^(-2)])/45 + 
      (53*FF[(1 - x)^(-1)])/15 + ((26*I)/5)*Pi*FF[(1 - x)^(-1)] - 
      (284*Pi^2*FF[(1 - x)^(-1)])/15 - ((98*I)/15)*Pi*FF[x^(-1)] - 
      (28*Pi^2*FF[x^(-1)])/3 + (18*FF[x])/5 - ((196*I)/15)*Pi*FF[x] - 
      (556*Pi^2*FF[x])/45 + ((32*I)/3)*Pi^3*FF[x] - ((28*I)/3)*Pi^3*FF[x^2] + 
      8*Zeta[3] + 56*FF[(1 - x)^(-2)]*Zeta[3] - 48*FF[(1 - x)^(-1)]*Zeta[3] - 
      64*FF[x]*Zeta[3] + 56*FF[x^2]*Zeta[3])), 
 COLOR[Nf^2*NfV2]*(((-10*I)/27)*Pi + (23*Pi^2)/108 - ((5*I)/27)*Pi^3 + 
    (23*Pi^4)/216 + ((10*I)/27)*Pi^3*FF[x] - (23*Pi^4*FF[x])/108 - 
    ((10*I)/27)*Pi^3*FF[x^2] + (23*Pi^4*FF[x^2])/108 + 
    (((-10*I)/27)*Pi + (23*Pi^2)/108 + ((20*I)/27)*Pi*FF[x] - 
      (23*Pi^2*FF[x])/54)*G[{0}, x] + (((10*I)/27)*Pi - (23*Pi^2)/108 - 
      ((20*I)/27)*Pi*FF[x] + (23*Pi^2*FF[x])/54)*G[{1}, x] + 
    (((-10*I)/27)*Pi + (23*Pi^2)/108 + ((20*I)/27)*Pi*FF[x] - 
      (23*Pi^2*FF[x])/54 - ((20*I)/27)*Pi*FF[x^2] + (23*Pi^2*FF[x^2])/54)*
     G[{0, 0}, x] + (((10*I)/27)*Pi - (23*Pi^2)/108 - ((20*I)/27)*Pi*FF[x] + 
      (23*Pi^2*FF[x])/54 + ((20*I)/27)*Pi*FF[x^2] - (23*Pi^2*FF[x^2])/54)*
     G[{0, 1}, x] + (((10*I)/27)*Pi - (23*Pi^2)/108 - ((20*I)/27)*Pi*FF[x] + 
      (23*Pi^2*FF[x])/54 + ((20*I)/27)*Pi*FF[x^2] - (23*Pi^2*FF[x^2])/54)*
     G[{1, 0}, x] + (((-10*I)/27)*Pi + (23*Pi^2)/108 + ((20*I)/27)*Pi*FF[x] - 
      (23*Pi^2*FF[x])/54 - ((20*I)/27)*Pi*FF[x^2] + (23*Pi^2*FF[x^2])/54)*
     G[{1, 1}, x]) + COLOR[CA*NfV^2]*(-47/10 + ((2191*I)/180)*Pi - 
    (37747*Pi^2)/2160 + ((2819*I)/360)*Pi^3 - (34*Pi^4)/27 - 
    ((11*I)/60)*Pi^5 - (13*Pi^6)/80 - ((49*I)/120)*Pi^3*FF[(1 - x)^(-2)] - 
    (119*Pi^4*FF[(1 - x)^(-2)])/120 + ((977*I)/360)*Pi*FF[(1 - x)^(-1)] + 
    (469*Pi^2*FF[(1 - x)^(-1)])/120 - ((71*I)/45)*Pi^3*FF[(1 - x)^(-1)] + 
    (221*Pi^4*FF[(1 - x)^(-1)])/540 + ((977*I)/360)*Pi*FF[x^(-1)] + 
    (469*Pi^2*FF[x^(-1)])/120 - ((278*I)/135)*Pi^3*FF[x^(-1)] + 
    (1523*Pi^2*FF[x])/24 - ((1817*I)/60)*Pi^3*FF[x] - (4973*Pi^4*FF[x])/540 + 
    ((13*I)/15)*Pi^5*FF[x] + (211*Pi^6*FF[x])/210 - (1523*Pi^2*FF[x^2])/24 + 
    ((6721*I)/180)*Pi^3*FF[x^2] + (464*Pi^4*FF[x^2])/45 - 
    ((11*I)/12)*Pi^5*FF[x^2] - (571*Pi^6*FF[x^2])/560 + 
    (-45 + (18*I)*Pi - (9*Pi^2)/2 - 21*FF[(1 - x)^(-2)] + 
      6*FF[(1 - x)^(-1)] + 36*FF[x] - (72*I)*Pi*FF[x] + 36*Pi^2*FF[x] - 
      (290*FF[x^2])/3 + (66*I)*Pi*FF[x^2] - (81*Pi^2*FF[x^2])/2)*
     G[{0, 0, 0, 0}, x] + (175/3 - (18*I)*Pi - 3*Pi^2 + 21*FF[(1 - x)^(-2)] - 
      (22*FF[(1 - x)^(-1)])/3 - (86*FF[x])/3 + (72*I)*Pi*FF[x] + 
      24*Pi^2*FF[x] + 49*FF[x^2] - (66*I)*Pi*FF[x^2] - 27*Pi^2*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (175/3 - (14*I)*Pi - (7*Pi^2)/2 + 
      21*FF[(1 - x)^(-2)] - (22*FF[(1 - x)^(-1)])/3 - (86*FF[x])/3 + 
      (64*I)*Pi*FF[x] + 16*Pi^2*FF[x] + 49*FF[x^2] - (66*I)*Pi*FF[x^2] - 
      (27*Pi^2*FF[x^2])/2)*G[{0, 0, 1, 0}, x] + 
    (-260/3 + (14*I)*Pi - 7*Pi^2 - 21*FF[(1 - x)^(-2)] + 
      (26*FF[(1 - x)^(-1)])/3 + (334*FF[x])/3 - (64*I)*Pi*FF[x] + 
      32*Pi^2*FF[x] - (274*FF[x^2])/3 + (66*I)*Pi*FF[x^2] - 27*Pi^2*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-13/3 - (16*I)*Pi + 2*Pi^2 + 
      (4*FF[(1 - x)^(-1)])/3 - (148*FF[x])/3 + (68*I)*Pi*FF[x] - 
      22*Pi^2*FF[x] + (274*FF[x^2])/3 - (66*I)*Pi*FF[x^2] + 27*Pi^2*FF[x^2])*
     G[{0, 1, 0, 0}, x] + (-35/3 + (16*I)*Pi + Pi^2 + (142*FF[x])/3 - 
      (68*I)*Pi*FF[x] - 11*Pi^2*FF[x] - 49*FF[x^2] + (66*I)*Pi*FF[x^2] + 
      (27*Pi^2*FF[x^2])/2)*G[{0, 1, 0, 1}, x] + 
    (-35/3 + (12*I)*Pi + 6*Pi^2 + (142*FF[x])/3 - (60*I)*Pi*FF[x] - 
      30*Pi^2*FF[x] - 49*FF[x^2] + (66*I)*Pi*FF[x^2] + 27*Pi^2*FF[x^2])*
     G[{0, 1, 1, 0}, x] + (128/3 - (12*I)*Pi + 9*Pi^2 - 
      (4*FF[(1 - x)^(-1)])/3 - (406*FF[x])/3 + (60*I)*Pi*FF[x] - 
      45*Pi^2*FF[x] + (290*FF[x^2])/3 - (66*I)*Pi*FF[x^2] + 
      (81*Pi^2*FF[x^2])/2)*G[{0, 1, 1, 1}, x] + 
    (4 - (18*I)*Pi + (9*Pi^2)/2 - (4*FF[x^(-1)])/3 - 58*FF[x] + 
      (72*I)*Pi*FF[x] - 36*Pi^2*FF[x] + (290*FF[x^2])/3 - (66*I)*Pi*FF[x^2] + 
      (81*Pi^2*FF[x^2])/2)*G[{1, 0, 0, 0}, x] + 
    (-40/3 + (18*I)*Pi + 3*Pi^2 + (152*FF[x])/3 - (72*I)*Pi*FF[x] - 
      24*Pi^2*FF[x] - 49*FF[x^2] + (66*I)*Pi*FF[x^2] + 27*Pi^2*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (-40/3 + (14*I)*Pi + (7*Pi^2)/2 + (152*FF[x])/3 - 
      (64*I)*Pi*FF[x] - 16*Pi^2*FF[x] - 49*FF[x^2] + (66*I)*Pi*FF[x^2] + 
      (27*Pi^2*FF[x^2])/2)*G[{1, 0, 1, 0}, x] + 
    (113/3 - (14*I)*Pi + 7*Pi^2 + (4*FF[x^(-1)])/3 - (400*FF[x])/3 + 
      (64*I)*Pi*FF[x] - 32*Pi^2*FF[x] + (274*FF[x^2])/3 - (66*I)*Pi*FF[x^2] + 
      27*Pi^2*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-200/3 + (16*I)*Pi - 2*Pi^2 - 21*FF[x^(-2)] + (26*FF[x^(-1)])/3 + 
      (214*FF[x])/3 - (68*I)*Pi*FF[x] + 22*Pi^2*FF[x] - (274*FF[x^2])/3 + 
      (66*I)*Pi*FF[x^2] - 27*Pi^2*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (236/3 - (16*I)*Pi - Pi^2 + 21*FF[x^(-2)] - (22*FF[x^(-1)])/3 - 
      (208*FF[x])/3 + (68*I)*Pi*FF[x] + 11*Pi^2*FF[x] + 49*FF[x^2] - 
      (66*I)*Pi*FF[x^2] - (27*Pi^2*FF[x^2])/2)*G[{1, 1, 0, 1}, x] + 
    (236/3 - (12*I)*Pi - 6*Pi^2 + 21*FF[x^(-2)] - (22*FF[x^(-1)])/3 - 
      (208*FF[x])/3 + (60*I)*Pi*FF[x] + 30*Pi^2*FF[x] + 49*FF[x^2] - 
      (66*I)*Pi*FF[x^2] - 27*Pi^2*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-317/3 + (12*I)*Pi - 9*Pi^2 - 21*FF[x^(-2)] + 6*FF[x^(-1)] + 
      (472*FF[x])/3 - (60*I)*Pi*FF[x] + 45*Pi^2*FF[x] - (290*FF[x^2])/3 + 
      (66*I)*Pi*FF[x^2] - (81*Pi^2*FF[x^2])/2)*G[{1, 1, 1, 1}, x] + 
    (-45/2 + 15*FF[x] + 110*FF[x^2])*G[{0, 0, 0, 0, 0}, x] + 
    (81/2 - 87*FF[x] - 44*FF[x^2])*G[{0, 0, 0, 0, 1}, x] + 
    (81/2 - 87*FF[x] - 44*FF[x^2])*G[{0, 0, 0, 1, 0}, x] + 
    (-117/2 + 159*FF[x] - 22*FF[x^2])*G[{0, 0, 0, 1, 1}, x] + 
    (-12 + 48*FF[x] - 44*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
    (-2 + 16*FF[x] - 22*FF[x^2])*G[{0, 0, 1, 0, 1}, x] + 
    (-2 + 16*FF[x] - 22*FF[x^2])*G[{0, 0, 1, 1, 0}, x] + 
    (16 - 80*FF[x] + 88*FF[x^2])*G[{0, 0, 1, 1, 1}, x] + 
    (-27/2 + 69*FF[x] - 88*FF[x^2])*G[{0, 1, 0, 0, 0}, x] + 
    (-5/2 - FF[x] + 22*FF[x^2])*G[{0, 1, 0, 0, 1}, x] + 
    (-5/2 - FF[x] + 22*FF[x^2])*G[{0, 1, 0, 1, 0}, x] + 
    (37/2 - 67*FF[x] + 44*FF[x^2])*G[{0, 1, 0, 1, 1}, x] + 
    (-62 + 88*FF[x] + 22*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
    (74 - 148*FF[x] + 44*FF[x^2])*G[{0, 1, 1, 0, 1}, x] + 
    (74 - 148*FF[x] + 44*FF[x^2])*G[{0, 1, 1, 1, 0}, x] + 
    (-86 + 208*FF[x] - 110*FF[x^2])*G[{0, 1, 1, 1, 1}, x] + 
    (12 + 12*FF[x] - 110*FF[x^2])*G[{1, 0, 0, 0, 0}, x] + 
    (-30 + 60*FF[x] + 44*FF[x^2])*G[{1, 0, 0, 0, 1}, x] + 
    (-30 + 60*FF[x] + 44*FF[x^2])*G[{1, 0, 0, 1, 0}, x] + 
    (48 - 132*FF[x] + 22*FF[x^2])*G[{1, 0, 0, 1, 1}, x] + 
    (-9/2 - 21*FF[x] + 44*FF[x^2])*G[{1, 0, 1, 0, 0}, x] + 
    (37/2 - 43*FF[x] + 22*FF[x^2])*G[{1, 0, 1, 0, 1}, x] + 
    (37/2 - 43*FF[x] + 22*FF[x^2])*G[{1, 0, 1, 1, 0}, x] + 
    (-65/2 + 107*FF[x] - 88*FF[x^2])*G[{1, 0, 1, 1, 1}, x] + 
    (24 - 96*FF[x] + 88*FF[x^2])*G[{1, 1, 0, 0, 0}, x] + 
    (-8 + 28*FF[x] - 22*FF[x^2])*G[{1, 1, 0, 0, 1}, x] + 
    (-8 + 28*FF[x] - 22*FF[x^2])*G[{1, 1, 0, 1, 0}, x] + 
    (-8 + 40*FF[x] - 44*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
    (157/2 - 115*FF[x] - 22*FF[x^2])*G[{1, 1, 1, 0, 0}, x] + 
    (-181/2 + 175*FF[x] - 44*FF[x^2])*G[{1, 1, 1, 0, 1}, x] + 
    (-181/2 + 175*FF[x] - 44*FF[x^2])*G[{1, 1, 1, 1, 0}, x] + 
    (205/2 - 235*FF[x] + 110*FF[x^2])*G[{1, 1, 1, 1, 1}, x] + 
    (-15 + 120*FF[x] - 135*FF[x^2])*G[{0, 0, 0, 0, 0, 0}, x] + 
    (15 - 120*FF[x] + 135*FF[x^2])*G[{0, 0, 0, 0, 0, 1}, x] + 
    (15 - 120*FF[x] + 135*FF[x^2])*G[{0, 0, 0, 0, 1, 0}, x] + 
    (-15 + 120*FF[x] - 135*FF[x^2])*G[{0, 0, 0, 0, 1, 1}, x] + 
    (3 - 24*FF[x] + 27*FF[x^2])*G[{0, 0, 1, 0, 0, 0}, x] + 
    (-3 + 24*FF[x] - 27*FF[x^2])*G[{0, 0, 1, 0, 0, 1}, x] + 
    (-3 + 24*FF[x] - 27*FF[x^2])*G[{0, 0, 1, 0, 1, 0}, x] + 
    (3 - 24*FF[x] + 27*FF[x^2])*G[{0, 0, 1, 0, 1, 1}, x] + 
    (-24 + 120*FF[x] - 108*FF[x^2])*G[{0, 0, 1, 1, 0, 0}, x] + 
    (24 - 120*FF[x] + 108*FF[x^2])*G[{0, 0, 1, 1, 0, 1}, x] + 
    (24 - 120*FF[x] + 108*FF[x^2])*G[{0, 0, 1, 1, 1, 0}, x] + 
    (-24 + 120*FF[x] - 108*FF[x^2])*G[{0, 0, 1, 1, 1, 1}, x] + 
    (12 - 96*FF[x] + 108*FF[x^2])*G[{0, 1, 0, 0, 0, 0}, x] + 
    (-12 + 96*FF[x] - 108*FF[x^2])*G[{0, 1, 0, 0, 0, 1}, x] + 
    (-12 + 96*FF[x] - 108*FF[x^2])*G[{0, 1, 0, 0, 1, 0}, x] + 
    (12 - 96*FF[x] + 108*FF[x^2])*G[{0, 1, 0, 0, 1, 1}, x] + 
    (-6 + 30*FF[x] - 27*FF[x^2])*G[{0, 1, 0, 1, 0, 0}, x] + 
    (6 - 30*FF[x] + 27*FF[x^2])*G[{0, 1, 0, 1, 0, 1}, x] + 
    (6 - 30*FF[x] + 27*FF[x^2])*G[{0, 1, 0, 1, 1, 0}, x] + 
    (-6 + 30*FF[x] - 27*FF[x^2])*G[{0, 1, 0, 1, 1, 1}, x] + 
    (30 - 150*FF[x] + 135*FF[x^2])*G[{0, 1, 1, 1, 0, 0}, x] + 
    (-30 + 150*FF[x] - 135*FF[x^2])*G[{0, 1, 1, 1, 0, 1}, x] + 
    (-30 + 150*FF[x] - 135*FF[x^2])*G[{0, 1, 1, 1, 1, 0}, x] + 
    (30 - 150*FF[x] + 135*FF[x^2])*G[{0, 1, 1, 1, 1, 1}, x] + 
    (15 - 120*FF[x] + 135*FF[x^2])*G[{1, 0, 0, 0, 0, 0}, x] + 
    (-15 + 120*FF[x] - 135*FF[x^2])*G[{1, 0, 0, 0, 0, 1}, x] + 
    (-15 + 120*FF[x] - 135*FF[x^2])*G[{1, 0, 0, 0, 1, 0}, x] + 
    (15 - 120*FF[x] + 135*FF[x^2])*G[{1, 0, 0, 0, 1, 1}, x] + 
    (-3 + 24*FF[x] - 27*FF[x^2])*G[{1, 0, 1, 0, 0, 0}, x] + 
    (3 - 24*FF[x] + 27*FF[x^2])*G[{1, 0, 1, 0, 0, 1}, x] + 
    (3 - 24*FF[x] + 27*FF[x^2])*G[{1, 0, 1, 0, 1, 0}, x] + 
    (-3 + 24*FF[x] - 27*FF[x^2])*G[{1, 0, 1, 0, 1, 1}, x] + 
    (24 - 120*FF[x] + 108*FF[x^2])*G[{1, 0, 1, 1, 0, 0}, x] + 
    (-24 + 120*FF[x] - 108*FF[x^2])*G[{1, 0, 1, 1, 0, 1}, x] + 
    (-24 + 120*FF[x] - 108*FF[x^2])*G[{1, 0, 1, 1, 1, 0}, x] + 
    (24 - 120*FF[x] + 108*FF[x^2])*G[{1, 0, 1, 1, 1, 1}, x] + 
    (-12 + 96*FF[x] - 108*FF[x^2])*G[{1, 1, 0, 0, 0, 0}, x] + 
    (12 - 96*FF[x] + 108*FF[x^2])*G[{1, 1, 0, 0, 0, 1}, x] + 
    (12 - 96*FF[x] + 108*FF[x^2])*G[{1, 1, 0, 0, 1, 0}, x] + 
    (-12 + 96*FF[x] - 108*FF[x^2])*G[{1, 1, 0, 0, 1, 1}, x] + 
    (6 - 30*FF[x] + 27*FF[x^2])*G[{1, 1, 0, 1, 0, 0}, x] + 
    (-6 + 30*FF[x] - 27*FF[x^2])*G[{1, 1, 0, 1, 0, 1}, x] + 
    (-6 + 30*FF[x] - 27*FF[x^2])*G[{1, 1, 0, 1, 1, 0}, x] + 
    (6 - 30*FF[x] + 27*FF[x^2])*G[{1, 1, 0, 1, 1, 1}, x] + 
    (-30 + 150*FF[x] - 135*FF[x^2])*G[{1, 1, 1, 1, 0, 0}, x] + 
    (30 - 150*FF[x] + 135*FF[x^2])*G[{1, 1, 1, 1, 0, 1}, x] + 
    (30 - 150*FF[x] + 135*FF[x^2])*G[{1, 1, 1, 1, 1, 0}, x] + 
    (-30 + 150*FF[x] - 135*FF[x^2])*G[{1, 1, 1, 1, 1, 1}, x] + 
    (20659*Zeta[3])/180 - ((19*I)/3)*Pi*Zeta[3] + (27*Pi^2*Zeta[3])/2 + 
    (49*FF[(1 - x)^(-2)]*Zeta[3])/20 + (163*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
    ((16*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 21*FF[x^(-1)]*Zeta[3] + 
    ((16*I)/3)*Pi*FF[x^(-1)]*Zeta[3] - (12691*FF[x]*Zeta[3])/90 - 
    ((238*I)/3)*Pi*FF[x]*Zeta[3] - 39*Pi^2*FF[x]*Zeta[3] + 
    (8881*FF[x^2]*Zeta[3])/90 + ((238*I)/3)*Pi*FF[x^2]*Zeta[3] + 
    11*Pi^2*FF[x^2]*Zeta[3] - 36*Zeta[3]^2 + 216*FF[x]*Zeta[3]^2 - 
    216*FF[x^2]*Zeta[3]^2 + G[{0, 1, 0}, x]*(8323/180 - (16*I)*Pi - 
      (127*Pi^2)/12 - (49*FF[(1 - x)^(-2)])/20 + (797*FF[(1 - x)^(-1)])/45 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (3163*FF[x])/90 - (2*I)*Pi*FF[x] + 
      (109*Pi^2*FF[x])/6 + 12*FF[x^2] + ((127*I)/3)*Pi*FF[x^2] - 
      (11*Pi^2*FF[x^2])/3 - 24*Zeta[3] + 156*FF[x]*Zeta[3] - 
      162*FF[x^2]*Zeta[3]) + G[{1, 0, 1}, x]*(4157/180 + ((73*I)/3)*Pi + 
      (47*Pi^2)/12 - (49*FF[x^(-2)])/20 + (797*FF[x^(-1)])/45 + 
      ((4*I)/3)*Pi*FF[x^(-1)] + (1003*FF[x])/90 - ((248*I)/3)*Pi*FF[x] - 
      (65*Pi^2*FF[x])/6 + 12*FF[x^2] + ((127*I)/3)*Pi*FF[x^2] - 
      (11*Pi^2*FF[x^2])/3 - 30*Zeta[3] + 168*FF[x]*Zeta[3] - 
      162*FF[x^2]*Zeta[3]) + G[{1, 0, 0}, x]*(-553/15 - ((28*I)/3)*Pi + 
      (17*Pi^2)/2 - (667*FF[x^(-1)])/45 - ((4*I)/3)*Pi*FF[x^(-1)] + 
      (106*FF[x])/5 - ((22*I)/3)*Pi*FF[x] - 27*Pi^2*FF[x] - 
      (7801*FF[x^2])/90 + ((143*I)/3)*Pi*FF[x^2] - 6*Zeta[3] + 
      48*FF[x]*Zeta[3] - 54*FF[x^2]*Zeta[3]) + 
    G[{0, 1, 1}, x]*(-9211/90 + (31*I)*Pi - (37*Pi^2)/2 - 
      (667*FF[(1 - x)^(-1)])/45 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (6847*FF[x])/45 - (88*I)*Pi*FF[x] + 27*Pi^2*FF[x] - (7801*FF[x^2])/90 + 
      ((143*I)/3)*Pi*FF[x^2] - 12*Zeta[3] + 60*FF[x]*Zeta[3] - 
      54*FF[x^2]*Zeta[3]) + G[{0, 1}, x]*(21397/360 - ((10099*I)/180)*Pi - 
      (29*Pi^2)/2 - (7*Pi^4)/30 - ((49*I)/20)*Pi*FF[(1 - x)^(-2)] - 
      (7*Pi^2*FF[(1 - x)^(-2)])/2 - (49*FF[(1 - x)^(-1)])/20 + 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (13*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (49*FF[x^(-1)])/20 - (1523*FF[x])/12 + ((10531*I)/90)*Pi*FF[x] + 
      (56*Pi^2*FF[x])/3 + (2*I)*Pi^3*FF[x] - (8*Pi^4*FF[x])/15 + 
      (1523*FF[x^2])/12 - ((6721*I)/90)*Pi*FF[x^2] - (133*Pi^2*FF[x^2])/9 - 
      ((11*I)/3)*Pi^3*FF[x^2] + (3*Pi^4*FF[x^2])/2 + 79*Zeta[3] - 
      134*FF[x]*Zeta[3] - 22*FF[x^2]*Zeta[3]) + 
    G[{1, 0}, x]*(21397/360 - ((2479*I)/180)*Pi - (191*Pi^2)/18 - I*Pi^3 + 
      (71*Pi^4)/120 - (49*FF[(1 - x)^(-1)])/20 - ((49*I)/20)*Pi*FF[x^(-2)] - 
      (7*Pi^2*FF[x^(-2)])/2 - (49*FF[x^(-1)])/20 + ((26*I)/9)*Pi*FF[x^(-1)] + 
      (13*Pi^2*FF[x^(-1)])/9 - (1523*FF[x])/12 + ((2911*I)/90)*Pi*FF[x] + 
      (98*Pi^2*FF[x])/9 + (4*I)*Pi^3*FF[x] - (71*Pi^4*FF[x])/15 + 
      (1523*FF[x^2])/12 - ((6721*I)/90)*Pi*FF[x^2] - (133*Pi^2*FF[x^2])/9 - 
      ((11*I)/3)*Pi^3*FF[x^2] + (213*Pi^4*FF[x^2])/40 - 81*Zeta[3] + 
      186*FF[x]*Zeta[3] - 22*FF[x^2]*Zeta[3]) + 
    G[{0, 0}, x]*(-3403/72 + ((1999*I)/180)*Pi - (173*Pi^2)/9 + I*Pi^3 - 
      (71*Pi^4)/120 - (9*FF[(1 - x)^(-2)])/8 + ((49*I)/20)*Pi*
       FF[(1 - x)^(-2)] - 7*Pi^2*FF[(1 - x)^(-2)] + (17*FF[(1 - x)^(-1)])/5 - 
      ((26*I)/9)*Pi*FF[(1 - x)^(-1)] + (20*Pi^2*FF[(1 - x)^(-1)])/9 + 
      (10363*FF[x])/180 - ((2431*I)/90)*Pi*FF[x] - (65*Pi^2*FF[x])/9 - 
      (4*I)*Pi^3*FF[x] + (71*Pi^4*FF[x])/15 - (1523*FF[x^2])/12 + 
      ((6721*I)/90)*Pi*FF[x^2] + (133*Pi^2*FF[x^2])/9 + 
      ((11*I)/3)*Pi^3*FF[x^2] - (213*Pi^4*FF[x^2])/40 + 27*Zeta[3] - 
      78*FF[x]*Zeta[3] + 22*FF[x^2]*Zeta[3]) + 
    G[{1, 1}, x]*(-13993/120 + ((10579*I)/180)*Pi - (35*Pi^2)/3 + 
      (7*Pi^4)/30 - (9*FF[x^(-2)])/8 + ((49*I)/20)*Pi*FF[x^(-2)] - 
      7*Pi^2*FF[x^(-2)] + (17*FF[x^(-1)])/5 - ((26*I)/9)*Pi*FF[x^(-1)] + 
      (20*Pi^2*FF[x^(-1)])/9 + (35327*FF[x])/180 - ((11011*I)/90)*Pi*FF[x] - 
      (67*Pi^2*FF[x])/3 - (2*I)*Pi^3*FF[x] + (8*Pi^4*FF[x])/15 - 
      (1523*FF[x^2])/12 + ((6721*I)/90)*Pi*FF[x^2] + (133*Pi^2*FF[x^2])/9 + 
      ((11*I)/3)*Pi^3*FF[x^2] - (3*Pi^4*FF[x^2])/2 - 25*Zeta[3] + 
      26*FF[x]*Zeta[3] + 22*FF[x^2]*Zeta[3]) + 
    G[{1, 1, 1}, x]*(3211/90 - (27*I)*Pi + (99*Pi^2)/4 + (49*FF[x^(-2)])/10 - 
      (103*FF[x^(-1)])/5 - ((4*I)/3)*Pi*FF[x^(-1)] - (6007*FF[x])/45 + 
      (88*I)*Pi*FF[x] - (81*Pi^2*FF[x])/2 + (5641*FF[x^2])/90 - 
      ((143*I)/3)*Pi*FF[x^2] + 12*Zeta[3] - 60*FF[x]*Zeta[3] + 
      54*FF[x^2]*Zeta[3]) + G[{0, 0, 0}, x]*(-527/15 + ((40*I)/3)*Pi - 
      (63*Pi^2)/4 + (49*FF[(1 - x)^(-2)])/10 - (103*FF[(1 - x)^(-1)])/5 - 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + (122*FF[x])/15 + ((22*I)/3)*Pi*FF[x] + 
      (81*Pi^2*FF[x])/2 + (5641*FF[x^2])/90 - ((143*I)/3)*Pi*FF[x^2] + 
      6*Zeta[3] - 48*FF[x]*Zeta[3] + 54*FF[x^2]*Zeta[3]) + 
    G[{0, 0, 1}, x]*(8323/180 - ((85*I)/3)*Pi - (61*Pi^2)/6 - 
      (49*FF[(1 - x)^(-2)])/20 + (797*FF[(1 - x)^(-1)])/45 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - (3163*FF[x])/90 + 
      ((248*I)/3)*Pi*FF[x] + (73*Pi^2*FF[x])/3 + 12*FF[x^2] - 
      ((127*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3 + 30*Zeta[3] - 
      168*FF[x]*Zeta[3] + 162*FF[x^2]*Zeta[3]) + 
    G[{1, 1, 0}, x]*(4157/180 + (12*I)*Pi + (107*Pi^2)/6 - 
      (49*FF[x^(-2)])/20 + (797*FF[x^(-1)])/45 + ((4*I)/3)*Pi*FF[x^(-1)] + 
      (1003*FF[x])/90 + (2*I)*Pi*FF[x] - (95*Pi^2*FF[x])/3 + 12*FF[x^2] - 
      ((127*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3 + 24*Zeta[3] - 
      156*FF[x]*Zeta[3] + 162*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(4117/180 - ((10291*I)/180)*Pi - (28367*Pi^2)/1080 + 
      ((7*I)/3)*Pi^3 - Pi^4/2 - ((49*I)/20)*Pi*FF[(1 - x)^(-1)] - 
      (7*Pi^2*FF[(1 - x)^(-1)])/2 - ((9*I)/8)*Pi*FF[x^(-2)] + 
      (49*Pi^2*FF[x^(-2)])/120 + (977*FF[x^(-1)])/360 + 
      ((19*I)/20)*Pi*FF[x^(-1)] - (871*Pi^2*FF[x^(-1)])/135 - 
      ((2*I)/3)*Pi^3*FF[x^(-1)] - (6043*FF[x])/180 + ((6241*I)/90)*Pi*FF[x] + 
      (9587*Pi^2*FF[x])/540 - ((23*I)/3)*Pi^3*FF[x] - (11*Pi^4*FF[x])/30 - 
      6*Pi^2*FF[x^2] + ((127*I)/18)*Pi^3*FF[x^2] - (187*Pi^4*FF[x^2])/180 + 
      (208*Zeta[3])/3 - 3*Pi^2*Zeta[3] + 21*FF[x^(-2)]*Zeta[3] - 
      (14*FF[x^(-1)]*Zeta[3])/3 - (14*FF[x]*Zeta[3])/3 + 
      24*Pi^2*FF[x]*Zeta[3] - (127*FF[x^2]*Zeta[3])/3 - 
      27*Pi^2*FF[x^2]*Zeta[3]) + G[{0}, x]*(-107/10 + ((2191*I)/180)*Pi - 
      (15673*Pi^2)/1080 - (I/3)*Pi^3 - (143*Pi^4)/80 - 
      ((9*I)/8)*Pi*FF[(1 - x)^(-2)] + (49*Pi^2*FF[(1 - x)^(-2)])/120 + 
      (977*FF[(1 - x)^(-1)])/360 + ((19*I)/20)*Pi*FF[(1 - x)^(-1)] - 
      (871*Pi^2*FF[(1 - x)^(-1)])/135 - ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 
      ((49*I)/20)*Pi*FF[x^(-1)] - (7*Pi^2*FF[x^(-1)])/2 + (6043*FF[x])/180 - 
      ((6241*I)/90)*Pi*FF[x] - (3107*Pi^2*FF[x])/540 + 
      ((23*I)/3)*Pi^3*FF[x] + (503*Pi^4*FF[x])/120 - 6*Pi^2*FF[x^2] - 
      ((127*I)/18)*Pi^3*FF[x^2] + (187*Pi^4*FF[x^2])/180 + (104*Zeta[3])/3 + 
      3*Pi^2*Zeta[3] + 21*FF[(1 - x)^(-2)]*Zeta[3] - 
      (14*FF[(1 - x)^(-1)]*Zeta[3])/3 + (14*FF[x]*Zeta[3])/3 - 
      24*Pi^2*FF[x]*Zeta[3] + (127*FF[x^2]*Zeta[3])/3 + 
      27*Pi^2*FF[x^2]*Zeta[3]) - 20*Zeta[5] + 100*FF[x]*Zeta[5] - 
    110*FF[x^2]*Zeta[5]) + COLOR[CA*Nf*NfV2]*(-2143/810 - ((422*I)/27)*Pi + 
    (26563*Pi^2)/3240 + ((191*I)/135)*Pi^3 - (7279*Pi^4)/6480 - 
    ((577*I)/1800)*Pi^5 + ((4*I)/45)*Pi^3*FF[(1 - x)^(-2)] - 
    (11*Pi^4*FF[(1 - x)^(-2)])/180 - ((349*I)/45)*Pi*FF[(1 - x)^(-1)] + 
    (7*Pi^2*FF[(1 - x)^(-1)])/2 + ((4*I)/45)*Pi^3*FF[(1 - x)^(-1)] - 
    ((349*I)/45)*Pi*FF[x^(-1)] + (7*Pi^2*FF[x^(-1)])/2 - 
    (I/3)*Pi^3*FF[x^(-1)] - (15767*Pi^2*FF[x])/810 - 
    ((337*I)/90)*Pi^3*FF[x] + (5191*Pi^4*FF[x])/3240 + 
    ((641*I)/900)*Pi^5*FF[x] + (15767*Pi^2*FF[x^2])/810 + 
    ((215*I)/54)*Pi^3*FF[x^2] - (553*Pi^4*FF[x^2])/360 - 
    ((641*I)/900)*Pi^5*FF[x^2] + (-19/3 + (I/9)*Pi - Pi^2 + 
      (11*FF[(1 - x)^(-2)])/3 + (112*FF[x])/3 + ((182*I)/45)*Pi*FF[x] + 
      2*Pi^2*FF[x] - (161*FF[x^2])/6 - ((19*I)/5)*Pi*FF[x^2] - 
      (2*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
    (679/90 - (3*I)*Pi + (31*Pi^2)/9 - (19*FF[(1 - x)^(-2)])/30 + 
      (2*I)*Pi*FF[(1 - x)^(-2)] + (8*FF[(1 - x)^(-1)])/15 - (1031*FF[x])/45 + 
      ((98*I)/15)*Pi*FF[x] - (38*Pi^2*FF[x])/9 + (79*FF[x^2])/6 - 
      ((407*I)/45)*Pi*FF[x^2] + (20*Pi^2*FF[x^2])/9)*G[{0, 0, 1}, x] + 
    (679/90 + ((13*I)/45)*Pi + (7*Pi^2)/9 - (19*FF[(1 - x)^(-2)])/30 + 
      (8*FF[(1 - x)^(-1)])/15 - (1031*FF[x])/45 - ((34*I)/9)*Pi*FF[x] - 
      (26*Pi^2*FF[x])/9 + (79*FF[x^2])/6 + ((13*I)/5)*Pi*FF[x^2] + 
      (10*Pi^2*FF[x^2])/9)*G[{0, 1, 0}, x] + 
    (-67/9 + ((71*I)/15)*Pi - (29*Pi^2)/9 + 2*FF[(1 - x)^(-1)] - 
      (7*FF[x^(-2)])/6 + (32*FF[x])/3 - ((166*I)/15)*Pi*FF[x] + 
      (46*Pi^2*FF[x])/9 + FF[x^2]/2 + ((461*I)/45)*Pi*FF[x^2] - 
      (28*Pi^2*FF[x^2])/9)*G[{0, 1, 1}, x] + 
    (67/18 + ((176*I)/45)*Pi - (11*Pi^2)/9 - (7*FF[(1 - x)^(-2)])/6 + 
      2*FF[x^(-1)] - (35*FF[x])/3 - ((424*I)/45)*Pi*FF[x] + 
      (10*Pi^2*FF[x])/9 + FF[x^2]/2 + ((461*I)/45)*Pi*FF[x^2] - 
      (28*Pi^2*FF[x^2])/9)*G[{1, 0, 0}, x] + 
    (-11/5 - ((8*I)/9)*Pi - Pi^2 - (19*FF[x^(-2)])/30 + (8*FF[x^(-1)])/15 - 
      (154*FF[x])/45 - ((64*I)/45)*Pi*FF[x] + (2*Pi^2*FF[x])/3 + 
      (79*FF[x^2])/6 + ((13*I)/5)*Pi*FF[x^2] + (10*Pi^2*FF[x^2])/9)*
     G[{1, 0, 1}, x] + (-11/5 - ((248*I)/45)*Pi + (13*Pi^2)/9 - 
      (19*FF[x^(-2)])/30 + (2*I)*Pi*FF[x^(-2)] + (8*FF[x^(-1)])/15 - 
      (154*FF[x])/45 + ((104*I)/9)*Pi*FF[x] - (2*Pi^2*FF[x])/9 + 
      (79*FF[x^2])/6 - ((407*I)/45)*Pi*FF[x^2] + (20*Pi^2*FF[x^2])/9)*
     G[{1, 1, 0}, x] + (25/6 + ((16*I)/45)*Pi + (7*Pi^2)/9 + 
      (11*FF[x^(-2)])/3 + (49*FF[x])/3 + ((32*I)/9)*Pi*FF[x] - 
      (14*Pi^2*FF[x])/9 - (161*FF[x^2])/6 - ((19*I)/5)*Pi*FF[x^2] - 
      (2*Pi^2*FF[x^2])/9)*G[{1, 1, 1}, x] + 
    (8/3 - ((2*I)/3)*Pi - (32*FF[x])/3 + ((4*I)/3)*Pi*FF[x] + 
      (16*FF[x^2])/9 - ((4*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (13/9 + ((2*I)/3)*Pi - (58*FF[x])/45 - ((4*I)/3)*Pi*FF[x] + 
      (109*FF[x^2])/45 + ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (13/9 + ((22*I)/15)*Pi - (58*FF[x])/45 - ((92*I)/15)*Pi*FF[x] + 
      (109*FF[x^2])/45 + ((24*I)/5)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (-70/9 - ((38*I)/15)*Pi + 2*FF[(1 - x)^(-2)] + (772*FF[x])/45 + 
      ((28*I)/15)*Pi*FF[x] - (232*FF[x^2])/15 - ((28*I)/15)*Pi*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-4/3 + ((14*I)/15)*Pi + (12*FF[x])/5 - 
      ((4*I)/15)*Pi*FF[x] + (136*FF[x^2])/45 - ((16*I)/15)*Pi*FF[x^2])*
     G[{0, 1, 0, 0}, x] + (-77/45 + (142*FF[x])/45 - (199*FF[x^2])/45)*
     G[{0, 1, 0, 1}, x] + (-77/45 - ((32*I)/15)*Pi + (142*FF[x])/45 + 
      ((112*I)/15)*Pi*FF[x] - (199*FF[x^2])/45 - ((24*I)/5)*Pi*FF[x^2])*
     G[{0, 1, 1, 0}, x] + (106/9 + ((34*I)/15)*Pi - (200*FF[x])/9 - 
      ((44*I)/15)*Pi*FF[x] + (44*FF[x^2])/3 + ((8*I)/5)*Pi*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (38/9 + ((14*I)/15)*Pi - (64*FF[x])/9 - 
      ((4*I)/15)*Pi*FF[x] + (44*FF[x^2])/3 + ((8*I)/5)*Pi*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (-134/45 + ((8*I)/15)*Pi + (256*FF[x])/45 + 
      ((32*I)/15)*Pi*FF[x] - (199*FF[x^2])/45 - ((24*I)/5)*Pi*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (-134/45 + (256*FF[x])/45 - (199*FF[x^2])/45)*
     G[{1, 0, 1, 0}, x] + (184/45 - ((2*I)/5)*Pi - (76*FF[x])/9 + 
      ((12*I)/5)*Pi*FF[x] + (136*FF[x^2])/45 - ((16*I)/15)*Pi*FF[x^2])*
     G[{1, 0, 1, 1}, x] + (-274/45 - ((38*I)/15)*Pi + 2*FF[x^(-2)] + 
      (124*FF[x])/9 + ((28*I)/15)*Pi*FF[x] - (232*FF[x^2])/15 - 
      ((28*I)/15)*Pi*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (116/45 + ((2*I)/15)*Pi - (32*FF[x])/9 - ((52*I)/15)*Pi*FF[x] + 
      (109*FF[x^2])/45 + ((24*I)/5)*Pi*FF[x^2])*G[{1, 1, 0, 1}, x] + 
    (116/45 + (2*I)*Pi - (32*FF[x])/9 - (4*I)*Pi*FF[x] + (109*FF[x^2])/45 + 
      ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-56/9 - ((2*I)/3)*Pi + (64*FF[x])/9 + ((4*I)/3)*Pi*FF[x] + 
      (16*FF[x^2])/9 - ((4*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    (8*FF[x^2]*G[{0, 0, 0, 0, 0}, x])/3 + 
    (-2/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
    (-2/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*G[{0, 0, 0, 1, 0}, x] + 
    (4*FF[x^2]*G[{0, 0, 0, 1, 1}, x])/3 + (2/3 - (4*FF[x])/3)*
     G[{0, 0, 1, 0, 0}, x] + (-8/15 - (32*FF[x])/15 + (32*FF[x^2])/15)*
     G[{0, 0, 1, 0, 1}, x] + (-8/15 - (32*FF[x])/15 + (32*FF[x^2])/15)*
     G[{0, 0, 1, 1, 0}, x] + (10/3 - (20*FF[x])/3 + 4*FF[x^2])*
     G[{0, 0, 1, 1, 1}, x] - 4*FF[x^2]*G[{0, 1, 0, 0, 0}, x] + 
    (14/15 - (4*FF[x])/15 + (4*FF[x^2])/15)*G[{0, 1, 0, 0, 1}, x] + 
    (14/15 - (4*FF[x])/15 + (4*FF[x^2])/15)*G[{0, 1, 0, 1, 0}, x] + 
    (2/5 - (12*FF[x])/5 + (12*FF[x^2])/5)*G[{0, 1, 0, 1, 1}, x] + 
    (-16/15 + (56*FF[x])/15 - (16*FF[x^2])/15)*G[{0, 1, 1, 0, 0}, x] + 
    (4/15 + (16*FF[x])/15 - (16*FF[x^2])/15)*G[{0, 1, 1, 0, 1}, x] + 
    (4/15 + (16*FF[x])/15 - (16*FF[x^2])/15)*G[{0, 1, 1, 1, 0}, x] + 
    (-10/3 + (20*FF[x])/3 - (16*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
    (-2 + 4*FF[x] - (16*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    (4/15 + (16*FF[x])/15 - (16*FF[x^2])/15)*G[{1, 0, 0, 0, 1}, x] + 
    (4/15 + (16*FF[x])/15 - (16*FF[x^2])/15)*G[{1, 0, 0, 1, 0}, x] + 
    (8/5 - (8*FF[x])/5 - (16*FF[x^2])/15)*G[{1, 0, 0, 1, 1}, x] + 
    (2/5 - (12*FF[x])/5 + (12*FF[x^2])/5)*G[{1, 0, 1, 0, 0}, x] + 
    (14/15 - (4*FF[x])/15 + (4*FF[x^2])/15)*G[{1, 0, 1, 0, 1}, x] + 
    (14/15 - (4*FF[x])/15 + (4*FF[x^2])/15)*G[{1, 0, 1, 1, 0}, x] + 
    (-4 + 8*FF[x] - 4*FF[x^2])*G[{1, 0, 1, 1, 1}, x] + 
    (2/3 - (4*FF[x])/3 + 4*FF[x^2])*G[{1, 1, 0, 0, 0}, x] + 
    (-8/15 - (32*FF[x])/15 + (32*FF[x^2])/15)*G[{1, 1, 0, 0, 1}, x] + 
    (-8/15 - (32*FF[x])/15 + (32*FF[x^2])/15)*G[{1, 1, 0, 1, 0}, x] + 
    (-2/3 + (4*FF[x])/3)*G[{1, 1, 0, 1, 1}, x] + 
    (4/3 - (8*FF[x])/3 + (4*FF[x^2])/3)*G[{1, 1, 1, 0, 0}, x] + 
    (-2/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
    (-2/3 + (4*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
    (8/3 - (16*FF[x])/3 + (8*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] - 
    (139*Zeta[3])/90 - I*Pi*Zeta[3] - (83*Pi^2*Zeta[3])/180 - 
    (8*FF[(1 - x)^(-2)]*Zeta[3])/15 + (2*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (8*FF[(1 - x)^(-1)]*Zeta[3])/15 + 2*FF[x^(-1)]*Zeta[3] - 
    (634*FF[x]*Zeta[3])/45 - ((10*I)/3)*Pi*FF[x]*Zeta[3] - 
    (61*Pi^2*FF[x]*Zeta[3])/90 + (38*FF[x^2]*Zeta[3])/3 + 
    (4*I)*Pi*FF[x^2]*Zeta[3] + (7*Pi^2*FF[x^2]*Zeta[3])/30 + 
    G[{1, 1}, x]*(19349/810 + ((3091*I)/270)*Pi - (745*Pi^2)/216 - 
      ((91*I)/180)*Pi^3 - (65*FF[x^(-2)])/9 - ((19*I)/30)*Pi*FF[x^(-2)] + 
      (7*FF[x^(-1)])/3 + ((8*I)/15)*Pi*FF[x^(-1)] - (27854*FF[x])/405 - 
      ((2437*I)/135)*Pi*FF[x] + (241*Pi^2*FF[x])/108 + 
      ((43*I)/90)*Pi^3*FF[x] + (15767*FF[x^2])/405 + 
      ((215*I)/27)*Pi*FF[x^2] - (125*Pi^2*FF[x^2])/108 - 
      ((43*I)/90)*Pi^3*FF[x^2] - (247*Zeta[3])/90 + (391*FF[x]*Zeta[3])/45 - 
      (271*FF[x^2]*Zeta[3])/45) + G[{0, 0}, x]*(-965/162 + ((367*I)/270)*Pi - 
      (19*Pi^2)/8 - ((23*I)/36)*Pi^3 - (65*FF[(1 - x)^(-2)])/9 - 
      ((19*I)/30)*Pi*FF[(1 - x)^(-2)] + (7*FF[(1 - x)^(-1)])/3 + 
      ((8*I)/15)*Pi*FF[(1 - x)^(-1)] - (736*FF[x])/81 + 
      ((287*I)/135)*Pi*FF[x] + (Pi^2*FF[x])/12 + ((23*I)/18)*Pi^3*FF[x] + 
      (15767*FF[x^2])/405 + ((215*I)/27)*Pi*FF[x^2] - 
      (125*Pi^2*FF[x^2])/108 - ((5*I)/6)*Pi^3*FF[x^2] + (13*Zeta[3])/18 - 
      (13*FF[x]*Zeta[3])/9 - (35*FF[x^2]*Zeta[3])/9) + 
    G[{0, 1}, x]*(-3082/405 - ((1633*I)/270)*Pi + (661*Pi^2)/216 + 
      ((11*I)/36)*Pi^3 - ((19*I)/30)*Pi*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/3 - (19*FF[(1 - x)^(-1)])/30 + 
      ((38*I)/15)*Pi*FF[(1 - x)^(-1)] - ((7*I)/6)*Pi*FF[x^(-2)] - 
      (19*FF[x^(-1)])/30 + (15767*FF[x])/405 + ((1267*I)/135)*Pi*FF[x] - 
      (229*Pi^2*FF[x])/108 - ((11*I)/18)*Pi^3*FF[x] - (15767*FF[x^2])/405 - 
      ((215*I)/27)*Pi*FF[x^2] + (233*Pi^2*FF[x^2])/108 + 
      ((7*I)/18)*Pi^3*FF[x^2] + (23*Zeta[3])/18 - (23*FF[x]*Zeta[3])/9 + 
      (11*FF[x^2]*Zeta[3])/9) + G[{1, 0}, x]*(-3082/405 - ((1249*I)/270)*Pi + 
      (223*Pi^2)/72 + ((31*I)/180)*Pi^3 - ((7*I)/6)*Pi*FF[(1 - x)^(-2)] - 
      (19*FF[(1 - x)^(-1)])/30 - ((19*I)/30)*Pi*FF[x^(-2)] - 
      (Pi^2*FF[x^(-2)])/3 - (19*FF[x^(-1)])/30 + ((38*I)/15)*Pi*FF[x^(-1)] + 
      (15767*FF[x])/405 + ((883*I)/135)*Pi*FF[x] - (79*Pi^2*FF[x])/36 + 
      ((17*I)/90)*Pi^3*FF[x] - (15767*FF[x^2])/405 - 
      ((215*I)/27)*Pi*FF[x^2] + (233*Pi^2*FF[x^2])/108 - 
      ((37*I)/90)*Pi^3*FF[x^2] - (53*Zeta[3])/90 - (91*FF[x]*Zeta[3])/45 + 
      (271*FF[x^2]*Zeta[3])/45) + G[{0}, x]*(-217/810 - ((2633*I)/270)*Pi - 
      (131*Pi^2)/216 + ((13*I)/36)*Pi^3 - (4*Pi^4)/9 - 
      ((65*I)/9)*Pi*FF[(1 - x)^(-2)] + (19*Pi^2*FF[(1 - x)^(-2)])/6 - 
      (349*FF[(1 - x)^(-1)])/45 - ((59*I)/30)*Pi*FF[(1 - x)^(-1)] - 
      (4*Pi^2*FF[(1 - x)^(-1)])/9 - ((19*I)/30)*Pi*FF[x^(-1)] - 
      (Pi^2*FF[x^(-1)])/3 - (7118*FF[x])/405 + ((2009*I)/135)*Pi*FF[x] + 
      (55*Pi^2*FF[x])/12 - ((19*I)/30)*Pi^3*FF[x] + (8*Pi^4*FF[x])/9 - 
      (79*Pi^2*FF[x^2])/12 + ((173*I)/270)*Pi^3*FF[x^2] - 
      (169*Pi^4*FF[x^2])/270 + (17*Zeta[3])/6 + ((14*I)/3)*Pi*Zeta[3] - 
      (11*FF[x]*Zeta[3])/5 - ((28*I)/3)*Pi*FF[x]*Zeta[3] + 
      (497*FF[x^2]*Zeta[3])/45 + ((20*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(-14453/810 + ((277*I)/54)*Pi - (563*Pi^2)/216 + 
      ((41*I)/36)*Pi^3 - (167*Pi^4)/270 - ((19*I)/30)*Pi*FF[(1 - x)^(-1)] - 
      (Pi^2*FF[(1 - x)^(-1)])/3 - ((65*I)/9)*Pi*FF[x^(-2)] + 
      (19*Pi^2*FF[x^(-2)])/6 - (I/3)*Pi^3*FF[x^(-2)] - (349*FF[x^(-1)])/45 - 
      ((59*I)/30)*Pi*FF[x^(-1)] - (4*Pi^2*FF[x^(-1)])/9 + (7118*FF[x])/405 - 
      ((2009*I)/135)*Pi*FF[x] + (103*Pi^2*FF[x])/12 - 
      ((253*I)/90)*Pi^3*FF[x] + (68*Pi^4*FF[x])/135 - (79*Pi^2*FF[x^2])/12 + 
      ((697*I)/270)*Pi^3*FF[x^2] - (112*Pi^4*FF[x^2])/135 + 
      (127*Zeta[3])/18 - ((4*I)/3)*Pi*Zeta[3] + 2*FF[x^(-2)]*Zeta[3] - 
      (311*FF[x]*Zeta[3])/45 - ((16*I)/3)*Pi*FF[x]*Zeta[3] - 
      (3*FF[x^2]*Zeta[3])/5 + (8*I)*Pi*FF[x^2]*Zeta[3]) - (16*Zeta[5])/3 + 
    (8*FF[x]*Zeta[5])/3 - (8*FF[x^2]*Zeta[5])/3) + 
  COLOR[CF*Nf*NfV2]*(242/45 - (I/9)*Pi + (1759*Pi^2)/540 - 
    ((559*I)/270)*Pi^3 + (46*Pi^4)/81 - ((89*I)/450)*Pi^5 + 
    ((13*I)/30)*Pi^3*FF[(1 - x)^(-2)] - (77*Pi^4*FF[(1 - x)^(-2)])/90 + 
    ((151*I)/90)*Pi*FF[(1 - x)^(-1)] + (17*Pi^2*FF[(1 - x)^(-1)])/18 + 
    ((22*I)/45)*Pi^3*FF[(1 - x)^(-1)] + (11*Pi^4*FF[(1 - x)^(-1)])/45 + 
    ((151*I)/90)*Pi*FF[x^(-1)] + (17*Pi^2*FF[x^(-1)])/18 - 
    ((14*I)/3)*Pi^3*FF[x^(-1)] - (29*Pi^2*FF[x])/90 - 
    ((19*I)/135)*Pi^3*FF[x] - (262*Pi^4*FF[x])/405 + ((19*I)/75)*Pi^5*FF[x] + 
    (29*Pi^2*FF[x^2])/90 - ((5*I)/3)*Pi^3*FF[x^2] + (29*Pi^4*FF[x^2])/54 - 
    ((19*I)/75)*Pi^5*FF[x^2] + (-5/9 + ((2*I)/3)*Pi - 
      (4*FF[(1 - x)^(-2)])/3 + (16*FF[(1 - x)^(-1)])/3 - (310*FF[x])/9 - 
      ((68*I)/15)*Pi*FF[x] + 4*FF[x^2] + ((272*I)/45)*Pi*FF[x^2] - 
      (32*Pi^2*FF[x^2])/9)*G[{0, 0, 0}, x] + 
    (-66/5 + ((94*I)/9)*Pi - (20*Pi^2)/3 + (49*FF[(1 - x)^(-2)])/15 + 
      (28*I)*Pi*FF[(1 - x)^(-2)] + (4*FF[(1 - x)^(-1)])/15 - 
      (8*I)*Pi*FF[(1 - x)^(-1)] + (344*FF[x])/15 - ((508*I)/45)*Pi*FF[x] + 
      8*Pi^2*FF[x] - (14*FF[x^2])/3 + ((164*I)/45)*Pi*FF[x^2] - 
      4*Pi^2*FF[x^2])*G[{0, 0, 1}, x] + 
    (-66/5 - ((22*I)/15)*Pi + (4*Pi^2)/3 + (49*FF[(1 - x)^(-2)])/15 + 
      (4*FF[(1 - x)^(-1)])/15 + (344*FF[x])/15 - ((4*I)/3)*Pi*FF[x] - 
      (14*FF[x^2])/3 - ((164*I)/45)*Pi*FF[x^2] + (32*Pi^2*FF[x^2])/9)*
     G[{0, 1, 0}, x] + (113/3 - ((266*I)/45)*Pi + (16*Pi^2)/3 + 
      28*FF[(1 - x)^(-1)] + (2*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
      (310*FF[x])/9 + ((436*I)/45)*Pi*FF[x] - 8*Pi^2*FF[x] + (16*FF[x^2])/3 - 
      ((272*I)/45)*Pi*FF[x^2] + 4*Pi^2*FF[x^2])*G[{0, 1, 1}, x] + 
    (77/9 - ((34*I)/15)*Pi + (4*Pi^2)/3 + (2*FF[(1 - x)^(-2)])/3 - 
      (8*FF[(1 - x)^(-1)])/3 + 28*FF[x^(-1)] + (214*FF[x])/9 + 
      ((12*I)/5)*Pi*FF[x] + (16*FF[x^2])/3 - ((272*I)/45)*Pi*FF[x^2] + 
      4*Pi^2*FF[x^2])*G[{1, 0, 0}, x] + 
    (76/15 - ((58*I)/9)*Pi + (44*Pi^2)/9 + (49*FF[x^(-2)])/15 + 
      (4*FF[x^(-1)])/15 - (68*FF[x])/5 + ((388*I)/45)*Pi*FF[x] - 
      (64*Pi^2*FF[x])/9 - (14*FF[x^2])/3 - ((164*I)/45)*Pi*FF[x^2] + 
      (32*Pi^2*FF[x^2])/9)*G[{1, 0, 1}, x] + 
    (76/15 + ((14*I)/5)*Pi - (8*Pi^2)/3 + (49*FF[x^(-2)])/15 + 
      (28*I)*Pi*FF[x^(-2)] + (4*FF[x^(-1)])/15 - (8*I)*Pi*FF[x^(-1)] - 
      (68*FF[x])/5 + (4*I)*Pi*FF[x] - (14*FF[x^2])/3 + 
      ((164*I)/45)*Pi*FF[x^2] - 4*Pi^2*FF[x^2])*G[{1, 1, 0}, x] + 
    (-31 + ((98*I)/45)*Pi - (32*Pi^2)/9 - (4*FF[x^(-2)])/3 + 
      (16*FF[x^(-1)])/3 + (238*FF[x])/9 - ((68*I)/9)*Pi*FF[x] + 
      (64*Pi^2*FF[x])/9 + 4*FF[x^2] + ((272*I)/45)*Pi*FF[x^2] - 
      (32*Pi^2*FF[x^2])/9)*G[{1, 1, 1}, x] + 
    (32/9 + ((4*I)/3)*Pi - (16*FF[x])/9 - ((8*I)/3)*Pi*FF[x] + 
      (152*FF[x^2])/9 + ((8*I)/3)*Pi*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-38/9 + ((4*I)/3)*Pi + (476*FF[x])/45 - ((8*I)/3)*Pi*FF[x] - 
      (488*FF[x^2])/45)*G[{0, 0, 0, 1}, x] + 
    (-38/9 + ((12*I)/5)*Pi + (476*FF[x])/45 + ((8*I)/5)*Pi*FF[x] - 
      (488*FF[x^2])/45 + ((16*I)/15)*Pi*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (56/3 + ((76*I)/15)*Pi + 28*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] - 
      (448*FF[x])/15 - ((56*I)/15)*Pi*FF[x] + (652*FF[x^2])/45 + 
      ((56*I)/15)*Pi*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (-2/9 - ((16*I)/5)*Pi - (76*FF[x])/45 + ((16*I)/5)*Pi*FF[x] - 
      (652*FF[x^2])/45 - ((8*I)/15)*Pi*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (124/45 + ((4*I)/3)*Pi - (344*FF[x])/45 - ((8*I)/3)*Pi*FF[x] + 
      (488*FF[x^2])/45 + ((8*I)/3)*Pi*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (124/45 - ((12*I)/5)*Pi - (344*FF[x])/45 - ((8*I)/5)*Pi*FF[x] + 
      (488*FF[x^2])/45 - ((56*I)/15)*Pi*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (-62/3 - ((88*I)/15)*Pi + (92*FF[x])/3 + ((128*I)/15)*Pi*FF[x] - 
      (152*FF[x^2])/9 - ((88*I)/15)*Pi*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (-62/9 - ((16*I)/5)*Pi + (28*FF[x])/9 + ((16*I)/5)*Pi*FF[x] - 
      (152*FF[x^2])/9 - ((88*I)/15)*Pi*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (268/45 - ((116*I)/15)*Pi - (632*FF[x])/45 + ((136*I)/15)*Pi*FF[x] + 
      (488*FF[x^2])/45 - ((56*I)/15)*Pi*FF[x^2])*G[{1, 0, 0, 1}, x] + 
    (268/45 + ((4*I)/3)*Pi - (632*FF[x])/45 - ((8*I)/3)*Pi*FF[x] + 
      (488*FF[x^2])/45 + ((8*I)/3)*Pi*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (-82/5 - ((8*I)/15)*Pi + (92*FF[x])/3 - ((32*I)/15)*Pi*FF[x] - 
      (652*FF[x^2])/45 - ((8*I)/15)*Pi*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (148/45 + ((76*I)/15)*Pi + 28*FF[x^(-2)] - 8*FF[x^(-1)] + (8*FF[x])/9 - 
      ((56*I)/15)*Pi*FF[x] + (652*FF[x^2])/45 + ((56*I)/15)*Pi*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-202/45 + ((76*I)/15)*Pi + (100*FF[x])/9 - 
      ((56*I)/15)*Pi*FF[x] - (488*FF[x^2])/45 + ((16*I)/15)*Pi*FF[x^2])*
     G[{1, 1, 0, 1}, x] + (-202/45 - ((4*I)/3)*Pi + (100*FF[x])/9 + 
      ((8*I)/3)*Pi*FF[x] - (488*FF[x^2])/45)*G[{1, 1, 1, 0}, x] + 
    (56/3 + ((4*I)/3)*Pi - 32*FF[x] - ((8*I)/3)*Pi*FF[x] + (152*FF[x^2])/9 + 
      ((8*I)/3)*Pi*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    (-8/3 + (16*FF[x])/3 - (32*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + 
    (4/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
    (4/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 0, 0, 1, 0}, x] + 
    (8/3 - (16*FF[x])/3 + (8*FF[x^2])/3)*G[{0, 0, 0, 1, 1}, x] + 
    (8/3 - (16*FF[x])/3 + 8*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
    (12/5 + (8*FF[x])/5 - (8*FF[x^2])/5)*G[{0, 0, 1, 0, 1}, x] + 
    (12/5 + (8*FF[x])/5 - (8*FF[x^2])/5)*G[{0, 0, 1, 1, 0}, x] + 
    (-16/3 + (32*FF[x])/3 - (16*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
    (4/3 - (8*FF[x])/3 + (32*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
    (-28/15 + (8*FF[x])/15 - (8*FF[x^2])/15)*G[{0, 1, 0, 0, 1}, x] + 
    (-28/15 + (8*FF[x])/15 - (8*FF[x^2])/15)*G[{0, 1, 0, 1, 0}, x] + 
    (8/15 + (32*FF[x])/15 - (32*FF[x^2])/15)*G[{0, 1, 0, 1, 1}, x] + 
    (-16/5 + (16*FF[x])/5 - (128*FF[x^2])/15)*G[{0, 1, 1, 0, 0}, x] + 
    (-28/15 + (8*FF[x])/15 - (8*FF[x^2])/15)*G[{0, 1, 1, 0, 1}, x] + 
    (-28/15 + (8*FF[x])/15 - (8*FF[x^2])/15)*G[{0, 1, 1, 1, 0}, x] + 
    (4 - 8*FF[x] + (16*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
    (4/3 - (8*FF[x])/3 + (16*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    (-28/15 + (8*FF[x])/15 - (8*FF[x^2])/15)*G[{1, 0, 0, 0, 1}, x] + 
    (-28/15 + (8*FF[x])/15 - (8*FF[x^2])/15)*G[{1, 0, 0, 1, 0}, x] + 
    (-128/15 + (208*FF[x])/15 - (128*FF[x^2])/15)*G[{1, 0, 0, 1, 1}, x] + 
    (8/15 + (32*FF[x])/15 - (32*FF[x^2])/15)*G[{1, 0, 1, 0, 0}, x] + 
    (-28/15 + (8*FF[x])/15 - (8*FF[x^2])/15)*G[{1, 0, 1, 0, 1}, x] + 
    (-28/15 + (8*FF[x])/15 - (8*FF[x^2])/15)*G[{1, 0, 1, 1, 0}, x] + 
    (28/3 - (56*FF[x])/3 + (32*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] - 
    (16*FF[x^2]*G[{1, 1, 0, 0, 0}, x])/3 + 
    (12/5 + (8*FF[x])/5 - (8*FF[x^2])/5)*G[{1, 1, 0, 0, 1}, x] + 
    (12/5 + (8*FF[x])/5 - (8*FF[x^2])/5)*G[{1, 1, 0, 1, 0}, x] + 
    (16/3 - (32*FF[x])/3 + 8*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
    (8*FF[x^2]*G[{1, 1, 1, 0, 0}, x])/3 + (4/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{1, 1, 1, 0, 1}, x] + (4/3 - (8*FF[x])/3 + (8*FF[x^2])/3)*
     G[{1, 1, 1, 1, 0}, x] + (-8 + 16*FF[x] - (32*FF[x^2])/3)*
     G[{1, 1, 1, 1, 1}, x] - (71*Zeta[3])/45 - ((88*I)/9)*Pi*Zeta[3] + 
    (194*Pi^2*Zeta[3])/45 - (13*FF[(1 - x)^(-2)]*Zeta[3])/5 + 
    (28*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - (44*FF[(1 - x)^(-1)]*Zeta[3])/15 - 
    (8*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 28*FF[x^(-1)]*Zeta[3] + 
    (938*FF[x]*Zeta[3])/45 + ((32*I)/9)*Pi*FF[x]*Zeta[3] - 
    (244*Pi^2*FF[x]*Zeta[3])/45 - 10*FF[x^2]*Zeta[3] - 
    ((44*I)/9)*Pi*FF[x^2]*Zeta[3] + (284*Pi^2*FF[x^2]*Zeta[3])/45 + 
    G[{0, 1}, x]*(-371/30 + ((307*I)/15)*Pi - (128*Pi^2)/27 + 
      ((2*I)/9)*Pi^3 + ((49*I)/15)*Pi*FF[(1 - x)^(-2)] - 
      (14*Pi^2*FF[(1 - x)^(-2)])/3 + (49*FF[(1 - x)^(-1)])/15 + 
      ((424*I)/15)*Pi*FF[(1 - x)^(-1)] + (4*Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((2*I)/3)*Pi*FF[x^(-2)] + (49*FF[x^(-1)])/15 - 
      ((8*I)/3)*Pi*FF[x^(-1)] + (29*FF[x])/45 - ((638*I)/45)*Pi*FF[x] + 
      (88*Pi^2*FF[x])/27 - ((4*I)/9)*Pi^3*FF[x] - (29*FF[x^2])/45 + 
      ((10*I)/3)*Pi*FF[x^2] - 2*Pi^2*FF[x^2] + ((8*I)/9)*Pi^3*FF[x^2] - 
      (20*Zeta[3])/3 + (40*FF[x]*Zeta[3])/3 - (32*FF[x^2]*Zeta[3])/3) + 
    G[{1, 0}, x]*(-371/30 + ((433*I)/45)*Pi - (94*Pi^2)/27 - 
      ((38*I)/45)*Pi^3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (49*FF[(1 - x)^(-1)])/15 - ((8*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      ((49*I)/15)*Pi*FF[x^(-2)] - (14*Pi^2*FF[x^(-2)])/3 + 
      (49*FF[x^(-1)])/15 + ((424*I)/15)*Pi*FF[x^(-1)] + 
      (4*Pi^2*FF[x^(-1)])/3 + (29*FF[x])/45 + ((338*I)/45)*Pi*FF[x] + 
      (20*Pi^2*FF[x])/27 + ((28*I)/45)*Pi^3*FF[x] - (29*FF[x^2])/45 + 
      ((10*I)/3)*Pi*FF[x^2] - 2*Pi^2*FF[x^2] - ((8*I)/45)*Pi^3*FF[x^2] + 
      (76*Zeta[3])/15 - (56*FF[x]*Zeta[3])/15 - (64*FF[x^2]*Zeta[3])/15) + 
    G[{1, 1}, x]*(1883/90 - ((289*I)/15)*Pi + (131*Pi^2)/27 + 
      ((2*I)/5)*Pi^3 + (77*FF[x^(-2)])/18 + ((49*I)/15)*Pi*FF[x^(-2)] - 
      (34*FF[x^(-1)])/9 + ((4*I)/15)*Pi*FF[x^(-1)] - (23*FF[x])/45 + 
      ((698*I)/45)*Pi*FF[x] - (94*Pi^2*FF[x])/27 + ((4*I)/15)*Pi^3*FF[x] + 
      (29*FF[x^2])/45 - ((10*I)/3)*Pi*FF[x^2] + 2*Pi^2*FF[x^2] - 
      ((4*I)/15)*Pi^3*FF[x^2] + (44*Zeta[3])/15 - (184*FF[x]*Zeta[3])/15 + 
      (104*FF[x^2]*Zeta[3])/15) + G[{0, 0}, x]*(379/18 - ((319*I)/45)*Pi + 
      (91*Pi^2)/27 + ((2*I)/9)*Pi^3 + (77*FF[(1 - x)^(-2)])/18 + 
      ((49*I)/15)*Pi*FF[(1 - x)^(-2)] - (34*FF[(1 - x)^(-1)])/9 + 
      ((4*I)/15)*Pi*FF[(1 - x)^(-1)] - (7*FF[x])/9 - ((398*I)/45)*Pi*FF[x] - 
      (14*Pi^2*FF[x])/27 - ((4*I)/9)*Pi^3*FF[x] + (29*FF[x^2])/45 - 
      ((10*I)/3)*Pi*FF[x^2] + 2*Pi^2*FF[x^2] - ((4*I)/9)*Pi^3*FF[x^2] - 
      (4*Zeta[3])/3 + (8*FF[x]*Zeta[3])/3 + 8*FF[x^2]*Zeta[3]) + 
    G[{1}, x]*(37/45 + ((101*I)/9)*Pi + Pi^2 + (I/9)*Pi^3 + (22*Pi^4)/27 + 
      ((49*I)/15)*Pi*FF[(1 - x)^(-1)] - (14*Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((77*I)/18)*Pi*FF[x^(-2)] - (67*Pi^2*FF[x^(-2)])/18 - 
      ((14*I)/3)*Pi^3*FF[x^(-2)] + (151*FF[x^(-1)])/90 + 
      ((37*I)/45)*Pi*FF[x^(-1)] + (34*Pi^2*FF[x^(-1)])/9 + 
      ((4*I)/3)*Pi^3*FF[x^(-1)] - (139*FF[x])/45 - ((38*I)/15)*Pi*FF[x] - 
      (2*Pi^2*FF[x])/27 - ((14*I)/15)*Pi^3*FF[x] - (22*Pi^4*FF[x])/135 + 
      (7*Pi^2*FF[x^2])/3 - ((82*I)/135)*Pi^3*FF[x^2] + (22*Pi^4*FF[x^2])/27 - 
      (44*Zeta[3])/3 + (12*I)*Pi*Zeta[3] + 28*FF[x^(-2)]*Zeta[3] - 
      8*FF[x^(-1)]*Zeta[3] + (344*FF[x]*Zeta[3])/15 - 
      (8*I)*Pi*FF[x]*Zeta[3] + (164*FF[x^2]*Zeta[3])/45 + 
      ((8*I)/3)*Pi*FF[x^2]*Zeta[3]) + G[{0}, x]*(-34/15 + ((391*I)/45)*Pi + 
      (88*Pi^2)/27 + ((5*I)/9)*Pi^3 + Pi^4/15 + ((77*I)/18)*Pi*
       FF[(1 - x)^(-2)] - (67*Pi^2*FF[(1 - x)^(-2)])/18 + 
      (151*FF[(1 - x)^(-1)])/90 + ((37*I)/45)*Pi*FF[(1 - x)^(-1)] + 
      (34*Pi^2*FF[(1 - x)^(-1)])/9 + ((49*I)/15)*Pi*FF[x^(-1)] - 
      (14*Pi^2*FF[x^(-1)])/3 + (139*FF[x])/45 + ((38*I)/15)*Pi*FF[x] - 
      (124*Pi^2*FF[x])/27 + ((22*I)/45)*Pi^3*FF[x] - (2*Pi^4*FF[x])/15 + 
      (7*Pi^2*FF[x^2])/3 + ((82*I)/135)*Pi^3*FF[x^2] - 
      (53*Pi^4*FF[x^2])/135 - (304*FF[x]*Zeta[3])/15 - 
      (164*FF[x^2]*Zeta[3])/45 + ((16*I)/3)*Pi*FF[x^2]*Zeta[3]) + 
    (44*Zeta[5])/3 - (40*FF[x]*Zeta[5])/3 + (40*FF[x^2]*Zeta[5])/3) + 
  COLOR[CF*NfV^2]*(188/15 - ((4382*I)/135)*Pi + (37747*Pi^2)/810 - 
    ((2819*I)/135)*Pi^3 + (272*Pi^4)/81 + ((22*I)/45)*Pi^5 + (13*Pi^6)/30 + 
    ((49*I)/45)*Pi^3*FF[(1 - x)^(-2)] + (119*Pi^4*FF[(1 - x)^(-2)])/45 - 
    ((977*I)/135)*Pi*FF[(1 - x)^(-1)] - (469*Pi^2*FF[(1 - x)^(-1)])/45 + 
    ((568*I)/135)*Pi^3*FF[(1 - x)^(-1)] - (442*Pi^4*FF[(1 - x)^(-1)])/405 - 
    ((977*I)/135)*Pi*FF[x^(-1)] - (469*Pi^2*FF[x^(-1)])/45 + 
    ((2224*I)/405)*Pi^3*FF[x^(-1)] - (1523*Pi^2*FF[x])/9 + 
    ((3634*I)/45)*Pi^3*FF[x] + (9946*Pi^4*FF[x])/405 - 
    ((104*I)/45)*Pi^5*FF[x] - (844*Pi^6*FF[x])/315 + (1523*Pi^2*FF[x^2])/9 - 
    ((13442*I)/135)*Pi^3*FF[x^2] - (3712*Pi^4*FF[x^2])/135 + 
    ((22*I)/9)*Pi^5*FF[x^2] + (571*Pi^6*FF[x^2])/210 + 
    (120 - (48*I)*Pi + 12*Pi^2 + 56*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 
      96*FF[x] + (192*I)*Pi*FF[x] - 96*Pi^2*FF[x] + (2320*FF[x^2])/9 - 
      (176*I)*Pi*FF[x^2] + 108*Pi^2*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-1400/9 + (48*I)*Pi + 8*Pi^2 - 56*FF[(1 - x)^(-2)] + 
      (176*FF[(1 - x)^(-1)])/9 + (688*FF[x])/9 - (192*I)*Pi*FF[x] - 
      64*Pi^2*FF[x] - (392*FF[x^2])/3 + (176*I)*Pi*FF[x^2] + 72*Pi^2*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (-1400/9 + ((112*I)/3)*Pi + (28*Pi^2)/3 - 
      56*FF[(1 - x)^(-2)] + (176*FF[(1 - x)^(-1)])/9 + (688*FF[x])/9 - 
      ((512*I)/3)*Pi*FF[x] - (128*Pi^2*FF[x])/3 - (392*FF[x^2])/3 + 
      (176*I)*Pi*FF[x^2] + 36*Pi^2*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (2080/9 - ((112*I)/3)*Pi + (56*Pi^2)/3 + 56*FF[(1 - x)^(-2)] - 
      (208*FF[(1 - x)^(-1)])/9 - (2672*FF[x])/9 + ((512*I)/3)*Pi*FF[x] - 
      (256*Pi^2*FF[x])/3 + (2192*FF[x^2])/9 - (176*I)*Pi*FF[x^2] + 
      72*Pi^2*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (104/9 + ((128*I)/3)*Pi - (16*Pi^2)/3 - (32*FF[(1 - x)^(-1)])/9 + 
      (1184*FF[x])/9 - ((544*I)/3)*Pi*FF[x] + (176*Pi^2*FF[x])/3 - 
      (2192*FF[x^2])/9 + (176*I)*Pi*FF[x^2] - 72*Pi^2*FF[x^2])*
     G[{0, 1, 0, 0}, x] + (280/9 - ((128*I)/3)*Pi - (8*Pi^2)/3 - 
      (1136*FF[x])/9 + ((544*I)/3)*Pi*FF[x] + (88*Pi^2*FF[x])/3 + 
      (392*FF[x^2])/3 - (176*I)*Pi*FF[x^2] - 36*Pi^2*FF[x^2])*
     G[{0, 1, 0, 1}, x] + (280/9 - (32*I)*Pi - 16*Pi^2 - (1136*FF[x])/9 + 
      (160*I)*Pi*FF[x] + 80*Pi^2*FF[x] + (392*FF[x^2])/3 - 
      (176*I)*Pi*FF[x^2] - 72*Pi^2*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (-1024/9 + (32*I)*Pi - 24*Pi^2 + (32*FF[(1 - x)^(-1)])/9 + 
      (3248*FF[x])/9 - (160*I)*Pi*FF[x] + 120*Pi^2*FF[x] - (2320*FF[x^2])/9 + 
      (176*I)*Pi*FF[x^2] - 108*Pi^2*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (-32/3 + (48*I)*Pi - 12*Pi^2 + (32*FF[x^(-1)])/9 + (464*FF[x])/3 - 
      (192*I)*Pi*FF[x] + 96*Pi^2*FF[x] - (2320*FF[x^2])/9 + 
      (176*I)*Pi*FF[x^2] - 108*Pi^2*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (320/9 - (48*I)*Pi - 8*Pi^2 - (1216*FF[x])/9 + (192*I)*Pi*FF[x] + 
      64*Pi^2*FF[x] + (392*FF[x^2])/3 - (176*I)*Pi*FF[x^2] - 72*Pi^2*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (320/9 - ((112*I)/3)*Pi - (28*Pi^2)/3 - 
      (1216*FF[x])/9 + ((512*I)/3)*Pi*FF[x] + (128*Pi^2*FF[x])/3 + 
      (392*FF[x^2])/3 - (176*I)*Pi*FF[x^2] - 36*Pi^2*FF[x^2])*
     G[{1, 0, 1, 0}, x] + (-904/9 + ((112*I)/3)*Pi - (56*Pi^2)/3 - 
      (32*FF[x^(-1)])/9 + (3200*FF[x])/9 - ((512*I)/3)*Pi*FF[x] + 
      (256*Pi^2*FF[x])/3 - (2192*FF[x^2])/9 + (176*I)*Pi*FF[x^2] - 
      72*Pi^2*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (1600/9 - ((128*I)/3)*Pi + (16*Pi^2)/3 + 56*FF[x^(-2)] - 
      (208*FF[x^(-1)])/9 - (1712*FF[x])/9 + ((544*I)/3)*Pi*FF[x] - 
      (176*Pi^2*FF[x])/3 + (2192*FF[x^2])/9 - (176*I)*Pi*FF[x^2] + 
      72*Pi^2*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (-1888/9 + ((128*I)/3)*Pi + (8*Pi^2)/3 - 56*FF[x^(-2)] + 
      (176*FF[x^(-1)])/9 + (1664*FF[x])/9 - ((544*I)/3)*Pi*FF[x] - 
      (88*Pi^2*FF[x])/3 - (392*FF[x^2])/3 + (176*I)*Pi*FF[x^2] + 
      36*Pi^2*FF[x^2])*G[{1, 1, 0, 1}, x] + 
    (-1888/9 + (32*I)*Pi + 16*Pi^2 - 56*FF[x^(-2)] + (176*FF[x^(-1)])/9 + 
      (1664*FF[x])/9 - (160*I)*Pi*FF[x] - 80*Pi^2*FF[x] - (392*FF[x^2])/3 + 
      (176*I)*Pi*FF[x^2] + 72*Pi^2*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (2536/9 - (32*I)*Pi + 24*Pi^2 + 56*FF[x^(-2)] - 16*FF[x^(-1)] - 
      (3776*FF[x])/9 + (160*I)*Pi*FF[x] - 120*Pi^2*FF[x] + (2320*FF[x^2])/9 - 
      (176*I)*Pi*FF[x^2] + 108*Pi^2*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    (60 - 40*FF[x] - (880*FF[x^2])/3)*G[{0, 0, 0, 0, 0}, x] + 
    (-108 + 232*FF[x] + (352*FF[x^2])/3)*G[{0, 0, 0, 0, 1}, x] + 
    (-108 + 232*FF[x] + (352*FF[x^2])/3)*G[{0, 0, 0, 1, 0}, x] + 
    (156 - 424*FF[x] + (176*FF[x^2])/3)*G[{0, 0, 0, 1, 1}, x] + 
    (32 - 128*FF[x] + (352*FF[x^2])/3)*G[{0, 0, 1, 0, 0}, x] + 
    (16/3 - (128*FF[x])/3 + (176*FF[x^2])/3)*G[{0, 0, 1, 0, 1}, x] + 
    (16/3 - (128*FF[x])/3 + (176*FF[x^2])/3)*G[{0, 0, 1, 1, 0}, x] + 
    (-128/3 + (640*FF[x])/3 - (704*FF[x^2])/3)*G[{0, 0, 1, 1, 1}, x] + 
    (36 - 184*FF[x] + (704*FF[x^2])/3)*G[{0, 1, 0, 0, 0}, x] + 
    (20/3 + (8*FF[x])/3 - (176*FF[x^2])/3)*G[{0, 1, 0, 0, 1}, x] + 
    (20/3 + (8*FF[x])/3 - (176*FF[x^2])/3)*G[{0, 1, 0, 1, 0}, x] + 
    (-148/3 + (536*FF[x])/3 - (352*FF[x^2])/3)*G[{0, 1, 0, 1, 1}, x] + 
    (496/3 - (704*FF[x])/3 - (176*FF[x^2])/3)*G[{0, 1, 1, 0, 0}, x] + 
    (-592/3 + (1184*FF[x])/3 - (352*FF[x^2])/3)*G[{0, 1, 1, 0, 1}, x] + 
    (-592/3 + (1184*FF[x])/3 - (352*FF[x^2])/3)*G[{0, 1, 1, 1, 0}, x] + 
    (688/3 - (1664*FF[x])/3 + (880*FF[x^2])/3)*G[{0, 1, 1, 1, 1}, x] + 
    (-32 - 32*FF[x] + (880*FF[x^2])/3)*G[{1, 0, 0, 0, 0}, x] + 
    (80 - 160*FF[x] - (352*FF[x^2])/3)*G[{1, 0, 0, 0, 1}, x] + 
    (80 - 160*FF[x] - (352*FF[x^2])/3)*G[{1, 0, 0, 1, 0}, x] + 
    (-128 + 352*FF[x] - (176*FF[x^2])/3)*G[{1, 0, 0, 1, 1}, x] + 
    (12 + 56*FF[x] - (352*FF[x^2])/3)*G[{1, 0, 1, 0, 0}, x] + 
    (-148/3 + (344*FF[x])/3 - (176*FF[x^2])/3)*G[{1, 0, 1, 0, 1}, x] + 
    (-148/3 + (344*FF[x])/3 - (176*FF[x^2])/3)*G[{1, 0, 1, 1, 0}, x] + 
    (260/3 - (856*FF[x])/3 + (704*FF[x^2])/3)*G[{1, 0, 1, 1, 1}, x] + 
    (-64 + 256*FF[x] - (704*FF[x^2])/3)*G[{1, 1, 0, 0, 0}, x] + 
    (64/3 - (224*FF[x])/3 + (176*FF[x^2])/3)*G[{1, 1, 0, 0, 1}, x] + 
    (64/3 - (224*FF[x])/3 + (176*FF[x^2])/3)*G[{1, 1, 0, 1, 0}, x] + 
    (64/3 - (320*FF[x])/3 + (352*FF[x^2])/3)*G[{1, 1, 0, 1, 1}, x] + 
    (-628/3 + (920*FF[x])/3 + (176*FF[x^2])/3)*G[{1, 1, 1, 0, 0}, x] + 
    (724/3 - (1400*FF[x])/3 + (352*FF[x^2])/3)*G[{1, 1, 1, 0, 1}, x] + 
    (724/3 - (1400*FF[x])/3 + (352*FF[x^2])/3)*G[{1, 1, 1, 1, 0}, x] + 
    (-820/3 + (1880*FF[x])/3 - (880*FF[x^2])/3)*G[{1, 1, 1, 1, 1}, x] + 
    (40 - 320*FF[x] + 360*FF[x^2])*G[{0, 0, 0, 0, 0, 0}, x] + 
    (-40 + 320*FF[x] - 360*FF[x^2])*G[{0, 0, 0, 0, 0, 1}, x] + 
    (-40 + 320*FF[x] - 360*FF[x^2])*G[{0, 0, 0, 0, 1, 0}, x] + 
    (40 - 320*FF[x] + 360*FF[x^2])*G[{0, 0, 0, 0, 1, 1}, x] + 
    (-8 + 64*FF[x] - 72*FF[x^2])*G[{0, 0, 1, 0, 0, 0}, x] + 
    (8 - 64*FF[x] + 72*FF[x^2])*G[{0, 0, 1, 0, 0, 1}, x] + 
    (8 - 64*FF[x] + 72*FF[x^2])*G[{0, 0, 1, 0, 1, 0}, x] + 
    (-8 + 64*FF[x] - 72*FF[x^2])*G[{0, 0, 1, 0, 1, 1}, x] + 
    (64 - 320*FF[x] + 288*FF[x^2])*G[{0, 0, 1, 1, 0, 0}, x] + 
    (-64 + 320*FF[x] - 288*FF[x^2])*G[{0, 0, 1, 1, 0, 1}, x] + 
    (-64 + 320*FF[x] - 288*FF[x^2])*G[{0, 0, 1, 1, 1, 0}, x] + 
    (64 - 320*FF[x] + 288*FF[x^2])*G[{0, 0, 1, 1, 1, 1}, x] + 
    (-32 + 256*FF[x] - 288*FF[x^2])*G[{0, 1, 0, 0, 0, 0}, x] + 
    (32 - 256*FF[x] + 288*FF[x^2])*G[{0, 1, 0, 0, 0, 1}, x] + 
    (32 - 256*FF[x] + 288*FF[x^2])*G[{0, 1, 0, 0, 1, 0}, x] + 
    (-32 + 256*FF[x] - 288*FF[x^2])*G[{0, 1, 0, 0, 1, 1}, x] + 
    (16 - 80*FF[x] + 72*FF[x^2])*G[{0, 1, 0, 1, 0, 0}, x] + 
    (-16 + 80*FF[x] - 72*FF[x^2])*G[{0, 1, 0, 1, 0, 1}, x] + 
    (-16 + 80*FF[x] - 72*FF[x^2])*G[{0, 1, 0, 1, 1, 0}, x] + 
    (16 - 80*FF[x] + 72*FF[x^2])*G[{0, 1, 0, 1, 1, 1}, x] + 
    (-80 + 400*FF[x] - 360*FF[x^2])*G[{0, 1, 1, 1, 0, 0}, x] + 
    (80 - 400*FF[x] + 360*FF[x^2])*G[{0, 1, 1, 1, 0, 1}, x] + 
    (80 - 400*FF[x] + 360*FF[x^2])*G[{0, 1, 1, 1, 1, 0}, x] + 
    (-80 + 400*FF[x] - 360*FF[x^2])*G[{0, 1, 1, 1, 1, 1}, x] + 
    (-40 + 320*FF[x] - 360*FF[x^2])*G[{1, 0, 0, 0, 0, 0}, x] + 
    (40 - 320*FF[x] + 360*FF[x^2])*G[{1, 0, 0, 0, 0, 1}, x] + 
    (40 - 320*FF[x] + 360*FF[x^2])*G[{1, 0, 0, 0, 1, 0}, x] + 
    (-40 + 320*FF[x] - 360*FF[x^2])*G[{1, 0, 0, 0, 1, 1}, x] + 
    (8 - 64*FF[x] + 72*FF[x^2])*G[{1, 0, 1, 0, 0, 0}, x] + 
    (-8 + 64*FF[x] - 72*FF[x^2])*G[{1, 0, 1, 0, 0, 1}, x] + 
    (-8 + 64*FF[x] - 72*FF[x^2])*G[{1, 0, 1, 0, 1, 0}, x] + 
    (8 - 64*FF[x] + 72*FF[x^2])*G[{1, 0, 1, 0, 1, 1}, x] + 
    (-64 + 320*FF[x] - 288*FF[x^2])*G[{1, 0, 1, 1, 0, 0}, x] + 
    (64 - 320*FF[x] + 288*FF[x^2])*G[{1, 0, 1, 1, 0, 1}, x] + 
    (64 - 320*FF[x] + 288*FF[x^2])*G[{1, 0, 1, 1, 1, 0}, x] + 
    (-64 + 320*FF[x] - 288*FF[x^2])*G[{1, 0, 1, 1, 1, 1}, x] + 
    (32 - 256*FF[x] + 288*FF[x^2])*G[{1, 1, 0, 0, 0, 0}, x] + 
    (-32 + 256*FF[x] - 288*FF[x^2])*G[{1, 1, 0, 0, 0, 1}, x] + 
    (-32 + 256*FF[x] - 288*FF[x^2])*G[{1, 1, 0, 0, 1, 0}, x] + 
    (32 - 256*FF[x] + 288*FF[x^2])*G[{1, 1, 0, 0, 1, 1}, x] + 
    (-16 + 80*FF[x] - 72*FF[x^2])*G[{1, 1, 0, 1, 0, 0}, x] + 
    (16 - 80*FF[x] + 72*FF[x^2])*G[{1, 1, 0, 1, 0, 1}, x] + 
    (16 - 80*FF[x] + 72*FF[x^2])*G[{1, 1, 0, 1, 1, 0}, x] + 
    (-16 + 80*FF[x] - 72*FF[x^2])*G[{1, 1, 0, 1, 1, 1}, x] + 
    (80 - 400*FF[x] + 360*FF[x^2])*G[{1, 1, 1, 1, 0, 0}, x] + 
    (-80 + 400*FF[x] - 360*FF[x^2])*G[{1, 1, 1, 1, 0, 1}, x] + 
    (-80 + 400*FF[x] - 360*FF[x^2])*G[{1, 1, 1, 1, 1, 0}, x] + 
    (80 - 400*FF[x] + 360*FF[x^2])*G[{1, 1, 1, 1, 1, 1}, x] - 
    (41318*Zeta[3])/135 + ((152*I)/9)*Pi*Zeta[3] - 36*Pi^2*Zeta[3] - 
    (98*FF[(1 - x)^(-2)]*Zeta[3])/15 - (1304*FF[(1 - x)^(-1)]*Zeta[3])/27 - 
    ((128*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 56*FF[x^(-1)]*Zeta[3] - 
    ((128*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + (50764*FF[x]*Zeta[3])/135 + 
    ((1904*I)/9)*Pi*FF[x]*Zeta[3] + 104*Pi^2*FF[x]*Zeta[3] - 
    (35524*FF[x^2]*Zeta[3])/135 - ((1904*I)/9)*Pi*FF[x^2]*Zeta[3] - 
    (88*Pi^2*FF[x^2]*Zeta[3])/3 + 96*Zeta[3]^2 - 576*FF[x]*Zeta[3]^2 + 
    576*FF[x^2]*Zeta[3]^2 + G[{1, 1, 0}, x]*(-8314/135 - (32*I)*Pi - 
      (428*Pi^2)/9 + (98*FF[x^(-2)])/15 - (6376*FF[x^(-1)])/135 - 
      ((32*I)/9)*Pi*FF[x^(-1)] - (4012*FF[x])/135 - ((16*I)/3)*Pi*FF[x] + 
      (760*Pi^2*FF[x])/9 - 32*FF[x^2] + ((1016*I)/9)*Pi*FF[x^2] - 
      (88*Pi^2*FF[x^2])/9 - 64*Zeta[3] + 416*FF[x]*Zeta[3] - 
      432*FF[x^2]*Zeta[3]) + G[{0, 0, 1}, x]*(-16646/135 + ((680*I)/9)*Pi + 
      (244*Pi^2)/9 + (98*FF[(1 - x)^(-2)])/15 - (6376*FF[(1 - x)^(-1)])/135 - 
      ((32*I)/9)*Pi*FF[(1 - x)^(-1)] + (12652*FF[x])/135 - 
      ((1984*I)/9)*Pi*FF[x] - (584*Pi^2*FF[x])/9 - 32*FF[x^2] + 
      ((1016*I)/9)*Pi*FF[x^2] - (88*Pi^2*FF[x^2])/9 - 80*Zeta[3] + 
      448*FF[x]*Zeta[3] - 432*FF[x^2]*Zeta[3]) + 
    G[{0, 0, 0}, x]*(4216/45 - ((320*I)/9)*Pi + 42*Pi^2 - 
      (196*FF[(1 - x)^(-2)])/15 + (824*FF[(1 - x)^(-1)])/15 + 
      ((32*I)/9)*Pi*FF[(1 - x)^(-1)] - (976*FF[x])/45 - 
      ((176*I)/9)*Pi*FF[x] - 108*Pi^2*FF[x] - (22564*FF[x^2])/135 + 
      ((1144*I)/9)*Pi*FF[x^2] - 16*Zeta[3] + 128*FF[x]*Zeta[3] - 
      144*FF[x^2]*Zeta[3]) + G[{1, 1, 1}, x]*(-12844/135 + (72*I)*Pi - 
      66*Pi^2 - (196*FF[x^(-2)])/15 + (824*FF[x^(-1)])/15 + 
      ((32*I)/9)*Pi*FF[x^(-1)] + (48056*FF[x])/135 - ((704*I)/3)*Pi*FF[x] + 
      108*Pi^2*FF[x] - (22564*FF[x^2])/135 + ((1144*I)/9)*Pi*FF[x^2] - 
      32*Zeta[3] + 160*FF[x]*Zeta[3] - 144*FF[x^2]*Zeta[3]) + 
    G[{1, 1}, x]*(13993/45 - ((21158*I)/135)*Pi + (280*Pi^2)/9 - 
      (28*Pi^4)/45 + 3*FF[x^(-2)] - ((98*I)/15)*Pi*FF[x^(-2)] + 
      (56*Pi^2*FF[x^(-2)])/3 - (136*FF[x^(-1)])/15 + 
      ((208*I)/27)*Pi*FF[x^(-1)] - (160*Pi^2*FF[x^(-1)])/27 - 
      (70654*FF[x])/135 + ((44044*I)/135)*Pi*FF[x] + (536*Pi^2*FF[x])/9 + 
      ((16*I)/3)*Pi^3*FF[x] - (64*Pi^4*FF[x])/45 + (3046*FF[x^2])/9 - 
      ((26884*I)/135)*Pi*FF[x^2] - (1064*Pi^2*FF[x^2])/27 - 
      ((88*I)/9)*Pi^3*FF[x^2] + 4*Pi^4*FF[x^2] + (200*Zeta[3])/3 - 
      (208*FF[x]*Zeta[3])/3 - (176*FF[x^2]*Zeta[3])/3) + 
    G[{0, 0}, x]*(3403/27 - ((3998*I)/135)*Pi + (1384*Pi^2)/27 - 
      ((8*I)/3)*Pi^3 + (71*Pi^4)/45 + 3*FF[(1 - x)^(-2)] - 
      ((98*I)/15)*Pi*FF[(1 - x)^(-2)] + (56*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (136*FF[(1 - x)^(-1)])/15 + ((208*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      (160*Pi^2*FF[(1 - x)^(-1)])/27 - (20726*FF[x])/135 + 
      ((9724*I)/135)*Pi*FF[x] + (520*Pi^2*FF[x])/27 + ((32*I)/3)*Pi^3*FF[x] - 
      (568*Pi^4*FF[x])/45 + (3046*FF[x^2])/9 - ((26884*I)/135)*Pi*FF[x^2] - 
      (1064*Pi^2*FF[x^2])/27 - ((88*I)/9)*Pi^3*FF[x^2] + 
      (71*Pi^4*FF[x^2])/5 - 72*Zeta[3] + 208*FF[x]*Zeta[3] - 
      (176*FF[x^2]*Zeta[3])/3) + G[{1, 0}, x]*(-21397/135 + 
      ((4958*I)/135)*Pi + (764*Pi^2)/27 + ((8*I)/3)*Pi^3 - (71*Pi^4)/45 + 
      (98*FF[(1 - x)^(-1)])/15 + ((98*I)/15)*Pi*FF[x^(-2)] + 
      (28*Pi^2*FF[x^(-2)])/3 + (98*FF[x^(-1)])/15 - 
      ((208*I)/27)*Pi*FF[x^(-1)] - (104*Pi^2*FF[x^(-1)])/27 + 
      (3046*FF[x])/9 - ((11644*I)/135)*Pi*FF[x] - (784*Pi^2*FF[x])/27 - 
      ((32*I)/3)*Pi^3*FF[x] + (568*Pi^4*FF[x])/45 - (3046*FF[x^2])/9 + 
      ((26884*I)/135)*Pi*FF[x^2] + (1064*Pi^2*FF[x^2])/27 + 
      ((88*I)/9)*Pi^3*FF[x^2] - (71*Pi^4*FF[x^2])/5 + 216*Zeta[3] - 
      496*FF[x]*Zeta[3] + (176*FF[x^2]*Zeta[3])/3) + 
    G[{0, 1}, x]*(-21397/135 + ((20198*I)/135)*Pi + (116*Pi^2)/3 + 
      (28*Pi^4)/45 + ((98*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      (28*Pi^2*FF[(1 - x)^(-2)])/3 + (98*FF[(1 - x)^(-1)])/15 - 
      ((208*I)/27)*Pi*FF[(1 - x)^(-1)] - (104*Pi^2*FF[(1 - x)^(-1)])/27 + 
      (98*FF[x^(-1)])/15 + (3046*FF[x])/9 - ((42124*I)/135)*Pi*FF[x] - 
      (448*Pi^2*FF[x])/9 - ((16*I)/3)*Pi^3*FF[x] + (64*Pi^4*FF[x])/45 - 
      (3046*FF[x^2])/9 + ((26884*I)/135)*Pi*FF[x^2] + 
      (1064*Pi^2*FF[x^2])/27 + ((88*I)/9)*Pi^3*FF[x^2] - 4*Pi^4*FF[x^2] - 
      (632*Zeta[3])/3 + (1072*FF[x]*Zeta[3])/3 + (176*FF[x^2]*Zeta[3])/3) + 
    G[{0, 1, 1}, x]*(36844/135 - ((248*I)/3)*Pi + (148*Pi^2)/3 + 
      (5336*FF[(1 - x)^(-1)])/135 + ((32*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (54776*FF[x])/135 + ((704*I)/3)*Pi*FF[x] - 72*Pi^2*FF[x] + 
      (31204*FF[x^2])/135 - ((1144*I)/9)*Pi*FF[x^2] + 32*Zeta[3] - 
      160*FF[x]*Zeta[3] + 144*FF[x^2]*Zeta[3]) + 
    G[{1, 0, 0}, x]*(4424/45 + ((224*I)/9)*Pi - (68*Pi^2)/3 + 
      (5336*FF[x^(-1)])/135 + ((32*I)/9)*Pi*FF[x^(-1)] - (848*FF[x])/15 + 
      ((176*I)/9)*Pi*FF[x] + 72*Pi^2*FF[x] + (31204*FF[x^2])/135 - 
      ((1144*I)/9)*Pi*FF[x^2] + 16*Zeta[3] - 128*FF[x]*Zeta[3] + 
      144*FF[x^2]*Zeta[3]) + G[{1, 0, 1}, x]*(-8314/135 - ((584*I)/9)*Pi - 
      (94*Pi^2)/9 + (98*FF[x^(-2)])/15 - (6376*FF[x^(-1)])/135 - 
      ((32*I)/9)*Pi*FF[x^(-1)] - (4012*FF[x])/135 + ((1984*I)/9)*Pi*FF[x] + 
      (260*Pi^2*FF[x])/9 - 32*FF[x^2] - ((1016*I)/9)*Pi*FF[x^2] + 
      (88*Pi^2*FF[x^2])/9 + 80*Zeta[3] - 448*FF[x]*Zeta[3] + 
      432*FF[x^2]*Zeta[3]) + G[{0, 1, 0}, x]*(-16646/135 + ((128*I)/3)*Pi + 
      (254*Pi^2)/9 + (98*FF[(1 - x)^(-2)])/15 - (6376*FF[(1 - x)^(-1)])/135 - 
      ((32*I)/9)*Pi*FF[(1 - x)^(-1)] + (12652*FF[x])/135 + 
      ((16*I)/3)*Pi*FF[x] - (436*Pi^2*FF[x])/9 - 32*FF[x^2] - 
      ((1016*I)/9)*Pi*FF[x^2] + (88*Pi^2*FF[x^2])/9 + 64*Zeta[3] - 
      416*FF[x]*Zeta[3] + 432*FF[x^2]*Zeta[3]) + 
    G[{0}, x]*(428/15 - ((4382*I)/135)*Pi + (15673*Pi^2)/405 + 
      ((8*I)/9)*Pi^3 + (143*Pi^4)/30 + (3*I)*Pi*FF[(1 - x)^(-2)] - 
      (49*Pi^2*FF[(1 - x)^(-2)])/45 - (977*FF[(1 - x)^(-1)])/135 - 
      ((38*I)/15)*Pi*FF[(1 - x)^(-1)] + (6968*Pi^2*FF[(1 - x)^(-1)])/405 + 
      ((16*I)/9)*Pi^3*FF[(1 - x)^(-1)] + ((98*I)/15)*Pi*FF[x^(-1)] + 
      (28*Pi^2*FF[x^(-1)])/3 - (12086*FF[x])/135 + ((24964*I)/135)*Pi*FF[x] + 
      (6214*Pi^2*FF[x])/405 - ((184*I)/9)*Pi^3*FF[x] - (503*Pi^4*FF[x])/45 + 
      16*Pi^2*FF[x^2] + ((508*I)/27)*Pi^3*FF[x^2] - (374*Pi^4*FF[x^2])/135 - 
      (832*Zeta[3])/9 - 8*Pi^2*Zeta[3] - 56*FF[(1 - x)^(-2)]*Zeta[3] + 
      (112*FF[(1 - x)^(-1)]*Zeta[3])/9 - (112*FF[x]*Zeta[3])/9 + 
      64*Pi^2*FF[x]*Zeta[3] - (1016*FF[x^2]*Zeta[3])/9 - 
      72*Pi^2*FF[x^2]*Zeta[3]) + G[{1}, x]*(-8234/135 + ((20582*I)/135)*Pi + 
      (28367*Pi^2)/405 - ((56*I)/9)*Pi^3 + (4*Pi^4)/3 + 
      ((98*I)/15)*Pi*FF[(1 - x)^(-1)] + (28*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (3*I)*Pi*FF[x^(-2)] - (49*Pi^2*FF[x^(-2)])/45 - (977*FF[x^(-1)])/135 - 
      ((38*I)/15)*Pi*FF[x^(-1)] + (6968*Pi^2*FF[x^(-1)])/405 + 
      ((16*I)/9)*Pi^3*FF[x^(-1)] + (12086*FF[x])/135 - 
      ((24964*I)/135)*Pi*FF[x] - (19174*Pi^2*FF[x])/405 + 
      ((184*I)/9)*Pi^3*FF[x] + (44*Pi^4*FF[x])/45 + 16*Pi^2*FF[x^2] - 
      ((508*I)/27)*Pi^3*FF[x^2] + (374*Pi^4*FF[x^2])/135 - (1664*Zeta[3])/9 + 
      8*Pi^2*Zeta[3] - 56*FF[x^(-2)]*Zeta[3] + (112*FF[x^(-1)]*Zeta[3])/9 + 
      (112*FF[x]*Zeta[3])/9 - 64*Pi^2*FF[x]*Zeta[3] + 
      (1016*FF[x^2]*Zeta[3])/9 + 72*Pi^2*FF[x^2]*Zeta[3]) + (160*Zeta[5])/3 - 
    (800*FF[x]*Zeta[5])/3 + (880*FF[x^2]*Zeta[5])/3) + 
  COLOR[CA^2*NfV2]*(16087/810 + ((4909*I)/36)*Pi - (338759*Pi^2)/6480 + 
    ((2336*I)/135)*Pi^3 + (2263*Pi^4)/648 + ((8329*I)/5400)*Pi^5 - 
    (953*Pi^6)/3780 - ((3731*I)/720)*Pi^3*FF[(1 - x)^(-2)] + 
    (689*Pi^4*FF[(1 - x)^(-2)])/720 + ((22913*I)/360)*Pi*FF[(1 - x)^(-1)] - 
    (527*Pi^2*FF[(1 - x)^(-1)])/48 + ((34*I)/45)*Pi^3*FF[(1 - x)^(-1)] + 
    (13*Pi^4*FF[(1 - x)^(-1)])/18 + ((22913*I)/360)*Pi*FF[x^(-1)] - 
    (527*Pi^2*FF[x^(-1)])/48 + ((87*I)/8)*Pi^3*FF[x^(-1)] + 
    (706727*Pi^2*FF[x])/3240 - ((10261*I)/270)*Pi^3*FF[x] - 
    (39757*Pi^4*FF[x])/3240 - ((9727*I)/2700)*Pi^5*FF[x] + 
    (1601*Pi^6*FF[x])/3780 - (706727*Pi^2*FF[x^2])/3240 + 
    ((563*I)/12)*Pi^3*FF[x^2] + (26701*Pi^4*FF[x^2])/4320 + 
    ((31213*I)/10800)*Pi^5*FF[x^2] - (10033*Pi^6*FF[x^2])/45360 + 
    (-343/6 + ((19*I)/6)*Pi + (53*Pi^2)/12 + (7*FF[(1 - x)^(-2)])/2 + 
      4*FF[(1 - x)^(-1)] + (548*FF[x])/3 - ((49*I)/3)*Pi*FF[x] - 
      (53*Pi^2*FF[x])/6 - (1903*FF[x^2])/36 - ((19*I)/6)*Pi*FF[x^2] - 
      4*Pi^2*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (193/18 - ((265*I)/6)*Pi + (3*Pi^2)/2 + (53*FF[(1 - x)^(-2)])/4 - 
      (19*FF[(1 - x)^(-1)])/2 + (209*FF[x])/90 + ((559*I)/3)*Pi*FF[x] - 
      15*Pi^2*FF[x] - (4849*FF[x^2])/180 - ((151*I)/6)*Pi*FF[x^2] + 
      (44*Pi^2*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
    (193/18 - ((257*I)/10)*Pi - (15*Pi^2)/4 + (53*FF[(1 - x)^(-2)])/4 - 
      (19*FF[(1 - x)^(-1)])/2 + (209*FF[x])/90 + ((276*I)/5)*Pi*FF[x] + 
      (11*Pi^2*FF[x])/2 - (4849*FF[x^2])/180 - ((1481*I)/30)*Pi*FF[x^2] - 
      (5*Pi^2*FF[x^2])/3)*G[{0, 0, 1, 0}, x] + 
    (-134/9 - ((127*I)/10)*Pi - 5*Pi^2 - 84*FF[(1 - x)^(-2)] + 
      38*FF[(1 - x)^(-1)] - (11*FF[x^(-2)])/2 - (4183*FF[x])/45 + 
      ((26*I)/5)*Pi*FF[x] + 14*Pi^2*FF[x] + (5467*FF[x^2])/60 - 
      ((367*I)/10)*Pi*FF[x^2] - 10*Pi^2*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (46/3 + ((509*I)/15)*Pi - (7*Pi^2)/3 - 5*FF[(1 - x)^(-2)] + 
      9*FF[(1 - x)^(-1)] - (1294*FF[x])/15 - ((979*I)/15)*Pi*FF[x] + 
      (2*Pi^2*FF[x])/3 + (5159*FF[x^2])/180 + ((511*I)/10)*Pi*FF[x^2] + 
      10*Pi^2*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-67/45 + (2*I)*Pi - (49*Pi^2)/12 - 8*FF[(1 - x)^(-1)] - 
      (1541*FF[x])/90 - (49*I)*Pi*FF[x] + (61*Pi^2*FF[x])/6 + 
      (10069*FF[x^2])/180 - ((33*I)/2)*Pi*FF[x^2] - (35*Pi^2*FF[x^2])/3)*
     G[{0, 1, 0, 1}, x] + (-67/45 - ((932*I)/15)*Pi + (5*Pi^2)/6 - 
      8*FF[(1 - x)^(-1)] - (1541*FF[x])/90 + ((1192*I)/15)*Pi*FF[x] + 
      (31*Pi^2*FF[x])/3 + (10069*FF[x^2])/180 + ((851*I)/30)*Pi*FF[x^2] - 
      16*Pi^2*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (-1829/18 + ((128*I)/5)*Pi + (149*Pi^2)/12 - (11*FF[x^(-2)])/2 + 
      (2033*FF[x])/9 - ((178*I)/5)*Pi*FF[x] - (149*Pi^2*FF[x])/6 - 
      (1499*FF[x^2])/12 + ((1543*I)/30)*Pi*FF[x^2] + (56*Pi^2*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + (-23/36 + ((1243*I)/30)*Pi + (25*Pi^2)/4 - 
      (11*FF[(1 - x)^(-2)])/2 + (431*FF[x])/18 - ((1009*I)/15)*Pi*FF[x] - 
      (25*Pi^2*FF[x])/2 - (1499*FF[x^2])/12 + ((1543*I)/30)*Pi*FF[x^2] + 
      (56*Pi^2*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
    (6719/180 + ((457*I)/10)*Pi - (29*Pi^2)/6 - 8*FF[x^(-1)] - 
      (4264*FF[x])/45 - ((681*I)/5)*Pi*FF[x] + (65*Pi^2*FF[x])/3 + 
      (10069*FF[x^2])/180 + ((851*I)/30)*Pi*FF[x^2] - 16*Pi^2*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (6719/180 - ((127*I)/2)*Pi - (67*Pi^2)/12 - 
      8*FF[x^(-1)] - (4264*FF[x])/45 + (82*I)*Pi*FF[x] + (79*Pi^2*FF[x])/6 + 
      (10069*FF[x^2])/180 - ((33*I)/2)*Pi*FF[x^2] - (35*Pi^2*FF[x^2])/3)*
     G[{1, 0, 1, 0}, x] + (-7609/180 + ((593*I)/30)*Pi + (25*Pi^2)/3 - 
      5*FF[x^(-2)] + 9*FF[x^(-1)] + (521*FF[x])/18 - ((554*I)/15)*Pi*FF[x] - 
      (62*Pi^2*FF[x])/3 + (5159*FF[x^2])/180 + ((511*I)/10)*Pi*FF[x^2] + 
      10*Pi^2*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-3011/180 - ((221*I)/5)*Pi - Pi^2 - (11*FF[(1 - x)^(-2)])/2 - 
      84*FF[x^(-2)] + 38*FF[x^(-1)] - (1607*FF[x])/18 + 
      ((341*I)/5)*Pi*FF[x] + 6*Pi^2*FF[x] + (5467*FF[x^2])/60 - 
      ((367*I)/10)*Pi*FF[x^2] - 10*Pi^2*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (-2501/180 - ((298*I)/15)*Pi + Pi^2/12 + (53*FF[x^(-2)])/4 - 
      (19*FF[x^(-1)])/2 + (464*FF[x])/9 + ((653*I)/15)*Pi*FF[x] - 
      (13*Pi^2*FF[x])/6 - (4849*FF[x^2])/180 - ((1481*I)/30)*Pi*FF[x^2] - 
      (5*Pi^2*FF[x^2])/3)*G[{1, 1, 0, 1}, x] + 
    (-2501/180 + (117*I)*Pi + (7*Pi^2)/6 + (53*FF[x^(-2)])/4 - 
      (19*FF[x^(-1)])/2 + (464*FF[x])/9 - (136*I)*Pi*FF[x] - 
      (43*Pi^2*FF[x])/3 - (4849*FF[x^2])/180 - ((151*I)/6)*Pi*FF[x^2] + 
      (44*Pi^2*FF[x^2])/3)*G[{1, 1, 1, 0}, x] + 
    (2615/36 - ((49*I)/3)*Pi - (101*Pi^2)/12 + (7*FF[x^(-2)])/2 + 
      4*FF[x^(-1)] - (1385*FF[x])/18 + ((68*I)/3)*Pi*FF[x] + 
      (101*Pi^2*FF[x])/6 - (1903*FF[x^2])/36 - ((19*I)/6)*Pi*FF[x^2] - 
      4*Pi^2*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    (-3/2 - (2*I)*Pi + 9*FF[x] + (4*I)*Pi*FF[x] - (35*FF[x^2])/3 + 
      (16*I)*Pi*FF[x^2])*G[{0, 0, 0, 0, 0}, x] + 
    (14/3 - (19*I)*Pi - (76*FF[x])/3 + (110*I)*Pi*FF[x] - (37*FF[x^2])/6 - 
      (156*I)*Pi*FF[x^2])*G[{0, 0, 0, 0, 1}, x] + 
    (14/3 - (2*I)*Pi - (76*FF[x])/3 + (4*I)*Pi*FF[x] - (37*FF[x^2])/6 - 
      (8*I)*Pi*FF[x^2])*G[{0, 0, 0, 1, 0}, x] + 
    (-83/2 + (9*I)*Pi + 197*FF[x] - (18*I)*Pi*FF[x] - (13*FF[x^2])/3 + 
      (24*I)*Pi*FF[x^2])*G[{0, 0, 0, 1, 1}, x] + 
    (31/3 + (13*I)*Pi - (65*FF[x])/3 - (38*I)*Pi*FF[x] + (39*FF[x^2])/2 + 
      (14*I)*Pi*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
    (-287/10 + (8*I)*Pi + (311*FF[x])/5 - (40*I)*Pi*FF[x] - (271*FF[x^2])/5 + 
      (64*I)*Pi*FF[x^2])*G[{0, 0, 1, 0, 1}, x] + 
    (-287/10 - (37*I)*Pi + (311*FF[x])/5 + (134*I)*Pi*FF[x] - 
      (271*FF[x^2])/5 - (102*I)*Pi*FF[x^2])*G[{0, 0, 1, 1, 0}, x] + 
    (-40/3 - (2*I)*Pi + (5*FF[x])/3 + (4*I)*Pi*FF[x] - (53*FF[x^2])/2 - 
      (12*I)*Pi*FF[x^2])*G[{0, 0, 1, 1, 1}, x] + 
    (22 + (4*I)*Pi - 35*FF[x] - (8*I)*Pi*FF[x] + (101*FF[x^2])/2 - 
      (20*I)*Pi*FF[x^2])*G[{0, 1, 0, 0, 0}, x] + 
    (179/15 + (13*I)*Pi - (454*FF[x])/15 - (86*I)*Pi*FF[x] + 
      (229*FF[x^2])/15 + (118*I)*Pi*FF[x^2])*G[{0, 1, 0, 0, 1}, x] + 
    (179/15 - (18*I)*Pi - (454*FF[x])/15 + (60*I)*Pi*FF[x] + 
      (229*FF[x^2])/15 - (32*I)*Pi*FF[x^2])*G[{0, 1, 0, 1, 0}, x] + 
    (-259/15 + (3*I)*Pi - (61*FF[x])/15 + (6*I)*Pi*FF[x] - 
      (1393*FF[x^2])/30 - (14*I)*Pi*FF[x^2])*G[{0, 1, 0, 1, 1}, x] + 
    (-1546/15 - (7*I)*Pi + (2396*FF[x])/15 + (14*I)*Pi*FF[x] - 
      (157*FF[x^2])/5 + (8*I)*Pi*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
    (168/5 - (4*I)*Pi - (328*FF[x])/5 + (8*I)*Pi*FF[x] + (451*FF[x^2])/10 - 
      (8*I)*Pi*FF[x^2])*G[{0, 1, 1, 0, 1}, x] + 
    (168/5 + (49*I)*Pi - (328*FF[x])/5 - (170*I)*Pi*FF[x] + 
      (451*FF[x^2])/10 + (124*I)*Pi*FF[x^2])*G[{0, 1, 1, 1, 0}, x] + 
    (64/3 - (8*I)*Pi - (86*FF[x])/3 + (16*I)*Pi*FF[x] + (151*FF[x^2])/3 - 
      (16*I)*Pi*FF[x^2])*G[{0, 1, 1, 1, 1}, x] + 
    (43 - (8*I)*Pi - 72*FF[x] + (16*I)*Pi*FF[x] + (151*FF[x^2])/3 - 
      (16*I)*Pi*FF[x^2])*G[{1, 0, 0, 0, 0}, x] + 
    (131/10 + (3*I)*Pi - (123*FF[x])/5 - (78*I)*Pi*FF[x] + (451*FF[x^2])/10 + 
      (124*I)*Pi*FF[x^2])*G[{1, 0, 0, 0, 1}, x] + 
    (131/10 - (4*I)*Pi - (123*FF[x])/5 + (8*I)*Pi*FF[x] + (451*FF[x^2])/10 - 
      (8*I)*Pi*FF[x^2])*G[{1, 0, 0, 1, 0}, x] + 
    (379/15 + (15*I)*Pi - (1454*FF[x])/15 - (30*I)*Pi*FF[x] - 
      (157*FF[x^2])/5 + (8*I)*Pi*FF[x^2])*G[{1, 0, 0, 1, 1}, x] + 
    (-2033/30 - (5*I)*Pi + (1454*FF[x])/15 + (22*I)*Pi*FF[x] - 
      (1393*FF[x^2])/30 - (14*I)*Pi*FF[x^2])*G[{1, 0, 1, 0, 0}, x] + 
    (-46/15 + (10*I)*Pi - (4*FF[x])/15 + (4*I)*Pi*FF[x] + (229*FF[x^2])/15 - 
      (32*I)*Pi*FF[x^2])*G[{1, 0, 1, 0, 1}, x] + 
    (-46/15 + (45*I)*Pi - (4*FF[x])/15 - (150*I)*Pi*FF[x] + 
      (229*FF[x^2])/15 + (118*I)*Pi*FF[x^2])*G[{1, 0, 1, 1, 0}, x] + 
    (75/2 - (24*I)*Pi - 66*FF[x] + (48*I)*Pi*FF[x] + (101*FF[x^2])/2 - 
      (20*I)*Pi*FF[x^2])*G[{1, 0, 1, 1, 1}, x] + 
    (-229/6 - (10*I)*Pi + (154*FF[x])/3 + (20*I)*Pi*FF[x] - (53*FF[x^2])/2 - 
      (12*I)*Pi*FF[x^2])*G[{1, 1, 0, 0, 0}, x] + 
    (-207/10 - (5*I)*Pi + (231*FF[x])/5 + (70*I)*Pi*FF[x] - (271*FF[x^2])/5 - 
      (102*I)*Pi*FF[x^2])*G[{1, 1, 0, 0, 1}, x] + 
    (-207/10 + (32*I)*Pi + (231*FF[x])/5 - (88*I)*Pi*FF[x] - 
      (271*FF[x^2])/5 + (64*I)*Pi*FF[x^2])*G[{1, 1, 0, 1, 0}, x] + 
    (49/6 - (11*I)*Pi - (52*FF[x])/3 + (10*I)*Pi*FF[x] + (39*FF[x^2])/2 + 
      (14*I)*Pi*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
    (907/6 + (15*I)*Pi - (565*FF[x])/3 - (30*I)*Pi*FF[x] - (13*FF[x^2])/3 + 
      (24*I)*Pi*FF[x^2])*G[{1, 1, 1, 0, 0}, x] + 
    (-161/6 - (6*I)*Pi + (113*FF[x])/3 + (12*I)*Pi*FF[x] - (37*FF[x^2])/6 - 
      (8*I)*Pi*FF[x^2])*G[{1, 1, 1, 0, 1}, x] + 
    (-161/6 - (65*I)*Pi + (113*FF[x])/3 + (202*I)*Pi*FF[x] - (37*FF[x^2])/6 - 
      (156*I)*Pi*FF[x^2])*G[{1, 1, 1, 1, 0}, x] + 
    (-25/6 + (18*I)*Pi + (43*FF[x])/3 - (36*I)*Pi*FF[x] - (35*FF[x^2])/3 + 
      (16*I)*Pi*FF[x^2])*G[{1, 1, 1, 1, 1}, x] + (3/2 - 3*FF[x] + 4*FF[x^2])*
     G[{0, 0, 0, 0, 0, 0}, x] + (-7/2 + 7*FF[x] + 12*FF[x^2])*
     G[{0, 0, 0, 0, 0, 1}, x] + (-7/2 + 7*FF[x] + 12*FF[x^2])*
     G[{0, 0, 0, 0, 1, 0}, x] + (-31/2 + 103*FF[x] - 168*FF[x^2])*
     G[{0, 0, 0, 0, 1, 1}, x] + (2 - 4*FF[x] - 4*FF[x^2])*
     G[{0, 0, 0, 1, 0, 0}, x] + (-4 + 8*FF[x] - 4*FF[x^2])*
     G[{0, 0, 0, 1, 0, 1}, x] + (-4 + 8*FF[x] - 4*FF[x^2])*
     G[{0, 0, 0, 1, 1, 0}, x] + (13 - 26*FF[x] + 28*FF[x^2])*
     G[{0, 0, 0, 1, 1, 1}, x] + (11/2 - 11*FF[x] - 12*FF[x^2])*
     G[{0, 0, 1, 0, 0, 0}, x] + (15/2 - 27*FF[x] + 26*FF[x^2])*
     G[{0, 0, 1, 0, 0, 1}, x] + (15/2 - 27*FF[x] + 26*FF[x^2])*
     G[{0, 0, 1, 0, 1, 0}, x] + (1/2 - 13*FF[x] + 38*FF[x^2])*
     G[{0, 0, 1, 0, 1, 1}, x] + (-52 + 164*FF[x] - 118*FF[x^2])*
     G[{0, 0, 1, 1, 0, 0}, x] + (15 - 30*FF[x] + 16*FF[x^2])*
     G[{0, 0, 1, 1, 0, 1}, x] + (15 - 30*FF[x] + 16*FF[x^2])*
     G[{0, 0, 1, 1, 1, 0}, x] + (-17 + 34*FF[x] - 28*FF[x^2])*
     G[{0, 0, 1, 1, 1, 1}, x] + (-3 + 6*FF[x] - 20*FF[x^2])*
     G[{0, 1, 0, 0, 0, 0}, x] + (7 - 14*FF[x])*G[{0, 1, 0, 0, 0, 1}, x] + 
    (7 - 14*FF[x])*G[{0, 1, 0, 0, 1, 0}, x] + (6 - 72*FF[x] + 118*FF[x^2])*
     G[{0, 1, 0, 0, 1, 1}, x] + (-39/2 + 51*FF[x] - 22*FF[x^2])*
     G[{0, 1, 0, 1, 0, 0}, x] + (3/2 + 9*FF[x] - 10*FF[x^2])*
     G[{0, 1, 0, 1, 0, 1}, x] + (3/2 + 9*FF[x] - 10*FF[x^2])*
     G[{0, 1, 0, 1, 1, 0}, x] + (3/2 - 3*FF[x] - 4*FF[x^2])*
     G[{0, 1, 0, 1, 1, 1}, x] + (-3 + 6*FF[x] + 12*FF[x^2])*
     G[{0, 1, 1, 0, 0, 0}, x] + (-4 + 8*FF[x] - 4*FF[x^2])*
     G[{0, 1, 1, 0, 0, 1}, x] + (-4 + 8*FF[x] - 4*FF[x^2])*
     G[{0, 1, 1, 0, 1, 0}, x] - 4*FF[x^2]*G[{0, 1, 1, 0, 1, 1}, x] + 
    (153/2 - 225*FF[x] + 160*FF[x^2])*G[{0, 1, 1, 1, 0, 0}, x] + 
    (-55/2 + 55*FF[x] - 36*FF[x^2])*G[{0, 1, 1, 1, 0, 1}, x] + 
    (-55/2 + 55*FF[x] - 36*FF[x^2])*G[{0, 1, 1, 1, 1, 0}, x] + 
    (39/2 - 39*FF[x] + 20*FF[x^2])*G[{0, 1, 1, 1, 1, 1}, x] + 
    (1/2 - FF[x] + 20*FF[x^2])*G[{1, 0, 0, 0, 0, 0}, x] + 
    (-17/2 + 17*FF[x] - 36*FF[x^2])*G[{1, 0, 0, 0, 0, 1}, x] + 
    (-17/2 + 17*FF[x] - 36*FF[x^2])*G[{1, 0, 0, 0, 1, 0}, x] + 
    (23/2 - 95*FF[x] + 160*FF[x^2])*G[{1, 0, 0, 0, 1, 1}, x] + 
    (-4 + 8*FF[x] - 4*FF[x^2])*G[{1, 0, 0, 1, 0, 0}, x] - 
    4*FF[x^2]*G[{1, 0, 0, 1, 0, 1}, x] - 4*FF[x^2]*G[{1, 0, 0, 1, 1, 0}, x] + 
    (15 - 30*FF[x] + 12*FF[x^2])*G[{1, 0, 0, 1, 1, 1}, x] + 
    (-11/2 + 11*FF[x] - 4*FF[x^2])*G[{1, 0, 1, 0, 0, 0}, x] + 
    (1/2 + 11*FF[x] - 10*FF[x^2])*G[{1, 0, 1, 0, 0, 1}, x] + 
    (1/2 + 11*FF[x] - 10*FF[x^2])*G[{1, 0, 1, 0, 1, 0}, x] + 
    (19/2 - 7*FF[x] - 22*FF[x^2])*G[{1, 0, 1, 0, 1, 1}, x] + 
    (52 - 164*FF[x] + 118*FF[x^2])*G[{1, 0, 1, 1, 0, 0}, x] + 
    (-7 + 14*FF[x])*G[{1, 0, 1, 1, 0, 1}, x] + 
    (-7 + 14*FF[x])*G[{1, 0, 1, 1, 1, 0}, x] + (-17 + 34*FF[x] - 20*FF[x^2])*
     G[{1, 0, 1, 1, 1, 1}, x] + (-11 + 22*FF[x] - 28*FF[x^2])*
     G[{1, 1, 0, 0, 0, 0}, x] + (1 - 2*FF[x] + 16*FF[x^2])*
     G[{1, 1, 0, 0, 0, 1}, x] + (1 - 2*FF[x] + 16*FF[x^2])*
     G[{1, 1, 0, 0, 1, 0}, x] + (-6 + 72*FF[x] - 118*FF[x^2])*
     G[{1, 1, 0, 0, 1, 1}, x] + (51/2 - 63*FF[x] + 38*FF[x^2])*
     G[{1, 1, 0, 1, 0, 0}, x] + (13/2 - 25*FF[x] + 26*FF[x^2])*
     G[{1, 1, 0, 1, 0, 1}, x] + (13/2 - 25*FF[x] + 26*FF[x^2])*
     G[{1, 1, 0, 1, 1, 0}, x] + (-35/2 + 35*FF[x] - 12*FF[x^2])*
     G[{1, 1, 0, 1, 1, 1}, x] + (15 - 30*FF[x] + 28*FF[x^2])*
     G[{1, 1, 1, 0, 0, 0}, x] - 4*FF[x^2]*G[{1, 1, 1, 0, 0, 1}, x] - 
    4*FF[x^2]*G[{1, 1, 1, 0, 1, 0}, x] + (-6 + 12*FF[x] - 4*FF[x^2])*
     G[{1, 1, 1, 0, 1, 1}, x] + (-161/2 + 233*FF[x] - 168*FF[x^2])*
     G[{1, 1, 1, 1, 0, 0}, x] + (31/2 - 31*FF[x] + 12*FF[x^2])*
     G[{1, 1, 1, 1, 0, 1}, x] + (31/2 - 31*FF[x] + 12*FF[x^2])*
     G[{1, 1, 1, 1, 1, 0}, x] + (5/2 - 5*FF[x] + 4*FF[x^2])*
     G[{1, 1, 1, 1, 1, 1}, x] + (18137*Zeta[3])/180 - ((35*I)/2)*Pi*Zeta[3] - 
    (1211*Pi^2*Zeta[3])/360 - ((13*I)/3)*Pi^3*Zeta[3] + 
    (3731*FF[(1 - x)^(-2)]*Zeta[3])/120 - ((243*I)/4)*Pi*FF[(1 - x)^(-2)]*
     Zeta[3] + (1093*FF[(1 - x)^(-1)]*Zeta[3])/60 + 
    ((69*I)/2)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (85*FF[x^(-1)]*Zeta[3])/2 - 
    (3643*FF[x]*Zeta[3])/90 - (266*I)*Pi*FF[x]*Zeta[3] - 
    (4927*Pi^2*FF[x]*Zeta[3])/180 + ((56*I)/3)*Pi^3*FF[x]*Zeta[3] - 
    13*FF[x^2]*Zeta[3] + (152*I)*Pi*FF[x^2]*Zeta[3] + 
    (191*Pi^2*FF[x^2]*Zeta[3])/15 - ((58*I)/3)*Pi^3*FF[x^2]*Zeta[3] - 
    (27*Zeta[3]^2)/2 - 3*FF[x]*Zeta[3]^2 + 11*FF[x^2]*Zeta[3]^2 + 
    G[{1, 1, 1}, x]*(-127/6 + ((3307*I)/90)*Pi + (281*Pi^2)/36 + 
      ((21*I)/2)*Pi^3 - (433*FF[x^(-2)])/12 + ((67*I)/4)*Pi*FF[x^(-2)] - 
      (71*FF[x^(-1)])/3 - ((11*I)/2)*Pi*FF[x^(-1)] - (2969*FF[x])/12 - 
      ((457*I)/18)*Pi*FF[x] - (73*Pi^2*FF[x])/9 - (33*I)*Pi^3*FF[x] + 
      (1129*FF[x^2])/4 - ((179*I)/5)*Pi*FF[x^2] + (233*Pi^2*FF[x^2])/36 + 
      ((80*I)/3)*Pi^3*FF[x^2] - 48*Zeta[3] + 168*FF[x]*Zeta[3] - 
      140*FF[x^2]*Zeta[3]) + G[{0, 0, 1}, x]*(-7877/180 - ((45*I)/2)*Pi + 
      (38*Pi^2)/3 + ((15*I)/2)*Pi^3 - (367*FF[(1 - x)^(-2)])/40 - 
      ((283*I)/4)*Pi*FF[(1 - x)^(-2)] + (1367*FF[(1 - x)^(-1)])/60 + 
      ((57*I)/2)*Pi*FF[(1 - x)^(-1)] - ((11*I)/2)*Pi*FF[x^(-2)] + 
      (32891*FF[x])/180 - ((393*I)/10)*Pi*FF[x] - (100*Pi^2*FF[x])/3 - 
      (27*I)*Pi^3*FF[x] - (1181*FF[x^2])/12 + ((1898*I)/45)*Pi*FF[x^2] + 
      (187*Pi^2*FF[x^2])/6 + ((62*I)/3)*Pi^3*FF[x^2] - 8*Zeta[3] + 
      88*FF[x]*Zeta[3] - 96*FF[x^2]*Zeta[3]) + 
    G[{0, 1, 0}, x]*(-7877/180 - ((202*I)/45)*Pi - (131*Pi^2)/12 + 
      ((7*I)/3)*Pi^3 - (367*FF[(1 - x)^(-2)])/40 - 
      (5*I)*Pi*FF[(1 - x)^(-2)] + (1367*FF[(1 - x)^(-1)])/60 + 
      I*Pi*FF[(1 - x)^(-1)] + (32891*FF[x])/180 - ((937*I)/18)*Pi*FF[x] + 
      (185*Pi^2*FF[x])/6 - ((20*I)/3)*Pi^3*FF[x] - (1181*FF[x^2])/12 + 
      ((313*I)/5)*Pi*FF[x^2] - (433*Pi^2*FF[x^2])/18 + 
      ((5*I)/3)*Pi^3*FF[x^2] - 13*Zeta[3] + 38*FF[x]*Zeta[3] - 
      46*FF[x^2]*Zeta[3]) + G[{1, 0, 0}, x]*(-1375/18 + ((991*I)/45)*Pi - 
      (91*Pi^2)/12 + (263*FF[(1 - x)^(-2)])/12 - 
      ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - FF[(1 - x)^(-1)]/2 - 84*FF[x^(-1)] - 
      (8*I)*Pi*FF[x^(-1)] + (465*FF[x])/4 - ((2413*I)/90)*Pi*FF[x] + 
      (44*Pi^2*FF[x])/3 - (1025*FF[x^2])/12 - ((3104*I)/45)*Pi*FF[x^2] - 
      (163*Pi^2*FF[x^2])/12 + ((2*I)/3)*Pi^3*FF[x^2] + 3*Zeta[3] - 
      6*FF[x]*Zeta[3] - 16*FF[x^2]*Zeta[3]) + G[{0, 0, 0}, x]*
     (41/3 - ((220*I)/9)*Pi + (37*Pi^2)/6 + ((4*I)/3)*Pi^3 - 
      (433*FF[(1 - x)^(-2)])/12 + ((67*I)/4)*Pi*FF[(1 - x)^(-2)] - 
      (71*FF[(1 - x)^(-1)])/3 - ((11*I)/2)*Pi*FF[(1 - x)^(-1)] - 
      (3805*FF[x])/12 + ((8729*I)/90)*Pi*FF[x] - (29*Pi^2*FF[x])/6 - 
      ((8*I)/3)*Pi^3*FF[x] + (1129*FF[x^2])/4 - ((179*I)/5)*Pi*FF[x^2] + 
      (233*Pi^2*FF[x^2])/36 + (2*I)*Pi^3*FF[x^2] - 3*Zeta[3] + 
      6*FF[x]*Zeta[3] + 8*FF[x^2]*Zeta[3]) + G[{1, 1, 0}, x]*
     (811/20 - ((883*I)/45)*Pi + (21*Pi^2)/2 - (5*I)*Pi^3 - 
      ((11*I)/2)*Pi*FF[(1 - x)^(-2)] - (367*FF[x^(-2)])/40 - 
      ((283*I)/4)*Pi*FF[x^(-2)] + (1367*FF[x^(-1)])/60 + 
      ((57*I)/2)*Pi*FF[x^(-1)] + (2539*FF[x])/180 - ((811*I)/18)*Pi*FF[x] - 
      29*Pi^2*FF[x] + (12*I)*Pi^3*FF[x] - (1181*FF[x^2])/12 + 
      ((1898*I)/45)*Pi*FF[x^2] + (187*Pi^2*FF[x^2])/6 - (7*I)*Pi^3*FF[x^2] + 
      21*Zeta[3] - 54*FF[x]*Zeta[3] + 70*FF[x^2]*Zeta[3]) + 
    G[{1, 0, 1}, x]*(811/20 + ((109*I)/18)*Pi - (149*Pi^2)/36 - 
      ((17*I)/2)*Pi^3 - (367*FF[x^(-2)])/40 - (5*I)*Pi*FF[x^(-2)] + 
      (1367*FF[x^(-1)])/60 + I*Pi*FF[x^(-1)] + (2539*FF[x])/180 - 
      ((6583*I)/90)*Pi*FF[x] + (311*Pi^2*FF[x])/18 + (29*I)*Pi^3*FF[x] - 
      (1181*FF[x^2])/12 + ((313*I)/5)*Pi*FF[x^2] - (433*Pi^2*FF[x^2])/18 - 
      ((70*I)/3)*Pi^3*FF[x^2] + 14*Zeta[3] - 100*FF[x]*Zeta[3] + 
      104*FF[x^2]*Zeta[3]) + G[{0, 1, 1}, x]*(-410/9 - ((2213*I)/30)*Pi - 
      (13*Pi^2)/2 - ((49*I)/6)*Pi^3 - 84*FF[(1 - x)^(-1)] - 
      (8*I)*Pi*FF[(1 - x)^(-1)] + (263*FF[x^(-2)])/12 - 
      ((11*I)/2)*Pi*FF[x^(-2)] - FF[x^(-1)]/2 + (655*FF[x])/12 + 
      ((4943*I)/30)*Pi*FF[x] + (25*Pi^2*FF[x])/2 + ((85*I)/3)*Pi^3*FF[x] - 
      (1025*FF[x^2])/12 - ((3104*I)/45)*Pi*FF[x^2] - (163*Pi^2*FF[x^2])/12 - 
      ((64*I)/3)*Pi^3*FF[x^2] + 34*Zeta[3] - 140*FF[x]*Zeta[3] + 
      116*FF[x^2]*Zeta[3]) + G[{0, 0}, x]*(2147/648 - ((2957*I)/180)*Pi - 
      (439*Pi^2)/216 + ((337*I)/72)*Pi^3 + (97*Pi^4)/120 + 
      (685*FF[(1 - x)^(-2)])/18 - ((3011*I)/120)*Pi*FF[(1 - x)^(-2)] - 
      (121*Pi^2*FF[(1 - x)^(-2)])/12 - (353*FF[(1 - x)^(-1)])/12 - 
      ((53*I)/60)*Pi*FF[(1 - x)^(-1)] + (25*Pi^2*FF[(1 - x)^(-1)])/6 + 
      (26149*FF[x])/324 - ((4306*I)/45)*Pi*FF[x] + (1027*Pi^2*FF[x])/108 - 
      ((331*I)/36)*Pi^3*FF[x] - (47*Pi^4*FF[x])/20 - (706727*FF[x^2])/1620 + 
      ((563*I)/6)*Pi*FF[x^2] - (2857*Pi^2*FF[x^2])/216 + 
      ((13*I)/3)*Pi^3*FF[x^2] + (491*Pi^4*FF[x^2])/360 + (307*Zeta[3])/36 + 
      (6*I)*Pi*Zeta[3] - (2161*FF[x]*Zeta[3])/18 + (12*I)*Pi*FF[x]*Zeta[3] + 
      (1097*FF[x^2]*Zeta[3])/9 - (26*I)*Pi*FF[x^2]*Zeta[3]) + 
    G[{1, 0}, x]*(306029/3240 - ((2971*I)/180)*Pi - (1903*Pi^2)/108 + 
      ((1549*I)/120)*Pi^3 + (713*Pi^4)/360 + ((263*I)/12)*Pi*
       FF[(1 - x)^(-2)] + (11*Pi^2*FF[(1 - x)^(-2)])/4 - 
      (367*FF[(1 - x)^(-1)])/40 - (I/2)*Pi*FF[(1 - x)^(-1)] - 
      ((367*I)/40)*Pi*FF[x^(-2)] + (115*Pi^2*FF[x^(-2)])/12 - 
      (367*FF[x^(-1)])/40 - ((3673*I)/60)*Pi*FF[x^(-1)] + 
      (13*Pi^2*FF[x^(-1)])/6 - (706727*FF[x])/1620 + ((1816*I)/45)*Pi*FF[x] + 
      (1016*Pi^2*FF[x])/27 - ((1267*I)/60)*Pi^3*FF[x] - 
      (581*Pi^4*FF[x])/180 + (706727*FF[x^2])/1620 - ((563*I)/6)*Pi*FF[x^2] - 
      (275*Pi^2*FF[x^2])/216 + ((769*I)/45)*Pi^3*FF[x^2] + 
      (1213*Pi^4*FF[x^2])/360 - (9611*Zeta[3])/180 + (6*I)*Pi*Zeta[3] + 
      (15533*FF[x]*Zeta[3])/90 - (36*I)*Pi*FF[x]*Zeta[3] - 
      (5629*FF[x^2]*Zeta[3])/45 + (42*I)*Pi*FF[x^2]*Zeta[3]) + 
    G[{1, 1}, x]*(-1141229/3240 - ((1097*I)/60)*Pi - (23*Pi^2)/4 - 
      ((2759*I)/120)*Pi^3 + (347*Pi^4)/720 + (685*FF[x^(-2)])/18 - 
      ((3011*I)/120)*Pi*FF[x^(-2)] - (121*Pi^2*FF[x^(-2)])/12 - 
      (353*FF[x^(-1)])/12 - ((53*I)/60)*Pi*FF[x^(-1)] + 
      (25*Pi^2*FF[x^(-1)])/6 + (1282709*FF[x])/1620 - 
      ((4139*I)/45)*Pi*FF[x] + (305*Pi^2*FF[x])/18 + 
      ((609*I)/20)*Pi^3*FF[x] - (167*Pi^4*FF[x])/360 - 
      (706727*FF[x^2])/1620 + ((563*I)/6)*Pi*FF[x^2] - 
      (2857*Pi^2*FF[x^2])/216 + ((3*I)/10)*Pi^3*FF[x^2] - 
      (167*Pi^4*FF[x^2])/360 + (26501*Zeta[3])/180 + (2*I)*Pi*Zeta[3] - 
      (27293*FF[x]*Zeta[3])/90 + (68*I)*Pi*FF[x]*Zeta[3] + 
      (6574*FF[x^2]*Zeta[3])/45 - (106*I)*Pi*FF[x^2]*Zeta[3]) + 
    G[{0, 1}, x]*(306029/3240 - ((4199*I)/60)*Pi + (1349*Pi^2)/72 + 
      ((1409*I)/72)*Pi^3 + (13*Pi^4)/80 - ((367*I)/40)*Pi*FF[(1 - x)^(-2)] + 
      (115*Pi^2*FF[(1 - x)^(-2)])/12 - (367*FF[(1 - x)^(-1)])/40 - 
      ((3673*I)/60)*Pi*FF[(1 - x)^(-1)] + (13*Pi^2*FF[(1 - x)^(-1)])/6 + 
      ((263*I)/12)*Pi*FF[x^(-2)] + (11*Pi^2*FF[x^(-2)])/4 - 
      (367*FF[x^(-1)])/40 - (I/2)*Pi*FF[x^(-1)] - (706727*FF[x])/1620 + 
      ((6629*I)/45)*Pi*FF[x] - (421*Pi^2*FF[x])/12 - 
      ((1241*I)/36)*Pi^3*FF[x] - (33*Pi^4*FF[x])/40 + (706727*FF[x^2])/1620 - 
      ((563*I)/6)*Pi*FF[x^2] - (275*Pi^2*FF[x^2])/216 + 
      ((173*I)/18)*Pi^3*FF[x^2] + (187*Pi^4*FF[x^2])/72 - (2521*Zeta[3])/36 - 
      (6*I)*Pi*Zeta[3] + (3709*FF[x]*Zeta[3])/18 - (60*I)*Pi*FF[x]*Zeta[3] - 
      (722*FF[x^2]*Zeta[3])/9 + (106*I)*Pi*FF[x^2]*Zeta[3]) - 65*Zeta[5] - 
    (45*I)*Pi*Zeta[5] + (231*FF[x]*Zeta[5])/2 + (240*I)*Pi*FF[x]*Zeta[5] - 
    96*FF[x^2]*Zeta[5] - (189*I)*Pi*FF[x^2]*Zeta[5] + 
    G[{0}, x]*(4333/810 + ((1369*I)/15)*Pi + (3055*Pi^2)/216 - 
      ((575*I)/72)*Pi^3 + (46*Pi^4)/45 + ((143*I)/180)*Pi^5 + 
      ((685*I)/18)*Pi*FF[(1 - x)^(-2)] - (199*Pi^2*FF[(1 - x)^(-2)])/48 - 
      (I/12)*Pi^3*FF[(1 - x)^(-2)] + (22913*FF[(1 - x)^(-1)])/360 - 
      ((737*I)/40)*Pi*FF[(1 - x)^(-1)] - (175*Pi^2*FF[(1 - x)^(-1)])/18 - 
      ((13*I)/6)*Pi^3*FF[(1 - x)^(-1)] - ((367*I)/40)*Pi*FF[x^(-1)] + 
      (115*Pi^2*FF[x^(-1)])/12 + (202223*FF[x])/1620 - 
      ((27199*I)/90)*Pi*FF[x] - (9187*Pi^2*FF[x])/216 + 
      ((3443*I)/90)*Pi^3*FF[x] - (361*Pi^4*FF[x])/180 - 
      ((97*I)/45)*Pi^5*FF[x] + (1181*Pi^2*FF[x^2])/24 - 
      ((3766*I)/135)*Pi^3*FF[x^2] + (1801*Pi^4*FF[x^2])/1080 + 
      ((73*I)/36)*Pi^5*FF[x^2] + (205*Zeta[3])/12 - ((98*I)/3)*Pi*Zeta[3] - 
      12*Pi^2*Zeta[3] + (93*FF[(1 - x)^(-2)]*Zeta[3])/4 - 
      (39*FF[(1 - x)^(-1)]*Zeta[3])/2 - (1243*FF[x]*Zeta[3])/15 + 
      ((217*I)/3)*Pi*FF[x]*Zeta[3] + 12*Pi^2*FF[x]*Zeta[3] - 
      (1583*FF[x^2]*Zeta[3])/45 - ((74*I)/3)*Pi*FF[x^2]*Zeta[3] + 
      (8*Pi^2*FF[x^2]*Zeta[3])/3 - (31*Zeta[5])/2 + 61*FF[x]*Zeta[5] - 
      37*FF[x^2]*Zeta[5]) + G[{1}, x]*(210889/1620 - ((3797*I)/18)*Pi + 
      (1499*Pi^2)/72 + ((479*I)/72)*Pi^3 - (8393*Pi^4)/2160 + 
      ((2*I)/3)*Pi^5 + ((11*I)/12)*Pi^3*FF[(1 - x)^(-2)] - 
      ((367*I)/40)*Pi*FF[(1 - x)^(-1)] + (115*Pi^2*FF[(1 - x)^(-1)])/12 + 
      ((685*I)/18)*Pi*FF[x^(-2)] - (199*Pi^2*FF[x^(-2)])/48 + 
      ((87*I)/8)*Pi^3*FF[x^(-2)] + (22913*FF[x^(-1)])/360 - 
      ((737*I)/40)*Pi*FF[x^(-1)] - (175*Pi^2*FF[x^(-1)])/18 - 
      ((27*I)/4)*Pi^3*FF[x^(-1)] - (202223*FF[x])/1620 + 
      ((27199*I)/90)*Pi*FF[x] - (12071*Pi^2*FF[x])/216 + 
      ((1157*I)/90)*Pi^3*FF[x] + (10541*Pi^4*FF[x])/1080 - 
      ((23*I)/30)*Pi^5*FF[x] + (1181*Pi^2*FF[x^2])/24 - 
      ((6613*I)/270)*Pi^3*FF[x^2] - (10321*Pi^4*FF[x^2])/1080 + 
      ((41*I)/60)*Pi^5*FF[x^2] - (4559*Zeta[3])/36 - (33*I)*Pi*Zeta[3] - 
      (4*Pi^2*Zeta[3])/3 - (11*FF[(1 - x)^(-2)]*Zeta[3])/2 - 
      (85*FF[x^(-2)]*Zeta[3])/2 + 8*FF[x^(-1)]*Zeta[3] + 
      (8159*FF[x]*Zeta[3])/45 + (5*I)*Pi*FF[x]*Zeta[3] + 
      (44*Pi^2*FF[x]*Zeta[3])/3 - (278*FF[x^2]*Zeta[3])/5 - 
      ((374*I)/3)*Pi*FF[x^2]*Zeta[3] - 28*Pi^2*FF[x^2]*Zeta[3] + 
      (21*Zeta[5])/2 - 51*FF[x]*Zeta[5] + 37*FF[x^2]*Zeta[5])) + 
  COLOR[CA*CF*NfV2]*(-202/9 - ((1867*I)/18)*Pi + (10151*Pi^2)/216 - 
    ((2837*I)/108)*Pi^3 + (427*Pi^4)/648 - ((143*I)/1080)*Pi^5 + 
    (793*Pi^6)/4536 + ((115*I)/36)*Pi^3*FF[(1 - x)^(-2)] + 
    (397*Pi^4*FF[(1 - x)^(-2)])/180 - ((1597*I)/36)*Pi*FF[(1 - x)^(-1)] - 
    (95*Pi^2*FF[(1 - x)^(-1)])/36 - ((155*I)/18)*Pi^3*FF[(1 - x)^(-1)] - 
    (44*Pi^4*FF[(1 - x)^(-1)])/9 - ((1597*I)/36)*Pi*FF[x^(-1)] - 
    (95*Pi^2*FF[x^(-1)])/36 - ((20*I)/3)*Pi^3*FF[x^(-1)] - 
    (9403*Pi^2*FF[x])/36 + ((1679*I)/27)*Pi^3*FF[x] - 
    (11317*Pi^4*FF[x])/3240 + ((779*I)/540)*Pi^5*FF[x] - 
    (61*Pi^6*FF[x])/2268 + (9403*Pi^2*FF[x^2])/36 - (86*I)*Pi^3*FF[x^2] + 
    (39523*Pi^4*FF[x^2])/2160 + ((3551*I)/1080)*Pi^5*FF[x^2] - 
    (1259*Pi^6*FF[x^2])/2835 + (196/9 + ((107*I)/3)*Pi - (25*Pi^2)/3 + 
      36*FF[(1 - x)^(-2)] - 28*FF[(1 - x)^(-1)] - (1259*FF[x])/9 - 
      ((238*I)/3)*Pi*FF[x] + (50*Pi^2*FF[x])/3 - (1189*FF[x^2])/18 + 
      ((145*I)/3)*Pi*FF[x^2] + 8*Pi^2*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (188/9 + ((530*I)/3)*Pi + 2*Pi^2 - 38*FF[(1 - x)^(-2)] + 
      48*FF[(1 - x)^(-1)] - (835*FF[x])/9 - ((2092*I)/3)*Pi*FF[x] + 
      44*Pi^2*FF[x] + (1697*FF[x^2])/18 + (3*I)*Pi*FF[x^2] - 38*Pi^2*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (188/9 - ((92*I)/3)*Pi + (34*Pi^2)/3 - 
      38*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)] - (835*FF[x])/9 + 
      ((268*I)/3)*Pi*FF[x] - (44*Pi^2*FF[x])/3 + (1697*FF[x^2])/18 - 
      (27*I)*Pi*FF[x^2] + 10*Pi^2*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (619/3 - ((97*I)/3)*Pi + 5*Pi^2 + 68*FF[(1 - x)^(-2)] - 
      136*FF[(1 - x)^(-1)] + 2*FF[x^(-2)] - 8*FF[x^(-1)] - 115*FF[x] + 
      ((446*I)/3)*Pi*FF[x] - 26*Pi^2*FF[x] + (2663*FF[x^2])/18 + 
      ((55*I)/3)*Pi*FF[x^2] + (44*Pi^2*FF[x^2])/3)*G[{0, 0, 1, 1}, x] + 
    (323/9 - ((410*I)/3)*Pi + (29*Pi^2)/3 + 10*FF[(1 - x)^(-2)] - 
      40*FF[(1 - x)^(-1)] + (1991*FF[x])/9 + ((688*I)/3)*Pi*FF[x] - 
      (10*Pi^2*FF[x])/3 - (2807*FF[x^2])/18 - (57*I)*Pi*FF[x^2] - 
      (64*Pi^2*FF[x^2])/3)*G[{0, 1, 0, 0}, x] + 
    (-107/9 - ((205*I)/3)*Pi - (46*Pi^2)/3 - 8*FF[(1 - x)^(-2)] + 
      32*FF[(1 - x)^(-1)] - (83*FF[x])/9 + ((902*I)/3)*Pi*FF[x] + 
      (68*Pi^2*FF[x])/3 - (1697*FF[x^2])/18 - ((35*I)/3)*Pi*FF[x^2] - 
      (50*Pi^2*FF[x^2])/3)*G[{0, 1, 0, 1}, x] + 
    (-107/9 + ((1139*I)/3)*Pi - 10*Pi^2 - 8*FF[(1 - x)^(-2)] + 
      32*FF[(1 - x)^(-1)] - (83*FF[x])/9 - ((1726*I)/3)*Pi*FF[x] - 
      28*Pi^2*FF[x] - (1697*FF[x^2])/18 + ((107*I)/3)*Pi*FF[x^2] + 
      (134*Pi^2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    (386/3 + (12*I)*Pi - (19*Pi^2)/3 + 2*FF[x^(-2)] - 8*FF[x^(-1)] - 
      (743*FF[x])/3 - (88*I)*Pi*FF[x] + (38*Pi^2*FF[x])/3 + 
      (1333*FF[x^2])/18 - ((29*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*
     G[{0, 1, 1, 1}, x] + (-809/18 - ((257*I)/3)*Pi + 5*Pi^2 + 
      2*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + (896*FF[x])/9 + 
      ((322*I)/3)*Pi*FF[x] - 10*Pi^2*FF[x] + (1333*FF[x^2])/18 - 
      ((29*I)/3)*Pi*FF[x^2] - (4*Pi^2*FF[x^2])/3)*G[{1, 0, 0, 0}, x] + 
    (-2077/18 - (160*I)*Pi + (20*Pi^2)/3 - 8*FF[x^(-2)] + 32*FF[x^(-1)] + 
      (1780*FF[x])/9 + (504*I)*Pi*FF[x] - (184*Pi^2*FF[x])/3 - 
      (1697*FF[x^2])/18 + ((107*I)/3)*Pi*FF[x^2] + (134*Pi^2*FF[x^2])/3)*
     G[{1, 0, 0, 1}, x] + (-2077/18 + ((662*I)/3)*Pi - (28*Pi^2)/3 - 
      8*FF[x^(-2)] + 32*FF[x^(-1)] + (1780*FF[x])/9 - ((832*I)/3)*Pi*FF[x] + 
      (32*Pi^2*FF[x])/3 - (1697*FF[x^2])/18 - ((35*I)/3)*Pi*FF[x^2] - 
      (50*Pi^2*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    (607/6 + ((107*I)/3)*Pi - 15*Pi^2 + 10*FF[x^(-2)] - 40*FF[x^(-1)] + 
      (272*FF[x])/3 - ((346*I)/3)*Pi*FF[x] + 46*Pi^2*FF[x] - 
      (2807*FF[x^2])/18 - (57*I)*Pi*FF[x^2] - (64*Pi^2*FF[x^2])/3)*
     G[{1, 0, 1, 1}, x] + (4307/18 + ((404*I)/3)*Pi - (19*Pi^2)/3 + 
      2*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 68*FF[x^(-2)] - 
      136*FF[x^(-1)] - (1628*FF[x])/9 - ((556*I)/3)*Pi*FF[x] - 
      (10*Pi^2*FF[x])/3 + (2663*FF[x^2])/18 + ((55*I)/3)*Pi*FF[x^2] + 
      (44*Pi^2*FF[x^2])/3)*G[{1, 1, 0, 0}, x] + 
    (403/18 + ((95*I)/3)*Pi + (20*Pi^2)/3 - 38*FF[x^(-2)] + 48*FF[x^(-1)] - 
      (862*FF[x])/9 - ((106*I)/3)*Pi*FF[x] - (16*Pi^2*FF[x])/3 + 
      (1697*FF[x^2])/18 - (27*I)*Pi*FF[x^2] + 10*Pi^2*FF[x^2])*
     G[{1, 1, 0, 1}, x] + (403/18 - ((1553*I)/3)*Pi + 8*Pi^2 - 
      38*FF[x^(-2)] + 48*FF[x^(-1)] - (862*FF[x])/9 + ((2074*I)/3)*Pi*FF[x] + 
      32*Pi^2*FF[x] + (1697*FF[x^2])/18 + (3*I)*Pi*FF[x^2] - 38*Pi^2*FF[x^2])*
     G[{1, 1, 1, 0}, x] + (-1105/6 + ((14*I)/3)*Pi + (49*Pi^2)/3 + 
      36*FF[x^(-2)] - 28*FF[x^(-1)] + 272*FF[x] - ((52*I)/3)*Pi*FF[x] - 
      (98*Pi^2*FF[x])/3 - (1189*FF[x^2])/18 + ((145*I)/3)*Pi*FF[x^2] + 
      8*Pi^2*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    (113/3 + (2*I)*Pi - (430*FF[x])/3 - (4*I)*Pi*FF[x] + (212*FF[x^2])/3 - 
      (24*I)*Pi*FF[x^2])*G[{0, 0, 0, 0, 0}, x] + 
    (38/3 + (86*I)*Pi + (104*FF[x])/3 - (460*I)*Pi*FF[x] + (109*FF[x^2])/3 + 
      (640*I)*Pi*FF[x^2])*G[{0, 0, 0, 0, 1}, x] + 
    (38/3 - (20*I)*Pi + (104*FF[x])/3 + (40*I)*Pi*FF[x] + (109*FF[x^2])/3 - 
      (40*I)*Pi*FF[x^2])*G[{0, 0, 0, 1, 0}, x] + 
    (448/3 - (40*I)*Pi - (2108*FF[x])/3 + (80*I)*Pi*FF[x] - (188*FF[x^2])/3 - 
      (112*I)*Pi*FF[x^2])*G[{0, 0, 0, 1, 1}, x] + 
    (-236/3 - (56*I)*Pi + (448*FF[x])/3 + (160*I)*Pi*FF[x] - 107*FF[x^2] - 
      (108*I)*Pi*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
    (100/3 - (36*I)*Pi - (92*FF[x])/3 + (168*I)*Pi*FF[x] + (152*FF[x^2])/3 - 
      (252*I)*Pi*FF[x^2])*G[{0, 0, 1, 0, 1}, x] + 
    (100/3 + (186*I)*Pi - (92*FF[x])/3 - (612*I)*Pi*FF[x] + (152*FF[x^2])/3 + 
      (508*I)*Pi*FF[x^2])*G[{0, 0, 1, 1, 0}, x] + 
    (-65/3 + (22*I)*Pi + (274*FF[x])/3 - (44*I)*Pi*FF[x] + (79*FF[x^2])/3 + 
      (60*I)*Pi*FF[x^2])*G[{0, 0, 1, 1, 1}, x] + 
    (-271/3 - (30*I)*Pi + (434*FF[x])/3 + (60*I)*Pi*FF[x] - (311*FF[x^2])/3 - 
      (4*I)*Pi*FF[x^2])*G[{0, 1, 0, 0, 0}, x] + 
    (-61 - (90*I)*Pi + 114*FF[x] + (420*I)*Pi*FF[x] - 12*FF[x^2] - 
      (524*I)*Pi*FF[x^2])*G[{0, 1, 0, 0, 1}, x] + 
    (-61 + (112*I)*Pi + 114*FF[x] - (320*I)*Pi*FF[x] - 12*FF[x^2] + 
      (228*I)*Pi*FF[x^2])*G[{0, 1, 0, 1, 0}, x] + 
    (22/3 + (44*I)*Pi + (472*FF[x])/3 - (136*I)*Pi*FF[x] + (89*FF[x^2])/3 + 
      (156*I)*Pi*FF[x^2])*G[{0, 1, 0, 1, 1}, x] + 
    (1429/3 + (64*I)*Pi - (2186*FF[x])/3 - (128*I)*Pi*FF[x] + 140*FF[x^2] + 
      (64*I)*Pi*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
    (-82 + (36*I)*Pi + 124*FF[x] - (72*I)*Pi*FF[x] - 75*FF[x^2] + 
      (64*I)*Pi*FF[x^2])*G[{0, 1, 1, 0, 1}, x] + 
    (-82 - (258*I)*Pi + 124*FF[x] + (804*I)*Pi*FF[x] - 75*FF[x^2] - 
      (624*I)*Pi*FF[x^2])*G[{0, 1, 1, 1, 0}, x] + 
    (50 - (22*I)*Pi - 124*FF[x] + (44*I)*Pi*FF[x] + (20*FF[x^2])/3 - 
      (32*I)*Pi*FF[x^2])*G[{0, 1, 1, 1, 1}, x] + 
    (-202/3 - (10*I)*Pi + (332*FF[x])/3 + (20*I)*Pi*FF[x] + (20*FF[x^2])/3 - 
      (32*I)*Pi*FF[x^2])*G[{1, 0, 0, 0, 0}, x] + 
    (-33 - (78*I)*Pi + 26*FF[x] + (444*I)*Pi*FF[x] - 75*FF[x^2] - 
      (624*I)*Pi*FF[x^2])*G[{1, 0, 0, 0, 1}, x] + 
    (-33 + (28*I)*Pi + 26*FF[x] - (56*I)*Pi*FF[x] - 75*FF[x^2] + 
      (64*I)*Pi*FF[x^2])*G[{1, 0, 0, 1, 0}, x] + 
    (-337/3 + (1346*FF[x])/3 + 140*FF[x^2] + (64*I)*Pi*FF[x^2])*
     G[{1, 0, 0, 1, 1}, x] + (583/3 + (64*I)*Pi - (650*FF[x])/3 - 
      (176*I)*Pi*FF[x] + (89*FF[x^2])/3 + (156*I)*Pi*FF[x^2])*
     G[{1, 0, 1, 0, 0}, x] + (41 + (20*I)*Pi - 90*FF[x] - (136*I)*Pi*FF[x] - 
      12*FF[x^2] + (228*I)*Pi*FF[x^2])*G[{1, 0, 1, 0, 1}, x] + 
    (41 - (194*I)*Pi - 90*FF[x] + (628*I)*Pi*FF[x] - 12*FF[x^2] - 
      (524*I)*Pi*FF[x^2])*G[{1, 0, 1, 1, 0}, x] + 
    (-148/3 + (26*I)*Pi + (188*FF[x])/3 - (52*I)*Pi*FF[x] - (311*FF[x^2])/3 - 
      (4*I)*Pi*FF[x^2])*G[{1, 0, 1, 1, 1}, x] + 
    (96 + (38*I)*Pi - 144*FF[x] - (76*I)*Pi*FF[x] + (79*FF[x^2])/3 + 
      (60*I)*Pi*FF[x^2])*G[{1, 1, 0, 0, 0}, x] + 
    (160/3 + (82*I)*Pi - (212*FF[x])/3 - (404*I)*Pi*FF[x] + (152*FF[x^2])/3 + 
      (508*I)*Pi*FF[x^2])*G[{1, 1, 0, 0, 1}, x] + 
    (160/3 - (120*I)*Pi - (212*FF[x])/3 + (336*I)*Pi*FF[x] + 
      (152*FF[x^2])/3 - (252*I)*Pi*FF[x^2])*G[{1, 1, 0, 1, 0}, x] + 
    (-109/3 - (4*I)*Pi + (194*FF[x])/3 + (56*I)*Pi*FF[x] - 107*FF[x^2] - 
      (108*I)*Pi*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
    (-616 - (72*I)*Pi + 828*FF[x] + (144*I)*Pi*FF[x] - (188*FF[x^2])/3 - 
      (112*I)*Pi*FF[x^2])*G[{1, 1, 1, 0, 0}, x] + 
    (251/3 - (20*I)*Pi - (322*FF[x])/3 + (40*I)*Pi*FF[x] + (109*FF[x^2])/3 - 
      (40*I)*Pi*FF[x^2])*G[{1, 1, 1, 0, 1}, x] + 
    (251/3 + (266*I)*Pi - (322*FF[x])/3 - (820*I)*Pi*FF[x] + 
      (109*FF[x^2])/3 + (640*I)*Pi*FF[x^2])*G[{1, 1, 1, 1, 0}, x] + 
    (-35 - (26*I)*Pi + 2*FF[x] + (52*I)*Pi*FF[x] + (212*FF[x^2])/3 - 
      (24*I)*Pi*FF[x^2])*G[{1, 1, 1, 1, 1}, x] + (-6 + 12*FF[x] + 16*FF[x^2])*
     G[{0, 0, 0, 0, 0, 0}, x] + (8 - 16*FF[x] - 40*FF[x^2])*
     G[{0, 0, 0, 0, 0, 1}, x] + (8 - 16*FF[x] - 40*FF[x^2])*
     G[{0, 0, 0, 0, 1, 0}, x] + (78 - 444*FF[x] + 680*FF[x^2])*
     G[{0, 0, 0, 0, 1, 1}, x] + (-18 + 36*FF[x] - 8*FF[x^2])*
     G[{0, 0, 0, 1, 0, 0}, x] + (-2 + 4*FF[x] - 32*FF[x^2])*
     G[{0, 0, 0, 1, 0, 1}, x] + (-2 + 4*FF[x] - 32*FF[x^2])*
     G[{0, 0, 0, 1, 1, 0}, x] + (-38 + 76*FF[x] - 80*FF[x^2])*
     G[{0, 0, 0, 1, 1, 1}, x] + (-18 + 36*FF[x] + 8*FF[x^2])*
     G[{0, 0, 1, 0, 0, 0}, x] + (-38 + 124*FF[x] - 116*FF[x^2])*
     G[{0, 0, 1, 0, 0, 1}, x] + (-38 + 124*FF[x] - 116*FF[x^2])*
     G[{0, 0, 1, 0, 1, 0}, x] + (2 + 44*FF[x] - 136*FF[x^2])*
     G[{0, 0, 1, 0, 1, 1}, x] + (230 - 700*FF[x] + 544*FF[x^2])*
     G[{0, 0, 1, 1, 0, 0}, x] + (-44 + 88*FF[x] - 36*FF[x^2])*
     G[{0, 0, 1, 1, 0, 1}, x] + (-44 + 88*FF[x] - 36*FF[x^2])*
     G[{0, 0, 1, 1, 1, 0}, x] + (66 - 132*FF[x] + 96*FF[x^2])*
     G[{0, 0, 1, 1, 1, 1}, x] + (-10 + 20*FF[x] - 16*FF[x^2])*
     G[{0, 1, 0, 0, 0, 0}, x] + (-20 + 40*FF[x] + 12*FF[x^2])*
     G[{0, 1, 0, 0, 0, 1}, x] + (-20 + 40*FF[x] + 12*FF[x^2])*
     G[{0, 1, 0, 0, 1, 0}, x] + (-70 + 380*FF[x] - 536*FF[x^2])*
     G[{0, 1, 0, 0, 1, 1}, x] + (86 - 220*FF[x] + 120*FF[x^2])*
     G[{0, 1, 0, 1, 0, 0}, x] + (26 - 100*FF[x] + 108*FF[x^2])*
     G[{0, 1, 0, 1, 0, 1}, x] + (26 - 100*FF[x] + 108*FF[x^2])*
     G[{0, 1, 0, 1, 1, 0}, x] + (18 - 36*FF[x] + 48*FF[x^2])*
     G[{0, 1, 0, 1, 1, 1}, x] + (30 - 60*FF[x] + 24*FF[x^2])*
     G[{0, 1, 1, 0, 0, 0}, x] + (34 - 68*FF[x] + 40*FF[x^2])*
     G[{0, 1, 1, 0, 0, 1}, x] + (34 - 68*FF[x] + 40*FF[x^2])*
     G[{0, 1, 1, 0, 1, 0}, x] + (2 - 4*FF[x] + 24*FF[x^2])*
     G[{0, 1, 1, 0, 1, 1}, x] + (-318 + 924*FF[x] - 688*FF[x^2])*
     G[{0, 1, 1, 1, 0, 0}, x] + (60 - 120*FF[x] + 64*FF[x^2])*
     G[{0, 1, 1, 1, 0, 1}, x] + (60 - 120*FF[x] + 64*FF[x^2])*
     G[{0, 1, 1, 1, 1, 0}, x] + (-82 + 164*FF[x] - 96*FF[x^2])*
     G[{0, 1, 1, 1, 1, 1}, x] + (-14 + 28*FF[x] - 96*FF[x^2])*
     G[{1, 0, 0, 0, 0, 0}, x] + (4 - 8*FF[x] + 64*FF[x^2])*
     G[{1, 0, 0, 0, 0, 1}, x] + (4 - 8*FF[x] + 64*FF[x^2])*
     G[{1, 0, 0, 0, 1, 0}, x] + (-82 + 452*FF[x] - 688*FF[x^2])*
     G[{1, 0, 0, 0, 1, 1}, x] + (22 - 44*FF[x] + 24*FF[x^2])*
     G[{1, 0, 0, 1, 0, 0}, x] + (6 - 12*FF[x] + 40*FF[x^2])*
     G[{1, 0, 0, 1, 0, 1}, x] + (6 - 12*FF[x] + 40*FF[x^2])*
     G[{1, 0, 0, 1, 1, 0}, x] + (-6 + 12*FF[x] + 24*FF[x^2])*
     G[{1, 0, 0, 1, 1, 1}, x] + (30 - 60*FF[x] + 48*FF[x^2])*
     G[{1, 0, 1, 0, 0, 0}, x] + (34 - 116*FF[x] + 108*FF[x^2])*
     G[{1, 0, 1, 0, 0, 1}, x] + (34 - 116*FF[x] + 108*FF[x^2])*
     G[{1, 0, 1, 0, 1, 0}, x] + (-14 - 20*FF[x] + 120*FF[x^2])*
     G[{1, 0, 1, 0, 1, 1}, x] + (-226 + 692*FF[x] - 536*FF[x^2])*
     G[{1, 0, 1, 1, 0, 0}, x] + (32 - 64*FF[x] + 12*FF[x^2])*
     G[{1, 0, 1, 1, 0, 1}, x] + (32 - 64*FF[x] + 12*FF[x^2])*
     G[{1, 0, 1, 1, 1, 0}, x] + (-6 + 12*FF[x] - 16*FF[x^2])*
     G[{1, 0, 1, 1, 1, 1}, x] + (30 - 60*FF[x] + 96*FF[x^2])*
     G[{1, 1, 0, 0, 0, 0}, x] + (8 - 16*FF[x] - 36*FF[x^2])*
     G[{1, 1, 0, 0, 0, 1}, x] + (8 - 16*FF[x] - 36*FF[x^2])*
     G[{1, 1, 0, 0, 1, 0}, x] + (74 - 388*FF[x] + 544*FF[x^2])*
     G[{1, 1, 0, 0, 1, 1}, x] + (-90 + 228*FF[x] - 136*FF[x^2])*
     G[{1, 1, 0, 1, 0, 0}, x] + (-30 + 108*FF[x] - 116*FF[x^2])*
     G[{1, 1, 0, 1, 0, 1}, x] + (-30 + 108*FF[x] - 116*FF[x^2])*
     G[{1, 1, 0, 1, 1, 0}, x] + (26 - 52*FF[x] + 8*FF[x^2])*
     G[{1, 1, 0, 1, 1, 1}, x] + (-42 + 84*FF[x] - 80*FF[x^2])*
     G[{1, 1, 1, 0, 0, 0}, x] + (-30 + 60*FF[x] - 32*FF[x^2])*
     G[{1, 1, 1, 0, 0, 1}, x] + (-30 + 60*FF[x] - 32*FF[x^2])*
     G[{1, 1, 1, 0, 1, 0}, x] + (10 - 20*FF[x] - 8*FF[x^2])*
     G[{1, 1, 1, 0, 1, 1}, x] + (314 - 916*FF[x] + 680*FF[x^2])*
     G[{1, 1, 1, 1, 0, 0}, x] + (-48 + 96*FF[x] - 40*FF[x^2])*
     G[{1, 1, 1, 1, 0, 1}, x] + (-48 + 96*FF[x] - 40*FF[x^2])*
     G[{1, 1, 1, 1, 1, 0}, x] + (22 - 44*FF[x] + 16*FF[x^2])*
     G[{1, 1, 1, 1, 1, 1}, x] - (2275*Zeta[3])/18 + ((892*I)/9)*Pi*Zeta[3] - 
    (85*Pi^2*Zeta[3])/9 - I*Pi^3*Zeta[3] - (115*FF[(1 - x)^(-2)]*Zeta[3])/6 + 
    (34*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - (31*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
    (104*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 22*FF[x^(-1)]*Zeta[3] + 
    (2882*FF[x]*Zeta[3])/9 + ((9730*I)/9)*Pi*FF[x]*Zeta[3] + 
    (1130*Pi^2*FF[x]*Zeta[3])/9 - (38*I)*Pi^3*FF[x]*Zeta[3] - 
    (532*FF[x^2]*Zeta[3])/3 - ((6502*I)/9)*Pi*FF[x^2]*Zeta[3] - 
    (761*Pi^2*FF[x^2]*Zeta[3])/18 + ((142*I)/3)*Pi^3*FF[x^2]*Zeta[3] + 
    15*Zeta[3]^2 + 90*FF[x]*Zeta[3]^2 - 134*FF[x^2]*Zeta[3]^2 + 
    G[{0, 1, 1}, x]*(163/2 + ((457*I)/9)*Pi + (139*Pi^2)/18 + 
      ((152*I)/3)*Pi^3 - (8*I)*Pi*FF[(1 - x)^(-2)] + 68*FF[(1 - x)^(-1)] + 
      (32*I)*Pi*FF[(1 - x)^(-1)] - 17*FF[x^(-2)] + (2*I)*Pi*FF[x^(-2)] + 
      (68*FF[x^(-1)])/3 - (8*I)*Pi*FF[x^(-1)] - (3703*FF[x])/18 - 
      ((1652*I)/9)*Pi*FF[x] - (7*Pi^2*FF[x])/9 - ((448*I)/3)*Pi^3*FF[x] + 
      182*FF[x^2] - ((182*I)/9)*Pi*FF[x^2] + (269*Pi^2*FF[x^2])/18 + 
      ((350*I)/3)*Pi^3*FF[x^2] - 198*Zeta[3] + 684*FF[x]*Zeta[3] - 
      568*FF[x^2]*Zeta[3]) + G[{1, 0, 1}, x]*(-253/6 - ((326*I)/9)*Pi - 
      26*Pi^2 + (42*I)*Pi^3 - 8*FF[(1 - x)^(-1)] + (13*FF[x^(-2)])/6 + 
      (2*I)*Pi*FF[x^(-2)] - 65*FF[x^(-1)] - (8*I)*Pi*FF[x^(-1)] + 
      (229*FF[x])/2 + ((2992*I)/9)*Pi*FF[x] + (94*Pi^2*FF[x])/3 - 
      (132*I)*Pi^3*FF[x] + (14*FF[x^2])/3 - ((2252*I)/9)*Pi*FF[x^2] + 
      (134*Pi^2*FF[x^2])/9 + ((332*I)/3)*Pi^3*FF[x^2] - 110*Zeta[3] + 
      508*FF[x]*Zeta[3] - 508*FF[x^2]*Zeta[3]) + 
    G[{1, 1, 0}, x]*(-253/6 + ((719*I)/3)*Pi - (149*Pi^2)/18 + 
      ((43*I)/3)*Pi^3 + (2*I)*Pi*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] - 
      (8*I)*Pi*FF[(1 - x)^(-1)] + (13*FF[x^(-2)])/6 + (30*I)*Pi*FF[x^(-2)] - 
      65*FF[x^(-1)] - (88*I)*Pi*FF[x^(-1)] + (229*FF[x])/2 - 
      ((698*I)/3)*Pi*FF[x] + (89*Pi^2*FF[x])/9 - ((110*I)/3)*Pi^3*FF[x] + 
      (14*FF[x^2])/3 + ((2180*I)/9)*Pi*FF[x^2] - (134*Pi^2*FF[x^2])/9 + 
      ((52*I)/3)*Pi^3*FF[x^2] - 92*Zeta[3] + 232*FF[x]*Zeta[3] - 
      260*FF[x^2]*Zeta[3]) + G[{0, 0, 0}, x]*(175/18 + ((106*I)/3)*Pi - 
      (151*Pi^2)/6 - ((5*I)/3)*Pi^3 + 10*FF[(1 - x)^(-2)] - 
      (2*I)*Pi*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)] + 
      (20*I)*Pi*FF[(1 - x)^(-1)] + (7013*FF[x])/18 - ((478*I)/3)*Pi*FF[x] + 
      39*Pi^2*FF[x] + ((10*I)/3)*Pi^3*FF[x] - (574*FF[x^2])/3 + 
      ((254*I)/9)*Pi*FF[x^2] - (269*Pi^2*FF[x^2])/18 - 
      ((14*I)/3)*Pi^3*FF[x^2] - 24*Zeta[3] + 48*FF[x]*Zeta[3] - 
      104*FF[x^2]*Zeta[3]) + G[{1, 0, 0}, x]*(520/9 - (153*I)*Pi + 
      (197*Pi^2)/9 + (I/3)*Pi^3 - 17*FF[(1 - x)^(-2)] + 
      (2*I)*Pi*FF[(1 - x)^(-2)] + (68*FF[(1 - x)^(-1)])/3 - 
      (8*I)*Pi*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 68*FF[x^(-1)] + 
      (32*I)*Pi*FF[x^(-1)] - (2849*FF[x])/18 + (224*I)*Pi*FF[x] - 
      (262*Pi^2*FF[x])/9 - ((2*I)/3)*Pi^3*FF[x] + 182*FF[x^2] - 
      ((182*I)/9)*Pi*FF[x^2] + (269*Pi^2*FF[x^2])/18 + (2*I)*Pi^3*FF[x^2] + 
      24*Zeta[3] - 48*FF[x]*Zeta[3] + 120*FF[x^2]*Zeta[3]) + 
    G[{0, 1, 0}, x]*(77 + (46*I)*Pi + (182*Pi^2)/9 - (13*I)*Pi^3 + 
      (13*FF[(1 - x)^(-2)])/6 + (2*I)*Pi*FF[(1 - x)^(-2)] - 
      65*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] - 
      (743*FF[x])/6 + (168*I)*Pi*FF[x] - (550*Pi^2*FF[x])/9 + 
      (34*I)*Pi^3*FF[x] + (14*FF[x^2])/3 - ((2252*I)/9)*Pi*FF[x^2] + 
      (134*Pi^2*FF[x^2])/9 - ((44*I)/3)*Pi^3*FF[x^2] + 92*Zeta[3] - 
      232*FF[x]*Zeta[3] + 244*FF[x^2]*Zeta[3]) + 
    G[{0, 0, 1}, x]*(77 + ((2243*I)/9)*Pi - (239*Pi^2)/18 - (42*I)*Pi^3 + 
      (13*FF[(1 - x)^(-2)])/6 + (30*I)*Pi*FF[(1 - x)^(-2)] - 
      65*FF[(1 - x)^(-1)] - (88*I)*Pi*FF[(1 - x)^(-1)] + 
      (2*I)*Pi*FF[x^(-2)] - 8*FF[x^(-1)] - (8*I)*Pi*FF[x^(-1)] - 
      (743*FF[x])/6 - ((2266*I)/9)*Pi*FF[x] + (179*Pi^2*FF[x])/9 + 
      (132*I)*Pi^3*FF[x] + (14*FF[x^2])/3 + ((2180*I)/9)*Pi*FF[x^2] - 
      (134*Pi^2*FF[x^2])/9 - ((328*I)/3)*Pi^3*FF[x^2] + 102*Zeta[3] - 
      492*FF[x]*Zeta[3] + 500*FF[x^2]*Zeta[3]) + 
    G[{1, 1, 1}, x]*(208 - ((862*I)/9)*Pi - (10*Pi^2)/9 - ((152*I)/3)*Pi^3 + 
      10*FF[x^(-2)] - (2*I)*Pi*FF[x^(-2)] + 12*FF[x^(-1)] + 
      (20*I)*Pi*FF[x^(-1)] - (125*FF[x])/18 + ((926*I)/9)*Pi*FF[x] - 
      (82*Pi^2*FF[x])/9 + ((448*I)/3)*Pi^3*FF[x] - (574*FF[x^2])/3 + 
      ((254*I)/9)*Pi*FF[x^2] - (269*Pi^2*FF[x^2])/18 - (118*I)*Pi^3*FF[x^2] + 
      206*Zeta[3] - 700*FF[x]*Zeta[3] + 576*FF[x^2]*Zeta[3]) + 
    G[{1, 0}, x]*(-739/12 + ((677*I)/18)*Pi + (4183*Pi^2)/108 - 
      ((259*I)/9)*Pi^3 + (161*Pi^4)/180 - (17*I)*Pi*FF[(1 - x)^(-2)] - 
      Pi^2*FF[(1 - x)^(-2)] + (61*FF[(1 - x)^(-1)])/6 + 
      ((44*I)/3)*Pi*FF[(1 - x)^(-1)] + 4*Pi^2*FF[(1 - x)^(-1)] + 
      ((13*I)/6)*Pi*FF[x^(-2)] + (20*Pi^2*FF[x^(-2)])/3 + (61*FF[x^(-1)])/6 + 
      (3*I)*Pi*FF[x^(-1)] - (44*Pi^2*FF[x^(-1)])/3 + (9403*FF[x])/18 - 
      ((262*I)/9)*Pi*FF[x] - (926*Pi^2*FF[x])/27 + ((200*I)/9)*Pi^3*FF[x] - 
      (85*Pi^4*FF[x])/18 - (9403*FF[x^2])/18 + (172*I)*Pi*FF[x^2] - 
      (229*Pi^2*FF[x^2])/4 - ((11*I)/2)*Pi^3*FF[x^2] + (38*Pi^4*FF[x^2])/9 + 
      (449*Zeta[3])/3 + (14*I)*Pi*Zeta[3] - (1426*FF[x]*Zeta[3])/3 + 
      (68*I)*Pi*FF[x]*Zeta[3] + (637*FF[x^2]*Zeta[3])/3 - 
      (92*I)*Pi*FF[x^2]*Zeta[3]) + G[{0, 0}, x]*(-965/36 + ((901*I)/18)*Pi - 
      (1259*Pi^2)/54 + ((4*I)/9)*Pi^3 - (263*Pi^4)/180 - 
      (691*FF[(1 - x)^(-2)])/36 + ((29*I)/6)*Pi*FF[(1 - x)^(-2)] + 
      (38*Pi^2*FF[(1 - x)^(-2)])/3 + (439*FF[(1 - x)^(-1)])/9 - 
      ((71*I)/3)*Pi*FF[(1 - x)^(-1)] - 20*Pi^2*FF[(1 - x)^(-1)] - 
      (8*I)*Pi*FF[x^(-1)] - (1903*FF[x])/18 + ((2260*I)/9)*Pi*FF[x] - 
      (461*Pi^2*FF[x])/54 - ((26*I)/9)*Pi^3*FF[x] + (527*Pi^4*FF[x])/90 + 
      (9403*FF[x^2])/18 - (172*I)*Pi*FF[x^2] + (229*Pi^2*FF[x^2])/4 + 
      ((215*I)/18)*Pi^3*FF[x^2] - (11*Pi^4*FF[x^2])/3 - (131*Zeta[3])/3 - 
      (14*I)*Pi*Zeta[3] + (1078*FF[x]*Zeta[3])/3 - (68*I)*Pi*FF[x]*Zeta[3] - 
      251*FF[x^2]*Zeta[3] + (108*I)*Pi*FF[x^2]*Zeta[3]) + 
    G[{1, 1}, x]*(14035/36 + ((775*I)/6)*Pi + (2743*Pi^2)/108 + 
      ((1819*I)/18)*Pi^3 - (53*Pi^4)/20 - (8*I)*Pi*FF[(1 - x)^(-1)] - 
      (691*FF[x^(-2)])/36 + ((29*I)/6)*Pi*FF[x^(-2)] + 
      (38*Pi^2*FF[x^(-2)])/3 + (439*FF[x^(-1)])/9 - 
      ((71*I)/3)*Pi*FF[x^(-1)] - 20*Pi^2*FF[x^(-1)] - (16903*FF[x])/18 + 
      ((836*I)/9)*Pi*FF[x] - (2861*Pi^2*FF[x])/27 - ((1279*I)/9)*Pi^3*FF[x] + 
      (33*Pi^4*FF[x])/10 + (9403*FF[x^2])/18 - (172*I)*Pi*FF[x^2] + 
      (229*Pi^2*FF[x^2])/4 + ((125*I)/18)*Pi^3*FF[x^2] + 
      (13*Pi^4*FF[x^2])/15 - (1454*Zeta[3])/3 - (26*I)*Pi*Zeta[3] + 
      (2608*FF[x]*Zeta[3])/3 - (236*I)*Pi*FF[x]*Zeta[3] - 
      221*FF[x^2]*Zeta[3] + (396*I)*Pi*FF[x^2]*Zeta[3]) + 
    G[{0, 1}, x]*(-739/12 + ((361*I)/2)*Pi - (1426*Pi^2)/27 - 
      ((1561*I)/18)*Pi^3 + (193*Pi^4)/60 + ((13*I)/6)*Pi*FF[(1 - x)^(-2)] + 
      (20*Pi^2*FF[(1 - x)^(-2)])/3 + (61*FF[(1 - x)^(-1)])/6 + 
      (3*I)*Pi*FF[(1 - x)^(-1)] - (44*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (17*I)*Pi*FF[x^(-2)] - Pi^2*FF[x^(-2)] + (61*FF[x^(-1)])/6 + 
      ((44*I)/3)*Pi*FF[x^(-1)] + 4*Pi^2*FF[x^(-1)] + (9403*FF[x])/18 - 
      ((2834*I)/9)*Pi*FF[x] + (8035*Pi^2*FF[x])/54 + 
      ((1213*I)/9)*Pi^3*FF[x] - (133*Pi^4*FF[x])/30 - (9403*FF[x^2])/18 + 
      (172*I)*Pi*FF[x^2] - (229*Pi^2*FF[x^2])/4 - ((241*I)/18)*Pi^3*FF[x^2] - 
      (64*Pi^4*FF[x^2])/45 + (1004*Zeta[3])/3 + (26*I)*Pi*Zeta[3] - 
      (2476*FF[x]*Zeta[3])/3 + (236*I)*Pi*FF[x]*Zeta[3] + 
      (779*FF[x^2]*Zeta[3])/3 - (412*I)*Pi*FF[x^2]*Zeta[3]) + 
    (44*Zeta[5])/3 + (216*I)*Pi*Zeta[5] - (730*FF[x]*Zeta[5])/3 - 
    (1032*I)*Pi*FF[x]*Zeta[5] + (634*FF[x^2]*Zeta[5])/3 + 
    (804*I)*Pi*FF[x^2]*Zeta[5] + G[{1}, x]*(-1831/18 + ((5645*I)/18)*Pi - 
      (3575*Pi^2)/36 - ((598*I)/9)*Pi^3 + (7583*Pi^4)/1080 + 
      ((11*I)/20)*Pi^5 - (I/3)*Pi^3*FF[(1 - x)^(-2)] + 
      ((61*I)/6)*Pi*FF[(1 - x)^(-1)] + (20*Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] - ((691*I)/36)*Pi*FF[x^(-2)] + 
      (181*Pi^2*FF[x^(-2)])/36 - ((20*I)/3)*Pi^3*FF[x^(-2)] - 
      (1597*FF[x^(-1)])/36 + ((929*I)/18)*Pi*FF[x^(-1)] + 
      (211*Pi^2*FF[x^(-1)])/18 + ((64*I)/3)*Pi^3*FF[x^(-1)] + 
      (1927*FF[x])/18 - (402*I)*Pi*FF[x] + (9131*Pi^2*FF[x])/108 + 
      ((500*I)/9)*Pi^3*FF[x] - (847*Pi^4*FF[x])/108 - 
      ((101*I)/30)*Pi^5*FF[x] - (7*Pi^2*FF[x^2])/3 - 
      ((1054*I)/27)*Pi^3*FF[x^2] + (953*Pi^4*FF[x^2])/270 + 
      ((67*I)/15)*Pi^5*FF[x^2] + (1055*Zeta[3])/3 - ((101*I)/3)*Pi*Zeta[3] - 
      (17*Pi^2*Zeta[3])/3 + 2*FF[(1 - x)^(-2)]*Zeta[3] - 
      8*FF[(1 - x)^(-1)]*Zeta[3] - 22*FF[x^(-2)]*Zeta[3] + 
      16*FF[x^(-1)]*Zeta[3] - (1580*FF[x]*Zeta[3])/3 + 
      ((1198*I)/3)*Pi*FF[x]*Zeta[3] - (110*Pi^2*FF[x]*Zeta[3])/3 + 
      (2252*FF[x^2]*Zeta[3])/9 + (238*Pi^2*FF[x^2]*Zeta[3])/3 + 55*Zeta[5] + 
      10*FF[x]*Zeta[5] - 12*FF[x^2]*Zeta[5]) + 
    G[{0}, x]*(16/3 - ((1591*I)/18)*Pi - (923*Pi^2)/54 - ((289*I)/18)*Pi^3 - 
      (113*Pi^4)/20 - ((91*I)/180)*Pi^5 - ((691*I)/36)*Pi*FF[(1 - x)^(-2)] + 
      (181*Pi^2*FF[(1 - x)^(-2)])/36 - (2*I)*Pi^3*FF[(1 - x)^(-2)] - 
      (1597*FF[(1 - x)^(-1)])/36 + ((929*I)/18)*Pi*FF[(1 - x)^(-1)] + 
      (211*Pi^2*FF[(1 - x)^(-1)])/18 + (8*I)*Pi^3*FF[(1 - x)^(-1)] + 
      ((61*I)/6)*Pi*FF[x^(-1)] + (20*Pi^2*FF[x^(-1)])/3 - (1927*FF[x])/18 + 
      (402*I)*Pi*FF[x] - (8627*Pi^2*FF[x])/108 - ((427*I)/9)*Pi^3*FF[x] + 
      (218*Pi^4*FF[x])/15 + ((59*I)/18)*Pi^5*FF[x] - (7*Pi^2*FF[x^2])/3 + 
      ((1162*I)/27)*Pi^3*FF[x^2] - (1649*Pi^4*FF[x^2])/270 - 
      ((178*I)/45)*Pi^5*FF[x^2] - 128*Zeta[3] - (17*I)*Pi*Zeta[3] + 
      (Pi^2*Zeta[3])/3 - 50*FF[(1 - x)^(-2)]*Zeta[3] + 
      96*FF[(1 - x)^(-1)]*Zeta[3] + 446*FF[x]*Zeta[3] - 
      (18*I)*Pi*FF[x]*Zeta[3] + (142*Pi^2*FF[x]*Zeta[3])/3 - 
      (2180*FF[x^2]*Zeta[3])/9 - ((232*I)/3)*Pi*FF[x^2]*Zeta[3] - 
      (278*Pi^2*FF[x^2]*Zeta[3])/3 + 5*Zeta[5] - 130*FF[x]*Zeta[5] + 
      112*FF[x^2]*Zeta[5])) + COLOR[CF^2*NfV2]*(17/2 + ((151*I)/3)*Pi - 
    (839*Pi^2)/12 + ((115*I)/6)*Pi^3 - (1001*Pi^4)/720 + ((67*I)/180)*Pi^5 - 
    (191*Pi^6)/2520 - ((13*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
    (37*Pi^4*FF[(1 - x)^(-2)])/30 + ((121*I)/6)*Pi*FF[(1 - x)^(-1)] + 
    (13*Pi^2*FF[(1 - x)^(-1)])/3 + ((46*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
    (22*Pi^4*FF[(1 - x)^(-1)])/5 + ((121*I)/6)*Pi*FF[x^(-1)] + 
    (13*Pi^2*FF[x^(-1)])/3 + (7*I)*Pi^3*FF[x^(-1)] + (383*Pi^2*FF[x])/2 - 
    ((28*I)/3)*Pi^3*FF[x] + (179*Pi^4*FF[x])/40 - ((59*I)/30)*Pi^5*FF[x] - 
    (647*Pi^6*FF[x])/3780 - (383*Pi^2*FF[x^2])/2 + ((151*I)/3)*Pi^3*FF[x^2] - 
    (501*Pi^4*FF[x^2])/40 - ((113*I)/30)*Pi^5*FF[x^2] + 
    (41*Pi^6*FF[x^2])/135 + (-103/2 - (22*I)*Pi + 5*Pi^2 - 
      26*FF[(1 - x)^(-2)] + 72*FF[(1 - x)^(-1)] + 21*FF[x] + 
      (84*I)*Pi*FF[x] - 10*Pi^2*FF[x] - 79*FF[x^2] + (12*I)*Pi*FF[x^2] + 
      12*Pi^2*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (15/2 - (152*I)*Pi + 22*FF[(1 - x)^(-2)] - 56*FF[(1 - x)^(-1)] + 
      39*FF[x] + (624*I)*Pi*FF[x] - 48*Pi^2*FF[x] - 7*FF[x^2] + 
      (48*I)*Pi*FF[x^2] + (112*Pi^2*FF[x^2])/3)*G[{0, 0, 0, 1}, x] + 
    (15/2 + (50*I)*Pi - (37*Pi^2)/3 + 22*FF[(1 - x)^(-2)] - 
      56*FF[(1 - x)^(-1)] + 39*FF[x] - (156*I)*Pi*FF[x] + (50*Pi^2*FF[x])/3 - 
      7*FF[x^2] + (36*I)*Pi*FF[x^2] - (68*Pi^2*FF[x^2])/3)*
     G[{0, 0, 1, 0}, x] + (-627/2 + (44*I)*Pi - 52*FF[(1 - x)^(-2)] + 
      144*FF[(1 - x)^(-1)] + 345*FF[x] - (168*I)*Pi*FF[x] + 16*Pi^2*FF[x] - 
      331*FF[x^2] - (28*Pi^2*FF[x^2])/3)*G[{0, 0, 1, 1}, x] + 
    (15/2 + (128*I)*Pi - (20*Pi^2)/3 - 8*FF[(1 - x)^(-2)] + 
      32*FF[(1 - x)^(-1)] - 265*FF[x] - (240*I)*Pi*FF[x] - (8*Pi^2*FF[x])/3 + 
      331*FF[x^2] + (28*Pi^2*FF[x^2])/3)*G[{0, 1, 0, 0}, x] + 
    (-19/2 + (66*I)*Pi + (55*Pi^2)/3 + 8*FF[(1 - x)^(-2)] - 
      32*FF[(1 - x)^(-1)] + 65*FF[x] - (252*I)*Pi*FF[x] - (86*Pi^2*FF[x])/3 + 
      7*FF[x^2] - (36*I)*Pi*FF[x^2] + (68*Pi^2*FF[x^2])/3)*
     G[{0, 1, 0, 1}, x] + (-19/2 - (380*I)*Pi + (32*Pi^2)/3 + 
      8*FF[(1 - x)^(-2)] - 32*FF[(1 - x)^(-1)] + 65*FF[x] + 
      (632*I)*Pi*FF[x] + (80*Pi^2*FF[x])/3 + 7*FF[x^2] - (48*I)*Pi*FF[x^2] - 
      (112*Pi^2*FF[x^2])/3)*G[{0, 1, 1, 0}, x] + 
    (179/2 - (54*I)*Pi - 7*Pi^2 - 85*FF[x] + (116*I)*Pi*FF[x] + 
      14*Pi^2*FF[x] + 79*FF[x^2] - (12*I)*Pi*FF[x^2] - 12*Pi^2*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (167/2 + (50*I)*Pi - 5*Pi^2 - 73*FF[x] - 
      (92*I)*Pi*FF[x] + 10*Pi^2*FF[x] + 79*FF[x^2] - (12*I)*Pi*FF[x^2] - 
      12*Pi^2*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (125/2 + (204*I)*Pi + 8*FF[x^(-2)] - 32*FF[x^(-1)] - 79*FF[x] - 
      (536*I)*Pi*FF[x] + 48*Pi^2*FF[x] + 7*FF[x^2] - (48*I)*Pi*FF[x^2] - 
      (112*Pi^2*FF[x^2])/3)*G[{1, 0, 0, 1}, x] + 
    (125/2 - (222*I)*Pi + (37*Pi^2)/3 + 8*FF[x^(-2)] - 32*FF[x^(-1)] - 
      79*FF[x] + (324*I)*Pi*FF[x] - (50*Pi^2*FF[x])/3 + 7*FF[x^2] - 
      (36*I)*Pi*FF[x^2] + (68*Pi^2*FF[x^2])/3)*G[{1, 0, 1, 0}, x] + 
    (147/2 - (112*I)*Pi - 8*FF[x^(-2)] + 32*FF[x^(-1)] - 397*FF[x] + 
      (240*I)*Pi*FF[x] - 16*Pi^2*FF[x] + 331*FF[x^2] + (28*Pi^2*FF[x^2])/3)*
     G[{1, 0, 1, 1}, x] + (-599/2 - (124*I)*Pi + (20*Pi^2)/3 - 
      52*FF[x^(-2)] + 144*FF[x^(-1)] + 317*FF[x] + (168*I)*Pi*FF[x] + 
      (8*Pi^2*FF[x])/3 - 331*FF[x^2] - (28*Pi^2*FF[x^2])/3)*
     G[{1, 1, 0, 0}, x] + (79/2 - (70*I)*Pi - (55*Pi^2)/3 + 22*FF[x^(-2)] - 
      56*FF[x^(-1)] - 25*FF[x] + (84*I)*Pi*FF[x] + (86*Pi^2*FF[x])/3 - 
      7*FF[x^2] + (36*I)*Pi*FF[x^2] - (68*Pi^2*FF[x^2])/3)*
     G[{1, 1, 0, 1}, x] + (79/2 + (520*I)*Pi - (32*Pi^2)/3 + 22*FF[x^(-2)] - 
      56*FF[x^(-1)] - 25*FF[x] - (720*I)*Pi*FF[x] - (80*Pi^2*FF[x])/3 - 
      7*FF[x^2] + (48*I)*Pi*FF[x^2] + (112*Pi^2*FF[x^2])/3)*
     G[{1, 1, 1, 0}, x] + (-219/2 + (74*I)*Pi + 7*Pi^2 - 26*FF[x^(-2)] + 
      72*FF[x^(-1)] + 137*FF[x] - (108*I)*Pi*FF[x] - 14*Pi^2*FF[x] - 
      79*FF[x^2] + (12*I)*Pi*FF[x^2] + 12*Pi^2*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    ((-8*I)*Pi + 80*FF[x] + (16*I)*Pi*FF[x] + 60*FF[x^2] - (40*I)*Pi*FF[x^2])*
     G[{0, 0, 0, 0, 0}, x] + (-22 - (64*I)*Pi + 4*FF[x] + (416*I)*Pi*FF[x] - 
      48*FF[x^2] - (592*I)*Pi*FF[x^2])*G[{0, 0, 0, 0, 1}, x] + 
    (-22 + (24*I)*Pi + 4*FF[x] - (48*I)*Pi*FF[x] - 48*FF[x^2] + 
      (64*I)*Pi*FF[x^2])*G[{0, 0, 0, 1, 0}, x] + 
    (-130 + (24*I)*Pi + 620*FF[x] - (48*I)*Pi*FF[x] + 96*FF[x^2] + 
      (88*I)*Pi*FF[x^2])*G[{0, 0, 0, 1, 1}, x] + 
    (68 + (60*I)*Pi - 112*FF[x] - (168*I)*Pi*FF[x] + 36*FF[x^2] + 
      (160*I)*Pi*FF[x^2])*G[{0, 0, 1, 0, 0}, x] + 
    (-18 + (32*I)*Pi - 44*FF[x] - (160*I)*Pi*FF[x] + (232*I)*Pi*FF[x^2])*
     G[{0, 0, 1, 0, 1}, x] + (-18 - (172*I)*Pi - 44*FF[x] + 
      (584*I)*Pi*FF[x] - (504*I)*Pi*FF[x^2])*G[{0, 0, 1, 1, 0}, x] + 
    (62 - (24*I)*Pi - 124*FF[x] + (48*I)*Pi*FF[x] - (48*I)*Pi*FF[x^2])*
     G[{0, 0, 1, 1, 1}, x] + (58 + (24*I)*Pi - 124*FF[x] - (48*I)*Pi*FF[x] + 
      (48*I)*Pi*FF[x^2])*G[{0, 1, 0, 0, 0}, x] + 
    (70 + (92*I)*Pi - 116*FF[x] - (424*I)*Pi*FF[x] + (504*I)*Pi*FF[x^2])*
     G[{0, 1, 0, 0, 1}, x] + (70 - (104*I)*Pi - 116*FF[x] + 
      (304*I)*Pi*FF[x] - (232*I)*Pi*FF[x^2])*G[{0, 1, 0, 1, 0}, x] + 
    (-4 - (52*I)*Pi - 136*FF[x] + (152*I)*Pi*FF[x] - 36*FF[x^2] - 
      (160*I)*Pi*FF[x^2])*G[{0, 1, 0, 1, 1}, x] + 
    (-450 - (64*I)*Pi + 708*FF[x] + (128*I)*Pi*FF[x] - 96*FF[x^2] - 
      (88*I)*Pi*FF[x^2])*G[{0, 1, 1, 0, 0}, x] + 
    (70 - (40*I)*Pi - 76*FF[x] + (80*I)*Pi*FF[x] + 48*FF[x^2] - 
      (64*I)*Pi*FF[x^2])*G[{0, 1, 1, 0, 1}, x] + 
    (70 + (240*I)*Pi - 76*FF[x] - (768*I)*Pi*FF[x] + 48*FF[x^2] + 
      (592*I)*Pi*FF[x^2])*G[{0, 1, 1, 1, 0}, x] + 
    (-124 + (32*I)*Pi + 192*FF[x] - (64*I)*Pi*FF[x] - 60*FF[x^2] + 
      (40*I)*Pi*FF[x^2])*G[{0, 1, 1, 1, 1}, x] + 
    (8 + (8*I)*Pi - 72*FF[x] - (16*I)*Pi*FF[x] - 60*FF[x^2] + 
      (40*I)*Pi*FF[x^2])*G[{1, 0, 0, 0, 0}, x] + 
    (42 + (64*I)*Pi - 20*FF[x] - (416*I)*Pi*FF[x] + 48*FF[x^2] + 
      (592*I)*Pi*FF[x^2])*G[{1, 0, 0, 0, 1}, x] + 
    (42 - (24*I)*Pi - 20*FF[x] + (48*I)*Pi*FF[x] + 48*FF[x^2] - 
      (64*I)*Pi*FF[x^2])*G[{1, 0, 0, 1, 0}, x] + 
    (162 - (24*I)*Pi - 516*FF[x] + (48*I)*Pi*FF[x] - 96*FF[x^2] - 
      (88*I)*Pi*FF[x^2])*G[{1, 0, 0, 1, 1}, x] + 
    (-176 - (60*I)*Pi + 208*FF[x] + (168*I)*Pi*FF[x] - 36*FF[x^2] - 
      (160*I)*Pi*FF[x^2])*G[{1, 0, 1, 0, 0}, x] + 
    (-46 - (32*I)*Pi + 116*FF[x] + (160*I)*Pi*FF[x] - (232*I)*Pi*FF[x^2])*
     G[{1, 0, 1, 0, 1}, x] + (-46 + (172*I)*Pi + 116*FF[x] - 
      (584*I)*Pi*FF[x] + (504*I)*Pi*FF[x^2])*G[{1, 0, 1, 1, 0}, x] + 
    (-66 + (24*I)*Pi + 124*FF[x] - (48*I)*Pi*FF[x] + (48*I)*Pi*FF[x^2])*
     G[{1, 0, 1, 1, 1}, x] + (-62 - (24*I)*Pi + 124*FF[x] + (48*I)*Pi*FF[x] - 
      (48*I)*Pi*FF[x^2])*G[{1, 1, 0, 0, 0}, x] + 
    (-62 - (92*I)*Pi + 44*FF[x] + (424*I)*Pi*FF[x] - (504*I)*Pi*FF[x^2])*
     G[{1, 1, 0, 0, 1}, x] + (-62 + (104*I)*Pi + 44*FF[x] - 
      (304*I)*Pi*FF[x] + (232*I)*Pi*FF[x^2])*G[{1, 1, 0, 1, 0}, x] + 
    (-8 + (52*I)*Pi + 40*FF[x] - (152*I)*Pi*FF[x] + 36*FF[x^2] + 
      (160*I)*Pi*FF[x^2])*G[{1, 1, 0, 1, 1}, x] + 
    (586 + (64*I)*Pi - 812*FF[x] - (128*I)*Pi*FF[x] + 96*FF[x^2] + 
      (88*I)*Pi*FF[x^2])*G[{1, 1, 1, 0, 0}, x] + 
    (-66 + (40*I)*Pi + 92*FF[x] - (80*I)*Pi*FF[x] - 48*FF[x^2] + 
      (64*I)*Pi*FF[x^2])*G[{1, 1, 1, 0, 1}, x] + 
    (-66 - (240*I)*Pi + 92*FF[x] + (768*I)*Pi*FF[x] - 48*FF[x^2] - 
      (592*I)*Pi*FF[x^2])*G[{1, 1, 1, 1, 0}, x] + 
    (140 - (32*I)*Pi - 200*FF[x] + (64*I)*Pi*FF[x] + 60*FF[x^2] - 
      (40*I)*Pi*FF[x^2])*G[{1, 1, 1, 1, 1}, x] + 
    (-10 + 20*FF[x] - 80*FF[x^2])*G[{0, 0, 0, 0, 0, 0}, x] + 
    (2 - 4*FF[x] + 40*FF[x^2])*G[{0, 0, 0, 0, 0, 1}, x] + 
    (2 - 4*FF[x] + 40*FF[x^2])*G[{0, 0, 0, 0, 1, 0}, x] + 
    (-66 + 420*FF[x] - 632*FF[x^2])*G[{0, 0, 0, 0, 1, 1}, x] + 
    (28 - 56*FF[x] + 32*FF[x^2])*G[{0, 0, 0, 1, 0, 0}, x] + 
    (-4 + 8*FF[x] + 32*FF[x^2])*G[{0, 0, 0, 1, 0, 1}, x] + 
    (-4 + 8*FF[x] + 32*FF[x^2])*G[{0, 0, 0, 1, 1, 0}, x] + 
    (28 - 56*FF[x] + 56*FF[x^2])*G[{0, 0, 0, 1, 1, 1}, x] + 
    (26 - 52*FF[x] + 56*FF[x^2])*G[{0, 0, 1, 0, 0, 0}, x] + 
    (34 - 116*FF[x] + 104*FF[x^2])*G[{0, 0, 1, 0, 0, 1}, x] + 
    (34 - 116*FF[x] + 104*FF[x^2])*G[{0, 0, 1, 0, 1, 0}, x] + 
    (-2 - 44*FF[x] + 128*FF[x^2])*G[{0, 0, 1, 0, 1, 1}, x] + 
    (-208 + 656*FF[x] - 528*FF[x^2])*G[{0, 0, 1, 1, 0, 0}, x] + 
    (36 - 72*FF[x] + 24*FF[x^2])*G[{0, 0, 1, 1, 0, 1}, x] + 
    (36 - 72*FF[x] + 24*FF[x^2])*G[{0, 0, 1, 1, 1, 0}, x] + 
    (-60 + 120*FF[x] - 72*FF[x^2])*G[{0, 0, 1, 1, 1, 1}, x] + 
    (12 - 24*FF[x] + 72*FF[x^2])*G[{0, 1, 0, 0, 0, 0}, x] + 
    (12 - 24*FF[x] - 24*FF[x^2])*G[{0, 1, 0, 0, 0, 1}, x] + 
    (12 - 24*FF[x] - 24*FF[x^2])*G[{0, 1, 0, 0, 1, 0}, x] + 
    (80 - 400*FF[x] + 528*FF[x^2])*G[{0, 1, 0, 0, 1, 1}, x] + 
    (-82 + 212*FF[x] - 128*FF[x^2])*G[{0, 1, 0, 1, 0, 0}, x] + 
    (-22 + 92*FF[x] - 104*FF[x^2])*G[{0, 1, 0, 1, 0, 1}, x] + 
    (-22 + 92*FF[x] - 104*FF[x^2])*G[{0, 1, 0, 1, 1, 0}, x] + 
    (-30 + 60*FF[x] - 56*FF[x^2])*G[{0, 1, 0, 1, 1, 1}, x] + 
    (-28 + 56*FF[x] - 56*FF[x^2])*G[{0, 1, 1, 0, 0, 0}, x] + 
    (-36 + 72*FF[x] - 32*FF[x^2])*G[{0, 1, 1, 0, 0, 1}, x] + 
    (-36 + 72*FF[x] - 32*FF[x^2])*G[{0, 1, 1, 0, 1, 0}, x] + 
    (-4 + 8*FF[x] - 32*FF[x^2])*G[{0, 1, 1, 0, 1, 1}, x] + 
    (278 - 844*FF[x] + 632*FF[x^2])*G[{0, 1, 1, 1, 0, 0}, x] + 
    (-38 + 76*FF[x] - 40*FF[x^2])*G[{0, 1, 1, 1, 0, 1}, x] + 
    (-38 + 76*FF[x] - 40*FF[x^2])*G[{0, 1, 1, 1, 1, 0}, x] + 
    (70 - 140*FF[x] + 80*FF[x^2])*G[{0, 1, 1, 1, 1, 1}, x] + 
    (10 - 20*FF[x] + 80*FF[x^2])*G[{1, 0, 0, 0, 0, 0}, x] + 
    (-2 + 4*FF[x] - 40*FF[x^2])*G[{1, 0, 0, 0, 0, 1}, x] + 
    (-2 + 4*FF[x] - 40*FF[x^2])*G[{1, 0, 0, 0, 1, 0}, x] + 
    (66 - 420*FF[x] + 632*FF[x^2])*G[{1, 0, 0, 0, 1, 1}, x] + 
    (-28 + 56*FF[x] - 32*FF[x^2])*G[{1, 0, 0, 1, 0, 0}, x] + 
    (4 - 8*FF[x] - 32*FF[x^2])*G[{1, 0, 0, 1, 0, 1}, x] + 
    (4 - 8*FF[x] - 32*FF[x^2])*G[{1, 0, 0, 1, 1, 0}, x] + 
    (-28 + 56*FF[x] - 56*FF[x^2])*G[{1, 0, 0, 1, 1, 1}, x] + 
    (-26 + 52*FF[x] - 56*FF[x^2])*G[{1, 0, 1, 0, 0, 0}, x] + 
    (-34 + 116*FF[x] - 104*FF[x^2])*G[{1, 0, 1, 0, 0, 1}, x] + 
    (-34 + 116*FF[x] - 104*FF[x^2])*G[{1, 0, 1, 0, 1, 0}, x] + 
    (2 + 44*FF[x] - 128*FF[x^2])*G[{1, 0, 1, 0, 1, 1}, x] + 
    (208 - 656*FF[x] + 528*FF[x^2])*G[{1, 0, 1, 1, 0, 0}, x] + 
    (-36 + 72*FF[x] - 24*FF[x^2])*G[{1, 0, 1, 1, 0, 1}, x] + 
    (-36 + 72*FF[x] - 24*FF[x^2])*G[{1, 0, 1, 1, 1, 0}, x] + 
    (60 - 120*FF[x] + 72*FF[x^2])*G[{1, 0, 1, 1, 1, 1}, x] + 
    (-12 + 24*FF[x] - 72*FF[x^2])*G[{1, 1, 0, 0, 0, 0}, x] + 
    (-12 + 24*FF[x] + 24*FF[x^2])*G[{1, 1, 0, 0, 0, 1}, x] + 
    (-12 + 24*FF[x] + 24*FF[x^2])*G[{1, 1, 0, 0, 1, 0}, x] + 
    (-80 + 400*FF[x] - 528*FF[x^2])*G[{1, 1, 0, 0, 1, 1}, x] + 
    (82 - 212*FF[x] + 128*FF[x^2])*G[{1, 1, 0, 1, 0, 0}, x] + 
    (22 - 92*FF[x] + 104*FF[x^2])*G[{1, 1, 0, 1, 0, 1}, x] + 
    (22 - 92*FF[x] + 104*FF[x^2])*G[{1, 1, 0, 1, 1, 0}, x] + 
    (30 - 60*FF[x] + 56*FF[x^2])*G[{1, 1, 0, 1, 1, 1}, x] + 
    (28 - 56*FF[x] + 56*FF[x^2])*G[{1, 1, 1, 0, 0, 0}, x] + 
    (36 - 72*FF[x] + 32*FF[x^2])*G[{1, 1, 1, 0, 0, 1}, x] + 
    (36 - 72*FF[x] + 32*FF[x^2])*G[{1, 1, 1, 0, 1, 0}, x] + 
    (4 - 8*FF[x] + 32*FF[x^2])*G[{1, 1, 1, 0, 1, 1}, x] + 
    (-278 + 844*FF[x] - 632*FF[x^2])*G[{1, 1, 1, 1, 0, 0}, x] + 
    (38 - 76*FF[x] + 40*FF[x^2])*G[{1, 1, 1, 1, 0, 1}, x] + 
    (38 - 76*FF[x] + 40*FF[x^2])*G[{1, 1, 1, 1, 1, 0}, x] + 
    (-70 + 140*FF[x] - 80*FF[x^2])*G[{1, 1, 1, 1, 1, 1}, x] + 35*Zeta[3] - 
    (8*I)*Pi*Zeta[3] + (76*Pi^2*Zeta[3])/3 + ((10*I)/3)*Pi^3*Zeta[3] + 
    (26*FF[(1 - x)^(-2)]*Zeta[3])/3 - (38*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (34*FF[(1 - x)^(-1)]*Zeta[3])/3 + (120*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    (1004*FF[x]*Zeta[3])/3 - (1224*I)*Pi*FF[x]*Zeta[3] - 
    (448*Pi^2*FF[x]*Zeta[3])/3 + ((100*I)/3)*Pi^3*FF[x]*Zeta[3] + 
    (266*FF[x^2]*Zeta[3])/3 + (928*I)*Pi*FF[x^2]*Zeta[3] + 
    52*Pi^2*FF[x^2]*Zeta[3] - ((148*I)/3)*Pi^3*FF[x^2]*Zeta[3] - 
    2*Zeta[3]^2 - 116*FF[x]*Zeta[3]^2 + 172*FF[x^2]*Zeta[3]^2 + 
    G[{1, 1, 1}, x]*(49 - (70*I)*Pi - 17*Pi^2 + ((152*I)/3)*Pi^3 - 
      (10*FF[x^(-2)])/3 - (4*I)*Pi*FF[x^(-2)] - (134*FF[x^(-1)])/3 + 
      (16*I)*Pi*FF[x^(-1)] - (290*FF[x])/3 + (112*I)*Pi*FF[x] + 
      (82*Pi^2*FF[x])/3 - ((448*I)/3)*Pi^3*FF[x] + (320*FF[x^2])/3 - 
      (86*I)*Pi*FF[x^2] + 4*Pi^2*FF[x^2] + (112*I)*Pi^3*FF[x^2] - 
      204*Zeta[3] + 696*FF[x]*Zeta[3] - 560*FF[x^2]*Zeta[3]) + 
    G[{0, 0, 1}, x]*(-30 - (306*I)*Pi + 17*Pi^2 + (40*I)*Pi^3 - 
      (2*FF[(1 - x)^(-2)])/3 - (30*I)*Pi*FF[(1 - x)^(-2)] + 
      (122*FF[(1 - x)^(-1)])/3 + (88*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-1)] + 
      10*FF[x] + (384*I)*Pi*FF[x] - (38*Pi^2*FF[x])/3 - (128*I)*Pi^3*FF[x] - 
      6*FF[x^2] - (338*I)*Pi*FF[x^2] + (108*I)*Pi^3*FF[x^2] - 124*Zeta[3] + 
      536*FF[x]*Zeta[3] - 520*FF[x^2]*Zeta[3]) + 
    G[{0, 1, 0}, x]*(-30 - (2*I)*Pi - (53*Pi^2)/3 + ((38*I)/3)*Pi^3 - 
      (2*FF[(1 - x)^(-2)])/3 + (122*FF[(1 - x)^(-1)])/3 + 8*FF[x^(-1)] + 
      10*FF[x] - (200*I)*Pi*FF[x] + (142*Pi^2*FF[x])/3 - 
      ((100*I)/3)*Pi^3*FF[x] - 6*FF[x^2] + (338*I)*Pi*FF[x^2] + 
      ((44*I)/3)*Pi^3*FF[x^2] - 88*Zeta[3] + 224*FF[x]*Zeta[3] - 
      216*FF[x^2]*Zeta[3]) + G[{1, 0, 0}, x]*(-13 + (146*I)*Pi - 
      (37*Pi^2)/3 + ((4*I)/3)*Pi^3 + 8*FF[(1 - x)^(-2)] - 
      8*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - 52*FF[x^(-1)] - 
      (32*I)*Pi*FF[x^(-1)] - (442*FF[x])/3 - (152*I)*Pi*FF[x] + 
      14*Pi^2*FF[x] - ((8*I)/3)*Pi^3*FF[x] - (284*FF[x^2])/3 + 
      (86*I)*Pi*FF[x^2] - 4*Pi^2*FF[x^2] - ((8*I)/3)*Pi^3*FF[x^2] - 
      20*Zeta[3] + 40*FF[x]*Zeta[3] - 96*FF[x^2]*Zeta[3]) + 
    G[{0, 0, 0}, x]*(59 - (44*I)*Pi + (43*Pi^2)/3 - ((4*I)/3)*Pi^3 - 
      (10*FF[(1 - x)^(-2)])/3 - (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (134*FF[(1 - x)^(-1)])/3 + (16*I)*Pi*FF[(1 - x)^(-1)] - (350*FF[x])/3 + 
      (60*I)*Pi*FF[x] - (106*Pi^2*FF[x])/3 + ((8*I)/3)*Pi^3*FF[x] + 
      (320*FF[x^2])/3 - (86*I)*Pi*FF[x^2] + 4*Pi^2*FF[x^2] + 
      ((8*I)/3)*Pi^3*FF[x^2] + 20*Zeta[3] - 40*FF[x]*Zeta[3] + 
      96*FF[x^2]*Zeta[3]) + G[{1, 1, 0}, x]*(-26 - (260*I)*Pi + (13*Pi^2)/3 - 
      ((38*I)/3)*Pi^3 + 8*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/3 - 
      (30*I)*Pi*FF[x^(-2)] + (122*FF[x^(-1)])/3 + (88*I)*Pi*FF[x^(-1)] + 
      2*FF[x] + (292*I)*Pi*FF[x] + (38*Pi^2*FF[x])/3 + 
      ((100*I)/3)*Pi^3*FF[x] - 6*FF[x^2] - (338*I)*Pi*FF[x^2] - 
      ((44*I)/3)*Pi^3*FF[x^2] + 88*Zeta[3] - 224*FF[x]*Zeta[3] + 
      216*FF[x^2]*Zeta[3]) + G[{1, 0, 1}, x]*(-26 + (136*I)*Pi + 
      (89*Pi^2)/3 - (40*I)*Pi^3 + 8*FF[(1 - x)^(-1)] - (2*FF[x^(-2)])/3 + 
      (122*FF[x^(-1)])/3 + 2*FF[x] - (476*I)*Pi*FF[x] - (142*Pi^2*FF[x])/3 + 
      (128*I)*Pi^3*FF[x] - 6*FF[x^2] + (338*I)*Pi*FF[x^2] - 
      (108*I)*Pi^3*FF[x^2] + 124*Zeta[3] - 536*FF[x]*Zeta[3] + 
      520*FF[x^2]*Zeta[3]) + G[{0, 1, 1}, x]*(-255 + (80*I)*Pi - (7*Pi^2)/3 - 
      ((152*I)/3)*Pi^3 + (8*I)*Pi*FF[(1 - x)^(-2)] - 52*FF[(1 - x)^(-1)] - 
      (32*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-2)] - 8*FF[x^(-1)] + 
      (1010*FF[x])/3 - (20*I)*Pi*FF[x] - 6*Pi^2*FF[x] + 
      ((448*I)/3)*Pi^3*FF[x] - (284*FF[x^2])/3 + (86*I)*Pi*FF[x^2] - 
      4*Pi^2*FF[x^2] - (112*I)*Pi^3*FF[x^2] + 204*Zeta[3] - 
      696*FF[x]*Zeta[3] + 560*FF[x^2]*Zeta[3]) + 
    G[{0, 0}, x]*(-265/6 + (29*I)*Pi + (33*Pi^2)/4 - ((20*I)/3)*Pi^3 + 
      (103*Pi^4)/60 + (7*FF[(1 - x)^(-2)])/2 - (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (16*Pi^2*FF[(1 - x)^(-2)])/3 + (128*FF[(1 - x)^(-1)])/3 - 
      (4*I)*Pi*FF[(1 - x)^(-1)] + (32*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*FF[x^(-1)] + (91*FF[x])/3 - ((320*I)/3)*Pi*FF[x] + 
      (203*Pi^2*FF[x])/6 + (8*I)*Pi^3*FF[x] - (191*Pi^4*FF[x])/30 - 
      383*FF[x^2] + ((302*I)/3)*Pi*FF[x^2] - (349*Pi^2*FF[x^2])/6 - 
      (8*I)*Pi^3*FF[x^2] + (89*Pi^4*FF[x^2])/15 + 44*Zeta[3] + 
      (8*I)*Pi*Zeta[3] - 280*FF[x]*Zeta[3] + (80*I)*Pi*FF[x]*Zeta[3] + 
      120*FF[x^2]*Zeta[3] - (104*I)*Pi*FF[x^2]*Zeta[3]) + 
    G[{1, 0}, x]*(183/2 - (39*I)*Pi - (223*Pi^2)/12 + ((86*I)/3)*Pi^3 - 
      (103*Pi^4)/60 + (8*I)*Pi*FF[(1 - x)^(-2)] - (26*FF[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*Pi*FF[x^(-2)] - 4*Pi^2*FF[x^(-2)] - (26*FF[x^(-1)])/3 - 
      ((34*I)/3)*Pi*FF[x^(-1)] + 16*Pi^2*FF[x^(-1)] - 383*FF[x] - 
      ((436*I)/3)*Pi*FF[x] + (5*Pi^2*FF[x])/6 - ((76*I)/3)*Pi^3*FF[x] + 
      (191*Pi^4*FF[x])/30 + 383*FF[x^2] - ((302*I)/3)*Pi*FF[x^2] + 
      (349*Pi^2*FF[x^2])/6 + (8*I)*Pi^3*FF[x^2] - (89*Pi^4*FF[x^2])/15 - 
      168*Zeta[3] - (8*I)*Pi*Zeta[3] + 400*FF[x]*Zeta[3] - 
      (80*I)*Pi*FF[x]*Zeta[3] - 120*FF[x^2]*Zeta[3] + 
      (104*I)*Pi*FF[x^2]*Zeta[3]) + G[{1, 1}, x]*(-2381/6 + (23*I)*Pi - 
      (193*Pi^2)/12 - (105*I)*Pi^3 + (28*Pi^4)/9 + 
      (8*I)*Pi*FF[(1 - x)^(-1)] + (7*FF[x^(-2)])/2 - (4*I)*Pi*FF[x^(-2)] - 
      (16*Pi^2*FF[x^(-2)])/3 + (128*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] + 
      (32*Pi^2*FF[x^(-1)])/3 + (2207*FF[x])/3 - ((284*I)/3)*Pi*FF[x] + 
      (165*Pi^2*FF[x])/2 + (142*I)*Pi^3*FF[x] - (38*Pi^4*FF[x])/9 - 
      383*FF[x^2] + ((302*I)/3)*Pi*FF[x^2] - (349*Pi^2*FF[x^2])/6 - 
      (10*I)*Pi^3*FF[x^2] - (2*Pi^4*FF[x^2])/5 + 474*Zeta[3] + 
      (16*I)*Pi*Zeta[3] - 764*FF[x]*Zeta[3] + (256*I)*Pi*FF[x]*Zeta[3] + 
      132*FF[x^2]*Zeta[3] - (424*I)*Pi*FF[x^2]*Zeta[3]) + 
    G[{0, 1}, x]*(183/2 - (285*I)*Pi + (485*Pi^2)/12 + ((257*I)/3)*Pi^3 - 
      (28*Pi^4)/9 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 4*Pi^2*FF[(1 - x)^(-2)] - 
      (26*FF[(1 - x)^(-1)])/3 - ((34*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      16*Pi^2*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[x^(-2)] - (26*FF[x^(-1)])/3 - 
      383*FF[x] + ((1040*I)/3)*Pi*FF[x] - (703*Pi^2*FF[x])/6 - 
      (138*I)*Pi^3*FF[x] + (38*Pi^4*FF[x])/9 + 383*FF[x^2] - 
      ((302*I)/3)*Pi*FF[x^2] + (349*Pi^2*FF[x^2])/6 + (10*I)*Pi^3*FF[x^2] + 
      (2*Pi^4*FF[x^2])/5 - 334*Zeta[3] - (16*I)*Pi*Zeta[3] + 
      724*FF[x]*Zeta[3] - (256*I)*Pi*FF[x]*Zeta[3] - 132*FF[x^2]*Zeta[3] + 
      (424*I)*Pi*FF[x^2]*Zeta[3]) - 15*Zeta[5] - (306*I)*Pi*Zeta[5] + 
    330*FF[x]*Zeta[5] + (1212*I)*Pi*FF[x]*Zeta[5] - 270*FF[x^2]*Zeta[5] - 
    (960*I)*Pi*FF[x^2]*Zeta[5] + G[{0}, x]*(4 + ((142*I)/3)*Pi - 
      (14*Pi^2)/3 + ((26*I)/3)*Pi^3 + (1033*Pi^4)/180 + ((7*I)/18)*Pi^5 + 
      ((7*I)/2)*Pi*FF[(1 - x)^(-2)] + (Pi^2*FF[(1 - x)^(-2)])/3 + 
      (2*I)*Pi^3*FF[(1 - x)^(-2)] + (121*FF[(1 - x)^(-1)])/6 + 
      (34*I)*Pi*FF[(1 - x)^(-1)] - (44*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (8*I)*Pi^3*FF[(1 - x)^(-1)] - ((26*I)/3)*Pi*FF[x^(-1)] - 
      4*Pi^2*FF[x^(-1)] + (127*FF[x])/3 - ((1058*I)/3)*Pi*FF[x] + 
      (251*Pi^2*FF[x])/3 + (46*I)*Pi^3*FF[x] - (215*Pi^4*FF[x])/18 - 
      ((137*I)/45)*Pi^5*FF[x] + 3*Pi^2*FF[x^2] - ((169*I)/3)*Pi^3*FF[x^2] + 
      2*Pi^4*FF[x^2] + ((221*I)/45)*Pi^5*FF[x^2] + 100*Zeta[3] - 
      (8*I)*Pi*Zeta[3] + 6*Pi^2*Zeta[3] + 30*FF[(1 - x)^(-2)]*Zeta[3] - 
      88*FF[(1 - x)^(-1)]*Zeta[3] - 332*FF[x]*Zeta[3] + 
      (80*I)*Pi*FF[x]*Zeta[3] - 60*Pi^2*FF[x]*Zeta[3] + 338*FF[x^2]*Zeta[3] - 
      (24*I)*Pi*FF[x^2]*Zeta[3] + 92*Pi^2*FF[x^2]*Zeta[3] + 30*Zeta[5] + 
      60*FF[x]*Zeta[5] - 120*FF[x^2]*Zeta[5]) + 
    G[{1}, x]*(139/3 - ((916*I)/3)*Pi + 82*Pi^2 + ((193*I)/3)*Pi^3 - 
      (1217*Pi^4)/180 - ((7*I)/18)*Pi^5 - ((26*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      4*Pi^2*FF[(1 - x)^(-1)] + ((7*I)/2)*Pi*FF[x^(-2)] + 
      (Pi^2*FF[x^(-2)])/3 + (7*I)*Pi^3*FF[x^(-2)] + (121*FF[x^(-1)])/6 + 
      (34*I)*Pi*FF[x^(-1)] - (44*Pi^2*FF[x^(-1)])/3 - 
      ((68*I)/3)*Pi^3*FF[x^(-1)] - (127*FF[x])/3 + ((1058*I)/3)*Pi*FF[x] - 
      (269*Pi^2*FF[x])/3 - ((184*I)/3)*Pi^3*FF[x] + (101*Pi^4*FF[x])/18 + 
      ((137*I)/45)*Pi^5*FF[x] + 3*Pi^2*FF[x^2] + ((169*I)/3)*Pi^3*FF[x^2] - 
      2*Pi^4*FF[x^2] - ((221*I)/45)*Pi^5*FF[x^2] - 290*Zeta[3] + 
      (24*I)*Pi*Zeta[3] - 6*Pi^2*Zeta[3] + 424*FF[x]*Zeta[3] - 
      (400*I)*Pi*FF[x]*Zeta[3] + 60*Pi^2*FF[x]*Zeta[3] - 
      338*FF[x^2]*Zeta[3] + (24*I)*Pi*FF[x^2]*Zeta[3] - 
      92*Pi^2*FF[x^2]*Zeta[3] - 30*Zeta[5] - 60*FF[x]*Zeta[5] + 
      120*FF[x^2]*Zeta[5])), 
 COLOR[Nf^2*NfV2]*(((-10*I)/27)*Pi - (17*Pi^2)/108 - ((23*I)/108)*Pi^3 + 
    (20*Pi^2*FF[x^(-1)])/27 + ((23*I)/54)*Pi^3*FF[x^(-1)] + 
    (((10*I)/27)*Pi + (17*Pi^2)/108 + ((23*I)/108)*Pi^3 + 
      (20*Pi^2*FF[x^(-2)])/27 + ((23*I)/54)*Pi^3*FF[x^(-2)] - 
      ((20*I)/27)*Pi*FF[x^(-1)] - (17*Pi^2*FF[x^(-1)])/54 - 
      ((23*I)/54)*Pi^3*FF[x^(-1)])*G[{1}, x] + 
    (((-10*I)/27)*Pi + (23*Pi^2)/108 - ((20*I)/27)*Pi*FF[x^(-2)] + 
      (23*Pi^2*FF[x^(-2)])/54 + ((20*I)/27)*Pi*FF[x^(-1)] - 
      (23*Pi^2*FF[x^(-1)])/54)*G[{1, 1}, x]) + 
  COLOR[CA*Nf*NfV2]*(-1369/810 + ((7501*I)/810)*Pi - (505*Pi^2)/24 - 
    ((8203*I)/1080)*Pi^3 + (2189*Pi^4)/1080 + ((4*I)/45)*Pi^3*
     FF[(1 - x)^(-2)] - (11*Pi^4*FF[(1 - x)^(-2)])/180 - 
    ((349*I)/45)*Pi*FF[(1 - x)^(-1)] + (7*Pi^2*FF[(1 - x)^(-1)])/2 - 
    ((4*I)/15)*Pi^3*FF[(1 - x)^(-1)] + (11*Pi^4*FF[(1 - x)^(-1)])/90 + 
    ((8324*I)/405)*Pi*FF[x^(-1)] - (401*Pi^2*FF[x^(-1)])/54 + 
    ((631*I)/108)*Pi^3*FF[x^(-1)] - (71*Pi^4*FF[x^(-1)])/20 + 
    (187*Pi^2*FF[x])/36 + (I/5)*Pi^3*FF[x] - (2*Pi^4*FF[x])/15 - 
    (43*Pi^2*FF[x^2])/36 - ((7*I)/12)*Pi^3*FF[x^2] + 
    (-562/9 - ((1009*I)/90)*Pi + (20*Pi^2)/9 - (65*FF[(1 - x)^(-2)])/9 - 
      ((19*I)/30)*Pi*FF[(1 - x)^(-2)] + (151*FF[(1 - x)^(-1)])/9 + 
      ((11*I)/15)*Pi*FF[(1 - x)^(-1)] - ((8*I)/9)*Pi*FF[x^(-1)] - 
      (40*Pi^2*FF[x^(-1)])/9 + (89*FF[x])/9 - ((22*I)/15)*Pi*FF[x] - 
      (4*Pi^2*FF[x])/27 - (43*FF[x^2])/18 - ((7*I)/6)*Pi*FF[x^2])*
     G[{0, 0}, x] + (1826/45 + ((67*I)/30)*Pi - (103*Pi^2)/18 - 
      ((19*I)/30)*Pi*FF[(1 - x)^(-2)] - (Pi^2*FF[(1 - x)^(-2)])/3 - 
      (19*FF[(1 - x)^(-1)])/30 + ((41*I)/15)*Pi*FF[(1 - x)^(-1)] + 
      (2*Pi^2*FF[(1 - x)^(-1)])/3 - ((8*I)/3)*Pi*FF[x^(-2)] - 
      (626*FF[x^(-1)])/45 - (9*I)*Pi*FF[x^(-1)] + (67*Pi^2*FF[x^(-1)])/9 - 
      (187*FF[x])/18 - ((62*I)/15)*Pi*FF[x] + (16*Pi^2*FF[x])/27 + 
      (43*FF[x^2])/18 + ((7*I)/6)*Pi*FF[x^2])*G[{0, 1}, x] + 
    (59/3 + (11*FF[(1 - x)^(-2)])/3 - (22*FF[(1 - x)^(-1)])/3 - (8*FF[x])/3 + 
      ((8*I)/9)*Pi*FF[x] + (5*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (-1009/90 - ((13*I)/3)*Pi - (19*FF[(1 - x)^(-2)])/30 + 
      (2*I)*Pi*FF[(1 - x)^(-2)] + (11*FF[(1 - x)^(-1)])/15 - 
      (4*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x^(-1)])/9 + 
      ((34*I)/3)*Pi*FF[x^(-1)] - (22*FF[x])/15 + ((16*I)/9)*Pi*FF[x] - 
      (7*FF[x^2])/6)*G[{0, 0, 1}, x] + 
    (-1009/90 - ((37*I)/3)*Pi - (19*FF[(1 - x)^(-2)])/30 + 
      (11*FF[(1 - x)^(-1)])/15 - (8*FF[x^(-1)])/9 + 
      ((62*I)/3)*Pi*FF[x^(-1)] - (22*FF[x])/15 - (7*FF[x^2])/6)*
     G[{0, 1, 0}, x] + (41/9 + ((13*I)/3)*Pi + 2*FF[(1 - x)^(-1)] - 
      (8*FF[x^(-2)])/3 - (65*FF[x^(-1)])/9 - ((22*I)/3)*Pi*FF[x^(-1)] + 
      (2*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    (1099/18 + ((34*I)/3)*Pi - (8*Pi^2)/9 - (7*FF[(1 - x)^(-2)])/6 + 
      (7*FF[(1 - x)^(-1)])/3 - ((8*I)/9)*Pi*FF[x^(-2)] - 
      (40*Pi^2*FF[x^(-2)])/9 - (808*FF[x^(-1)])/9 - (20*I)*Pi*FF[x^(-1)] + 
      (40*Pi^2*FF[x^(-1)])/9 - ((8*I)/9)*Pi*FF[x] + (2*FF[x^2])/3)*
     G[{1, 0, 0}, x] + (-3481/90 + ((11*I)/3)*Pi + (26*Pi^2)/9 - 
      (74*FF[x^(-2)])/5 - I*Pi*FF[x^(-2)] + (67*Pi^2*FF[x^(-2)])/9 + 
      (2318*FF[x^(-1)])/45 - ((20*I)/3)*Pi*FF[x^(-1)] - 
      (82*Pi^2*FF[x^(-1)])/9 + (62*FF[x])/15 - ((16*I)/9)*Pi*FF[x] - 
      (7*FF[x^2])/6)*G[{1, 0, 1}, x] + 
    (-3481/90 - ((80*I)/9)*Pi + (89*Pi^2)/9 - (74*FF[x^(-2)])/5 - 
      ((443*I)/9)*Pi*FF[x^(-2)] + (104*Pi^2*FF[x^(-2)])/3 + 
      (2318*FF[x^(-1)])/45 + ((448*I)/9)*Pi*FF[x^(-1)] - 
      (346*Pi^2*FF[x^(-1)])/9 + (62*FF[x])/15 - (7*FF[x^2])/6)*
     G[{1, 1, 0}, x] + (35/2 + ((58*I)/9)*Pi + Pi^2/9 - (39*FF[x^(-2)])/2 + 
      ((29*I)/9)*Pi*FF[x^(-2)] - (2*Pi^2*FF[x^(-2)])/9 + FF[x^(-1)]/3 - 
      ((104*I)/9)*Pi*FF[x^(-1)] - (2*Pi^2*FF[x^(-1)])/9 - (8*FF[x])/3 + 
      (5*FF[x^2])/3)*G[{1, 1, 1}, x] + (8*FF[x]*G[{0, 0, 0, 1}, x])/9 + 
    (8*FF[x]*G[{0, 0, 1, 0}, x])/9 + (-13/3 + 2*FF[(1 - x)^(-2)] - 
      4*FF[(1 - x)^(-1)] + (34*FF[x^(-1)])/3 + (16*FF[x])/9)*
     G[{0, 0, 1, 1}, x] + (-64/3 + 32*FF[x^(-1)] + (8*FF[x])/9)*
     G[{0, 1, 0, 0}, x] + (9 - (34*FF[x^(-1)])/3)*G[{0, 1, 0, 1}, x] + 
    (9 - (34*FF[x^(-1)])/3)*G[{0, 1, 1, 0}, x] + (-14/3 + 4*FF[x^(-1)])*
     G[{0, 1, 1, 1}, x] + (-64/3 + 32*FF[x^(-1)])*G[{1, 0, 0, 0}, x] + 
    (34/3 + (4*I)*Pi - (8*FF[x^(-2)])/9 + ((34*I)/3)*Pi*FF[x^(-2)] - 
      20*FF[x^(-1)] - (12*I)*Pi*FF[x^(-1)] - (8*FF[x])/9)*
     G[{1, 0, 0, 1}, x] + (34/3 + ((16*I)/3)*Pi - (8*FF[x^(-2)])/9 + 
      ((62*I)/3)*Pi*FF[x^(-2)] - 20*FF[x^(-1)] - ((68*I)/3)*Pi*FF[x^(-1)] - 
      (8*FF[x])/9)*G[{1, 0, 1, 0}, x] + (7/3 - (2*I)*Pi + (7*FF[x^(-2)])/9 - 
      ((22*I)/3)*Pi*FF[x^(-2)] + (4*FF[x^(-1)])/3 + (8*I)*Pi*FF[x^(-1)] - 
      (16*FF[x])/9)*G[{1, 0, 1, 1}, x] + 
    (-68/9 - ((20*I)/3)*Pi - (520*FF[x^(-2)])/9 - ((56*I)/3)*Pi*FF[x^(-2)] + 
      (508*FF[x^(-1)])/9 + ((64*I)/3)*Pi*FF[x^(-1)] - (8*FF[x])/9)*
     G[{1, 1, 0, 0}, x] + (26/3 - ((4*I)/3)*Pi + (85*FF[x^(-2)])/9 - 
      ((32*I)/3)*Pi*FF[x^(-2)] - (56*FF[x^(-1)])/3 + 
      ((32*I)/3)*Pi*FF[x^(-1)])*G[{1, 1, 0, 1}, x] + 
    (26/3 - ((2*I)/3)*Pi + (85*FF[x^(-2)])/9 - ((28*I)/3)*Pi*FF[x^(-2)] - 
      (56*FF[x^(-1)])/3 + ((28*I)/3)*Pi*FF[x^(-1)])*G[{1, 1, 1, 0}, x] + 
    (-56/9 - ((8*I)/3)*Pi + (16*FF[x^(-2)])/9 - (4*I)*Pi*FF[x^(-2)] + 
      (64*FF[x^(-1)])/9 + ((16*I)/3)*Pi*FF[x^(-1)])*G[{1, 1, 1, 1}, x] + 
    (4 + (34*FF[x^(-2)])/3 - 12*FF[x^(-1)])*G[{1, 0, 0, 1, 1}, x] + 
    (32/3 + 32*FF[x^(-2)] - (112*FF[x^(-1)])/3)*G[{1, 0, 1, 0, 0}, x] + 
    (-16/3 - (34*FF[x^(-2)])/3 + (44*FF[x^(-1)])/3)*G[{1, 0, 1, 0, 1}, x] + 
    (-16/3 - (34*FF[x^(-2)])/3 + (44*FF[x^(-1)])/3)*G[{1, 0, 1, 1, 0}, x] + 
    (10/3 + 4*FF[x^(-2)] - (20*FF[x^(-1)])/3)*G[{1, 0, 1, 1, 1}, x] + 
    (32/3 + 32*FF[x^(-2)] - (112*FF[x^(-1)])/3)*G[{1, 1, 0, 0, 0}, x] + 
    (-20/3 - (56*FF[x^(-2)])/3 + (64*FF[x^(-1)])/3)*G[{1, 1, 0, 0, 1}, x] + 
    (-20/3 - (56*FF[x^(-2)])/3 + (64*FF[x^(-1)])/3)*G[{1, 1, 0, 1, 0}, x] + 
    (4/3 + (8*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3)*G[{1, 1, 0, 1, 1}, x] + 
    (-2 - (32*FF[x^(-2)])/3 + 12*FF[x^(-1)])*G[{1, 1, 1, 0, 0}, x] + 
    (-8/3 - 4*FF[x^(-2)] + (16*FF[x^(-1)])/3)*G[{1, 1, 1, 0, 1}, x] + 
    (-8/3 - 4*FF[x^(-2)] + (16*FF[x^(-1)])/3)*G[{1, 1, 1, 1, 0}, x] + 
    (8/3 + (8*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3)*G[{1, 1, 1, 1, 1}, x] - 
    (1091*Zeta[3])/90 + ((539*I)/18)*Pi*Zeta[3] - 
    (8*FF[(1 - x)^(-2)]*Zeta[3])/15 + (2*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (8*FF[(1 - x)^(-1)]*Zeta[3])/5 - (4*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
    (35*FF[x^(-1)]*Zeta[3])/9 - ((431*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + 
    (62*FF[x]*Zeta[3])/15 - ((32*I)/9)*Pi*FF[x]*Zeta[3] - 
    (11*FF[x^2]*Zeta[3])/6 + G[{1, 1}, x]*(-2557/81 - ((3379*I)/135)*Pi - 
      (457*Pi^2)/216 - ((55*I)/36)*Pi^3 + (754*FF[x^(-2)])/81 - 
      ((5401*I)/270)*Pi*FF[x^(-2)] - (337*Pi^2*FF[x^(-2)])/108 - 
      ((47*I)/18)*Pi^3*FF[x^(-2)] + (236*FF[x^(-1)])/81 + 
      ((4979*I)/135)*Pi*FF[x^(-1)] + (529*Pi^2*FF[x^(-1)])/108 + 
      ((55*I)/18)*Pi^3*FF[x^(-1)] + (98*FF[x])/9 + ((62*I)/15)*Pi*FF[x] - 
      (16*Pi^2*FF[x])/27 - (43*FF[x^2])/18 - ((7*I)/6)*Pi*FF[x^2] - 
      (71*Zeta[3])/18 - (23*FF[x^(-2)]*Zeta[3])/9 + (71*FF[x^(-1)]*Zeta[3])/
       9) + G[{1, 0}, x]*(1826/45 + ((469*I)/15)*Pi - (416*Pi^2)/27 - 
      ((2*I)/9)*Pi^3 - ((7*I)/6)*Pi*FF[(1 - x)^(-2)] - 
      (19*FF[(1 - x)^(-1)])/30 + ((7*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      ((74*I)/5)*Pi*FF[x^(-2)] + (215*Pi^2*FF[x^(-2)])/27 + 
      (I/3)*Pi^3*FF[x^(-2)] - (626*FF[x^(-1)])/45 - 
      ((1762*I)/45)*Pi*FF[x^(-1)] + (610*Pi^2*FF[x^(-1)])/27 - 
      ((2*I)/9)*Pi^3*FF[x^(-1)] - (187*FF[x])/18 + ((22*I)/15)*Pi*FF[x] + 
      (4*Pi^2*FF[x])/27 + (43*FF[x^2])/18 + ((7*I)/6)*Pi*FF[x^2] - 
      (38*Zeta[3])/3 - (130*FF[x^(-2)]*Zeta[3])/3 + (136*FF[x^(-1)]*Zeta[3])/
       3) + G[{0}, x]*(1226/45 - ((479*I)/45)*Pi + (233*Pi^2)/27 - 
      (I/18)*Pi^3 - ((65*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (19*Pi^2*FF[(1 - x)^(-2)])/6 - (349*FF[(1 - x)^(-1)])/45 + 
      ((1123*I)/90)*Pi*FF[(1 - x)^(-1)] - (53*Pi^2*FF[(1 - x)^(-1)])/9 - 
      ((626*I)/45)*Pi*FF[x^(-1)] + (335*Pi^2*FF[x^(-1)])/27 + 
      (I/3)*Pi^3*FF[x^(-1)] + (67*FF[x])/9 + ((53*I)/18)*Pi*FF[x] + 
      (5*Pi^2*FF[x])/3 + ((16*I)/27)*Pi^3*FF[x] + (7*Pi^2*FF[x^2])/12 + 
      (71*Zeta[3])/3 - (130*FF[x^(-1)]*Zeta[3])/3 - (40*FF[x]*Zeta[3])/9) + 
    G[{1}, x]*(-17117/810 - ((1046*I)/405)*Pi + (5057*Pi^2)/216 + 
      ((31*I)/8)*Pi^3 - (223*Pi^4)/270 - ((19*I)/30)*Pi*FF[(1 - x)^(-1)] - 
      (Pi^2*FF[(1 - x)^(-1)])/3 + ((754*I)/81)*Pi*FF[x^(-2)] + 
      (269*Pi^2*FF[x^(-2)])/54 + ((667*I)/108)*Pi^3*FF[x^(-2)] - 
      (71*Pi^4*FF[x^(-2)])/20 + (8324*FF[x^(-1)])/405 + 
      ((1696*I)/405)*Pi*FF[x^(-1)] - (3307*Pi^2*FF[x^(-1)])/108 - 
      ((443*I)/36)*Pi^3*FF[x^(-1)] + (1043*Pi^4*FF[x^(-1)])/270 - 
      (67*FF[x])/9 - ((53*I)/18)*Pi*FF[x] - 3*Pi^2*FF[x] - 
      ((16*I)/27)*Pi^3*FF[x] + (7*Pi^2*FF[x^2])/12 - (119*Zeta[3])/18 - 
      ((179*I)/18)*Pi*Zeta[3] - (355*FF[x^(-2)]*Zeta[3])/9 - 
      ((431*I)/9)*Pi*FF[x^(-2)]*Zeta[3] + (377*FF[x^(-1)]*Zeta[3])/9 + 
      ((467*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + (40*FF[x]*Zeta[3])/9)) + 
  COLOR[CA^2*NfV2]*(18287/1620 - ((161401*I)/3240)*Pi - (27719*Pi^2)/1296 - 
    ((6797*I)/720)*Pi^3 + (9083*Pi^4)/1080 + ((43*I)/360)*Pi^5 - 
    ((3731*I)/720)*Pi^3*FF[(1 - x)^(-2)] + (689*Pi^4*FF[(1 - x)^(-2)])/720 + 
    ((22913*I)/360)*Pi*FF[(1 - x)^(-1)] - (527*Pi^2*FF[(1 - x)^(-1)])/48 + 
    ((1513*I)/120)*Pi^3*FF[(1 - x)^(-1)] - (311*Pi^4*FF[(1 - x)^(-1)])/120 - 
    ((307709*I)/1620)*Pi*FF[x^(-1)] + (49163*Pi^2*FF[x^(-1)])/324 - 
    ((392*I)/27)*Pi^3*FF[x^(-1)] - (10331*Pi^4*FF[x^(-1)])/2160 - 
    ((229*I)/180)*Pi^5*FF[x^(-1)] - (1259*Pi^2*FF[x])/72 + 
    ((13043*I)/3240)*Pi^3*FF[x] - (917*Pi^4*FF[x])/540 - 
    ((19*I)/90)*Pi^5*FF[x] + (1315*Pi^2*FF[x^2])/144 + 
    ((17*I)/8)*Pi^3*FF[x^2] + (27*Pi^4*FF[x^2])/32 + 
    (-1177/12 + ((317*I)/12)*Pi + 4*Pi^2 - (433*FF[(1 - x)^(-2)])/12 + 
      ((61*I)/4)*Pi*FF[(1 - x)^(-2)] + (281*FF[(1 - x)^(-1)])/6 - 
      (29*I)*Pi*FF[(1 - x)^(-1)] + ((4*I)/3)*Pi*FF[x^(-1)] - 
      8*Pi^2*FF[x^(-1)] + (455*FF[x])/12 - ((34*I)/9)*Pi*FF[x] - 
      (14*Pi^2*FF[x])/3 - (91*FF[x^2])/6 - ((31*I)/4)*Pi*FF[x^2])*
     G[{0, 0, 0}, x] + (-30211/360 - ((1199*I)/4)*Pi + (271*Pi^2)/12 - 
      (367*FF[(1 - x)^(-2)])/40 - ((283*I)/4)*Pi*FF[(1 - x)^(-2)] + 
      (676*FF[(1 - x)^(-1)])/15 + (112*I)*Pi*FF[(1 - x)^(-1)] - 
      (61*FF[x^(-1)])/18 + ((57*I)/2)*Pi*FF[x^(-1)] - 
      (233*Pi^2*FF[x^(-1)])/6 - (2038*FF[x])/135 + ((218*I)/9)*Pi*FF[x] - 
      (76*Pi^2*FF[x])/9 + (41*FF[x^2])/4 - ((67*I)/4)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (-30211/360 + ((946*I)/3)*Pi + (56*Pi^2)/3 - 
      (367*FF[(1 - x)^(-2)])/40 - (5*I)*Pi*FF[(1 - x)^(-2)] + 
      (676*FF[(1 - x)^(-1)])/15 + (8*I)*Pi*FF[(1 - x)^(-1)] - 
      (61*FF[x^(-1)])/18 - ((2593*I)/6)*Pi*FF[x^(-1)] - 
      (125*Pi^2*FF[x^(-1)])/3 - (2038*FF[x])/135 - ((410*I)/9)*Pi*FF[x] - 
      (16*Pi^2*FF[x])/3 + (41*FF[x^2])/4 + ((47*I)/4)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (4433/9 + ((221*I)/3)*Pi - (62*Pi^2)/3 - 
      84*FF[(1 - x)^(-1)] + (8*I)*Pi*FF[(1 - x)^(-1)] + (169*FF[x^(-2)])/6 - 
      (2846*FF[x^(-1)])/9 - ((601*I)/6)*Pi*FF[x^(-1)] + 
      (107*Pi^2*FF[x^(-1)])/3 + (7*FF[x])/12 - ((74*I)/3)*Pi*FF[x] - 
      (14*Pi^2*FF[x])/9 - (16*FF[x^2])/3 + ((51*I)/4)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-40 + 2*FF[(1 - x)^(-2)] - 11*FF[(1 - x)^(-1)] + 
      6*FF[x] + (4*I)*Pi*FF[x] - (33*FF[x^2])/4)*G[{0, 0, 0, 0}, x] + 
    (797/12 - ((35*I)/2)*Pi + (53*FF[(1 - x)^(-2)])/4 - 18*FF[(1 - x)^(-1)] + 
      (4*FF[x^(-1)])/3 + (25*I)*Pi*FF[x^(-1)] - (88*FF[x])/9 + 
      ((28*I)/3)*Pi*FF[x] + FF[x^2]/2)*G[{0, 0, 0, 1}, x] + 
    (797/12 - (77*I)*Pi + (53*FF[(1 - x)^(-2)])/4 - 18*FF[(1 - x)^(-1)] + 
      (4*FF[x^(-1)])/3 + (122*I)*Pi*FF[x^(-1)] - (88*FF[x])/9 + 
      ((20*I)/3)*Pi*FF[x] + FF[x^2]/2)*G[{0, 0, 1, 0}, x] + 
    (-2197/6 - (3*I)*Pi - 84*FF[(1 - x)^(-2)] + 130*FF[(1 - x)^(-1)] + 
      (163*FF[x^(-1)])/6 + (18*I)*Pi*FF[x^(-1)] + (262*FF[x])/9 + 
      (4*I)*Pi*FF[x] - (69*FF[x^2])/4)*G[{0, 0, 1, 1}, x] + 
    (283 - ((33*I)/2)*Pi - 5*FF[(1 - x)^(-2)] - (1076*FF[x^(-1)])/3 + 
      (29*I)*Pi*FF[x^(-1)] - (358*FF[x])/9 + ((4*I)/3)*Pi*FF[x] + 
      (49*FF[x^2])/4)*G[{0, 1, 0, 0}, x] + 
    (97/3 + ((93*I)/2)*Pi + 8*FF[(1 - x)^(-1)] - (147*FF[x^(-1)])/2 - 
      (80*I)*Pi*FF[x^(-1)] - (32*FF[x])/3 + ((4*I)/3)*Pi*FF[x] - FF[x^2]/2)*
     G[{0, 1, 0, 1}, x] + (97/3 + (14*I)*Pi + 8*FF[(1 - x)^(-1)] - 
      (147*FF[x^(-1)])/2 - (36*I)*Pi*FF[x^(-1)] - (32*FF[x])/3 + 
      (4*I)*Pi*FF[x] - FF[x^2]/2)*G[{0, 1, 1, 0}, x] + 
    (124/3 - ((17*I)/2)*Pi - (80*FF[x^(-1)])/3 + (3*I)*Pi*FF[x^(-1)] - 
      14*FF[x] + ((4*I)/3)*Pi*FF[x] + (53*FF[x^2])/4)*G[{0, 1, 1, 1}, x] + 
    (651/4 - (21*I)*Pi - 2*Pi^2 - (11*FF[(1 - x)^(-2)])/2 + 
      11*FF[(1 - x)^(-1)] + ((4*I)/3)*Pi*FF[x^(-2)] - 8*Pi^2*FF[x^(-2)] - 
      (671*FF[x^(-1)])/3 + (35*I)*Pi*FF[x^(-1)] + 8*Pi^2*FF[x^(-1)] - 
      18*FF[x] - ((4*I)/3)*Pi*FF[x] + (53*FF[x^2])/4)*G[{1, 0, 0, 0}, x] + 
    (201/4 + ((503*I)/2)*Pi - (25*Pi^2)/2 - (37*FF[x^(-2)])/18 + 
      ((107*I)/2)*Pi*FF[x^(-2)] - (233*Pi^2*FF[x^(-2)])/6 - 
      (671*FF[x^(-1)])/6 - (516*I)*Pi*FF[x^(-1)] + 42*Pi^2*FF[x^(-1)] + 
      (88*FF[x])/9 - (4*I)*Pi*FF[x] - FF[x^2]/2)*G[{1, 0, 0, 1}, x] + 
    (201/4 - ((743*I)/6)*Pi - (15*Pi^2)/2 - (37*FF[x^(-2)])/18 - 
      ((1867*I)/6)*Pi*FF[x^(-2)] - (119*Pi^2*FF[x^(-2)])/3 - 
      (671*FF[x^(-1)])/6 + ((1166*I)/3)*Pi*FF[x^(-1)] + 37*Pi^2*FF[x^(-1)] + 
      (88*FF[x])/9 - ((4*I)/3)*Pi*FF[x] - FF[x^2]/2)*G[{1, 0, 1, 0}, x] + 
    (-449/4 - ((91*I)/2)*Pi + (26*Pi^2)/3 - (4363*FF[x^(-2)])/18 - 
      ((242*I)/3)*Pi*FF[x^(-2)] + (109*Pi^2*FF[x^(-2)])/3 + 
      (2261*FF[x^(-1)])/6 + (111*I)*Pi*FF[x^(-1)] - (118*Pi^2*FF[x^(-1)])/3 - 
      (154*FF[x])/9 - ((4*I)/3)*Pi*FF[x] + (49*FF[x^2])/4)*
     G[{1, 0, 1, 1}, x] + (-9229/36 - ((322*I)/3)*Pi - 15*Pi^2 - 
      (11*FF[(1 - x)^(-2)])/2 + 11*FF[(1 - x)^(-1)] - (1135*FF[x^(-2)])/9 - 
      (195*I)*Pi*FF[x^(-2)] - (457*Pi^2*FF[x^(-2)])/6 + 
      (5563*FF[x^(-1)])/18 + ((860*I)/3)*Pi*FF[x^(-1)] + 79*Pi^2*FF[x^(-1)] + 
      (466*FF[x])/9 - (4*I)*Pi*FF[x] - (69*FF[x^2])/4)*G[{1, 1, 0, 0}, x] + 
    (-115 - ((257*I)/3)*Pi + (27*Pi^2)/2 - (2851*FF[x^(-2)])/36 - 
      ((439*I)/3)*Pi*FF[x^(-2)] + (125*Pi^2*FF[x^(-2)])/2 + 216*FF[x^(-1)] + 
      ((601*I)/3)*Pi*FF[x^(-1)] - 62*Pi^2*FF[x^(-1)] + (32*FF[x])/3 - 
      ((20*I)/3)*Pi*FF[x] + FF[x^2]/2)*G[{1, 1, 0, 1}, x] + 
    (-115 + ((632*I)/3)*Pi + (7*Pi^2)/2 - (2851*FF[x^(-2)])/36 + 
      ((931*I)/6)*Pi*FF[x^(-2)] + (59*Pi^2*FF[x^(-2)])/6 + 216*FF[x^(-1)] - 
      ((1147*I)/3)*Pi*FF[x^(-1)] - 6*Pi^2*FF[x^(-1)] + (32*FF[x])/3 - 
      ((28*I)/3)*Pi*FF[x] + FF[x^2]/2)*G[{1, 1, 1, 0}, x] + 
    (2993/36 + ((175*I)/6)*Pi + (19*Pi^2)/3 - (1217*FF[x^(-2)])/18 + 
      ((127*I)/2)*Pi*FF[x^(-2)] + 8*Pi^2*FF[x^(-2)] - (1061*FF[x^(-1)])/18 - 
      ((193*I)/3)*Pi*FF[x^(-1)] - (38*Pi^2*FF[x^(-1)])/3 + 2*FF[x] - 
      (4*I)*Pi*FF[x] - (33*FF[x^2])/4)*G[{1, 1, 1, 1}, x] + 
    4*FF[x]*G[{0, 0, 0, 0, 1}, x] + 4*FF[x]*G[{0, 0, 0, 1, 0}, x] + 
    (-35/2 + 25*FF[x^(-1)] + (16*FF[x])/3)*G[{0, 0, 0, 1, 1}, x] + 
    (-48 + 80*FF[x^(-1)] - 4*FF[x])*G[{0, 0, 1, 0, 0}, x] + 
    (-29 + 42*FF[x^(-1)] + (32*FF[x])/3)*G[{0, 0, 1, 0, 1}, x] + 
    (-29 + 42*FF[x^(-1)] + (32*FF[x])/3)*G[{0, 0, 1, 1, 0}, x] + 
    (26 - 24*FF[x^(-1)] - (20*FF[x])/3)*G[{0, 0, 1, 1, 1}, x] + 
    (41/2 - 55*FF[x^(-1)] - (20*FF[x])/3)*G[{0, 1, 0, 0, 0}, x] + 
    (-37 + 84*FF[x^(-1)] + 8*FF[x])*G[{0, 1, 0, 0, 1}, x] + 
    (-37 + 84*FF[x^(-1)] + 8*FF[x])*G[{0, 1, 0, 1, 0}, x] + 
    (167/2 - 164*FF[x^(-1)] - (20*FF[x])/3)*G[{0, 1, 0, 1, 1}, x] + 
    (-21 - 8*FF[x^(-1)] + (8*FF[x])/3)*G[{0, 1, 1, 0, 0}, x] + 
    (35 - 28*FF[x^(-1)] + (4*FF[x])/3)*G[{0, 1, 1, 0, 1}, x] + 
    (35 - 28*FF[x^(-1)] + (4*FF[x])/3)*G[{0, 1, 1, 1, 0}, x] + 
    (-87/2 + 31*FF[x^(-1)])*G[{0, 1, 1, 1, 1}, x] + 
    (47 - 98*FF[x^(-1)])*G[{1, 0, 0, 0, 0}, x] + 
    (-68 + (12*I)*Pi + (4*FF[x^(-2)])/3 + (25*I)*Pi*FF[x^(-2)] + 
      133*FF[x^(-1)] - (30*I)*Pi*FF[x^(-1)] - (4*FF[x])/3)*
     G[{1, 0, 0, 0, 1}, x] + (-68 + (39*I)*Pi + (4*FF[x^(-2)])/3 + 
      (122*I)*Pi*FF[x^(-2)] + 133*FF[x^(-1)] - (138*I)*Pi*FF[x^(-1)] - 
      (4*FF[x])/3)*G[{1, 0, 0, 1, 0}, x] + 
    (639/2 + (313*FF[x^(-2)])/6 + (18*I)*Pi*FF[x^(-2)] - 649*FF[x^(-1)] - 
      (12*I)*Pi*FF[x^(-1)] - (8*FF[x])/3)*G[{1, 0, 0, 1, 1}, x] + 
    (-488/3 + (10*I)*Pi - (836*FF[x^(-2)])/3 + (25*I)*Pi*FF[x^(-2)] + 
      (1168*FF[x^(-1)])/3 - (26*I)*Pi*FF[x^(-1)] + (20*FF[x])/3)*
     G[{1, 0, 1, 0, 0}, x] + (233/6 - ((45*I)/2)*Pi - (65*FF[x^(-2)])/2 - 
      (79*I)*Pi*FF[x^(-2)] - (2*FF[x^(-1)])/3 + (87*I)*Pi*FF[x^(-1)] - 
      8*FF[x])*G[{1, 0, 1, 0, 1}, x] + 
    (233/6 - (6*I)*Pi - (65*FF[x^(-2)])/2 - (30*I)*Pi*FF[x^(-2)] - 
      (2*FF[x^(-1)])/3 + (24*I)*Pi*FF[x^(-1)] - 8*FF[x])*
     G[{1, 0, 1, 1, 0}, x] + (-253/3 + ((21*I)/2)*Pi - (289*FF[x^(-2)])/6 + 
      (2*I)*Pi*FF[x^(-2)] + (335*FF[x^(-1)])/3 - (9*I)*Pi*FF[x^(-1)] + 
      (20*FF[x])/3)*G[{1, 0, 1, 1, 1}, x] + 
    (-955/6 + (20*I)*Pi - (836*FF[x^(-2)])/3 + (46*I)*Pi*FF[x^(-2)] + 
      (1210*FF[x^(-1)])/3 - (52*I)*Pi*FF[x^(-1)] + (20*FF[x])/3)*
     G[{1, 1, 0, 0, 0}, x] + (-41/6 - (87*I)*Pi - (277*FF[x^(-2)])/3 - 
      (414*I)*Pi*FF[x^(-2)] + (266*FF[x^(-1)])/3 + (426*I)*Pi*FF[x^(-1)] - 
      (32*FF[x])/3)*G[{1, 1, 0, 0, 1}, x] + 
    (-41/6 + (15*I)*Pi - (277*FF[x^(-2)])/3 + (46*I)*Pi*FF[x^(-2)] + 
      (266*FF[x^(-1)])/3 - (66*I)*Pi*FF[x^(-1)] - (32*FF[x])/3)*
     G[{1, 1, 0, 1, 0}, x] + (-341/6 + (8*I)*Pi - (74*FF[x^(-2)])/3 - 
      (10*I)*Pi*FF[x^(-2)] + (203*FF[x^(-1)])/3 - (4*I)*Pi*FF[x^(-1)] + 
      4*FF[x])*G[{1, 1, 0, 1, 1}, x] + (214 + (34*I)*Pi + 124*FF[x^(-2)] + 
      (102*I)*Pi*FF[x^(-2)] - 377*FF[x^(-1)] - (128*I)*Pi*FF[x^(-1)] - 
      (16*FF[x])/3)*G[{1, 1, 1, 0, 0}, x] + 
    (56/3 + ((23*I)/2)*Pi + (121*FF[x^(-2)])/2 - (13*I)*Pi*FF[x^(-2)] - 
      (148*FF[x^(-1)])/3 - (17*I)*Pi*FF[x^(-1)] - 4*FF[x])*
     G[{1, 1, 1, 0, 1}, x] + (56/3 - (85*I)*Pi + (121*FF[x^(-2)])/2 - 
      (204*I)*Pi*FF[x^(-2)] - (148*FF[x^(-1)])/3 + (266*I)*Pi*FF[x^(-1)] - 
      4*FF[x])*G[{1, 1, 1, 1, 0}, x] + 
    (-25/6 + (I/2)*Pi - (35*FF[x^(-2)])/3 + (4*I)*Pi*FF[x^(-2)] + 
      (43*FF[x^(-1)])/3 - I*Pi*FF[x^(-1)])*G[{1, 1, 1, 1, 1}, x] + 
    (12 + 25*FF[x^(-2)] - 30*FF[x^(-1)])*G[{1, 0, 0, 0, 1, 1}, x] + 
    (20 + 80*FF[x^(-2)] - 88*FF[x^(-1)])*G[{1, 0, 0, 1, 0, 0}, x] + 
    (19 + 42*FF[x^(-2)] - 50*FF[x^(-1)])*G[{1, 0, 0, 1, 0, 1}, x] + 
    (19 + 42*FF[x^(-2)] - 50*FF[x^(-1)])*G[{1, 0, 0, 1, 1, 0}, x] + 
    (-19 - 24*FF[x^(-2)] + 38*FF[x^(-1)])*G[{1, 0, 0, 1, 1, 1}, x] + 
    (-3 - 55*FF[x^(-2)] + 48*FF[x^(-1)])*G[{1, 0, 1, 0, 0, 0}, x] + 
    (13 + 80*FF[x^(-2)] - 74*FF[x^(-1)])*G[{1, 0, 1, 0, 0, 1}, x] + 
    (13 + 80*FF[x^(-2)] - 74*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 0}, x] + 
    (-71/2 - 159*FF[x^(-2)] + 161*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 1}, x] + 
    (14 - 28*FF[x^(-1)])*G[{1, 0, 1, 1, 0, 0}, x] + 
    (-20 - 30*FF[x^(-2)] + 52*FF[x^(-1)])*G[{1, 0, 1, 1, 0, 1}, x] + 
    (-20 - 30*FF[x^(-2)] + 52*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 0}, x] + 
    (61/2 + 32*FF[x^(-2)] - 61*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 1}, x] + 
    (-6 - 98*FF[x^(-2)] + 96*FF[x^(-1)])*G[{1, 1, 0, 0, 0, 0}, x] + 
    (26 + 144*FF[x^(-2)] - 148*FF[x^(-1)])*G[{1, 1, 0, 0, 0, 1}, x] + 
    (26 + 144*FF[x^(-2)] - 148*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 0}, x] + 
    (-113 - 558*FF[x^(-2)] + 574*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 1}, x] + 
    (34 + 80*FF[x^(-2)] - 116*FF[x^(-1)])*G[{1, 1, 0, 1, 0, 0}, x] + 
    (-19 - 34*FF[x^(-2)] + 50*FF[x^(-1)])*G[{1, 1, 0, 1, 0, 1}, x] + 
    (-19 - 34*FF[x^(-2)] + 50*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 0}, x] + 
    (27 + 24*FF[x^(-2)] - 54*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 1}, x] + 
    (36 + 123*FF[x^(-2)] - 138*FF[x^(-1)])*G[{1, 1, 1, 0, 0, 0}, x] + 
    (-2 - 21*FF[x^(-2)] + 10*FF[x^(-1)])*G[{1, 1, 1, 0, 0, 1}, x] + 
    (-2 - 21*FF[x^(-2)] + 10*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 0}, x] + 
    (27/2 + 8*FF[x^(-2)] - 27*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 1}, x] + 
    (-83 - 204*FF[x^(-2)] + 262*FF[x^(-1)])*G[{1, 1, 1, 1, 0, 0}, x] + 
    (-2 + 4*FF[x^(-1)])*G[{1, 1, 1, 1, 0, 1}, x] + 
    (-2 + 4*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 0}, x] + 
    (5/2 + 4*FF[x^(-2)] - 5*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 1}, x] - 
    (132799*Zeta[3])/360 - ((1109*I)/18)*Pi*Zeta[3] - (25*Pi^2*Zeta[3])/12 + 
    (3731*FF[(1 - x)^(-2)]*Zeta[3])/120 - ((243*I)/4)*Pi*FF[(1 - x)^(-2)]*
     Zeta[3] - (529*FF[(1 - x)^(-1)]*Zeta[3])/10 + 
    (88*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (10811*FF[x^(-1)]*Zeta[3])/18 + 
    ((451*I)/18)*Pi*FF[x^(-1)]*Zeta[3] + (215*Pi^2*FF[x^(-1)]*Zeta[3])/6 - 
    (83*FF[x]*Zeta[3])/540 - ((172*I)/3)*Pi*FF[x]*Zeta[3] + 
    (34*Pi^2*FF[x]*Zeta[3])/9 + (187*FF[x^2]*Zeta[3])/12 + 
    ((55*I)/2)*Pi*FF[x^2]*Zeta[3] + G[{1, 1, 0}, x]*
     (15821/360 - ((11389*I)/36)*Pi - (503*Pi^2)/36 - ((19*I)/6)*Pi^3 - 
      ((11*I)/2)*Pi*FF[(1 - x)^(-2)] + (11*I)*Pi*FF[(1 - x)^(-1)] - 
      (54521*FF[x^(-2)])/270 - ((2405*I)/12)*Pi*FF[x^(-2)] - 
      (629*Pi^2*FF[x^(-2)])/36 - ((47*I)/3)*Pi^3*FF[x^(-2)] + 
      (30677*FF[x^(-1)])/180 + ((8263*I)/18)*Pi*FF[x^(-1)] + 
      (232*Pi^2*FF[x^(-1)])/9 + ((61*I)/3)*Pi^3*FF[x^(-1)] + (58*FF[x])/135 + 
      ((518*I)/9)*Pi*FF[x] + (76*Pi^2*FF[x])/9 + (41*FF[x^2])/4 - 
      ((67*I)/4)*Pi*FF[x^2] + 95*Zeta[3] + 323*FF[x^(-2)]*Zeta[3] - 
      376*FF[x^(-1)]*Zeta[3]) + G[{1, 0, 1}, x]*(15821/360 - (7*I)*Pi - 
      (385*Pi^2)/18 + ((3*I)/4)*Pi^3 - (54521*FF[x^(-2)])/270 - 
      ((2156*I)/9)*Pi*FF[x^(-2)] + (265*Pi^2*FF[x^(-2)])/6 + 
      ((35*I)/2)*Pi^3*FF[x^(-2)] + (30677*FF[x^(-1)])/180 + 
      (199*I)*Pi*FF[x^(-1)] + (52*Pi^2*FF[x^(-1)])/9 - 
      ((21*I)/2)*Pi^3*FF[x^(-1)] + (58*FF[x])/135 - ((110*I)/9)*Pi*FF[x] + 
      (16*Pi^2*FF[x])/3 + (41*FF[x^2])/4 + ((47*I)/4)*Pi*FF[x^2] + 
      (135*Zeta[3])/2 + 321*FF[x^(-2)]*Zeta[3] - 333*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 0, 0}, x]*(-1601/12 + ((287*I)/3)*Pi + (1259*Pi^2)/36 - 
      (3*I)*Pi^3 + (263*FF[(1 - x)^(-2)])/12 - ((11*I)/2)*Pi*
       FF[(1 - x)^(-2)] - (148*FF[(1 - x)^(-1)])/3 + 
      (11*I)*Pi*FF[(1 - x)^(-1)] - ((37*I)/18)*Pi*FF[x^(-2)] + 
      (341*Pi^2*FF[x^(-2)])/9 - ((47*I)/3)*Pi^3*FF[x^(-2)] + 
      (2093*FF[x^(-1)])/9 - ((319*I)/2)*Pi*FF[x^(-1)] - 
      (850*Pi^2*FF[x^(-1)])/9 + (16*I)*Pi^3*FF[x^(-1)] - (109*FF[x])/4 - 
      ((74*I)/9)*Pi*FF[x] + (14*Pi^2*FF[x])/9 - (16*FF[x^2])/3 + 
      ((51*I)/4)*Pi*FF[x^2] + 24*Zeta[3] + 129*FF[x^(-2)]*Zeta[3] - 
      126*FF[x^(-1)]*Zeta[3]) + G[{1, 1, 1}, x]*(-1043/6 - ((1939*I)/36)*Pi - 
      (955*Pi^2)/36 + ((85*I)/4)*Pi^3 + (381*FF[x^(-2)])/2 - 
      ((3701*I)/36)*Pi*FF[x^(-2)] - (301*Pi^2*FF[x^(-2)])/9 + 
      ((81*I)/2)*Pi^3*FF[x^(-2)] - (197*FF[x^(-1)])/3 + 
      ((2827*I)/18)*Pi*FF[x^(-1)] + (847*Pi^2*FF[x^(-1)])/18 - 
      ((115*I)/2)*Pi^3*FF[x^(-1)] + (217*FF[x])/12 + ((38*I)/3)*Pi*FF[x] + 
      (14*Pi^2*FF[x])/3 - (91*FF[x^2])/6 - ((31*I)/4)*Pi*FF[x^2] - 
      (171*Zeta[3])/2 - 183*FF[x^(-2)]*Zeta[3] + 261*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 0}, x]*(70199/1080 - ((16603*I)/120)*Pi + (6037*Pi^2)/216 + 
      ((587*I)/36)*Pi^3 + (23*Pi^4)/18 + ((263*I)/12)*Pi*FF[(1 - x)^(-2)] + 
      (11*Pi^2*FF[(1 - x)^(-2)])/4 - (367*FF[(1 - x)^(-1)])/40 - 
      ((148*I)/3)*Pi*FF[(1 - x)^(-1)] - (11*Pi^2*FF[(1 - x)^(-1)])/2 - 
      ((54521*I)/270)*Pi*FF[x^(-2)] + (4741*Pi^2*FF[x^(-2)])/108 + 
      ((529*I)/18)*Pi^3*FF[x^(-2)] + (469*Pi^4*FF[x^(-2)])/72 - 
      (26803*FF[x^(-1)])/135 + ((73417*I)/180)*Pi*FF[x^(-1)] - 
      (2933*Pi^2*FF[x^(-1)])/54 - ((725*I)/18)*Pi^3*FF[x^(-1)] - 
      (1327*Pi^4*FF[x^(-1)])/180 + (1259*FF[x])/36 - 
      ((6563*I)/540)*Pi*FF[x] - (68*Pi^2*FF[x])/27 + ((2*I)/3)*Pi^3*FF[x] - 
      (1315*FF[x^2])/72 - ((17*I)/4)*Pi*FF[x^2] - (37*Pi^2*FF[x^2])/24 - 
      (667*Zeta[3])/3 + (30*I)*Pi*Zeta[3] - (149*FF[x^(-2)]*Zeta[3])/6 + 
      (158*I)*Pi*FF[x^(-2)]*Zeta[3] + (1190*FF[x^(-1)]*Zeta[3])/3 - 
      (168*I)*Pi*FF[x^(-1)]*Zeta[3] - (28*FF[x]*Zeta[3])/3) + 
    G[{1, 1}, x]*(-46981/162 - ((33919*I)/360)*Pi + (1979*Pi^2)/24 - 
      ((3997*I)/72)*Pi^3 + (721*Pi^4)/720 - (134995*FF[x^(-2)])/324 - 
      ((8248*I)/135)*Pi*FF[x^(-2)] + (17839*Pi^2*FF[x^(-2)])/216 - 
      ((539*I)/12)*Pi^3*FF[x^(-2)] + (467*Pi^4*FF[x^(-2)])/72 + 
      (60688*FF[x^(-1)])/81 + ((28457*I)/180)*Pi*FF[x^(-1)] - 
      (5903*Pi^2*FF[x^(-1)])/36 + ((3691*I)/36)*Pi^3*FF[x^(-1)] - 
      (2929*Pi^4*FF[x^(-1)])/360 - (440*FF[x])/9 + ((2077*I)/540)*Pi*FF[x] - 
      (286*Pi^2*FF[x])/27 + (2*I)*Pi^3*FF[x] + (1315*FF[x^2])/72 + 
      ((17*I)/4)*Pi*FF[x^2] + (37*Pi^2*FF[x^2])/24 + (11599*Zeta[3])/36 + 
      (30*I)*Pi*Zeta[3] + (3860*FF[x^(-2)]*Zeta[3])/9 - 
      (190*I)*Pi*FF[x^(-2)]*Zeta[3] - (13021*FF[x^(-1)]*Zeta[3])/18 + 
      (84*I)*Pi*FF[x^(-1)]*Zeta[3] - (20*FF[x]*Zeta[3])/3) + 
    G[{0, 0}, x]*(841/4 - ((26581*I)/360)*Pi - (152*Pi^2)/3 + 
      ((49*I)/6)*Pi^3 + (685*FF[(1 - x)^(-2)])/18 - 
      ((3011*I)/120)*Pi*FF[(1 - x)^(-2)] - (115*Pi^2*FF[(1 - x)^(-2)])/12 - 
      (3199*FF[(1 - x)^(-1)])/36 + ((1547*I)/30)*Pi*FF[(1 - x)^(-1)] + 
      (101*Pi^2*FF[(1 - x)^(-1)])/6 - ((61*I)/18)*Pi*FF[x^(-1)] + 
      (413*Pi^2*FF[x^(-1)])/9 - ((47*I)/3)*Pi^3*FF[x^(-1)] - (379*FF[x])/18 + 
      ((4403*I)/540)*Pi*FF[x] + (68*Pi^2*FF[x])/27 - ((14*I)/9)*Pi^3*FF[x] + 
      (1315*FF[x^2])/72 + ((17*I)/4)*Pi*FF[x^2] + (37*Pi^2*FF[x^2])/24 - 
      (123*Zeta[3])/2 + 129*FF[x^(-1)]*Zeta[3] + 4*FF[x]*Zeta[3]) + 
    G[{0, 1}, x]*(70199/1080 + ((129509*I)/360)*Pi - (869*Pi^2)/36 - 
      ((43*I)/12)*Pi^3 - ((367*I)/40)*Pi*FF[(1 - x)^(-2)] + 
      (115*Pi^2*FF[(1 - x)^(-2)])/12 - (367*FF[(1 - x)^(-1)])/40 - 
      ((584*I)/15)*Pi*FF[(1 - x)^(-1)] - 21*Pi^2*FF[(1 - x)^(-1)] + 
      ((169*I)/6)*Pi*FF[x^(-2)] - (26803*FF[x^(-1)])/135 - 
      ((5665*I)/18)*Pi*FF[x^(-1)] + 83*Pi^2*FF[x^(-1)] + 
      ((58*I)/3)*Pi^3*FF[x^(-1)] + (1259*FF[x])/36 + ((83*I)/540)*Pi*FF[x] + 
      (286*Pi^2*FF[x])/27 - ((10*I)/9)*Pi^3*FF[x] - (1315*FF[x^2])/72 - 
      ((17*I)/4)*Pi*FF[x^2] - (37*Pi^2*FF[x^2])/24 - (339*Zeta[3])/2 + 
      324*FF[x^(-1)]*Zeta[3] + 12*FF[x]*Zeta[3]) + 
    G[{0}, x]*(-267721/1080 + ((230609*I)/1080)*Pi - (1361*Pi^2)/432 - 
      ((129*I)/4)*Pi^3 - (2963*Pi^4)/720 + ((685*I)/18)*Pi*FF[(1 - x)^(-2)] - 
      (199*Pi^2*FF[(1 - x)^(-2)])/48 - (I/12)*Pi^3*FF[(1 - x)^(-2)] + 
      (22913*FF[(1 - x)^(-1)])/360 - ((28033*I)/360)*Pi*FF[(1 - x)^(-1)] - 
      (239*Pi^2*FF[(1 - x)^(-1)])/72 + ((5*I)/2)*Pi^3*FF[(1 - x)^(-1)] - 
      ((26803*I)/135)*Pi*FF[x^(-1)] - (215*Pi^2*FF[x^(-1)])/108 + 
      ((811*I)/18)*Pi^3*FF[x^(-1)] + (469*Pi^4*FF[x^(-1)])/72 - 
      (12535*FF[x])/216 - ((181*I)/36)*Pi*FF[x] + (5083*Pi^2*FF[x])/648 + 
      ((7*I)/3)*Pi^3*FF[x] - (32*Pi^4*FF[x])/135 - (41*Pi^2*FF[x^2])/8 - 
      ((9*I)/8)*Pi^3*FF[x^2] + (1277*Zeta[3])/4 - (89*I)*Pi*Zeta[3] + 
      (93*FF[(1 - x)^(-2)]*Zeta[3])/4 - 26*FF[(1 - x)^(-1)]*Zeta[3] - 
      (923*FF[x^(-1)]*Zeta[3])/6 + (158*I)*Pi*FF[x^(-1)]*Zeta[3] - 
      (298*FF[x]*Zeta[3])/9 - ((8*I)/3)*Pi*FF[x]*Zeta[3] + 
      (67*FF[x^2]*Zeta[3])/4) - (1341*Zeta[5])/4 + 
    (1597*FF[x^(-1)]*Zeta[5])/2 + (56*FF[x]*Zeta[5])/3 + 
    G[{1}, x]*(325471/1620 - ((569363*I)/3240)*Pi - (261*Pi^2)/16 + 
      ((6919*I)/108)*Pi^3 - (205*Pi^4)/54 - ((5*I)/72)*Pi^5 + 
      ((11*I)/12)*Pi^3*FF[(1 - x)^(-2)] - ((367*I)/40)*Pi*FF[(1 - x)^(-1)] + 
      (115*Pi^2*FF[(1 - x)^(-1)])/12 - ((11*I)/6)*Pi^3*FF[(1 - x)^(-1)] - 
      ((134995*I)/324)*Pi*FF[x^(-2)] + (24259*Pi^2*FF[x^(-2)])/162 + 
      ((1649*I)/54)*Pi^3*FF[x^(-2)] + (3739*Pi^4*FF[x^(-2)])/2160 - 
      ((229*I)/180)*Pi^5*FF[x^(-2)] - (307709*FF[x^(-1)])/1620 + 
      ((200936*I)/405)*Pi*FF[x^(-1)] - (30347*Pi^2*FF[x^(-1)])/216 - 
      ((9209*I)/108)*Pi^3*FF[x^(-1)] + (1841*Pi^4*FF[x^(-1)])/540 + 
      ((34*I)/45)*Pi^5*FF[x^(-1)] + (12535*FF[x])/216 + 
      ((181*I)/36)*Pi*FF[x] - (331*Pi^2*FF[x])/648 - ((25*I)/3)*Pi^3*FF[x] - 
      (11*Pi^4*FF[x])/45 - (41*Pi^2*FF[x^2])/8 + ((29*I)/8)*Pi^3*FF[x^2] - 
      (3569*Zeta[3])/36 + ((223*I)/36)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/2 - 
      (11*FF[(1 - x)^(-2)]*Zeta[3])/2 + 11*FF[(1 - x)^(-1)]*Zeta[3] + 
      (4021*FF[x^(-2)]*Zeta[3])/9 + ((3295*I)/18)*Pi*FF[x^(-2)]*Zeta[3] + 
      (215*Pi^2*FF[x^(-2)]*Zeta[3])/6 - (5491*FF[x^(-1)]*Zeta[3])/18 - 
      ((6289*I)/18)*Pi*FF[x^(-1)]*Zeta[3] - 20*Pi^2*FF[x^(-1)]*Zeta[3] + 
      (190*FF[x]*Zeta[3])/9 - ((16*I)/3)*Pi*FF[x]*Zeta[3] - 
      (47*FF[x^2]*Zeta[3])/4 + (479*Zeta[5])/4 + (1597*FF[x^(-2)]*Zeta[5])/
       2 - (1469*FF[x^(-1)]*Zeta[5])/2)) + 
  COLOR[CF*NfV^2]*(142/15 + ((322*I)/15)*Pi + (1601*Pi^2)/90 - 
    ((659*I)/27)*Pi^3 - (277*Pi^4)/81 - ((77*I)/90)*Pi^5 + 
    ((49*I)/45)*Pi^3*FF[(1 - x)^(-2)] + (119*Pi^4*FF[(1 - x)^(-2)])/45 - 
    ((977*I)/135)*Pi*FF[(1 - x)^(-1)] - (469*Pi^2*FF[(1 - x)^(-1)])/45 + 
    ((50*I)/27)*Pi^3*FF[(1 - x)^(-1)] - (1792*Pi^4*FF[(1 - x)^(-1)])/405 + 
    ((6529*I)/135)*Pi*FF[x^(-1)] - (16987*Pi^2*FF[x^(-1)])/405 - 
    ((572*I)/135)*Pi^3*FF[x^(-1)] + (52*Pi^4*FF[x^(-1)])/27 + 
    ((7*I)/5)*Pi^5*FF[x^(-1)] + 16*Pi^2*FF[x] - ((148*I)/15)*Pi^3*FF[x] + 
    (26*Pi^4*FF[x])/15 + 3*Pi^2*FF[x^2] - ((98*I)/15)*Pi^3*FF[x^2] - 
    (91*Pi^4*FF[x^2])/15 + (95 - ((1774*I)/27)*Pi + (68*Pi^2)/5 + 
      3*FF[(1 - x)^(-2)] - ((98*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      (56*Pi^2*FF[(1 - x)^(-2)])/3 - (466*FF[(1 - x)^(-1)])/15 + 
      ((2948*I)/135)*Pi*FF[(1 - x)^(-1)] - 32*Pi^2*FF[(1 - x)^(-1)] + 
      ((88*I)/9)*Pi*FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/15 + (676*FF[x])/15 - 
      ((856*I)/15)*Pi*FF[x] + (8*Pi^2*FF[x])/3 + 6*FF[x^2] - 
      ((196*I)/15)*Pi*FF[x^2] - (28*Pi^2*FF[x^2])/3)*G[{0, 0}, x] + 
    (-1084/15 - ((8*I)/15)*Pi - (196*FF[(1 - x)^(-2)])/15 + 
      (416*FF[(1 - x)^(-1)])/5 + ((16*I)/15)*Pi*FF[x^(-1)] - (856*FF[x])/15 - 
      (16*I)*Pi*FF[x] - (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*
     G[{0, 0, 0}, x] + (886/135 + ((1048*I)/9)*Pi + (98*FF[(1 - x)^(-2)])/
       15 - (8284*FF[(1 - x)^(-1)])/135 + ((32*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (88*FF[x^(-1)])/9 + ((176*I)/3)*Pi*FF[x^(-1)] - (16*I)*Pi*FF[x] + 
      (56*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (886/135 + ((248*I)/9)*Pi + (28*Pi^2)/15 + (98*FF[(1 - x)^(-2)])/15 - 
      (8284*FF[(1 - x)^(-1)])/135 - ((32*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (8*Pi^2*FF[x^(-2)])/15 + (88*FF[x^(-1)])/9 - 
      ((176*I)/3)*Pi*FF[x^(-1)] - (8*Pi^2*FF[x^(-1)])/15 + (16*I)*Pi*FF[x] - 
      (56*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (1144/135 - ((2152*I)/15)*Pi - (632*Pi^2)/45 + (5336*FF[(1 - x)^(-1)])/
       135 - 40*FF[x^(-2)] + (8*Pi^2*FF[x^(-2)])/45 - 176*FF[x^(-1)] - 
      ((16*I)/15)*Pi*FF[x^(-1)] + (1072*Pi^2*FF[x^(-1)])/45 - 
      (824*FF[x])/15 + (16*I)*Pi*FF[x] + (196*FF[x^2])/15 - 
      (56*I)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
    (-72/5 + ((2552*I)/45)*Pi - (28*Pi^2)/15 + ((536*I)/45)*Pi*FF[x^(-2)] - 
      (8*Pi^2*FF[x^(-2)])/15 + (1664*FF[x^(-1)])/15 - 
      ((5296*I)/45)*Pi*FF[x^(-1)] + (8*Pi^2*FF[x^(-1)])/15 + (856*FF[x])/15 + 
      (16*I)*Pi*FF[x] + (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*
     G[{1, 0, 0}, x] + (10814/135 - ((1256*I)/15)*Pi + (104*Pi^2)/45 + 
      (13982*FF[x^(-2)])/135 - ((304*I)/15)*Pi*FF[x^(-2)] + 
      (96*Pi^2*FF[x^(-2)])/5 - (20956*FF[x^(-1)])/135 + 
      (176*I)*Pi*FF[x^(-1)] - (784*Pi^2*FF[x^(-1)])/45 - (16*I)*Pi*FF[x] + 
      (56*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (40 + 56*FF[(1 - x)^(-2)] - 96*FF[(1 - x)^(-1)] - 16*FF[x] + 56*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (-608/15 - 56*FF[(1 - x)^(-2)] + 
      96*FF[(1 - x)^(-1)] + (16*FF[x^(-1)])/15)*G[{0, 0, 0, 1}, x] + 
    (-608/15 - 56*FF[(1 - x)^(-2)] + 96*FF[(1 - x)^(-1)] + 
      (16*FF[x^(-1)])/15)*G[{0, 0, 1, 0}, x] + 
    (7064/45 + 56*FF[(1 - x)^(-2)] - (832*FF[(1 - x)^(-1)])/9 + 
      (288*FF[x^(-1)])/5 - 16*FF[x] + 56*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (-8/15 - ((56*I)/15)*Pi - ((16*I)/15)*Pi*FF[x^(-2)] + 
      (16*FF[x^(-1)])/15 + ((16*I)/15)*Pi*FF[x^(-1)] + 16*FF[x] - 56*FF[x^2])*
     G[{0, 1, 0, 0}, x] + (1264/45 - (44*I)*Pi - (32*FF[(1 - x)^(-1)])/9 - 
      (896*FF[x^(-1)])/15 + (72*I)*Pi*FF[x^(-1)])*G[{0, 1, 0, 1}, x] + 
    (1264/45 + ((112*I)/15)*Pi - (32*FF[(1 - x)^(-1)])/9 + 
      ((32*I)/15)*Pi*FF[x^(-2)] - (896*FF[x^(-1)])/15 - 
      ((32*I)/15)*Pi*FF[x^(-1)])*G[{0, 1, 1, 0}, x] + 
    (-1544/9 + ((604*I)/15)*Pi + (32*FF[(1 - x)^(-1)])/9 - 
      ((16*I)/15)*Pi*FF[x^(-2)] + (176*FF[x^(-1)])/3 - 
      ((1064*I)/15)*Pi*FF[x^(-1)] + 16*FF[x] - 56*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (32/15 + ((56*I)/15)*Pi + 
      ((16*I)/15)*Pi*FF[x^(-2)] - (64*FF[x^(-1)])/15 - 
      ((16*I)/15)*Pi*FF[x^(-1)] + 16*FF[x] - 56*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (2456/45 - ((496*I)/3)*Pi + (536*FF[x^(-2)])/45 + 
      ((176*I)/3)*Pi*FF[x^(-2)] - (5104*FF[x^(-1)])/45 + 
      ((704*I)/3)*Pi*FF[x^(-1)])*G[{1, 0, 0, 1}, x] + 
    (2456/45 - ((32*I)/3)*Pi + (536*FF[x^(-2)])/45 - 
      ((176*I)/3)*Pi*FF[x^(-2)] - (5104*FF[x^(-1)])/45 + 
      ((160*I)/3)*Pi*FF[x^(-1)])*G[{1, 0, 1, 0}, x] + 
    (-1136/5 + ((2584*I)/15)*Pi + (16*Pi^2)/3 - (2032*FF[x^(-2)])/15 - 
      ((16*I)/15)*Pi*FF[x^(-2)] + 24*Pi^2*FF[x^(-2)] + (704*FF[x^(-1)])/3 - 
      ((4304*I)/15)*Pi*FF[x^(-1)] - (80*Pi^2*FF[x^(-1)])/3 + 16*FF[x] - 
      56*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (-8/5 - ((144*I)/5)*Pi + (528*FF[x^(-2)])/5 - ((1792*I)/15)*Pi*
       FF[x^(-2)] - 64*FF[x^(-1)] + ((544*I)/5)*Pi*FF[x^(-1)] - 16*FF[x] + 
      56*FF[x^2])*G[{1, 1, 0, 0}, x] + (-1232/15 + ((3572*I)/15)*Pi + 
      (32*Pi^2)/3 - (1888*FF[x^(-2)])/15 + ((304*I)/5)*Pi*FF[x^(-2)] + 
      48*Pi^2*FF[x^(-2)] + 240*FF[x^(-1)] - ((6232*I)/15)*Pi*FF[x^(-1)] - 
      (160*Pi^2*FF[x^(-1)])/3)*G[{1, 1, 0, 1}, x] + 
    (-1232/15 + (32*I)*Pi - (1888*FF[x^(-2)])/15 + (176*I)*Pi*FF[x^(-2)] + 
      240*FF[x^(-1)] - (160*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 0}, x] + 
    (2536/9 - ((724*I)/3)*Pi - 16*Pi^2 + (2320*FF[x^(-2)])/9 - 
      ((352*I)/3)*Pi*FF[x^(-2)] - 72*Pi^2*FF[x^(-2)] - (3776*FF[x^(-1)])/9 + 
      ((1400*I)/3)*Pi*FF[x^(-1)] + 80*Pi^2*FF[x^(-1)] - 16*FF[x] + 
      56*FF[x^2])*G[{1, 1, 1, 1}, x] + (-56/15 - (16*FF[x^(-2)])/15 + 
      (16*FF[x^(-1)])/15)*G[{0, 1, 0, 0, 1}, x] + 
    (-56/15 - (16*FF[x^(-2)])/15 + (16*FF[x^(-1)])/15)*
     G[{0, 1, 0, 1, 0}, x] + (-604/15 + (16*FF[x^(-2)])/15 + 
      (1064*FF[x^(-1)])/15)*G[{0, 1, 0, 1, 1}, x] + 
    (56/5 + (16*FF[x^(-2)])/5 - (16*FF[x^(-1)])/5)*G[{0, 1, 1, 0, 0}, x] + 
    (-56/15 - (16*FF[x^(-2)])/15 + (16*FF[x^(-1)])/15)*
     G[{0, 1, 1, 0, 1}, x] + (-56/15 - (16*FF[x^(-2)])/15 + 
      (16*FF[x^(-1)])/15)*G[{0, 1, 1, 1, 0}, x] + 
    (44 - 72*FF[x^(-1)])*G[{0, 1, 1, 1, 1}, x] + 
    (56/15 + (16*FF[x^(-2)])/15 - (16*FF[x^(-1)])/15)*G[{1, 0, 0, 0, 1}, x] + 
    (56/15 + (16*FF[x^(-2)])/15 - (16*FF[x^(-1)])/15)*G[{1, 0, 0, 1, 0}, x] + 
    (-2536/15 + (288*FF[x^(-2)])/5 + (3536*FF[x^(-1)])/15)*
     G[{1, 0, 0, 1, 1}, x] + (56/15 + (16*FF[x^(-2)])/15 - 
      (16*FF[x^(-1)])/15)*G[{1, 0, 1, 0, 0}, x] + 
    (-72/5 + (16*I)*Pi - (896*FF[x^(-2)])/15 + (72*I)*Pi*FF[x^(-2)] + 
      (272*FF[x^(-1)])/5 - (80*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 0, 1}, x] + 
    (-72/5 - (896*FF[x^(-2)])/15 + (272*FF[x^(-1)])/5)*
     G[{1, 0, 1, 1, 0}, x] + (560/3 - (16*I)*Pi + (176*FF[x^(-2)])/3 - 
      (72*I)*Pi*FF[x^(-2)] - (1024*FF[x^(-1)])/3 + (80*I)*Pi*FF[x^(-1)])*
     G[{1, 0, 1, 1, 1}, x] + (-224/15 - (64*FF[x^(-2)])/15 + 
      (64*FF[x^(-1)])/15)*G[{1, 1, 0, 0, 0}, x] + 
    (-208/15 + (64*I)*Pi - (576*FF[x^(-2)])/5 + (288*I)*Pi*FF[x^(-2)] + 
      (1568*FF[x^(-1)])/15 - (320*I)*Pi*FF[x^(-1)])*G[{1, 1, 0, 0, 1}, x] + 
    (-208/15 - (576*FF[x^(-2)])/5 + (1568*FF[x^(-1)])/15)*
     G[{1, 1, 0, 1, 0}, x] + (252 - (64*I)*Pi + 176*FF[x^(-2)] - 
      (288*I)*Pi*FF[x^(-2)] - 520*FF[x^(-1)] + (320*I)*Pi*FF[x^(-1)])*
     G[{1, 1, 0, 1, 1}, x] + (32 - (80*I)*Pi + 176*FF[x^(-2)] - 
      (360*I)*Pi*FF[x^(-2)] - 160*FF[x^(-1)] + (400*I)*Pi*FF[x^(-1)])*
     G[{1, 1, 1, 0, 1}, x] + (32 + 176*FF[x^(-2)] - 160*FF[x^(-1)])*
     G[{1, 1, 1, 1, 0}, x] + (-820/3 + (80*I)*Pi - (880*FF[x^(-2)])/3 + 
      (360*I)*Pi*FF[x^(-2)] + (1880*FF[x^(-1)])/3 - (400*I)*Pi*FF[x^(-1)])*
     G[{1, 1, 1, 1, 1}, x] + (16 + 72*FF[x^(-2)] - 80*FF[x^(-1)])*
     G[{1, 0, 1, 0, 1, 1}, x] + (-16 - 72*FF[x^(-2)] + 80*FF[x^(-1)])*
     G[{1, 0, 1, 1, 1, 1}, x] + (64 + 288*FF[x^(-2)] - 320*FF[x^(-1)])*
     G[{1, 1, 0, 0, 1, 1}, x] + (-64 - 288*FF[x^(-2)] + 320*FF[x^(-1)])*
     G[{1, 1, 0, 1, 1, 1}, x] + (-80 - 360*FF[x^(-2)] + 400*FF[x^(-1)])*
     G[{1, 1, 1, 0, 1, 1}, x] + (80 + 360*FF[x^(-2)] - 400*FF[x^(-1)])*
     G[{1, 1, 1, 1, 1, 1}, x] - (4114*Zeta[3])/27 - 
    ((5312*I)/45)*Pi*Zeta[3] - 44*Pi^2*Zeta[3] - 
    (98*FF[(1 - x)^(-2)]*Zeta[3])/15 - (4612*FF[(1 - x)^(-1)]*Zeta[3])/135 - 
    ((32*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (3712*FF[x^(-1)]*Zeta[3])/9 - 
    ((832*I)/15)*Pi*FF[x^(-1)]*Zeta[3] + 72*Pi^2*FF[x^(-1)]*Zeta[3] + 
    (824*FF[x]*Zeta[3])/15 + (32*I)*Pi*FF[x]*Zeta[3] - 
    (196*FF[x^2]*Zeta[3])/15 - (112*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{1, 1, 1}, x]*(-12844/135 + ((8984*I)/45)*Pi + (116*Pi^2)/3 - 
      ((8*I)/3)*Pi^3 - (22564*FF[x^(-2)])/135 + ((5936*I)/45)*Pi*FF[x^(-2)] - 
      (88*Pi^2*FF[x^(-2)])/3 - (12*I)*Pi^3*FF[x^(-2)] + 
      (48056*FF[x^(-1)])/135 - ((1616*I)/9)*Pi*FF[x^(-1)] - 
      (136*Pi^2*FF[x^(-1)])/3 + ((40*I)/3)*Pi^3*FF[x^(-1)] + (824*FF[x])/15 - 
      (16*I)*Pi*FF[x] - (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2] + 48*Zeta[3] + 
      216*FF[x^(-2)]*Zeta[3] - 240*FF[x^(-1)]*Zeta[3]) + 
    G[{0, 1}, x]*(-297/5 + ((406*I)/27)*Pi + (3508*Pi^2)/135 - 
      ((166*I)/15)*Pi^3 + ((98*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      (28*Pi^2*FF[(1 - x)^(-2)])/3 + (98*FF[(1 - x)^(-1)])/15 - 
      ((2948*I)/135)*Pi*FF[(1 - x)^(-1)] - (416*Pi^2*FF[(1 - x)^(-1)])/27 - 
      (40*I)*Pi*FF[x^(-2)] - ((16*I)/15)*Pi^3*FF[x^(-2)] + 
      (12806*FF[x^(-1)])/135 - ((1496*I)/9)*Pi*FF[x^(-1)] + 
      (448*Pi^2*FF[x^(-1)])/45 + ((196*I)/15)*Pi^3*FF[x^(-1)] - 32*FF[x] - 
      ((824*I)/15)*Pi*FF[x] - (8*Pi^2*FF[x])/3 - 6*FF[x^2] + 
      ((196*I)/15)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/3 + 132*Zeta[3] - 
      216*FF[x^(-1)]*Zeta[3]) + G[{1, 0}, x]*(-297/5 + ((1774*I)/27)*Pi - 
      (1252*Pi^2)/135 - ((136*I)/45)*Pi^3 + (98*FF[(1 - x)^(-1)])/15 + 
      ((13982*I)/135)*Pi*FF[x^(-2)] + (2216*Pi^2*FF[x^(-2)])/135 - 
      ((152*I)/15)*Pi^3*FF[x^(-2)] + (12806*FF[x^(-1)])/135 - 
      ((1196*I)/27)*Pi*FF[x^(-1)] + (992*Pi^2*FF[x^(-1)])/135 + 
      ((416*I)/45)*Pi^3*FF[x^(-1)] - 32*FF[x] + ((856*I)/15)*Pi*FF[x] - 
      (8*Pi^2*FF[x])/3 - 6*FF[x^2] + ((196*I)/15)*Pi*FF[x^2] + 
      (28*Pi^2*FF[x^2])/3 - 32*Zeta[3] - 176*FF[x^(-2)]*Zeta[3] + 
      160*FF[x^(-1)]*Zeta[3]) + G[{1, 0, 1}, x]*
     (10814/135 - ((7768*I)/45)*Pi - (404*Pi^2)/15 + ((8*I)/3)*Pi^3 + 
      (13982*FF[x^(-2)])/135 - ((1112*I)/9)*Pi*FF[x^(-2)] + 
      (448*Pi^2*FF[x^(-2)])/45 + (12*I)*Pi^3*FF[x^(-2)] - 
      (20956*FF[x^(-1)])/135 + ((5456*I)/45)*Pi*FF[x^(-1)] + 
      (584*Pi^2*FF[x^(-1)])/15 - ((40*I)/3)*Pi^3*FF[x^(-1)] + 
      (16*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2] - 48*Zeta[3] - 
      216*FF[x^(-2)]*Zeta[3] + 240*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 1}, x]*(399/5 - ((406*I)/27)*Pi - (464*Pi^2)/45 - 
      ((14*I)/45)*Pi^3 - (88*Pi^4)/45 + (7753*FF[x^(-2)])/45 - 
      ((8582*I)/135)*Pi*FF[x^(-2)] + (44*Pi^2*FF[x^(-2)])/45 - 
      ((728*I)/15)*Pi^3*FF[x^(-2)] - (44*Pi^4*FF[x^(-2)])/5 - 
      (21202*FF[x^(-1)])/135 + ((5420*I)/27)*Pi*FF[x^(-1)] - 
      32*Pi^2*FF[x^(-1)] + ((1444*I)/45)*Pi^3*FF[x^(-1)] + 
      (88*Pi^4*FF[x^(-1)])/9 + (284*FF[x])/15 + ((824*I)/15)*Pi*FF[x] + 
      (8*Pi^2*FF[x])/3 + 6*FF[x^2] - ((196*I)/15)*Pi*FF[x^2] - 
      (28*Pi^2*FF[x^2])/3 - (644*Zeta[3])/5 - (64*I)*Pi*Zeta[3] + 
      (848*FF[x^(-2)]*Zeta[3])/15 - (288*I)*Pi*FF[x^(-2)]*Zeta[3] + 
      (824*FF[x^(-1)]*Zeta[3])/5 + (320*I)*Pi*FF[x^(-1)]*Zeta[3]) + 
    G[{0}, x]*(622/15 + ((178*I)/5)*Pi - (5393*Pi^2)/405 + 
      ((644*I)/135)*Pi^3 + (3*I)*Pi*FF[(1 - x)^(-2)] - 
      (49*Pi^2*FF[(1 - x)^(-2)])/45 - (977*FF[(1 - x)^(-1)])/135 - 
      ((368*I)/15)*Pi*FF[(1 - x)^(-1)] + (7922*Pi^2*FF[(1 - x)^(-1)])/405 - 
      ((16*I)/27)*Pi^3*FF[(1 - x)^(-1)] + ((12806*I)/135)*Pi*FF[x^(-1)] + 
      (472*Pi^2*FF[x^(-1)])/27 - ((152*I)/15)*Pi^3*FF[x^(-1)] + 
      (106*FF[x])/15 + ((196*I)/15)*Pi*FF[x] + (28*Pi^2*FF[x])/3 - 
      ((8*I)/3)*Pi^3*FF[x] + ((28*I)/3)*Pi^3*FF[x^2] + (128*Zeta[3])/3 - 
      56*FF[(1 - x)^(-2)]*Zeta[3] + (256*FF[(1 - x)^(-1)]*Zeta[3])/3 - 
      176*FF[x^(-1)]*Zeta[3] + 16*FF[x]*Zeta[3] - 56*FF[x^2]*Zeta[3]) - 
    330*Zeta[5] + 540*FF[x^(-1)]*Zeta[5] + 
    G[{1}, x]*(-20 + ((102*I)/5)*Pi - (12157*Pi^2)/405 + 
      ((3148*I)/135)*Pi^3 + (833*Pi^4)/135 + ((14*I)/45)*Pi^5 + 
      ((98*I)/15)*Pi*FF[(1 - x)^(-1)] + (28*Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((7753*I)/45)*Pi*FF[x^(-2)] - (9691*Pi^2*FF[x^(-2)])/405 - 
      ((1652*I)/135)*Pi^3*FF[x^(-2)] + (52*Pi^4*FF[x^(-2)])/27 + 
      ((7*I)/5)*Pi^5*FF[x^(-2)] + (6529*FF[x^(-1)])/135 - 
      ((8396*I)/135)*Pi*FF[x^(-1)] + (3458*Pi^2*FF[x^(-1)])/405 - 
      ((5432*I)/135)*Pi^3*FF[x^(-1)] - (1426*Pi^4*FF[x^(-1)])/135 - 
      ((14*I)/9)*Pi^5*FF[x^(-1)] - (106*FF[x])/15 - ((196*I)/15)*Pi*FF[x] - 
      (28*Pi^2*FF[x])/3 + ((8*I)/3)*Pi^3*FF[x] - ((28*I)/3)*Pi^3*FF[x^2] - 
      (1192*Zeta[3])/45 + ((2648*I)/15)*Pi*Zeta[3] + 16*Pi^2*Zeta[3] + 
      (2128*FF[x^(-2)]*Zeta[3])/9 - ((832*I)/15)*Pi*FF[x^(-2)]*Zeta[3] + 
      72*Pi^2*FF[x^(-2)]*Zeta[3] - (2656*FF[x^(-1)]*Zeta[3])/45 - 
      ((3568*I)/15)*Pi*FF[x^(-1)]*Zeta[3] - 80*Pi^2*FF[x^(-1)]*Zeta[3] - 
      16*FF[x]*Zeta[3] + 56*FF[x^2]*Zeta[3] + 120*Zeta[5] + 
      540*FF[x^(-2)]*Zeta[5] - 600*FF[x^(-1)]*Zeta[5])) + 
  COLOR[CA*CF*NfV2]*(-184/9 + ((1627*I)/36)*Pi + (5260*Pi^2)/27 - 
    ((359*I)/108)*Pi^3 - (947*Pi^4)/90 - ((35*I)/18)*Pi^5 + 
    ((115*I)/36)*Pi^3*FF[(1 - x)^(-2)] + (397*Pi^4*FF[(1 - x)^(-2)])/180 - 
    ((1597*I)/36)*Pi*FF[(1 - x)^(-1)] - (95*Pi^2*FF[(1 - x)^(-1)])/36 - 
    ((25*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (43*Pi^4*FF[(1 - x)^(-1)])/90 + 
    ((1115*I)/9)*Pi*FF[x^(-1)] - (7771*Pi^2*FF[x^(-1)])/36 + 
    ((530*I)/27)*Pi^3*FF[x^(-1)] + (1973*Pi^4*FF[x^(-1)])/180 + 
    (5*I)*Pi^5*FF[x^(-1)] + (551*Pi^2*FF[x])/36 - ((2*I)/3)*Pi^3*FF[x] + 
    (124*Pi^4*FF[x])/15 - ((7*I)/135)*Pi^5*FF[x] - (673*Pi^2*FF[x^2])/72 - 
    ((7*I)/12)*Pi^3*FF[x^2] - (439*Pi^4*FF[x^2])/120 + 
    (-1144/3 + (182*I)*Pi + (8*Pi^2)/3 + 10*FF[(1 - x)^(-2)] - 
      (2*I)*Pi*FF[(1 - x)^(-2)] + 60*FF[(1 - x)^(-1)] - 
      (16*I)*Pi*FF[(1 - x)^(-1)] - (197*FF[x])/3 - (40*I)*Pi*FF[x] + 
      17*FF[x^2] + (25*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (1142/3 + ((278*I)/3)*Pi + (88*Pi^2)/3 + (13*FF[(1 - x)^(-2)])/6 + 
      (30*I)*Pi*FF[(1 - x)^(-2)] - (76*FF[(1 - x)^(-1)])/3 + 
      (28*I)*Pi*FF[(1 - x)^(-1)] - 321*FF[x^(-1)] + 
      ((16*I)/3)*Pi*FF[x^(-1)] - (128*Pi^2*FF[x^(-1)])/3 + (67*FF[x])/3 - 
      (112*I)*Pi*FF[x] + (4*Pi^2*FF[x])/9 - (65*FF[x^2])/6 + 
      (45*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (1142/3 - ((884*I)/3)*Pi + (43*Pi^2)/3 + (13*FF[(1 - x)^(-2)])/6 + 
      (2*I)*Pi*FF[(1 - x)^(-2)] - (76*FF[(1 - x)^(-1)])/3 + 
      (4*I)*Pi*FF[(1 - x)^(-1)] - 321*FF[x^(-1)] + 
      ((521*I)/3)*Pi*FF[x^(-1)] + (122*Pi^2*FF[x^(-1)])/3 + (67*FF[x])/3 + 
      (96*I)*Pi*FF[x] + (4*Pi^2*FF[x])/9 - (65*FF[x^2])/6 - 
      (39*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (-2515/6 + ((121*I)/6)*Pi - (31*Pi^2)/3 - (8*I)*Pi*FF[(1 - x)^(-2)] + 
      68*FF[(1 - x)^(-1)] - (16*I)*Pi*FF[(1 - x)^(-1)] - 4*FF[x^(-2)] + 
      (965*FF[x^(-1)])/3 - ((233*I)/3)*Pi*FF[x^(-1)] + 42*Pi^2*FF[x^(-1)] - 
      45*FF[x] + (48*I)*Pi*FF[x] + (14*FF[x^2])/3 - (31*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (396 + 36*FF[(1 - x)^(-2)] - 44*FF[(1 - x)^(-1)] - 
      48*FF[x] + 27*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-214 - (2*I)*Pi - 38*FF[(1 - x)^(-2)] + 28*FF[(1 - x)^(-1)] + 
      (28*I)*Pi*FF[x^(-1)] + 8*FF[x] - ((8*I)/3)*Pi*FF[x] - 2*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (-214 + (85*I)*Pi - 38*FF[(1 - x)^(-2)] + 
      28*FF[(1 - x)^(-1)] - (150*I)*Pi*FF[x^(-1)] + 8*FF[x] + 
      ((16*I)/3)*Pi*FF[x] - 2*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (920/3 - (84*I)*Pi + 68*FF[(1 - x)^(-2)] + (16*FF[x^(-1)])/3 + 
      (104*I)*Pi*FF[x^(-1)] - 120*FF[x] + ((16*I)/3)*Pi*FF[x] + 47*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-390 - (156*I)*Pi + 10*FF[(1 - x)^(-2)] + 
      20*FF[(1 - x)^(-1)] + (985*FF[x^(-1)])/3 + (176*I)*Pi*FF[x^(-1)] + 
      112*FF[x] + ((16*I)/3)*Pi*FF[x] - 41*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (286/3 + (6*I)*Pi - 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 
      (464*FF[x^(-1)])/3 - (60*I)*Pi*FF[x^(-1)] - 16*FF[x] + 
      ((16*I)/3)*Pi*FF[x] + 2*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (286/3 + (86*I)*Pi - 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 
      (464*FF[x^(-1)])/3 - (28*I)*Pi*FF[x^(-1)] - 16*FF[x] - 
      ((8*I)/3)*Pi*FF[x] + 2*FF[x^2])*G[{0, 1, 1, 0}, x] + 
    (-451/6 + (35*I)*Pi + 77*FF[x^(-1)] - (50*I)*Pi*FF[x^(-1)] + 64*FF[x] - 
      33*FF[x^2])*G[{0, 1, 1, 1}, x] + (-59 - (236*I)*Pi - (4*Pi^2)/3 + 
      2*FF[(1 - x)^(-2)] + 4*FF[(1 - x)^(-1)] - (704*FF[x^(-1)])/3 + 
      (328*I)*Pi*FF[x^(-1)] + (8*Pi^2*FF[x^(-1)])/3 + 72*FF[x] - 33*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (-227/3 - (199*I)*Pi - (40*Pi^2)/3 - 
      321*FF[x^(-2)] + ((100*I)/3)*Pi*FF[x^(-2)] - (128*Pi^2*FF[x^(-2)])/3 + 
      468*FF[x^(-1)] + (250*I)*Pi*FF[x^(-1)] + (152*Pi^2*FF[x^(-1)])/3 - 
      8*FF[x] + ((8*I)/3)*Pi*FF[x] + 2*FF[x^2])*G[{1, 0, 0, 1}, x] + 
    (-227/3 + (280*I)*Pi - 10*Pi^2 - 321*FF[x^(-2)] + 
      ((77*I)/3)*Pi*FF[x^(-2)] + (116*Pi^2*FF[x^(-2)])/3 + 468*FF[x^(-1)] - 
      (354*I)*Pi*FF[x^(-1)] - 4*Pi^2*FF[x^(-1)] - 8*FF[x] - 
      ((16*I)/3)*Pi*FF[x] + 2*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (-65/3 + (146*I)*Pi + (10*Pi^2)/3 + 313*FF[x^(-2)] + 
      ((79*I)/3)*Pi*FF[x^(-2)] + (124*Pi^2*FF[x^(-2)])/3 - 
      (1117*FF[x^(-1)])/3 - (220*I)*Pi*FF[x^(-1)] - (92*Pi^2*FF[x^(-1)])/3 + 
      96*FF[x] - ((16*I)/3)*Pi*FF[x] - 41*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (3542/9 + ((1201*I)/3)*Pi - (10*Pi^2)/3 + 2*FF[(1 - x)^(-2)] + 
      4*FF[(1 - x)^(-1)] + (3280*FF[x^(-2)])/9 + ((8*I)/3)*Pi*FF[x^(-2)] + 
      (224*Pi^2*FF[x^(-2)])/3 - (3928*FF[x^(-1)])/9 - 
      ((1550*I)/3)*Pi*FF[x^(-1)] - (124*Pi^2*FF[x^(-1)])/3 - 136*FF[x] - 
      ((16*I)/3)*Pi*FF[x] + 47*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (-281/9 + (178*I)*Pi + (91*Pi^2)/3 - (614*FF[x^(-2)])/9 + 
      ((68*I)/3)*Pi*FF[x^(-2)] + 138*Pi^2*FF[x^(-2)] + (220*FF[x^(-1)])/9 - 
      (162*I)*Pi*FF[x^(-1)] - (398*Pi^2*FF[x^(-1)])/3 + 16*FF[x] - 
      ((16*I)/3)*Pi*FF[x] - 2*FF[x^2])*G[{1, 1, 0, 1}, x] + 
    (-281/9 - ((1573*I)/3)*Pi + 39*Pi^2 - (614*FF[x^(-2)])/9 - 
      ((89*I)/3)*Pi*FF[x^(-2)] + 98*Pi^2*FF[x^(-2)] + (220*FF[x^(-1)])/9 + 
      ((2066*I)/3)*Pi*FF[x^(-1)] - 126*Pi^2*FF[x^(-1)] + 16*FF[x] + 
      ((8*I)/3)*Pi*FF[x] - 2*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-661/6 - ((47*I)/3)*Pi - (8*Pi^2)/3 - (631*FF[x^(-2)])/18 - 
      ((89*I)/3)*Pi*FF[x^(-2)] + 8*Pi^2*FF[x^(-2)] + 188*FF[x^(-1)] + 
      ((58*I)/3)*Pi*FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/3 - 40*FF[x] + 
      27*FF[x^2])*G[{1, 1, 1, 1}, x] + (-2 + 28*FF[x^(-1)] - (8*FF[x])/3)*
     G[{0, 0, 0, 1, 1}, x] + (117 - 214*FF[x^(-1)] + (32*FF[x])/3)*
     G[{0, 0, 1, 0, 0}, x] + (-32 + 64*FF[x^(-1)] - (16*FF[x])/3)*
     G[{0, 0, 1, 0, 1}, x] + (-32 + 64*FF[x^(-1)] - (16*FF[x])/3)*
     G[{0, 0, 1, 1, 0}, x] + (-52 + 40*FF[x^(-1)] + (32*FF[x])/3)*
     G[{0, 0, 1, 1, 1}, x] + (-226 + 412*FF[x^(-1)] + (32*FF[x])/3)*
     G[{0, 1, 0, 0, 0}, x] + (70 - 236*FF[x^(-1)] - (16*FF[x])/3)*
     G[{0, 1, 0, 0, 1}, x] + (70 - 236*FF[x^(-1)] - (16*FF[x])/3)*
     G[{0, 1, 0, 1, 0}, x] + (-64 + 176*FF[x^(-1)] + (32*FF[x])/3)*
     G[{0, 1, 0, 1, 1}, x] + (144 - 40*FF[x^(-1)] - (8*FF[x])/3)*
     G[{0, 1, 1, 0, 0}, x] + (-58 + 12*FF[x^(-1)])*G[{0, 1, 1, 0, 1}, x] + 
    (-58 + 12*FF[x^(-1)])*G[{0, 1, 1, 1, 0}, x] + 
    (93 - 62*FF[x^(-1)])*G[{0, 1, 1, 1, 1}, x] + (-428 + 776*FF[x^(-1)])*
     G[{1, 0, 0, 0, 0}, x] + (192 - (4*I)*Pi + (28*I)*Pi*FF[x^(-2)] - 
      448*FF[x^(-1)] - (16*I)*Pi*FF[x^(-1)])*G[{1, 0, 0, 0, 1}, x] + 
    (192 - (38*I)*Pi - (150*I)*Pi*FF[x^(-2)] - 448*FF[x^(-1)] + 
      (160*I)*Pi*FF[x^(-1)])*G[{1, 0, 0, 1, 0}, x] + 
    (-391 + (44*I)*Pi + (100*FF[x^(-2)])/3 + (104*I)*Pi*FF[x^(-2)] + 
      698*FF[x^(-1)] - (136*I)*Pi*FF[x^(-1)] + (8*FF[x])/3)*
     G[{1, 0, 0, 1, 1}, x] + (961/3 + (64*I)*Pi + (343*FF[x^(-2)])/3 + 
      (180*I)*Pi*FF[x^(-2)] - (1100*FF[x^(-1)])/3 - (248*I)*Pi*FF[x^(-1)] - 
      (32*FF[x])/3)*G[{1, 0, 1, 0, 0}, x] + 
    (-121/3 + (20*I)*Pi - (266*FF[x^(-2)])/3 - (60*I)*Pi*FF[x^(-2)] + 
      (38*FF[x^(-1)])/3 + (32*I)*Pi*FF[x^(-1)] + (16*FF[x])/3)*
     G[{1, 0, 1, 0, 1}, x] + (-121/3 - (40*I)*Pi - (266*FF[x^(-2)])/3 - 
      (32*I)*Pi*FF[x^(-2)] + (38*FF[x^(-1)])/3 + (104*I)*Pi*FF[x^(-1)] + 
      (16*FF[x])/3)*G[{1, 0, 1, 1, 0}, x] + 
    (559/3 - (32*I)*Pi + 115*FF[x^(-2)] - (52*I)*Pi*FF[x^(-2)] - 
      (698*FF[x^(-1)])/3 + (64*I)*Pi*FF[x^(-1)] - (32*FF[x])/3)*
     G[{1, 0, 1, 1, 1}, x] + (1432/3 + (80*I)*Pi + (532*FF[x^(-2)])/3 + 
      (328*I)*Pi*FF[x^(-2)] - (2168*FF[x^(-1)])/3 - (400*I)*Pi*FF[x^(-1)] - 
      (32*FF[x])/3)*G[{1, 1, 0, 0, 0}, x] + 
    (-143/3 + (136*I)*Pi - 116*FF[x^(-2)] + (248*I)*Pi*FF[x^(-2)] + 
      (442*FF[x^(-1)])/3 - (320*I)*Pi*FF[x^(-1)] + (16*FF[x])/3)*
     G[{1, 1, 0, 0, 1}, x] + (-143/3 - (126*I)*Pi - 116*FF[x^(-2)] - 
      (348*I)*Pi*FF[x^(-2)] + (442*FF[x^(-1)])/3 + (444*I)*Pi*FF[x^(-1)] + 
      (16*FF[x])/3)*G[{1, 1, 0, 1, 0}, x] + 
    (589/3 - (82*I)*Pi + (328*FF[x^(-2)])/3 - (164*I)*Pi*FF[x^(-2)] - 
      (752*FF[x^(-1)])/3 + (212*I)*Pi*FF[x^(-1)] - (32*FF[x])/3)*
     G[{1, 1, 0, 1, 1}, x] + (-617 - (186*I)*Pi - (52*FF[x^(-2)])/3 - 
      (528*I)*Pi*FF[x^(-2)] + 818*FF[x^(-1)] + (660*I)*Pi*FF[x^(-1)] + 
      (8*FF[x])/3)*G[{1, 1, 1, 0, 0}, x] + 
    (190/3 - (90*I)*Pi - (125*FF[x^(-2)])/3 - (80*I)*Pi*FF[x^(-2)] - 
      (212*FF[x^(-1)])/3 + (180*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 0, 1}, x] + 
    (190/3 + (274*I)*Pi - (125*FF[x^(-2)])/3 + (640*I)*Pi*FF[x^(-2)] - 
      (212*FF[x^(-1)])/3 - (836*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 1, 0}, x] + 
    (-35 + (212*FF[x^(-2)])/3 - (24*I)*Pi*FF[x^(-2)] + 2*FF[x^(-1)])*
     G[{1, 1, 1, 1, 1}, x] + (-4 + 28*FF[x^(-2)] - 16*FF[x^(-1)])*
     G[{1, 0, 0, 0, 1, 1}, x] + (-46 - 214*FF[x^(-2)] + 224*FF[x^(-1)])*
     G[{1, 0, 0, 1, 0, 0}, x] + (8 + 64*FF[x^(-2)] - 64*FF[x^(-1)])*
     G[{1, 0, 0, 1, 0, 1}, x] + (8 + 64*FF[x^(-2)] - 64*FF[x^(-1)])*
     G[{1, 0, 0, 1, 1, 0}, x] + (36 + 40*FF[x^(-2)] - 72*FF[x^(-1)])*
     G[{1, 0, 0, 1, 1, 1}, x] + (84 + 412*FF[x^(-2)] - 432*FF[x^(-1)])*
     G[{1, 0, 1, 0, 0, 0}, x] + (-20 - 232*FF[x^(-2)] + 184*FF[x^(-1)])*
     G[{1, 0, 1, 0, 0, 1}, x] + (-20 - 232*FF[x^(-2)] + 184*FF[x^(-1)])*
     G[{1, 0, 1, 0, 1, 0}, x] + (40 + 172*FF[x^(-2)] - 152*FF[x^(-1)])*
     G[{1, 0, 1, 0, 1, 1}, x] + (-72 - 44*FF[x^(-2)] + 168*FF[x^(-1)])*
     G[{1, 0, 1, 1, 0, 0}, x] + (32 + 12*FF[x^(-2)] - 64*FF[x^(-1)])*
     G[{1, 0, 1, 1, 0, 1}, x] + (32 + 12*FF[x^(-2)] - 64*FF[x^(-1)])*
     G[{1, 0, 1, 1, 1, 0}, x] + (-64 - 64*FF[x^(-2)] + 128*FF[x^(-1)])*
     G[{1, 0, 1, 1, 1, 1}, x] + (144 + 776*FF[x^(-2)] - 816*FF[x^(-1)])*
     G[{1, 1, 0, 0, 0, 0}, x] + (-64 - 448*FF[x^(-2)] + 416*FF[x^(-1)])*
     G[{1, 1, 0, 0, 0, 1}, x] + (-64 - 448*FF[x^(-2)] + 416*FF[x^(-1)])*
     G[{1, 1, 0, 0, 1, 0}, x] + (200 + 696*FF[x^(-2)] - 736*FF[x^(-1)])*
     G[{1, 1, 0, 0, 1, 1}, x] + (-116 - 240*FF[x^(-2)] + 376*FF[x^(-1)])*
     G[{1, 1, 0, 1, 0, 0}, x] + (-10 - 108*FF[x^(-2)] + 68*FF[x^(-1)])*
     G[{1, 1, 0, 1, 0, 1}, x] + (-10 - 108*FF[x^(-2)] + 68*FF[x^(-1)])*
     G[{1, 1, 0, 1, 1, 0}, x] + (-72 - 56*FF[x^(-2)] + 144*FF[x^(-1)])*
     G[{1, 1, 0, 1, 1, 1}, x] + (-164 - 504*FF[x^(-2)] + 616*FF[x^(-1)])*
     G[{1, 1, 1, 0, 0, 0}, x] + (-22 - 24*FF[x^(-2)] + 44*FF[x^(-1)])*
     G[{1, 1, 1, 0, 0, 1}, x] + (-22 - 24*FF[x^(-2)] + 44*FF[x^(-1)])*
     G[{1, 1, 1, 0, 1, 0}, x] + (-68 - 56*FF[x^(-2)] + 136*FF[x^(-1)])*
     G[{1, 1, 1, 0, 1, 1}, x] + (296 + 680*FF[x^(-2)] - 880*FF[x^(-1)])*
     G[{1, 1, 1, 1, 0, 0}, x] + (-22 - 40*FF[x^(-2)] + 44*FF[x^(-1)])*
     G[{1, 1, 1, 1, 0, 1}, x] + (-22 - 40*FF[x^(-2)] + 44*FF[x^(-1)])*
     G[{1, 1, 1, 1, 1, 0}, x] + (22 + 16*FF[x^(-2)] - 44*FF[x^(-1)])*
     G[{1, 1, 1, 1, 1, 1}, x] + (3497*Zeta[3])/18 - ((3539*I)/6)*Pi*Zeta[3] - 
    96*Pi^2*Zeta[3] - (115*FF[(1 - x)^(-2)]*Zeta[3])/6 + 
    (34*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - (136*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
    (36*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 85*FF[x^(-1)]*Zeta[3] + 
    (221*I)*Pi*FF[x^(-1)]*Zeta[3] + (464*Pi^2*FF[x^(-1)]*Zeta[3])/3 + 
    52*FF[x]*Zeta[3] + (248*I)*Pi*FF[x]*Zeta[3] - (4*Pi^2*FF[x]*Zeta[3])/9 - 
    (31*FF[x^2]*Zeta[3])/2 - (92*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{1, 1, 1}, x]*(673/3 - ((1357*I)/18)*Pi + (181*Pi^2)/18 - 
      ((188*I)/3)*Pi^3 - (428*FF[x^(-2)])/3 - ((1859*I)/18)*Pi*FF[x^(-2)] + 
      (541*Pi^2*FF[x^(-2)])/18 - ((370*I)/3)*Pi^3*FF[x^(-2)] - 
      (1235*FF[x^(-1)])/18 + ((1252*I)/9)*Pi*FF[x^(-1)] - 
      (121*Pi^2*FF[x^(-1)])/9 + ((520*I)/3)*Pi^3*FF[x^(-1)] + (5*FF[x])/3 - 
      (24*I)*Pi*FF[x] + 17*FF[x^2] + (25*I)*Pi*FF[x^2] + 284*Zeta[3] + 
      616*FF[x^(-2)]*Zeta[3] - 856*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 0, 0}, x]*(715/9 - ((316*I)/3)*Pi + (59*Pi^2)/9 + ((10*I)/3)*Pi^3 - 
      17*FF[(1 - x)^(-2)] + (2*I)*Pi*FF[(1 - x)^(-2)] + 
      (82*FF[(1 - x)^(-1)])/3 + (4*I)*Pi*FF[(1 - x)^(-1)] - 
      (321*I)*Pi*FF[x^(-2)] - 3*Pi^2*FF[x^(-2)] + ((86*I)/3)*Pi^3*
       FF[x^(-2)] + (325*FF[x^(-1)])/9 + ((524*I)/3)*Pi*FF[x^(-1)] + 
      (488*Pi^2*FF[x^(-1)])/9 - ((80*I)/3)*Pi^3*FF[x^(-1)] + (151*FF[x])/3 + 
      (64*I)*Pi*FF[x] + (14*FF[x^2])/3 - (31*I)*Pi*FF[x^2] + 8*Zeta[3] - 
      132*FF[x^(-2)]*Zeta[3] + 56*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 0, 1}, x]*(-347/3 - ((424*I)/3)*Pi - (911*Pi^2)/18 + 
      ((40*I)/3)*Pi^3 - 8*FF[(1 - x)^(-1)] + (169*FF[x^(-2)])/2 - 
      (8*I)*Pi*FF[x^(-2)] + (80*Pi^2*FF[x^(-2)])/3 + 
      ((8*I)/3)*Pi^3*FF[x^(-2)] + (112*FF[x^(-1)])/9 + 
      (125*I)*Pi*FF[x^(-1)] + (1001*Pi^2*FF[x^(-1)])/9 - 
      ((92*I)/3)*Pi^3*FF[x^(-1)] + 7*FF[x] + (88*I)*Pi*FF[x] - 
      (4*Pi^2*FF[x])/9 - (65*FF[x^2])/6 - (39*I)*Pi*FF[x^2] - 96*Zeta[3] - 
      156*FF[x^(-2)]*Zeta[3] + 216*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 1, 0}, x]*(-347/3 + ((955*I)/3)*Pi - (373*Pi^2)/6 + (12*I)*Pi^3 + 
      (2*I)*Pi*FF[(1 - x)^(-2)] - 8*FF[(1 - x)^(-1)] + 
      (4*I)*Pi*FF[(1 - x)^(-1)] + (169*FF[x^(-2)])/2 + 
      ((2666*I)/9)*Pi*FF[x^(-2)] + (682*Pi^2*FF[x^(-2)])/9 + 
      ((92*I)/3)*Pi^3*FF[x^(-2)] + (112*FF[x^(-1)])/9 - 
      ((1148*I)/3)*Pi*FF[x^(-1)] + 39*Pi^2*FF[x^(-1)] - 
      (48*I)*Pi^3*FF[x^(-1)] + 7*FF[x] - (120*I)*Pi*FF[x] - 
      (4*Pi^2*FF[x])/9 - (65*FF[x^2])/6 + (45*I)*Pi*FF[x^2] - 344*Zeta[3] - 
      1192*FF[x^(-2)]*Zeta[3] + 1312*FF[x^(-1)]*Zeta[3]) + 
    G[{0, 1}, x]*(-3154/9 - ((143*I)/6)*Pi + (32*Pi^2)/9 - ((88*I)/3)*Pi^3 + 
      ((13*I)/6)*Pi*FF[(1 - x)^(-2)] + (20*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (61*FF[(1 - x)^(-1)])/6 + ((128*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (4*Pi^2*FF[(1 - x)^(-1)])/3 - (4*I)*Pi*FF[x^(-2)] + 
      (811*FF[x^(-1)])/2 + ((2*I)/3)*Pi*FF[x^(-1)] + 
      (211*Pi^2*FF[x^(-1)])/3 + ((8*I)/3)*Pi^3*FF[x^(-1)] - (551*FF[x])/18 - 
      (52*I)*Pi*FF[x] - (14*Pi^2*FF[x])/3 + ((4*I)/9)*Pi^3*FF[x] + 
      (673*FF[x^2])/36 + ((7*I)/6)*Pi*FF[x^2] + (31*Pi^2*FF[x^2])/6 + 
      126*Zeta[3] - 156*FF[x^(-1)]*Zeta[3] - 16*FF[x]*Zeta[3]) + 
    G[{0, 0}, x]*(7991/36 - (8*I)*Pi + (97*Pi^2)/18 - ((37*I)/3)*Pi^3 - 
      (691*FF[(1 - x)^(-2)])/36 + ((29*I)/6)*Pi*FF[(1 - x)^(-2)] + 
      (38*Pi^2*FF[(1 - x)^(-2)])/3 - (487*FF[(1 - x)^(-1)])/18 + 
      (20*I)*Pi*FF[(1 - x)^(-1)] - (16*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (321*I)*Pi*FF[x^(-1)] - 3*Pi^2*FF[x^(-1)] + ((86*I)/3)*Pi^3*
       FF[x^(-1)] + (292*FF[x])/9 - (14*I)*Pi*FF[x] + (38*Pi^2*FF[x])/3 - 
      ((8*I)/9)*Pi^3*FF[x] - (673*FF[x^2])/36 - ((7*I)/6)*Pi*FF[x^2] - 
      (31*Pi^2*FF[x^2])/6 - 10*Zeta[3] - 132*FF[x^(-1)]*Zeta[3] - 
      8*FF[x]*Zeta[3]) + G[{1, 0}, x]*(-3154/9 - ((194*I)/9)*Pi + 
      (2777*Pi^2)/54 - ((653*I)/18)*Pi^3 - (22*Pi^4)/9 - 
      (17*I)*Pi*FF[(1 - x)^(-2)] - Pi^2*FF[(1 - x)^(-2)] + 
      (61*FF[(1 - x)^(-1)])/6 + ((58*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      2*Pi^2*FF[(1 - x)^(-1)] + ((169*I)/2)*Pi*FF[x^(-2)] + 
      176*Pi^2*FF[x^(-2)] - ((19*I)/3)*Pi^3*FF[x^(-2)] - 
      (67*Pi^4*FF[x^(-2)])/6 + (811*FF[x^(-1)])/2 + 
      ((437*I)/9)*Pi*FF[x^(-1)] - (3944*Pi^2*FF[x^(-1)])/27 + 
      ((317*I)/9)*Pi^3*FF[x^(-1)] + (577*Pi^4*FF[x^(-1)])/45 - 
      (551*FF[x])/18 + (28*I)*Pi*FF[x] - (38*Pi^2*FF[x])/3 + 
      ((8*I)/9)*Pi^3*FF[x] + (673*FF[x^2])/36 + ((7*I)/6)*Pi*FF[x^2] + 
      (31*Pi^2*FF[x^2])/6 + (2117*Zeta[3])/3 - (56*I)*Pi*Zeta[3] - 
      116*FF[x^(-2)]*Zeta[3] - (356*I)*Pi*FF[x^(-2)]*Zeta[3] - 
      (3454*FF[x^(-1)]*Zeta[3])/3 + (328*I)*Pi*FF[x^(-1)]*Zeta[3] + 
      8*FF[x]*Zeta[3]) + G[{1, 1}, x]*(16285/36 + (72*I)*Pi + 
      (1468*Pi^2)/27 + ((2045*I)/18)*Pi^3 - (71*Pi^4)/18 - 
      (8*I)*Pi*FF[(1 - x)^(-1)] + (9601*FF[x^(-2)])/18 - 
      ((87*I)/2)*Pi*FF[x^(-2)] + 146*Pi^2*FF[x^(-2)] - 
      ((8*I)/3)*Pi^3*FF[x^(-2)] + (136*Pi^4*FF[x^(-2)])/15 - 
      (17875*FF[x^(-1)])/18 - ((425*I)/6)*Pi*FF[x^(-1)] - 
      (4349*Pi^2*FF[x^(-1)])/27 - ((1160*I)/9)*Pi^3*FF[x^(-1)] + 
      (109*Pi^4*FF[x^(-1)])/45 + (259*FF[x])/9 + (38*I)*Pi*FF[x] + 
      (14*Pi^2*FF[x])/3 - ((4*I)/9)*Pi^3*FF[x] - (673*FF[x^2])/36 - 
      ((7*I)/6)*Pi*FF[x^2] - (31*Pi^2*FF[x^2])/6 - (1973*Zeta[3])/3 - 
      (268*I)*Pi*Zeta[3] - (934*FF[x^(-2)]*Zeta[3])/3 - 
      (424*I)*Pi*FF[x^(-2)]*Zeta[3] + (3040*FF[x^(-1)]*Zeta[3])/3 + 
      (728*I)*Pi*FF[x^(-1)]*Zeta[3] + 16*FF[x]*Zeta[3]) + 
    G[{0}, x]*(685/4 - ((3833*I)/36)*Pi - (4339*Pi^2)/54 + ((380*I)/9)*Pi^3 + 
      (1303*Pi^4)/180 - ((691*I)/36)*Pi*FF[(1 - x)^(-2)] + 
      (181*Pi^2*FF[(1 - x)^(-2)])/36 - (2*I)*Pi^3*FF[(1 - x)^(-2)] - 
      (1597*FF[(1 - x)^(-1)])/36 - ((218*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (53*Pi^2*FF[(1 - x)^(-1)])/9 - (4*I)*Pi^3*FF[(1 - x)^(-1)] + 
      ((811*I)/2)*Pi*FF[x^(-1)] + 179*Pi^2*FF[x^(-1)] - 
      (35*I)*Pi^3*FF[x^(-1)] - (67*Pi^4*FF[x^(-1)])/6 + (1591*FF[x])/36 + 
      ((55*I)/6)*Pi*FF[x] - (40*Pi^2*FF[x])/9 - (12*I)*Pi^3*FF[x] + 
      (31*Pi^4*FF[x])/45 + (65*Pi^2*FF[x^2])/12 + ((11*I)/2)*Pi^3*FF[x^2] - 
      (1771*Zeta[3])/3 + (150*I)*Pi*Zeta[3] - 50*FF[(1 - x)^(-2)]*Zeta[3] + 
      4*FF[(1 - x)^(-1)]*Zeta[3] + 16*FF[x^(-1)]*Zeta[3] - 
      (356*I)*Pi*FF[x^(-1)]*Zeta[3] + 120*FF[x]*Zeta[3] - 
      ((8*I)/3)*Pi*FF[x]*Zeta[3] - 45*FF[x^2]*Zeta[3]) - 48*Zeta[5] - 
    208*FF[x^(-1)]*Zeta[5] - (28*FF[x]*Zeta[5])/3 + 
    G[{1}, x]*(-2137/18 + ((349*I)/4)*Pi - (131*Pi^2)/2 - ((371*I)/9)*Pi^3 + 
      (1049*Pi^4)/120 + ((43*I)/45)*Pi^5 - (I/3)*Pi^3*FF[(1 - x)^(-2)] + 
      ((61*I)/6)*Pi*FF[(1 - x)^(-1)] + (20*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((2*I)/3)*Pi^3*FF[(1 - x)^(-1)] + ((9601*I)/18)*Pi*FF[x^(-2)] - 
      (1327*Pi^2*FF[x^(-2)])/36 - ((415*I)/27)*Pi^3*FF[x^(-2)] - 
      (37*Pi^4*FF[x^(-2)])/180 + (5*I)*Pi^5*FF[x^(-2)] + 
      (1115*FF[x^(-1)])/9 - ((5156*I)/9)*Pi*FF[x^(-1)] + 
      (3650*Pi^2*FF[x^(-1)])/27 + ((211*I)/6)*Pi^3*FF[x^(-1)] + 
      (1229*Pi^4*FF[x^(-1)])/180 - ((40*I)/9)*Pi^5*FF[x^(-1)] - 
      (1591*FF[x])/36 - ((55*I)/6)*Pi*FF[x] - (92*Pi^2*FF[x])/9 + 
      (24*I)*Pi^3*FF[x] - (31*Pi^4*FF[x])/45 + (65*Pi^2*FF[x^2])/12 - 
      ((17*I)/2)*Pi^3*FF[x^2] + (3739*Zeta[3])/9 + ((1694*I)/3)*Pi*Zeta[3] + 
      (116*Pi^2*Zeta[3])/3 + 2*FF[(1 - x)^(-2)]*Zeta[3] + 
      4*FF[(1 - x)^(-1)]*Zeta[3] - 69*FF[x^(-2)]*Zeta[3] - 
      (135*I)*Pi*FF[x^(-2)]*Zeta[3] + (464*Pi^2*FF[x^(-2)]*Zeta[3])/3 - 
      (2153*FF[x^(-1)]*Zeta[3])/9 - ((1276*I)/3)*Pi*FF[x^(-1)]*Zeta[3] - 
      (520*Pi^2*FF[x^(-1)]*Zeta[3])/3 - 96*FF[x]*Zeta[3] + 
      ((8*I)/3)*Pi*FF[x]*Zeta[3] + 39*FF[x^2]*Zeta[3] + 32*Zeta[5] - 
      208*FF[x^(-2)]*Zeta[5] + 56*FF[x^(-1)]*Zeta[5])) + 
  COLOR[CA*NfV^2]*(-71/20 - ((161*I)/20)*Pi - (1601*Pi^2)/240 + 
    ((659*I)/72)*Pi^3 + (277*Pi^4)/216 + ((77*I)/240)*Pi^5 - 
    ((49*I)/120)*Pi^3*FF[(1 - x)^(-2)] - (119*Pi^4*FF[(1 - x)^(-2)])/120 + 
    ((977*I)/360)*Pi*FF[(1 - x)^(-1)] + (469*Pi^2*FF[(1 - x)^(-1)])/120 - 
    ((25*I)/36)*Pi^3*FF[(1 - x)^(-1)] + (224*Pi^4*FF[(1 - x)^(-1)])/135 - 
    ((6529*I)/360)*Pi*FF[x^(-1)] + (16987*Pi^2*FF[x^(-1)])/1080 + 
    ((143*I)/90)*Pi^3*FF[x^(-1)] - (13*Pi^4*FF[x^(-1)])/18 - 
    ((21*I)/40)*Pi^5*FF[x^(-1)] - 6*Pi^2*FF[x] + ((37*I)/10)*Pi^3*FF[x] - 
    (13*Pi^4*FF[x])/20 - (9*Pi^2*FF[x^2])/8 + ((49*I)/20)*Pi^3*FF[x^2] + 
    (91*Pi^4*FF[x^2])/40 + (-285/8 + ((887*I)/36)*Pi - (51*Pi^2)/10 - 
      (9*FF[(1 - x)^(-2)])/8 + ((49*I)/20)*Pi*FF[(1 - x)^(-2)] - 
      7*Pi^2*FF[(1 - x)^(-2)] + (233*FF[(1 - x)^(-1)])/20 - 
      ((737*I)/90)*Pi*FF[(1 - x)^(-1)] + 12*Pi^2*FF[(1 - x)^(-1)] - 
      ((11*I)/3)*Pi*FF[x^(-1)] + (Pi^2*FF[x^(-1)])/5 - (169*FF[x])/10 + 
      ((107*I)/5)*Pi*FF[x] - Pi^2*FF[x] - (9*FF[x^2])/4 + 
      ((49*I)/10)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/2)*G[{0, 0}, x] + 
    (271/10 + (I/5)*Pi + (49*FF[(1 - x)^(-2)])/10 - (156*FF[(1 - x)^(-1)])/
       5 - ((2*I)/5)*Pi*FF[x^(-1)] + (107*FF[x])/5 + (6*I)*Pi*FF[x] + 
      (49*FF[x^2])/10 - (21*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (-443/180 - ((131*I)/3)*Pi - (49*FF[(1 - x)^(-2)])/20 + 
      (2071*FF[(1 - x)^(-1)])/90 - ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (11*FF[x^(-1)])/3 - (22*I)*Pi*FF[x^(-1)] + (6*I)*Pi*FF[x] - 
      (21*I)*Pi*FF[x^2])*G[{0, 0, 1}, x] + 
    (-443/180 - ((31*I)/3)*Pi - (7*Pi^2)/10 - (49*FF[(1 - x)^(-2)])/20 + 
      (2071*FF[(1 - x)^(-1)])/90 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (Pi^2*FF[x^(-2)])/5 - (11*FF[x^(-1)])/3 + (22*I)*Pi*FF[x^(-1)] + 
      (Pi^2*FF[x^(-1)])/5 - (6*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*
     G[{0, 1, 0}, x] + (-143/45 + ((269*I)/5)*Pi + (79*Pi^2)/15 - 
      (667*FF[(1 - x)^(-1)])/45 + 15*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/15 + 
      66*FF[x^(-1)] + ((2*I)/5)*Pi*FF[x^(-1)] - (134*Pi^2*FF[x^(-1)])/15 + 
      (103*FF[x])/5 - (6*I)*Pi*FF[x] - (49*FF[x^2])/10 + (21*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (27/5 - ((319*I)/15)*Pi + (7*Pi^2)/10 - 
      ((67*I)/15)*Pi*FF[x^(-2)] + (Pi^2*FF[x^(-2)])/5 - (208*FF[x^(-1)])/5 + 
      ((662*I)/15)*Pi*FF[x^(-1)] - (Pi^2*FF[x^(-1)])/5 - (107*FF[x])/5 - 
      (6*I)*Pi*FF[x] - (49*FF[x^2])/10 + (21*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-5407/180 + ((157*I)/5)*Pi - (13*Pi^2)/15 - (6991*FF[x^(-2)])/180 + 
      ((38*I)/5)*Pi*FF[x^(-2)] - (36*Pi^2*FF[x^(-2)])/5 + 
      (5239*FF[x^(-1)])/90 - (66*I)*Pi*FF[x^(-1)] + (98*Pi^2*FF[x^(-1)])/15 + 
      (6*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (-15 - 21*FF[(1 - x)^(-2)] + 36*FF[(1 - x)^(-1)] + 6*FF[x] - 21*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (76/5 + 21*FF[(1 - x)^(-2)] - 36*FF[(1 - x)^(-1)] - 
      (2*FF[x^(-1)])/5)*G[{0, 0, 0, 1}, x] + 
    (76/5 + 21*FF[(1 - x)^(-2)] - 36*FF[(1 - x)^(-1)] - (2*FF[x^(-1)])/5)*
     G[{0, 0, 1, 0}, x] + (-883/15 - 21*FF[(1 - x)^(-2)] + 
      (104*FF[(1 - x)^(-1)])/3 - (108*FF[x^(-1)])/5 + 6*FF[x] - 21*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (1/5 + ((7*I)/5)*Pi + ((2*I)/5)*Pi*FF[x^(-2)] - 
      (2*FF[x^(-1)])/5 - ((2*I)/5)*Pi*FF[x^(-1)] - 6*FF[x] + 21*FF[x^2])*
     G[{0, 1, 0, 0}, x] + (-158/15 + ((33*I)/2)*Pi + (4*FF[(1 - x)^(-1)])/3 + 
      (112*FF[x^(-1)])/5 - (27*I)*Pi*FF[x^(-1)])*G[{0, 1, 0, 1}, x] + 
    (-158/15 - ((14*I)/5)*Pi + (4*FF[(1 - x)^(-1)])/3 - 
      ((4*I)/5)*Pi*FF[x^(-2)] + (112*FF[x^(-1)])/5 + ((4*I)/5)*Pi*FF[x^(-1)])*
     G[{0, 1, 1, 0}, x] + (193/3 - ((151*I)/10)*Pi - (4*FF[(1 - x)^(-1)])/3 + 
      ((2*I)/5)*Pi*FF[x^(-2)] - 22*FF[x^(-1)] + ((133*I)/5)*Pi*FF[x^(-1)] - 
      6*FF[x] + 21*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (-4/5 - ((7*I)/5)*Pi - ((2*I)/5)*Pi*FF[x^(-2)] + (8*FF[x^(-1)])/5 + 
      ((2*I)/5)*Pi*FF[x^(-1)] - 6*FF[x] + 21*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (-307/15 + (62*I)*Pi - (67*FF[x^(-2)])/15 - (22*I)*Pi*FF[x^(-2)] + 
      (638*FF[x^(-1)])/15 - (88*I)*Pi*FF[x^(-1)])*G[{1, 0, 0, 1}, x] + 
    (-307/15 + (4*I)*Pi - (67*FF[x^(-2)])/15 + (22*I)*Pi*FF[x^(-2)] + 
      (638*FF[x^(-1)])/15 - (20*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 0}, x] + 
    (426/5 - ((323*I)/5)*Pi - 2*Pi^2 + (254*FF[x^(-2)])/5 + 
      ((2*I)/5)*Pi*FF[x^(-2)] - 9*Pi^2*FF[x^(-2)] - 88*FF[x^(-1)] + 
      ((538*I)/5)*Pi*FF[x^(-1)] + 10*Pi^2*FF[x^(-1)] - 6*FF[x] + 21*FF[x^2])*
     G[{1, 0, 1, 1}, x] + (3/5 + ((54*I)/5)*Pi - (198*FF[x^(-2)])/5 + 
      ((224*I)/5)*Pi*FF[x^(-2)] + 24*FF[x^(-1)] - ((204*I)/5)*Pi*FF[x^(-1)] + 
      6*FF[x] - 21*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (154/5 - ((893*I)/10)*Pi - 4*Pi^2 + (236*FF[x^(-2)])/5 - 
      ((114*I)/5)*Pi*FF[x^(-2)] - 18*Pi^2*FF[x^(-2)] - 90*FF[x^(-1)] + 
      ((779*I)/5)*Pi*FF[x^(-1)] + 20*Pi^2*FF[x^(-1)])*G[{1, 1, 0, 1}, x] + 
    (154/5 - (12*I)*Pi + (236*FF[x^(-2)])/5 - (66*I)*Pi*FF[x^(-2)] - 
      90*FF[x^(-1)] + (60*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 0}, x] + 
    (-317/3 + ((181*I)/2)*Pi + 6*Pi^2 - (290*FF[x^(-2)])/3 + 
      (44*I)*Pi*FF[x^(-2)] + 27*Pi^2*FF[x^(-2)] + (472*FF[x^(-1)])/3 - 
      (175*I)*Pi*FF[x^(-1)] - 30*Pi^2*FF[x^(-1)] + 6*FF[x] - 21*FF[x^2])*
     G[{1, 1, 1, 1}, x] + (7/5 + (2*FF[x^(-2)])/5 - (2*FF[x^(-1)])/5)*
     G[{0, 1, 0, 0, 1}, x] + (7/5 + (2*FF[x^(-2)])/5 - (2*FF[x^(-1)])/5)*
     G[{0, 1, 0, 1, 0}, x] + (151/10 - (2*FF[x^(-2)])/5 - (133*FF[x^(-1)])/5)*
     G[{0, 1, 0, 1, 1}, x] + (-21/5 - (6*FF[x^(-2)])/5 + (6*FF[x^(-1)])/5)*
     G[{0, 1, 1, 0, 0}, x] + (7/5 + (2*FF[x^(-2)])/5 - (2*FF[x^(-1)])/5)*
     G[{0, 1, 1, 0, 1}, x] + (7/5 + (2*FF[x^(-2)])/5 - (2*FF[x^(-1)])/5)*
     G[{0, 1, 1, 1, 0}, x] + (-33/2 + 27*FF[x^(-1)])*G[{0, 1, 1, 1, 1}, x] + 
    (-7/5 - (2*FF[x^(-2)])/5 + (2*FF[x^(-1)])/5)*G[{1, 0, 0, 0, 1}, x] + 
    (-7/5 - (2*FF[x^(-2)])/5 + (2*FF[x^(-1)])/5)*G[{1, 0, 0, 1, 0}, x] + 
    (317/5 - (108*FF[x^(-2)])/5 - (442*FF[x^(-1)])/5)*G[{1, 0, 0, 1, 1}, x] + 
    (-7/5 - (2*FF[x^(-2)])/5 + (2*FF[x^(-1)])/5)*G[{1, 0, 1, 0, 0}, x] + 
    (27/5 - (6*I)*Pi + (112*FF[x^(-2)])/5 - (27*I)*Pi*FF[x^(-2)] - 
      (102*FF[x^(-1)])/5 + (30*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 0, 1}, x] + 
    (27/5 + (112*FF[x^(-2)])/5 - (102*FF[x^(-1)])/5)*G[{1, 0, 1, 1, 0}, x] + 
    (-70 + (6*I)*Pi - 22*FF[x^(-2)] + (27*I)*Pi*FF[x^(-2)] + 128*FF[x^(-1)] - 
      (30*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1, 1}, x] + 
    (28/5 + (8*FF[x^(-2)])/5 - (8*FF[x^(-1)])/5)*G[{1, 1, 0, 0, 0}, x] + 
    (26/5 - (24*I)*Pi + (216*FF[x^(-2)])/5 - (108*I)*Pi*FF[x^(-2)] - 
      (196*FF[x^(-1)])/5 + (120*I)*Pi*FF[x^(-1)])*G[{1, 1, 0, 0, 1}, x] + 
    (26/5 + (216*FF[x^(-2)])/5 - (196*FF[x^(-1)])/5)*G[{1, 1, 0, 1, 0}, x] + 
    (-189/2 + (24*I)*Pi - 66*FF[x^(-2)] + (108*I)*Pi*FF[x^(-2)] + 
      195*FF[x^(-1)] - (120*I)*Pi*FF[x^(-1)])*G[{1, 1, 0, 1, 1}, x] + 
    (-12 + (30*I)*Pi - 66*FF[x^(-2)] + (135*I)*Pi*FF[x^(-2)] + 
      60*FF[x^(-1)] - (150*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 0, 1}, x] + 
    (-12 - 66*FF[x^(-2)] + 60*FF[x^(-1)])*G[{1, 1, 1, 1, 0}, x] + 
    (205/2 - (30*I)*Pi + 110*FF[x^(-2)] - (135*I)*Pi*FF[x^(-2)] - 
      235*FF[x^(-1)] + (150*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 1, 1}, x] + 
    (-6 - 27*FF[x^(-2)] + 30*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 1}, x] + 
    (6 + 27*FF[x^(-2)] - 30*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 1}, x] + 
    (-24 - 108*FF[x^(-2)] + 120*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 1}, x] + 
    (24 + 108*FF[x^(-2)] - 120*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 1}, x] + 
    (30 + 135*FF[x^(-2)] - 150*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 1}, x] + 
    (-30 - 135*FF[x^(-2)] + 150*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 1}, x] + 
    (2057*Zeta[3])/36 + ((664*I)/15)*Pi*Zeta[3] + (33*Pi^2*Zeta[3])/2 + 
    (49*FF[(1 - x)^(-2)]*Zeta[3])/20 + (1153*FF[(1 - x)^(-1)]*Zeta[3])/90 + 
    ((4*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (464*FF[x^(-1)]*Zeta[3])/3 + 
    ((104*I)/5)*Pi*FF[x^(-1)]*Zeta[3] - 27*Pi^2*FF[x^(-1)]*Zeta[3] - 
    (103*FF[x]*Zeta[3])/5 - (12*I)*Pi*FF[x]*Zeta[3] + 
    (49*FF[x^2]*Zeta[3])/10 + (42*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{1, 0, 1}, x]*(-5407/180 + ((971*I)/15)*Pi + (101*Pi^2)/10 - I*Pi^3 - 
      (6991*FF[x^(-2)])/180 + ((139*I)/3)*Pi*FF[x^(-2)] - 
      (56*Pi^2*FF[x^(-2)])/15 - ((9*I)/2)*Pi^3*FF[x^(-2)] + 
      (5239*FF[x^(-1)])/90 - ((682*I)/15)*Pi*FF[x^(-1)] - 
      (73*Pi^2*FF[x^(-1)])/5 + (5*I)*Pi^3*FF[x^(-1)] - (6*I)*Pi*FF[x] + 
      (21*I)*Pi*FF[x^2] + 18*Zeta[3] + 81*FF[x^(-2)]*Zeta[3] - 
      90*FF[x^(-1)]*Zeta[3]) + G[{1, 0}, x]*(891/40 - ((887*I)/36)*Pi + 
      (313*Pi^2)/90 + ((17*I)/15)*Pi^3 - (49*FF[(1 - x)^(-1)])/20 - 
      ((6991*I)/180)*Pi*FF[x^(-2)] - (277*Pi^2*FF[x^(-2)])/45 + 
      ((19*I)/5)*Pi^3*FF[x^(-2)] - (6403*FF[x^(-1)])/180 + 
      ((299*I)/18)*Pi*FF[x^(-1)] - (124*Pi^2*FF[x^(-1)])/45 - 
      ((52*I)/15)*Pi^3*FF[x^(-1)] + 12*FF[x] - ((107*I)/5)*Pi*FF[x] + 
      Pi^2*FF[x] + (9*FF[x^2])/4 - ((49*I)/10)*Pi*FF[x^2] - 
      (7*Pi^2*FF[x^2])/2 + 12*Zeta[3] + 66*FF[x^(-2)]*Zeta[3] - 
      60*FF[x^(-1)]*Zeta[3]) + G[{0, 1}, x]*(891/40 - ((203*I)/36)*Pi - 
      (877*Pi^2)/90 + ((83*I)/20)*Pi^3 - ((49*I)/20)*Pi*FF[(1 - x)^(-2)] - 
      (7*Pi^2*FF[(1 - x)^(-2)])/2 - (49*FF[(1 - x)^(-1)])/20 + 
      ((737*I)/90)*Pi*FF[(1 - x)^(-1)] + (52*Pi^2*FF[(1 - x)^(-1)])/9 + 
      (15*I)*Pi*FF[x^(-2)] + ((2*I)/5)*Pi^3*FF[x^(-2)] - 
      (6403*FF[x^(-1)])/180 + ((187*I)/3)*Pi*FF[x^(-1)] - 
      (56*Pi^2*FF[x^(-1)])/15 - ((49*I)/10)*Pi^3*FF[x^(-1)] + 12*FF[x] + 
      ((103*I)/5)*Pi*FF[x] + Pi^2*FF[x] + (9*FF[x^2])/4 - 
      ((49*I)/10)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/2 - (99*Zeta[3])/2 + 
      81*FF[x^(-1)]*Zeta[3]) + G[{1, 1, 1}, x]*(3211/90 - ((1123*I)/15)*Pi - 
      (29*Pi^2)/2 + I*Pi^3 + (5641*FF[x^(-2)])/90 - 
      ((742*I)/15)*Pi*FF[x^(-2)] + 11*Pi^2*FF[x^(-2)] + 
      ((9*I)/2)*Pi^3*FF[x^(-2)] - (6007*FF[x^(-1)])/45 + 
      ((202*I)/3)*Pi*FF[x^(-1)] + 17*Pi^2*FF[x^(-1)] - 
      (5*I)*Pi^3*FF[x^(-1)] - (103*FF[x])/5 + (6*I)*Pi*FF[x] + 
      (49*FF[x^2])/10 - (21*I)*Pi*FF[x^2] - 18*Zeta[3] - 
      81*FF[x^(-2)]*Zeta[3] + 90*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 1}, x]*(-1197/40 + ((203*I)/36)*Pi + (58*Pi^2)/15 + 
      ((7*I)/60)*Pi^3 + (11*Pi^4)/15 - (7753*FF[x^(-2)])/120 + 
      ((4291*I)/180)*Pi*FF[x^(-2)] - (11*Pi^2*FF[x^(-2)])/30 + 
      ((91*I)/5)*Pi^3*FF[x^(-2)] + (33*Pi^4*FF[x^(-2)])/10 + 
      (10601*FF[x^(-1)])/180 - ((1355*I)/18)*Pi*FF[x^(-1)] + 
      12*Pi^2*FF[x^(-1)] - ((361*I)/30)*Pi^3*FF[x^(-1)] - 
      (11*Pi^4*FF[x^(-1)])/3 - (71*FF[x])/10 - ((103*I)/5)*Pi*FF[x] - 
      Pi^2*FF[x] - (9*FF[x^2])/4 + ((49*I)/10)*Pi*FF[x^2] + 
      (7*Pi^2*FF[x^2])/2 + (483*Zeta[3])/10 + (24*I)*Pi*Zeta[3] - 
      (106*FF[x^(-2)]*Zeta[3])/5 + (108*I)*Pi*FF[x^(-2)]*Zeta[3] - 
      (309*FF[x^(-1)]*Zeta[3])/5 - (120*I)*Pi*FF[x^(-1)]*Zeta[3]) + 
    G[{0}, x]*(-311/20 - ((267*I)/20)*Pi + (5393*Pi^2)/1080 - 
      ((161*I)/90)*Pi^3 - ((9*I)/8)*Pi*FF[(1 - x)^(-2)] + 
      (49*Pi^2*FF[(1 - x)^(-2)])/120 + (977*FF[(1 - x)^(-1)])/360 + 
      ((46*I)/5)*Pi*FF[(1 - x)^(-1)] - (3961*Pi^2*FF[(1 - x)^(-1)])/540 + 
      ((2*I)/9)*Pi^3*FF[(1 - x)^(-1)] - ((6403*I)/180)*Pi*FF[x^(-1)] - 
      (59*Pi^2*FF[x^(-1)])/9 + ((19*I)/5)*Pi^3*FF[x^(-1)] - (53*FF[x])/20 - 
      ((49*I)/10)*Pi*FF[x] - (7*Pi^2*FF[x])/2 + I*Pi^3*FF[x] - 
      ((7*I)/2)*Pi^3*FF[x^2] - 16*Zeta[3] + 21*FF[(1 - x)^(-2)]*Zeta[3] - 
      32*FF[(1 - x)^(-1)]*Zeta[3] + 66*FF[x^(-1)]*Zeta[3] - 6*FF[x]*Zeta[3] + 
      21*FF[x^2]*Zeta[3]) + (495*Zeta[5])/4 - (405*FF[x^(-1)]*Zeta[5])/2 + 
    G[{1}, x]*(15/2 - ((153*I)/20)*Pi + (12157*Pi^2)/1080 - 
      ((787*I)/90)*Pi^3 - (833*Pi^4)/360 - ((7*I)/60)*Pi^5 - 
      ((49*I)/20)*Pi*FF[(1 - x)^(-1)] - (7*Pi^2*FF[(1 - x)^(-1)])/2 - 
      ((7753*I)/120)*Pi*FF[x^(-2)] + (9691*Pi^2*FF[x^(-2)])/1080 + 
      ((413*I)/90)*Pi^3*FF[x^(-2)] - (13*Pi^4*FF[x^(-2)])/18 - 
      ((21*I)/40)*Pi^5*FF[x^(-2)] - (6529*FF[x^(-1)])/360 + 
      ((2099*I)/90)*Pi*FF[x^(-1)] - (1729*Pi^2*FF[x^(-1)])/540 + 
      ((679*I)/45)*Pi^3*FF[x^(-1)] + (713*Pi^4*FF[x^(-1)])/180 + 
      ((7*I)/12)*Pi^5*FF[x^(-1)] + (53*FF[x])/20 + ((49*I)/10)*Pi*FF[x] + 
      (7*Pi^2*FF[x])/2 - I*Pi^3*FF[x] + ((7*I)/2)*Pi^3*FF[x^2] + 
      (149*Zeta[3])/15 - ((331*I)/5)*Pi*Zeta[3] - 6*Pi^2*Zeta[3] - 
      (266*FF[x^(-2)]*Zeta[3])/3 + ((104*I)/5)*Pi*FF[x^(-2)]*Zeta[3] - 
      27*Pi^2*FF[x^(-2)]*Zeta[3] + (332*FF[x^(-1)]*Zeta[3])/15 + 
      ((446*I)/5)*Pi*FF[x^(-1)]*Zeta[3] + 30*Pi^2*FF[x^(-1)]*Zeta[3] + 
      6*FF[x]*Zeta[3] - 21*FF[x^2]*Zeta[3] - 45*Zeta[5] - 
      (405*FF[x^(-2)]*Zeta[5])/2 + 225*FF[x^(-1)]*Zeta[5])) + 
  COLOR[CF*Nf*NfV2]*(311/45 - ((2717*I)/135)*Pi + (6863*Pi^2)/324 + 
    ((1343*I)/90)*Pi^3 - (638*Pi^4)/135 - ((49*I)/180)*Pi^5 + 
    ((13*I)/30)*Pi^3*FF[(1 - x)^(-2)] - (77*Pi^4*FF[(1 - x)^(-2)])/90 + 
    ((151*I)/90)*Pi*FF[(1 - x)^(-1)] + (17*Pi^2*FF[(1 - x)^(-1)])/18 - 
    ((61*I)/45)*Pi^3*FF[(1 - x)^(-1)] + (22*Pi^4*FF[(1 - x)^(-1)])/15 + 
    ((4723*I)/270)*Pi*FF[x^(-1)] - (3865*Pi^2*FF[x^(-1)])/162 - 
    ((50*I)/3)*Pi^3*FF[x^(-1)] + (599*Pi^4*FF[x^(-1)])/135 + 
    ((7*I)/10)*Pi^5*FF[x^(-1)] - (77*Pi^2*FF[x])/9 - 
    ((262*I)/405)*Pi^3*FF[x] + (98*Pi^4*FF[x])/405 + (25*Pi^2*FF[x^2])/18 + 
    (I/3)*Pi^3*FF[x^2] + (797/18 + ((1139*I)/45)*Pi + (16*Pi^2)/9 + 
      (77*FF[(1 - x)^(-2)])/18 + ((49*I)/15)*Pi*FF[(1 - x)^(-2)] - 
      (19*FF[(1 - x)^(-1)])/9 - ((34*I)/5)*Pi*FF[(1 - x)^(-1)] + 
      ((32*I)/9)*Pi*FF[x^(-1)] - (148*FF[x])/9 + ((196*I)/135)*Pi*FF[x] + 
      (25*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{0, 0}, x] + 
    (-4/3 - (4*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3 + (16*FF[x])/3 - 
      (4*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (1139/45 + ((328*I)/3)*Pi + (49*FF[(1 - x)^(-2)])/15 + 
      (28*I)*Pi*FF[(1 - x)^(-2)] - (34*FF[(1 - x)^(-1)])/5 - 
      (48*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x^(-1)])/9 - 
      ((88*I)/3)*Pi*FF[x^(-1)] + (196*FF[x])/135 - ((16*I)/9)*Pi*FF[x] + 
      (2*FF[x^2])/3)*G[{0, 0, 1}, x] + 
    (1139/45 - (20*I)*Pi + (49*FF[(1 - x)^(-2)])/15 - 
      (34*FF[(1 - x)^(-1)])/5 + (32*FF[x^(-1)])/9 + (24*I)*Pi*FF[x^(-1)] + 
      (196*FF[x])/135 + ((16*I)/9)*Pi*FF[x] + (2*FF[x^2])/3)*
     G[{0, 1, 0}, x] + (-1358/9 - ((52*I)/3)*Pi + (14*Pi^2)/3 + 
      28*FF[(1 - x)^(-1)] - 20*FF[x^(-2)] + (1076*FF[x^(-1)])/9 + 
      ((88*I)/3)*Pi*FF[x^(-1)] - 12*Pi^2*FF[x^(-1)] + ((16*I)/9)*Pi*FF[x])*
     G[{0, 1, 1}, x] + (-580/9 - (28*I)*Pi - (8*Pi^2)/9 + 
      (2*FF[(1 - x)^(-2)])/3 + (4*FF[(1 - x)^(-1)])/3 + 
      ((32*I)/9)*Pi*FF[x^(-2)] + (788*FF[x^(-1)])/9 + 
      ((152*I)/3)*Pi*FF[x^(-1)] + (16*Pi^2*FF[x^(-1)])/9)*G[{1, 0, 0}, x] + 
    (2741/45 + ((92*I)/3)*Pi - (44*Pi^2)/3 + (6721*FF[x^(-2)])/135 + 
      ((632*I)/9)*Pi*FF[x^(-2)] - (488*Pi^2*FF[x^(-2)])/9 - 
      (4486*FF[x^(-1)])/45 - ((256*I)/3)*Pi*FF[x^(-1)] + 56*Pi^2*FF[x^(-1)] - 
      (916*FF[x])/135 - ((16*I)/9)*Pi*FF[x] + (2*FF[x^2])/3)*
     G[{1, 1, 0}, x] + (-31 + ((32*I)/9)*Pi - (20*Pi^2)/9 + 4*FF[x^(-2)] + 
      ((92*I)/9)*Pi*FF[x^(-2)] - (32*Pi^2*FF[x^(-2)])/9 + 
      (238*FF[x^(-1)])/9 - ((64*I)/9)*Pi*FF[x^(-1)] + 
      (40*Pi^2*FF[x^(-1)])/9 + (16*FF[x])/3 - ((16*I)/9)*Pi*FF[x] - 
      (4*FF[x^2])/3)*G[{1, 1, 1}, x] + (328/3 + 28*FF[(1 - x)^(-2)] - 
      48*FF[(1 - x)^(-1)] - (88*FF[x^(-1)])/3 - (16*FF[x])/9)*
     G[{0, 0, 1, 1}, x] + (16/3 - (32*FF[x^(-1)])/3)*G[{0, 1, 0, 0}, x] + 
    (-76/3 - (14*I)*Pi + (104*FF[x^(-1)])/3 + (36*I)*Pi*FF[x^(-1)] + 
      (16*FF[x])/9)*G[{0, 1, 0, 1}, x] + 
    (-76/3 + (104*FF[x^(-1)])/3 + (16*FF[x])/9)*G[{0, 1, 1, 0}, x] + 
    (8 - (16*FF[x^(-1)])/3)*G[{0, 1, 1, 1}, x] + (16/3 - (32*FF[x^(-1)])/3)*
     G[{1, 0, 0, 0}, x] + (-28 - (64*I)*Pi + (32*FF[x^(-2)])/9 - 
      ((88*I)/3)*Pi*FF[x^(-2)] + (152*FF[x^(-1)])/3 + (176*I)*Pi*FF[x^(-1)])*
     G[{1, 0, 0, 1}, x] + (-28 + (8*I)*Pi + (32*FF[x^(-2)])/9 + 
      (24*I)*Pi*FF[x^(-2)] + (152*FF[x^(-1)])/3 - (32*I)*Pi*FF[x^(-1)])*
     G[{1, 0, 1, 0}, x] + (80/3 + (8*I)*Pi - (4*Pi^2)/3 + 
      (524*FF[x^(-2)])/9 + ((88*I)/3)*Pi*FF[x^(-2)] - 12*Pi^2*FF[x^(-2)] - 
      (272*FF[x^(-1)])/3 - (32*I)*Pi*FF[x^(-1)] + (32*Pi^2*FF[x^(-1)])/3 + 
      (16*FF[x])/9)*G[{1, 0, 1, 1}, x] + 
    (232/9 + ((56*I)/3)*Pi + (692*FF[x^(-2)])/9 + ((184*I)/3)*Pi*FF[x^(-2)] - 
      (824*FF[x^(-1)])/9 - ((208*I)/3)*Pi*FF[x^(-1)])*G[{1, 1, 0, 0}, x] + 
    (-28/9 + (12*I)*Pi - (8*Pi^2)/3 - (20*FF[x^(-2)])/3 + 
      ((160*I)/3)*Pi*FF[x^(-2)] - 24*Pi^2*FF[x^(-2)] + (104*FF[x^(-1)])/9 - 
      (56*I)*Pi*FF[x^(-1)] + (64*Pi^2*FF[x^(-1)])/3 - (16*FF[x])/9)*
     G[{1, 1, 0, 1}, x] + (-28/9 - ((8*I)/3)*Pi - (20*FF[x^(-2)])/3 + 
      (104*FF[x^(-1)])/9 + ((16*I)/3)*Pi*FF[x^(-1)] - (16*FF[x])/9)*
     G[{1, 1, 1, 0}, x] + (56/3 + ((8*I)/3)*Pi + (152*FF[x^(-2)])/9 + 
      ((8*I)/3)*Pi*FF[x^(-2)] - 32*FF[x^(-1)] - ((16*I)/3)*Pi*FF[x^(-1)])*
     G[{1, 1, 1, 1}, x] + (-14 + 36*FF[x^(-1)])*G[{0, 1, 0, 1, 1}, x] + 
    (-64 - (88*FF[x^(-2)])/3 + 176*FF[x^(-1)])*G[{1, 0, 0, 1, 1}, x] + 
    (-16/3 - (32*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3)*G[{1, 0, 1, 0, 0}, x] + 
    (40/3 + (4*I)*Pi + (104*FF[x^(-2)])/3 + (36*I)*Pi*FF[x^(-2)] - 
      (128*FF[x^(-1)])/3 - (32*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 0, 1}, x] + 
    (40/3 + (104*FF[x^(-2)])/3 - (128*FF[x^(-1)])/3)*G[{1, 0, 1, 1, 0}, x] + 
    (-16/3 - (16*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3)*G[{1, 0, 1, 1, 1}, x] + 
    (-16/3 - (32*FF[x^(-2)])/3 + (32*FF[x^(-1)])/3)*G[{1, 1, 0, 0, 0}, x] + 
    (56/3 + (16*I)*Pi + (184*FF[x^(-2)])/3 + (144*I)*Pi*FF[x^(-2)] - 
      (208*FF[x^(-1)])/3 - (128*I)*Pi*FF[x^(-1)])*G[{1, 1, 0, 0, 1}, x] + 
    (56/3 + (184*FF[x^(-2)])/3 - (208*FF[x^(-1)])/3)*G[{1, 1, 0, 1, 0}, x] + 
    (-4/3 - (8*FF[x^(-2)])/3 + (8*FF[x^(-1)])/3)*G[{1, 1, 0, 1, 1}, x] + 
    (8*FF[x^(-2)]*G[{1, 1, 1, 0, 0}, x])/3 + 
    (8/3 + (8*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3)*G[{1, 1, 1, 0, 1}, x] + 
    (8/3 + (8*FF[x^(-2)])/3 - (16*FF[x^(-1)])/3)*G[{1, 1, 1, 1, 0}, x] + 
    (-8 - (32*FF[x^(-2)])/3 + 16*FF[x^(-1)])*G[{1, 1, 1, 1, 1}, x] + 
    (4 + 36*FF[x^(-2)] - 32*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 1}, x] + 
    (16 + 144*FF[x^(-2)] - 128*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 1}, x] + 
    (6131*Zeta[3])/45 + ((208*I)/3)*Pi*Zeta[3] + 14*Pi^2*Zeta[3] - 
    (13*FF[(1 - x)^(-2)]*Zeta[3])/5 + (28*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (122*FF[(1 - x)^(-1)]*Zeta[3])/15 - (48*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    (1856*FF[x^(-1)]*Zeta[3])/9 + (56*I)*Pi*FF[x^(-1)]*Zeta[3] - 
    36*Pi^2*FF[x^(-1)]*Zeta[3] - (916*FF[x]*Zeta[3])/135 + 
    ((32*I)/9)*Pi*FF[x]*Zeta[3] + (2*FF[x^2]*Zeta[3])/3 + 
    G[{0, 1}, x]*(-16997/270 - ((5771*I)/45)*Pi + (22*Pi^2)/9 + 
      ((7*I)/3)*Pi^3 + ((49*I)/15)*Pi*FF[(1 - x)^(-2)] - 
      (14*Pi^2*FF[(1 - x)^(-2)])/3 + (49*FF[(1 - x)^(-1)])/15 + 
      ((106*I)/5)*Pi*FF[(1 - x)^(-1)] + 8*Pi^2*FF[(1 - x)^(-1)] - 
      (20*I)*Pi*FF[x^(-2)] + (6241*FF[x^(-1)])/135 + 
      ((1108*I)/9)*Pi*FF[x^(-1)] - (80*Pi^2*FF[x^(-1)])/3 - 
      (6*I)*Pi^3*FF[x^(-1)] + (154*FF[x])/9 + ((916*I)/135)*Pi*FF[x] - 
      (40*Pi^2*FF[x])/27 - (25*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2] + 
      42*Zeta[3] - 108*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 0}, x]*(-16997/270 - ((31*I)/5)*Pi + (470*Pi^2)/27 - 
      ((8*I)/9)*Pi^3 + ((2*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (49*FF[(1 - x)^(-1)])/15 + ((4*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      ((6721*I)/135)*Pi*FF[x^(-2)] - (350*Pi^2*FF[x^(-2)])/27 - 
      ((40*I)/9)*Pi^3*FF[x^(-2)] + (6241*FF[x^(-1)])/135 - 
      ((182*I)/15)*Pi*FF[x^(-1)] - (928*Pi^2*FF[x^(-1)])/27 + 
      ((40*I)/9)*Pi^3*FF[x^(-1)] + (154*FF[x])/9 - ((196*I)/135)*Pi*FF[x] - 
      (25*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2] + (64*Zeta[3])/3 + 
      88*FF[x^(-2)]*Zeta[3] - (272*FF[x^(-1)]*Zeta[3])/3) + 
    G[{1, 0, 1}, x]*(2741/45 + ((20*I)/3)*Pi + (4*Pi^2)/9 - ((2*I)/3)*Pi^3 + 
      (6721*FF[x^(-2)])/135 + ((556*I)/9)*Pi*FF[x^(-2)] - 
      (80*Pi^2*FF[x^(-2)])/3 - (6*I)*Pi^3*FF[x^(-2)] - (4486*FF[x^(-1)])/45 - 
      ((136*I)/3)*Pi*FF[x^(-1)] + (64*Pi^2*FF[x^(-1)])/9 + 
      ((16*I)/3)*Pi^3*FF[x^(-1)] - (916*FF[x])/135 + ((16*I)/9)*Pi*FF[x] + 
      (2*FF[x^2])/3 - 12*Zeta[3] - 108*FF[x^(-2)]*Zeta[3] + 
      96*FF[x^(-1)]*Zeta[3]) + G[{1, 1}, x]*(273/2 + ((1646*I)/45)*Pi - 
      (271*Pi^2)/27 + ((26*I)/9)*Pi^3 - (22*Pi^4)/45 + (1507*FF[x^(-2)])/18 + 
      ((6901*I)/135)*Pi*FF[x^(-2)] - (580*Pi^2*FF[x^(-2)])/27 + 
      ((80*I)/9)*Pi^3*FF[x^(-2)] - (22*Pi^4*FF[x^(-2)])/5 - 
      (551*FF[x^(-1)])/3 - ((3176*I)/45)*Pi*FF[x^(-1)] + 
      (710*Pi^2*FF[x^(-1)])/27 - ((100*I)/9)*Pi^3*FF[x^(-1)] + 
      (176*Pi^4*FF[x^(-1)])/45 - (160*FF[x])/9 - ((916*I)/135)*Pi*FF[x] + 
      (40*Pi^2*FF[x])/27 + (25*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2] - 
      (16*Zeta[3])/3 + (16*I)*Pi*Zeta[3] - (136*FF[x^(-2)]*Zeta[3])/3 + 
      (144*I)*Pi*FF[x^(-2)]*Zeta[3] + (128*FF[x^(-1)]*Zeta[3])/3 - 
      (128*I)*Pi*FF[x^(-1)]*Zeta[3]) + 
    G[{0}, x]*(-241/135 - ((3061*I)/135)*Pi - (835*Pi^2)/54 + 
      ((20*I)/9)*Pi^3 + ((77*I)/18)*Pi*FF[(1 - x)^(-2)] - 
      (67*Pi^2*FF[(1 - x)^(-2)])/18 + (151*FF[(1 - x)^(-1)])/90 + 
      ((112*I)/45)*Pi*FF[(1 - x)^(-1)] + (11*Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((6241*I)/135)*Pi*FF[x^(-1)] - (350*Pi^2*FF[x^(-1)])/27 - 
      ((40*I)/9)*Pi^3*FF[x^(-1)] - (43*FF[x])/27 - ((2*I)/3)*Pi*FF[x] - 
      (170*Pi^2*FF[x])/81 - ((8*I)/27)*Pi^3*FF[x] - (Pi^2*FF[x^2])/3 - 
      (140*Zeta[3])/3 + 88*FF[x^(-1)]*Zeta[3] + (16*FF[x]*Zeta[3])/3) + 
    105*Zeta[5] - 270*FF[x^(-1)]*Zeta[5] + 
    G[{1}, x]*(-2656/135 + ((10289*I)/135)*Pi - (719*Pi^2)/54 - 
      ((121*I)/9)*Pi^3 + (121*Pi^4)/45 + ((7*I)/90)*Pi^5 + 
      ((49*I)/15)*Pi*FF[(1 - x)^(-1)] - (14*Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((1507*I)/18)*Pi*FF[x^(-2)] - (5965*Pi^2*FF[x^(-2)])/162 - 
      ((190*I)/9)*Pi^3*FF[x^(-2)] + (599*Pi^4*FF[x^(-2)])/135 + 
      ((7*I)/10)*Pi^5*FF[x^(-2)] + (4723*FF[x^(-1)])/270 - 
      ((18914*I)/135)*Pi*FF[x^(-1)] + (1199*Pi^2*FF[x^(-1)])/27 + 
      ((106*I)/3)*Pi^3*FF[x^(-1)] - (128*Pi^4*FF[x^(-1)])/15 - 
      ((28*I)/45)*Pi^5*FF[x^(-1)] + (43*FF[x])/27 + ((2*I)/3)*Pi*FF[x] + 
      (386*Pi^2*FF[x])/81 + ((8*I)/27)*Pi^3*FF[x] - (Pi^2*FF[x^2])/3 - 
      (460*Zeta[3])/9 - ((140*I)/3)*Pi*Zeta[3] - 4*Pi^2*Zeta[3] - 
      (1064*FF[x^(-2)]*Zeta[3])/9 + (56*I)*Pi*FF[x^(-2)]*Zeta[3] - 
      36*Pi^2*FF[x^(-2)]*Zeta[3] + (1472*FF[x^(-1)]*Zeta[3])/9 + 
      ((280*I)/3)*Pi*FF[x^(-1)]*Zeta[3] + 32*Pi^2*FF[x^(-1)]*Zeta[3] - 
      (16*FF[x]*Zeta[3])/3 - 30*Zeta[5] - 270*FF[x^(-2)]*Zeta[5] + 
      240*FF[x^(-1)]*Zeta[5])) + COLOR[CF^2*NfV2]*
   (17/2 - ((145*I)/6)*Pi - (1087*Pi^2)/6 + (22*I)*Pi^3 + (559*Pi^4)/45 - 
    ((49*I)/90)*Pi^5 - ((13*I)/9)*Pi^3*FF[(1 - x)^(-2)] - 
    (37*Pi^4*FF[(1 - x)^(-2)])/30 + ((121*I)/6)*Pi*FF[(1 - x)^(-1)] + 
    (13*Pi^2*FF[(1 - x)^(-1)])/3 + ((16*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
    (29*Pi^4*FF[(1 - x)^(-1)])/15 - ((127*I)/3)*Pi*FF[x^(-1)] + 
    (529*Pi^2*FF[x^(-1)])/3 - ((10*I)/3)*Pi^3*FF[x^(-1)] - 
    14*Pi^4*FF[x^(-1)] - ((23*I)/9)*Pi^5*FF[x^(-1)] + 17*Pi^2*FF[x] - 
    ((13*I)/3)*Pi^3*FF[x] - (43*Pi^4*FF[x])/5 + (7*Pi^2*FF[x^2])/4 + 
    (I/3)*Pi^3*FF[x^2] + (181*Pi^4*FF[x^2])/60 + 
    (276 - (148*I)*Pi - (10*FF[(1 - x)^(-2)])/3 - (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (2*FF[(1 - x)^(-1)])/3 - (8*I)*Pi*FF[(1 - x)^(-1)] + (22*FF[x])/3 + 
      (56*I)*Pi*FF[x] - (10*FF[x^2])/3 - (22*I)*Pi*FF[x^2])*G[{0, 0, 0}, x] + 
    (-266 - (42*I)*Pi - (80*Pi^2)/3 - (2*FF[(1 - x)^(-2)])/3 - 
      (30*I)*Pi*FF[(1 - x)^(-2)] + (14*FF[(1 - x)^(-1)])/3 - 
      (28*I)*Pi*FF[(1 - x)^(-1)] + 252*FF[x^(-1)] + (136*Pi^2*FF[x^(-1)])/3 - 
      4*FF[x] + (88*I)*Pi*FF[x] + 4*FF[x^2] - (30*I)*Pi*FF[x^2])*
     G[{0, 0, 1}, x] + (-266 + (262*I)*Pi - (56*Pi^2)/3 - 
      (2*FF[(1 - x)^(-2)])/3 + (14*FF[(1 - x)^(-1)])/3 + 252*FF[x^(-1)] - 
      (92*I)*Pi*FF[x^(-1)] - (80*Pi^2*FF[x^(-1)])/3 - 4*FF[x] - 
      (88*I)*Pi*FF[x] + 4*FF[x^2] + (30*I)*Pi*FF[x^2])*G[{0, 1, 0}, x] + 
    (258 + (6*I)*Pi + (22*Pi^2)/3 + (8*I)*Pi*FF[(1 - x)^(-2)] - 
      52*FF[(1 - x)^(-1)] + (16*I)*Pi*FF[(1 - x)^(-1)] - 12*FF[x^(-2)] - 
      240*FF[x^(-1)] + (40*I)*Pi*FF[x^(-1)] - (100*Pi^2*FF[x^(-1)])/3 + 
      (158*FF[x])/3 - (56*I)*Pi*FF[x] - (14*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*
     G[{0, 1, 1}, x] + (-274 - 26*FF[(1 - x)^(-2)] - 20*FF[(1 - x)^(-1)] + 
      72*FF[x] - 26*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (126 - (32*I)*Pi + 22*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)] - 16*FF[x] + 
      4*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (126 - (32*I)*Pi + 22*FF[(1 - x)^(-2)] + 12*FF[(1 - x)^(-1)] + 
      (80*I)*Pi*FF[x^(-1)] - 16*FF[x] + 4*FF[x^2])*G[{0, 0, 1, 0}, x] + 
    (-168 + (60*I)*Pi - 52*FF[(1 - x)^(-2)] - 40*FF[(1 - x)^(-1)] - 
      (88*I)*Pi*FF[x^(-1)] + 104*FF[x] - 34*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (276 + (144*I)*Pi - 8*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)] - 
      184*FF[x^(-1)] - (160*I)*Pi*FF[x^(-1)] - 104*FF[x] + 34*FF[x^2])*
     G[{0, 1, 0, 0}, x] + (-14 - (12*I)*Pi + 8*FF[(1 - x)^(-2)] + 
      16*FF[(1 - x)^(-1)] + 92*FF[x^(-1)] + (56*I)*Pi*FF[x^(-1)] + 16*FF[x] - 
      4*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (-14 - (140*I)*Pi + 8*FF[(1 - x)^(-2)] + 16*FF[(1 - x)^(-1)] + 
      92*FF[x^(-1)] + (88*I)*Pi*FF[x^(-1)] + 16*FF[x] - 4*FF[x^2])*
     G[{0, 1, 1, 0}, x] + (20 + (4*I)*Pi - 52*FF[x^(-1)] + 
      (16*I)*Pi*FF[x^(-1)] - 72*FF[x] + 26*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (48 + (224*I)*Pi + 224*FF[x^(-1)] - (320*I)*Pi*FF[x^(-1)] - 72*FF[x] + 
      26*FF[x^2])*G[{1, 0, 0, 0}, x] + (66 + (132*I)*Pi + (38*Pi^2)/3 + 
      252*FF[x^(-2)] + (136*Pi^2*FF[x^(-2)])/3 - 364*FF[x^(-1)] - 
      (232*I)*Pi*FF[x^(-1)] - (148*Pi^2*FF[x^(-1)])/3 + 16*FF[x] - 4*FF[x^2])*
     G[{1, 0, 0, 1}, x] + (66 - (298*I)*Pi + (32*Pi^2)/3 + 252*FF[x^(-2)] - 
      (12*I)*Pi*FF[x^(-2)] - (80*Pi^2*FF[x^(-2)])/3 - 364*FF[x^(-1)] + 
      (396*I)*Pi*FF[x^(-1)] - (16*Pi^2*FF[x^(-1)])/3 + 16*FF[x] - 4*FF[x^2])*
     G[{1, 0, 1, 0}, x] + (36 - (112*I)*Pi - 4*Pi^2 - 252*FF[x^(-2)] - 
      (48*I)*Pi*FF[x^(-2)] - (100*Pi^2*FF[x^(-2)])/3 + 260*FF[x^(-1)] + 
      (208*I)*Pi*FF[x^(-1)] + 24*Pi^2*FF[x^(-1)] - 104*FF[x] + 34*FF[x^2])*
     G[{1, 0, 1, 1}, x] + (-330 - (396*I)*Pi + (32*Pi^2)/3 - 424*FF[x^(-2)] - 
      (48*I)*Pi*FF[x^(-2)] - (128*Pi^2*FF[x^(-2)])/3 + 404*FF[x^(-1)] + 
      (552*I)*Pi*FF[x^(-1)] + (32*Pi^2*FF[x^(-1)])/3 + 104*FF[x] - 
      34*FF[x^2])*G[{1, 1, 0, 0}, x] + (70 - (128*I)*Pi - (86*Pi^2)/3 + 
      86*FF[x^(-2)] - (48*I)*Pi*FF[x^(-2)] - (364*Pi^2*FF[x^(-2)])/3 - 
      112*FF[x^(-1)] + (136*I)*Pi*FF[x^(-1)] + (340*Pi^2*FF[x^(-1)])/3 - 
      16*FF[x] + 4*FF[x^2])*G[{1, 1, 0, 1}, x] + 
    (70 + (520*I)*Pi - (112*Pi^2)/3 + 86*FF[x^(-2)] + (48*I)*Pi*FF[x^(-2)] - 
      (292*Pi^2*FF[x^(-2)])/3 - 112*FF[x^(-1)] - (720*I)*Pi*FF[x^(-1)] + 
      (368*Pi^2*FF[x^(-1)])/3 - 16*FF[x] + 4*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-219/2 + (66*I)*Pi + 10*Pi^2 - 79*FF[x^(-2)] + (48*I)*Pi*FF[x^(-2)] + 
      12*Pi^2*FF[x^(-2)] + 137*FF[x^(-1)] - (92*I)*Pi*FF[x^(-1)] - 
      20*Pi^2*FF[x^(-1)] + 72*FF[x] - 26*FF[x^2])*G[{1, 1, 1, 1}, x] - 
    32*G[{0, 0, 0, 1, 1}, x] + (-80 + 160*FF[x^(-1)])*G[{0, 0, 1, 0, 0}, x] + 
    (48 - 80*FF[x^(-1)])*G[{0, 0, 1, 0, 1}, x] + (48 - 80*FF[x^(-1)])*
     G[{0, 0, 1, 1, 0}, x] + (12 - 8*FF[x^(-1)])*G[{0, 0, 1, 1, 1}, x] + 
    (160 - 320*FF[x^(-1)])*G[{0, 1, 0, 0, 0}, x] + 
    (-16 + 160*FF[x^(-1)])*G[{0, 1, 0, 0, 1}, x] + 
    (-16 + 160*FF[x^(-1)])*G[{0, 1, 0, 1, 0}, x] + 
    (4 - 104*FF[x^(-1)])*G[{0, 1, 0, 1, 1}, x] + (-160 + 80*FF[x^(-1)])*
     G[{0, 1, 1, 0, 0}, x] + (20 + 8*FF[x^(-1)])*G[{0, 1, 1, 0, 1}, x] + 
    (20 + 8*FF[x^(-1)])*G[{0, 1, 1, 1, 0}, x] + (-16 + 8*FF[x^(-1)])*
     G[{0, 1, 1, 1, 1}, x] + (320 - 640*FF[x^(-1)])*G[{1, 0, 0, 0, 0}, x] + 
    (-96 + (16*I)*Pi + 320*FF[x^(-1)] - (32*I)*Pi*FF[x^(-1)])*
     G[{1, 0, 0, 0, 1}, x] + (-96 + (12*I)*Pi + (80*I)*Pi*FF[x^(-2)] + 
      320*FF[x^(-1)] - (72*I)*Pi*FF[x^(-1)])*G[{1, 0, 0, 1, 0}, x] + 
    (228 - (28*I)*Pi - (88*I)*Pi*FF[x^(-2)] - 552*FF[x^(-1)] + 
      (104*I)*Pi*FF[x^(-1)])*G[{1, 0, 0, 1, 1}, x] + 
    (-260 - (64*I)*Pi - 24*FF[x^(-2)] - (160*I)*Pi*FF[x^(-2)] + 
      264*FF[x^(-1)] + (224*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 0, 0}, x] + 
    (-38 - (4*I)*Pi + 12*FF[x^(-2)] + (56*I)*Pi*FF[x^(-2)] + 132*FF[x^(-1)] - 
      (40*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 0, 1}, x] + 
    (-38 + (68*I)*Pi + 12*FF[x^(-2)] + (88*I)*Pi*FF[x^(-2)] + 
      132*FF[x^(-1)] - (184*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1, 0}, x] + 
    (-74 + (2*I)*Pi - 60*FF[x^(-2)] + (16*I)*Pi*FF[x^(-2)] + 76*FF[x^(-1)] - 
      (4*I)*Pi*FF[x^(-1)])*G[{1, 0, 1, 1, 1}, x] + 
    (-400 - (96*I)*Pi - 96*FF[x^(-2)] - (320*I)*Pi*FF[x^(-2)] + 
      576*FF[x^(-1)] + (384*I)*Pi*FF[x^(-1)])*G[{1, 1, 0, 0, 0}, x] + 
    (4 - (84*I)*Pi + 48*FF[x^(-2)] - (200*I)*Pi*FF[x^(-2)] - 24*FF[x^(-1)] + 
      (216*I)*Pi*FF[x^(-1)])*G[{1, 1, 0, 0, 1}, x] + 
    (4 + (136*I)*Pi + 48*FF[x^(-2)] + (360*I)*Pi*FF[x^(-2)] - 24*FF[x^(-1)] - 
      (464*I)*Pi*FF[x^(-1)])*G[{1, 1, 0, 1, 0}, x] + 
    (-132 + (60*I)*Pi - 96*FF[x^(-2)] + (144*I)*Pi*FF[x^(-2)] + 
      160*FF[x^(-1)] - (168*I)*Pi*FF[x^(-1)])*G[{1, 1, 0, 1, 1}, x] + 
    (594 + (176*I)*Pi + 60*FF[x^(-2)] + (504*I)*Pi*FF[x^(-2)] - 
      828*FF[x^(-1)] - (640*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 0, 0}, x] + 
    (-74 + (74*I)*Pi - 12*FF[x^(-2)] + (72*I)*Pi*FF[x^(-2)] + 
      108*FF[x^(-1)] - (148*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 0, 1}, x] + 
    (-74 - (240*I)*Pi - 12*FF[x^(-2)] - (592*I)*Pi*FF[x^(-2)] + 
      108*FF[x^(-1)] + (768*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 1, 0}, x] + 
    (140 - (38*I)*Pi + 60*FF[x^(-2)] - (40*I)*Pi*FF[x^(-2)] - 
      200*FF[x^(-1)] + (76*I)*Pi*FF[x^(-1)])*G[{1, 1, 1, 1, 1}, x] + 
    (16 - 32*FF[x^(-1)])*G[{1, 0, 0, 0, 1, 1}, x] + 
    (32 + 160*FF[x^(-2)] - 160*FF[x^(-1)])*G[{1, 0, 0, 1, 0, 0}, x] + 
    (-20 - 80*FF[x^(-2)] + 88*FF[x^(-1)])*G[{1, 0, 0, 1, 0, 1}, x] + 
    (-20 - 80*FF[x^(-2)] + 88*FF[x^(-1)])*G[{1, 0, 0, 1, 1, 0}, x] + 
    (-8 - 8*FF[x^(-2)] + 16*FF[x^(-1)])*G[{1, 0, 0, 1, 1, 1}, x] + 
    (-64 - 320*FF[x^(-2)] + 320*FF[x^(-1)])*G[{1, 0, 1, 0, 0, 0}, x] + 
    (160*FF[x^(-2)] - 96*FF[x^(-1)])*G[{1, 0, 1, 0, 0, 1}, x] + 
    (160*FF[x^(-2)] - 96*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 0}, x] + 
    (-4 - 104*FF[x^(-2)] + 56*FF[x^(-1)])*G[{1, 0, 1, 0, 1, 1}, x] + 
    (76 + 80*FF[x^(-2)] - 200*FF[x^(-1)])*G[{1, 0, 1, 1, 0, 0}, x] + 
    (-8 + 8*FF[x^(-2)] + 16*FF[x^(-1)])*G[{1, 0, 1, 1, 0, 1}, x] + 
    (-8 + 8*FF[x^(-2)] + 16*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 0}, x] + 
    (10 + 8*FF[x^(-2)] - 20*FF[x^(-1)])*G[{1, 0, 1, 1, 1, 1}, x] + 
    (-128 - 640*FF[x^(-2)] + 640*FF[x^(-1)])*G[{1, 1, 0, 0, 0, 0}, x] + 
    (32 + 320*FF[x^(-2)] - 256*FF[x^(-1)])*G[{1, 1, 0, 0, 0, 1}, x] + 
    (32 + 320*FF[x^(-2)] - 256*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 0}, x] + 
    (-116 - 520*FF[x^(-2)] + 472*FF[x^(-1)])*G[{1, 1, 0, 0, 1, 1}, x] + 
    (116 + 240*FF[x^(-2)] - 376*FF[x^(-1)])*G[{1, 1, 0, 1, 0, 0}, x] + 
    (20 + 120*FF[x^(-2)] - 88*FF[x^(-1)])*G[{1, 1, 0, 1, 0, 1}, x] + 
    (20 + 120*FF[x^(-2)] - 88*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 0}, x] + 
    (40 + 24*FF[x^(-2)] - 80*FF[x^(-1)])*G[{1, 1, 0, 1, 1, 1}, x] + 
    (168 + 480*FF[x^(-2)] - 624*FF[x^(-1)])*G[{1, 1, 1, 0, 0, 0}, x] + 
    (8 + 24*FF[x^(-2)] - 16*FF[x^(-1)])*G[{1, 1, 1, 0, 0, 1}, x] + 
    (8 + 24*FF[x^(-2)] - 16*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 0}, x] + 
    (66 + 48*FF[x^(-2)] - 132*FF[x^(-1)])*G[{1, 1, 1, 0, 1, 1}, x] + 
    (-272 - 632*FF[x^(-2)] + 832*FF[x^(-1)])*G[{1, 1, 1, 1, 0, 0}, x] + 
    (32 + 40*FF[x^(-2)] - 64*FF[x^(-1)])*G[{1, 1, 1, 1, 0, 1}, x] + 
    (32 + 40*FF[x^(-2)] - 64*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 0}, x] + 
    (-70 - 80*FF[x^(-2)] + 140*FF[x^(-1)])*G[{1, 1, 1, 1, 1, 1}, x] - 
    234*Zeta[3] + (416*I)*Pi*Zeta[3] + 74*Pi^2*Zeta[3] + 
    (26*FF[(1 - x)^(-2)]*Zeta[3])/3 - (38*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (94*FF[(1 - x)^(-1)]*Zeta[3])/3 - (44*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    (208*I)*Pi*FF[x^(-1)]*Zeta[3] - 116*Pi^2*FF[x^(-1)]*Zeta[3] - 
    (146*FF[x]*Zeta[3])/3 - (208*I)*Pi*FF[x]*Zeta[3] + 
    (26*FF[x^2]*Zeta[3])/3 + (68*I)*Pi*FF[x^2]*Zeta[3] + 
    G[{0, 0}, x]*(-1375/6 + (10*I)*Pi - (32*Pi^2)/3 + (12*I)*Pi^3 + 
      (7*FF[(1 - x)^(-2)])/2 - (4*I)*Pi*FF[(1 - x)^(-2)] - 
      (16*Pi^2*FF[(1 - x)^(-2)])/3 - (97*FF[(1 - x)^(-1)])/3 + 
      (4*I)*Pi*FF[(1 - x)^(-1)] + (252*I)*Pi*FF[x^(-1)] - 
      (24*I)*Pi^3*FF[x^(-1)] + (76*FF[x])/3 + ((10*I)/3)*Pi*FF[x] - 
      (28*Pi^2*FF[x])/3 + (7*FF[x^2])/2 + ((2*I)/3)*Pi*FF[x^2] + 
      (11*Pi^2*FF[x^2])/3 + 96*Zeta[3]) + G[{1, 1, 0}, x]*
     (-31 - (260*I)*Pi + (224*Pi^2)/3 - (18*I)*Pi^3 + 8*FF[(1 - x)^(-1)] - 
      (302*FF[x^(-2)])/3 - (338*I)*Pi*FF[x^(-2)] - 4*Pi^2*FF[x^(-2)] - 
      (36*I)*Pi^3*FF[x^(-2)] + (284*FF[x^(-1)])/3 + (292*I)*Pi*FF[x^(-1)] - 
      96*Pi^2*FF[x^(-1)] + (60*I)*Pi^3*FF[x^(-1)] + 4*FF[x] + 
      (88*I)*Pi*FF[x] + 4*FF[x^2] - (30*I)*Pi*FF[x^2] + 252*Zeta[3] + 
      984*FF[x^(-2)]*Zeta[3] - 1032*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 0, 1}, x]*(-31 + (102*I)*Pi + (187*Pi^2)/3 - ((56*I)/3)*Pi^3 + 
      8*FF[(1 - x)^(-1)] - (302*FF[x^(-2)])/3 + 14*Pi^2*FF[x^(-2)] - 
      ((44*I)/3)*Pi^3*FF[x^(-2)] + (284*FF[x^(-1)])/3 - 
      (104*I)*Pi*FF[x^(-1)] - 150*Pi^2*FF[x^(-1)] + 
      ((136*I)/3)*Pi^3*FF[x^(-1)] + 4*FF[x] - (88*I)*Pi*FF[x] + 4*FF[x^2] + 
      (30*I)*Pi*FF[x^2] + 76*Zeta[3] + 152*FF[x^(-2)]*Zeta[3] - 
      200*FF[x^(-1)]*Zeta[3]) + G[{1, 0, 0}, x]*((114*I)*Pi - (40*Pi^2)/3 - 
      (4*I)*Pi^3 + 8*FF[(1 - x)^(-2)] - 24*FF[(1 - x)^(-1)] + 
      (252*I)*Pi*FF[x^(-2)] - (24*I)*Pi^3*FF[x^(-2)] - 240*FF[x^(-1)] - 
      (140*I)*Pi*FF[x^(-1)] - (112*Pi^2*FF[x^(-1)])/3 + 
      (24*I)*Pi^3*FF[x^(-1)] - (46*FF[x])/3 - (56*I)*Pi*FF[x] - 
      (14*FF[x^2])/3 + (22*I)*Pi*FF[x^2] - 48*Zeta[3] + 
      96*FF[x^(-1)]*Zeta[3]) + G[{0, 1}, x]*(314 - (8*I)*Pi - (97*Pi^2)/3 + 
      (38*I)*Pi^3 - ((2*I)/3)*Pi*FF[(1 - x)^(-2)] - 4*Pi^2*FF[(1 - x)^(-2)] - 
      (26*FF[(1 - x)^(-1)])/3 - ((142*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      8*Pi^2*FF[(1 - x)^(-1)] - (12*I)*Pi*FF[x^(-2)] - (1058*FF[x^(-1)])/3 + 
      (12*I)*Pi*FF[x^(-1)] - (94*Pi^2*FF[x^(-1)])/3 - 
      ((44*I)/3)*Pi^3*FF[x^(-1)] - 34*FF[x] + ((146*I)/3)*Pi*FF[x] + 
      (28*Pi^2*FF[x])/3 - (7*FF[x^2])/2 - ((2*I)/3)*Pi*FF[x^2] - 
      (11*Pi^2*FF[x^2])/3 - 124*Zeta[3] + 152*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 1, 1}, x]*(49 - ((79*I)/2)*Pi - 13*Pi^2 + (51*I)*Pi^3 + 
      (320*FF[x^(-2)])/3 + (7*I)*Pi*FF[x^(-2)] - 14*Pi^2*FF[x^(-2)] + 
      ((340*I)/3)*Pi^3*FF[x^(-2)] - (290*FF[x^(-1)])/3 + 
      (25*I)*Pi*FF[x^(-1)] + (58*Pi^2*FF[x^(-1)])/3 - 
      (150*I)*Pi^3*FF[x^(-1)] - (134*FF[x])/3 + (56*I)*Pi*FF[x] - 
      (10*FF[x^2])/3 - (22*I)*Pi*FF[x^2] - 238*Zeta[3] - 
      568*FF[x^(-2)]*Zeta[3] + 764*FF[x^(-1)]*Zeta[3]) + 
    G[{1, 0}, x]*(314 - (31*I)*Pi - (148*Pi^2)/3 + ((124*I)/3)*Pi^3 + 
      (172*Pi^4)/45 + (8*I)*Pi*FF[(1 - x)^(-2)] - (26*FF[(1 - x)^(-1)])/3 - 
      (16*I)*Pi*FF[(1 - x)^(-1)] - ((302*I)/3)*Pi*FF[x^(-2)] - 
      126*Pi^2*FF[x^(-2)] + (4*I)*Pi^3*FF[x^(-2)] + 12*Pi^4*FF[x^(-2)] - 
      (1058*FF[x^(-1)])/3 - ((436*I)/3)*Pi*FF[x^(-1)] + 
      (452*Pi^2*FF[x^(-1)])/3 - ((112*I)/3)*Pi^3*FF[x^(-1)] - 
      (704*Pi^4*FF[x^(-1)])/45 - 34*FF[x] - ((34*I)/3)*Pi*FF[x] + 
      (28*Pi^2*FF[x])/3 - (7*FF[x^2])/2 - ((2*I)/3)*Pi*FF[x^2] - 
      (11*Pi^2*FF[x^2])/3 - 572*Zeta[3] + (20*I)*Pi*Zeta[3] + 
      (232*I)*Pi*FF[x^(-2)]*Zeta[3] + 1048*FF[x^(-1)]*Zeta[3] - 
      (184*I)*Pi*FF[x^(-1)]*Zeta[3]) + G[{1, 1}, x]*
     (-2381/6 + (18*I)*Pi - (94*Pi^2)/3 - ((314*I)/3)*Pi^3 + (497*Pi^4)/90 + 
      (8*I)*Pi*FF[(1 - x)^(-1)] - 383*FF[x^(-2)] + (6*I)*Pi*FF[x^(-2)] - 
      (314*Pi^2*FF[x^(-2)])/3 - (8*I)*Pi^3*FF[x^(-2)] - 
      (41*Pi^4*FF[x^(-2)])/15 + (2207*FF[x^(-1)])/3 - (2*I)*Pi*FF[x^(-1)] + 
      126*Pi^2*FF[x^(-1)] + ((424*I)/3)*Pi^3*FF[x^(-1)] - 
      (91*Pi^4*FF[x^(-1)])/9 + (128*FF[x])/3 - ((122*I)/3)*Pi*FF[x] - 
      (28*Pi^2*FF[x])/3 + (7*FF[x^2])/2 + ((2*I)/3)*Pi*FF[x^2] + 
      (11*Pi^2*FF[x^2])/3 + 532*Zeta[3] + (240*I)*Pi*Zeta[3] + 
      216*FF[x^(-2)]*Zeta[3] + (376*I)*Pi*FF[x^(-2)]*Zeta[3] - 
      816*FF[x^(-1)]*Zeta[3] - (672*I)*Pi*FF[x^(-1)]*Zeta[3]) + 
    G[{0}, x]*(-141/2 + ((509*I)/6)*Pi + 78*Pi^2 - ((124*I)/3)*Pi^3 - 
      (434*Pi^4)/45 + ((7*I)/2)*Pi*FF[(1 - x)^(-2)] + 
      (Pi^2*FF[(1 - x)^(-2)])/3 + (2*I)*Pi^3*FF[(1 - x)^(-2)] + 
      (121*FF[(1 - x)^(-1)])/6 - (41*I)*Pi*FF[(1 - x)^(-1)] + 
      (10*Pi^2*FF[(1 - x)^(-1)])/3 + (4*I)*Pi^3*FF[(1 - x)^(-1)] - 
      ((1058*I)/3)*Pi*FF[x^(-1)] - 126*Pi^2*FF[x^(-1)] + 
      (28*I)*Pi^3*FF[x^(-1)] + 12*Pi^4*FF[x^(-1)] - (121*FF[x])/6 - 
      ((26*I)/3)*Pi*FF[x] - (11*Pi^2*FF[x])/3 + ((44*I)/3)*Pi^3*FF[x] - 
      2*Pi^2*FF[x^2] - (5*I)*Pi^3*FF[x^2] + 402*Zeta[3] - (68*I)*Pi*Zeta[3] + 
      30*FF[(1 - x)^(-2)]*Zeta[3] + 28*FF[(1 - x)^(-1)]*Zeta[3] + 
      (232*I)*Pi*FF[x^(-1)]*Zeta[3] - 88*FF[x]*Zeta[3] + 
      30*FF[x^2]*Zeta[3]) + 260*Zeta[5] + 
    G[{1}, x]*(139/3 - ((497*I)/6)*Pi + (169*Pi^2)/2 + ((175*I)/6)*Pi^3 - 
      (103*Pi^4)/10 + (I/10)*Pi^5 - ((26*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      4*Pi^2*FF[(1 - x)^(-1)] - (383*I)*Pi*FF[x^(-2)] + 
      (151*Pi^2*FF[x^(-2)])/3 + ((74*I)/3)*Pi^3*FF[x^(-2)] - 
      2*Pi^4*FF[x^(-2)] - ((23*I)/9)*Pi^5*FF[x^(-2)] - (127*FF[x^(-1)])/3 + 
      (383*I)*Pi*FF[x^(-1)] - 136*Pi^2*FF[x^(-1)] - (17*I)*Pi^3*FF[x^(-1)] - 
      (169*Pi^4*FF[x^(-1)])/45 + ((11*I)/15)*Pi^5*FF[x^(-1)] + 
      (121*FF[x])/6 + ((26*I)/3)*Pi*FF[x] + (11*Pi^2*FF[x])/3 - 
      ((44*I)/3)*Pi^3*FF[x] - 2*Pi^2*FF[x^2] + (5*I)*Pi^3*FF[x^2] - 
      256*Zeta[3] - (496*I)*Pi*Zeta[3] - 30*Pi^2*Zeta[3] + 
      (24*I)*Pi*FF[x^(-2)]*Zeta[3] - 116*Pi^2*FF[x^(-2)]*Zeta[3] + 
      52*FF[x^(-1)]*Zeta[3] + (384*I)*Pi*FF[x^(-1)]*Zeta[3] + 
      132*Pi^2*FF[x^(-1)]*Zeta[3] + 88*FF[x]*Zeta[3] - 30*FF[x^2]*Zeta[3] - 
      130*Zeta[5] + 260*FF[x^(-1)]*Zeta[5])), 
 COLOR[Nf^2*NfV2]*(((-10*I)/27)*Pi - (17*Pi^2)/108 - ((23*I)/108)*Pi^3 + 
    (20*Pi^2*FF[(1 - x)^(-1)])/27 + ((23*I)/54)*Pi^3*FF[(1 - x)^(-1)] + 
    (((10*I)/27)*Pi + (17*Pi^2)/108 + ((23*I)/108)*Pi^3 + 
      (20*Pi^2*FF[(1 - x)^(-2)])/27 + ((23*I)/54)*Pi^3*FF[(1 - x)^(-2)] - 
      ((20*I)/27)*Pi*FF[(1 - x)^(-1)] - (17*Pi^2*FF[(1 - x)^(-1)])/54 - 
      ((23*I)/54)*Pi^3*FF[(1 - x)^(-1)])*G[{0}, x] + 
    (((-10*I)/27)*Pi + (23*Pi^2)/108 - ((20*I)/27)*Pi*FF[(1 - x)^(-2)] + 
      (23*Pi^2*FF[(1 - x)^(-2)])/54 + ((20*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      (23*Pi^2*FF[(1 - x)^(-1)])/54)*G[{0, 0}, x]) + 
  COLOR[CF*Nf*NfV2]*(311/45 - ((2717*I)/135)*Pi + (4541*Pi^2)/324 + 
    ((27197*I)/810)*Pi^3 - (56*Pi^4)/81 - ((13*I)/135)*Pi^5 + (62*Pi^6)/945 + 
    ((9421*I)/810)*Pi^3*FF[(1 - x)^(-2)] - (43*Pi^4*FF[(1 - x)^(-2)])/162 - 
    ((113*I)/135)*Pi^5*FF[(1 - x)^(-2)] + (62*Pi^6*FF[(1 - x)^(-2)])/105 + 
    ((4723*I)/270)*Pi*FF[(1 - x)^(-1)] - (3865*Pi^2*FF[(1 - x)^(-1)])/162 - 
    ((5293*I)/135)*Pi^3*FF[(1 - x)^(-1)] + (35*Pi^4*FF[(1 - x)^(-1)])/81 + 
    ((98*I)/135)*Pi^5*FF[(1 - x)^(-1)] - (496*Pi^6*FF[(1 - x)^(-1)])/945 + 
    ((151*I)/90)*Pi*FF[x^(-1)] + (17*Pi^2*FF[x^(-1)])/18 - 
    ((14*I)/3)*Pi^3*FF[x^(-1)] + (52*Pi^2*FF[x])/9 + 
    ((548*I)/405)*Pi^3*FF[x] - (232*Pi^4*FF[x])/405 + (25*Pi^2*FF[x^2])/18 + 
    (I/3)*Pi^3*FF[x^2] + (551/18 + ((3703*I)/135)*Pi + (16*Pi^2)/9 + 
      ((32*I)/9)*Pi*FF[(1 - x)^(-1)] + (77*FF[x^(-2)])/18 + 
      ((49*I)/15)*Pi*FF[x^(-2)] - (19*FF[x^(-1)])/9 - 
      ((34*I)/5)*Pi*FF[x^(-1)] + (98*FF[x])/9 - ((376*I)/135)*Pi*FF[x] + 
      (25*FF[x^2])/9 + ((2*I)/3)*Pi*FF[x^2])*G[{1, 1}, x] + 
    (-27 + ((16*I)/9)*Pi - (20*Pi^2)/9 + 4*FF[(1 - x)^(-2)] + 
      ((92*I)/9)*Pi*FF[(1 - x)^(-2)] - (32*Pi^2*FF[(1 - x)^(-2)])/9 + 
      (238*FF[(1 - x)^(-1)])/9 - ((64*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (40*Pi^2*FF[(1 - x)^(-1)])/9 - (8*FF[x])/3 + ((16*I)/9)*Pi*FF[x] - 
      (4*FF[x^2])/3)*G[{0, 0, 0}, x] + (-580/9 - (28*I)*Pi - (8*Pi^2)/9 + 
      ((32*I)/9)*Pi*FF[(1 - x)^(-2)] + (788*FF[(1 - x)^(-1)])/9 + 
      ((152*I)/3)*Pi*FF[(1 - x)^(-1)] + (16*Pi^2*FF[(1 - x)^(-1)])/9 + 
      (2*FF[x^(-2)])/3 + (4*FF[x^(-1)])/3)*G[{0, 1, 1}, x] + 
    (-1358/9 - ((140*I)/9)*Pi + (14*Pi^2)/3 - 20*FF[(1 - x)^(-2)] + 
      (1076*FF[(1 - x)^(-1)])/9 + ((88*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      12*Pi^2*FF[(1 - x)^(-1)] + 28*FF[x^(-1)] - ((16*I)/9)*Pi*FF[x])*
     G[{1, 0, 0}, x] + (3703/135 - ((164*I)/9)*Pi + (32*FF[(1 - x)^(-1)])/9 + 
      (24*I)*Pi*FF[(1 - x)^(-1)] + (49*FF[x^(-2)])/15 - (34*FF[x^(-1)])/5 - 
      (376*FF[x])/135 - ((16*I)/9)*Pi*FF[x] + (2*FF[x^2])/3)*
     G[{1, 0, 1}, x] + (3703/135 + ((968*I)/9)*Pi + (32*FF[(1 - x)^(-1)])/9 - 
      ((88*I)/3)*Pi*FF[(1 - x)^(-1)] + (49*FF[x^(-2)])/15 + 
      (28*I)*Pi*FF[x^(-2)] - (34*FF[x^(-1)])/5 - (48*I)*Pi*FF[x^(-1)] - 
      (376*FF[x])/135 + ((16*I)/9)*Pi*FF[x] + (2*FF[x^2])/3)*
     G[{1, 1, 0}, x] + (8/3 - (4*FF[x^(-2)])/3 - (8*FF[x^(-1)])/3 - 
      (8*FF[x])/3 - (4*FF[x^2])/3)*G[{1, 1, 1}, x] + 
    (56/3 + ((8*I)/3)*Pi + (152*FF[(1 - x)^(-2)])/9 + 
      ((8*I)/3)*Pi*FF[(1 - x)^(-2)] - 32*FF[(1 - x)^(-1)] - 
      ((16*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0}, x] + 
    (-44/9 - ((8*I)/3)*Pi - (20*FF[(1 - x)^(-2)])/3 + 
      (104*FF[(1 - x)^(-1)])/9 + ((16*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (16*FF[x])/9)*G[{0, 0, 0, 1}, x] + 
    (-44/9 + (12*I)*Pi - (8*Pi^2)/3 - (20*FF[(1 - x)^(-2)])/3 + 
      ((160*I)/3)*Pi*FF[(1 - x)^(-2)] - 24*Pi^2*FF[(1 - x)^(-2)] + 
      (104*FF[(1 - x)^(-1)])/9 - (56*I)*Pi*FF[(1 - x)^(-1)] + 
      (64*Pi^2*FF[(1 - x)^(-1)])/3 + (16*FF[x])/9)*G[{0, 0, 1, 0}, x] + 
    (232/9 + ((56*I)/3)*Pi + (692*FF[(1 - x)^(-2)])/9 + 
      ((184*I)/3)*Pi*FF[(1 - x)^(-2)] - (824*FF[(1 - x)^(-1)])/9 - 
      ((208*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1}, x] + 
    (256/9 + (8*I)*Pi - (4*Pi^2)/3 + (524*FF[(1 - x)^(-2)])/9 + 
      ((88*I)/3)*Pi*FF[(1 - x)^(-2)] - 12*Pi^2*FF[(1 - x)^(-2)] - 
      (272*FF[(1 - x)^(-1)])/3 - (32*I)*Pi*FF[(1 - x)^(-1)] + 
      (32*Pi^2*FF[(1 - x)^(-1)])/3 - (16*FF[x])/9)*G[{0, 1, 0, 0}, x] + 
    (-28 + (8*I)*Pi + (32*FF[(1 - x)^(-2)])/9 + (24*I)*Pi*FF[(1 - x)^(-2)] + 
      (152*FF[(1 - x)^(-1)])/3 - (32*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 1}, x] + (-28 - (64*I)*Pi + (32*FF[(1 - x)^(-2)])/9 - 
      ((88*I)/3)*Pi*FF[(1 - x)^(-2)] + (152*FF[(1 - x)^(-1)])/3 + 
      (176*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0}, x] + 
    (16/3 - (32*FF[(1 - x)^(-1)])/3)*G[{0, 1, 1, 1}, x] + 
    (8 - (16*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0, 0}, x] + 
    (-212/9 + (104*FF[(1 - x)^(-1)])/3 - (16*FF[x])/9)*G[{1, 0, 0, 1}, x] + 
    (-212/9 - (14*I)*Pi + (104*FF[(1 - x)^(-1)])/3 + 
      (36*I)*Pi*FF[(1 - x)^(-1)] - (16*FF[x])/9)*G[{1, 0, 1, 0}, x] + 
    (16/3 - (32*FF[(1 - x)^(-1)])/3)*G[{1, 0, 1, 1}, x] + 
    (968/9 - (88*FF[(1 - x)^(-1)])/3 + 28*FF[x^(-2)] - 48*FF[x^(-1)] + 
      (16*FF[x])/9)*G[{1, 1, 0, 0}, x] + 
    (-8 - (32*FF[(1 - x)^(-2)])/3 + 16*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0}, x] + (8/3 + (8*FF[(1 - x)^(-2)])/3 - 
      (16*FF[(1 - x)^(-1)])/3)*G[{0, 0, 0, 0, 1}, x] + 
    (8/3 + (8*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3)*
     G[{0, 0, 0, 1, 0}, x] + (8*FF[(1 - x)^(-2)]*G[{0, 0, 0, 1, 1}, x])/3 + 
    (-4/3 - (8*FF[(1 - x)^(-2)])/3 + (8*FF[(1 - x)^(-1)])/3)*
     G[{0, 0, 1, 0, 0}, x] + (56/3 + (184*FF[(1 - x)^(-2)])/3 - 
      (208*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0, 1}, x] + 
    (56/3 + (16*I)*Pi + (184*FF[(1 - x)^(-2)])/3 + 
      (144*I)*Pi*FF[(1 - x)^(-2)] - (208*FF[(1 - x)^(-1)])/3 - 
      (128*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0}, x] + 
    (-16/3 - (32*FF[(1 - x)^(-2)])/3 + (32*FF[(1 - x)^(-1)])/3)*
     G[{0, 0, 1, 1, 1}, x] + (-16/3 - (16*FF[(1 - x)^(-2)])/3 + 
      (32*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 0, 0}, x] + 
    (40/3 + (104*FF[(1 - x)^(-2)])/3 - (128*FF[(1 - x)^(-1)])/3)*
     G[{0, 1, 0, 0, 1}, x] + (40/3 + (4*I)*Pi + (104*FF[(1 - x)^(-2)])/3 + 
      (36*I)*Pi*FF[(1 - x)^(-2)] - (128*FF[(1 - x)^(-1)])/3 - 
      (32*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0}, x] + 
    (-16/3 - (32*FF[(1 - x)^(-2)])/3 + (32*FF[(1 - x)^(-1)])/3)*
     G[{0, 1, 0, 1, 1}, x] + (-64 - (88*FF[(1 - x)^(-2)])/3 + 
      176*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 0}, x] + 
    (-14 + 36*FF[(1 - x)^(-1)])*G[{1, 0, 1, 0, 0}, x] + 
    (16 + 144*FF[(1 - x)^(-2)] - 128*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1, 0, 0}, x] + (4 + 36*FF[(1 - x)^(-2)] - 
      32*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 0}, x] + (2203*Zeta[3])/135 - 
    ((140*I)/3)*Pi*Zeta[3] + 4*Pi^2*Zeta[3] - (9421*FF[(1 - x)^(-2)]*Zeta[3])/
     135 - ((512*I)/9)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (8*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - (3194*FF[(1 - x)^(-1)]*Zeta[3])/
     45 + ((352*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    8*Pi^2*FF[(1 - x)^(-1)]*Zeta[3] + 28*FF[x^(-1)]*Zeta[3] - 
    (376*FF[x]*Zeta[3])/135 - ((16*I)/3)*Pi*FF[x]*Zeta[3] + 
    (2*FF[x^2]*Zeta[3])/3 + 16*Zeta[3]^2 + 144*FF[(1 - x)^(-2)]*Zeta[3]^2 - 
    128*FF[(1 - x)^(-1)]*Zeta[3]^2 + G[{0, 0, 1}, x]*
     (7397/135 + ((260*I)/9)*Pi - (44*Pi^2)/3 - ((8*I)/3)*Pi^3 + 
      (6721*FF[(1 - x)^(-2)])/135 + ((632*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (488*Pi^2*FF[(1 - x)^(-2)])/9 - (24*I)*Pi^3*FF[(1 - x)^(-2)] - 
      (4486*FF[(1 - x)^(-1)])/45 - ((256*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      56*Pi^2*FF[(1 - x)^(-1)] + ((64*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
      (736*FF[x])/135 + ((16*I)/9)*Pi*FF[x] + (2*FF[x^2])/3 + 16*Zeta[3] + 
      144*FF[(1 - x)^(-2)]*Zeta[3] - 128*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{1, 0}, x]*(-13127/270 - ((16487*I)/135)*Pi + (26*Pi^2)/27 + 
      ((14*I)/3)*Pi^3 - (20*I)*Pi*FF[(1 - x)^(-2)] + 
      (6241*FF[(1 - x)^(-1)])/135 + ((1108*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (80*Pi^2*FF[(1 - x)^(-1)])/3 - (12*I)*Pi^3*FF[(1 - x)^(-1)] + 
      ((49*I)/15)*Pi*FF[x^(-2)] - (14*Pi^2*FF[x^(-2)])/3 + 
      (49*FF[x^(-1)])/15 + ((106*I)/5)*Pi*FF[x^(-1)] + 8*Pi^2*FF[x^(-1)] - 
      (104*FF[x])/9 - ((736*I)/135)*Pi*FF[x] + (40*Pi^2*FF[x])/27 - 
      (25*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2] + 28*Zeta[3] - 
      72*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 0}, x]*
     (243/2 + ((4112*I)/135)*Pi - (77*Pi^2)/9 + ((4*I)/9)*Pi^3 + 
      (1507*FF[(1 - x)^(-2)])/18 + ((6901*I)/135)*Pi*FF[(1 - x)^(-2)] - 
      (580*Pi^2*FF[(1 - x)^(-2)])/27 - (551*FF[(1 - x)^(-1)])/3 - 
      ((3176*I)/45)*Pi*FF[(1 - x)^(-1)] + (710*Pi^2*FF[(1 - x)^(-1)])/27 - 
      ((8*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (110*FF[x])/9 + 
      ((736*I)/135)*Pi*FF[x] - (40*Pi^2*FF[x])/27 + (25*FF[x^2])/9 + 
      ((2*I)/3)*Pi*FF[x^2] + (28*Zeta[3])/3 + 8*FF[(1 - x)^(-2)]*Zeta[3] - 
      (56*FF[(1 - x)^(-1)]*Zeta[3])/3) + G[{0, 1, 0}, x]*
     (7397/135 + ((76*I)/9)*Pi + (4*Pi^2)/9 - ((4*I)/3)*Pi^3 + 
      (6721*FF[(1 - x)^(-2)])/135 + ((556*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (80*Pi^2*FF[(1 - x)^(-2)])/3 - (12*I)*Pi^3*FF[(1 - x)^(-2)] - 
      (4486*FF[(1 - x)^(-1)])/45 - ((136*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (64*Pi^2*FF[(1 - x)^(-1)])/9 + ((32*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
      (736*FF[x])/135 - ((16*I)/9)*Pi*FF[x] + (2*FF[x^2])/3 - 8*Zeta[3] - 
      72*FF[(1 - x)^(-2)]*Zeta[3] + 64*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 1}, x]*(-13127/270 - ((1123*I)/135)*Pi + (470*Pi^2)/27 + 
      ((100*I)/9)*Pi^3 + (2*Pi^4)/15 + ((6721*I)/135)*Pi*FF[(1 - x)^(-2)] - 
      (350*Pi^2*FF[(1 - x)^(-2)])/27 + ((40*I)/9)*Pi^3*FF[(1 - x)^(-2)] + 
      (6*Pi^4*FF[(1 - x)^(-2)])/5 + (6241*FF[(1 - x)^(-1)])/135 - 
      ((182*I)/15)*Pi*FF[(1 - x)^(-1)] - (928*Pi^2*FF[(1 - x)^(-1)])/27 - 
      ((272*I)/9)*Pi^3*FF[(1 - x)^(-1)] - (16*Pi^4*FF[(1 - x)^(-1)])/15 + 
      ((2*I)/3)*Pi*FF[x^(-2)] + (49*FF[x^(-1)])/15 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (104*FF[x])/9 + ((376*I)/135)*Pi*FF[x] - 
      (25*FF[x^2])/9 - ((2*I)/3)*Pi*FF[x^2] - (152*Zeta[3])/3 - 
      (8*I)*Pi*Zeta[3] + (104*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (72*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (352*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (64*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{1}, x]*(-152/45 - ((3151*I)/135)*Pi - (2899*Pi^2)/162 - 
      ((514*I)/27)*Pi^3 - (7*Pi^4)/15 + ((6241*I)/135)*Pi*FF[(1 - x)^(-1)] - 
      (350*Pi^2*FF[(1 - x)^(-1)])/27 + ((40*I)/9)*Pi^3*FF[(1 - x)^(-1)] + 
      (6*Pi^4*FF[(1 - x)^(-1)])/5 + ((77*I)/18)*Pi*FF[x^(-2)] - 
      (67*Pi^2*FF[x^(-2)])/18 - ((14*I)/3)*Pi^3*FF[x^(-2)] + 
      (151*FF[x^(-1)])/90 + ((112*I)/45)*Pi*FF[x^(-1)] + 
      (11*Pi^2*FF[x^(-1)])/3 + (8*I)*Pi^3*FF[x^(-1)] + (43*FF[x])/27 + 
      ((2*I)/3)*Pi*FF[x] + (224*Pi^2*FF[x])/81 - ((8*I)/27)*Pi^3*FF[x] - 
      (Pi^2*FF[x^2])/3 + (760*Zeta[3])/9 + (28*I)*Pi*Zeta[3] + 
      (104*FF[(1 - x)^(-1)]*Zeta[3])/3 - (72*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      28*FF[x^(-2)]*Zeta[3] - 48*FF[x^(-1)]*Zeta[3] - (16*FF[x]*Zeta[3])/9) + 
    G[{0}, x]*(-2441/135 + ((10379*I)/135)*Pi - (1439*Pi^2)/162 - 
      ((263*I)/27)*Pi^3 + (13*Pi^4)/135 + ((1507*I)/18)*Pi*FF[(1 - x)^(-2)] - 
      (5965*Pi^2*FF[(1 - x)^(-2)])/162 - ((532*I)/27)*Pi^3*FF[(1 - x)^(-2)] + 
      (7*Pi^4*FF[(1 - x)^(-2)])/135 + (4723*FF[(1 - x)^(-1)])/270 - 
      ((18914*I)/135)*Pi*FF[(1 - x)^(-1)] + (1199*Pi^2*FF[(1 - x)^(-1)])/27 + 
      ((86*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (26*Pi^4*FF[(1 - x)^(-1)])/135 + 
      ((49*I)/15)*Pi*FF[x^(-1)] - (14*Pi^2*FF[x^(-1)])/3 - (43*FF[x])/27 - 
      ((2*I)/3)*Pi*FF[x] - (332*Pi^2*FF[x])/81 + ((8*I)/27)*Pi^3*FF[x] - 
      (Pi^2*FF[x^2])/3 - (692*Zeta[3])/9 - (4*I)*Pi*Zeta[3] - 
      (380*FF[(1 - x)^(-2)]*Zeta[3])/3 - ((16*I)/3)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (1832*FF[(1 - x)^(-1)]*Zeta[3])/9 + 
      (8*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + (16*FF[x]*Zeta[3])/9) + 
    (136*Zeta[5])/3 + (472*FF[(1 - x)^(-2)]*Zeta[5])/3 - 
    (512*FF[(1 - x)^(-1)]*Zeta[5])/3) + COLOR[CF*NfV^2]*
   (142/15 + ((322*I)/15)*Pi + (3311*Pi^2)/90 - ((1849*I)/135)*Pi^3 - 
    (7186*Pi^4)/405 + ((14*I)/225)*Pi^5 - (328*Pi^6)/945 + 
    ((9691*I)/405)*Pi^3*FF[(1 - x)^(-2)] + (64*Pi^4*FF[(1 - x)^(-2)])/81 - 
    ((2168*I)/675)*Pi^5*FF[(1 - x)^(-2)] - (164*Pi^6*FF[(1 - x)^(-2)])/105 + 
    ((6529*I)/135)*Pi*FF[(1 - x)^(-1)] - (16987*Pi^2*FF[(1 - x)^(-1)])/405 + 
    ((6514*I)/405)*Pi^3*FF[(1 - x)^(-1)] + (268*Pi^4*FF[(1 - x)^(-1)])/81 + 
    ((476*I)/225)*Pi^5*FF[(1 - x)^(-1)] + (328*Pi^6*FF[(1 - x)^(-1)])/189 - 
    ((977*I)/135)*Pi*FF[x^(-1)] - (469*Pi^2*FF[x^(-1)])/45 + 
    ((2224*I)/405)*Pi^3*FF[x^(-1)] - 22*Pi^2*FF[x] + ((64*I)/15)*Pi^3*FF[x] + 
    (52*Pi^4*FF[x])/5 + 3*Pi^2*FF[x^2] - ((98*I)/15)*Pi^3*FF[x^2] - 
    (91*Pi^4*FF[x^2])/15 + (2191/15 - ((18338*I)/135)*Pi + (104*Pi^2)/15 + 
      ((88*I)/9)*Pi*FF[(1 - x)^(-1)] - (8*Pi^2*FF[(1 - x)^(-1)])/15 + 
      3*FF[x^(-2)] - ((98*I)/15)*Pi*FF[x^(-2)] + (56*Pi^2*FF[x^(-2)])/3 - 
      (466*FF[x^(-1)])/15 + ((2948*I)/135)*Pi*FF[x^(-1)] - 
      32*Pi^2*FF[x^(-1)] - (856*FF[x])/15 + ((416*I)/5)*Pi*FF[x] + 
      16*Pi^2*FF[x] + 6*FF[x^2] - ((196*I)/15)*Pi*FF[x^2] - 
      (28*Pi^2*FF[x^2])/3)*G[{1, 1}, x] + 
    (836/15 + ((752*I)/45)*Pi - (28*Pi^2)/15 + ((536*I)/45)*Pi*
       FF[(1 - x)^(-2)] - (8*Pi^2*FF[(1 - x)^(-2)])/15 + 
      (1664*FF[(1 - x)^(-1)])/15 - ((5296*I)/45)*Pi*FF[(1 - x)^(-1)] + 
      (8*Pi^2*FF[(1 - x)^(-1)])/15 - (416*FF[x])/5 + (96*I)*Pi*FF[x] + 
      (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
    (-4508/135 - ((2752*I)/15)*Pi - (632*Pi^2)/45 - 40*FF[(1 - x)^(-2)] + 
      (8*Pi^2*FF[(1 - x)^(-2)])/45 - 176*FF[(1 - x)^(-1)] - 
      ((16*I)/15)*Pi*FF[(1 - x)^(-1)] + (1072*Pi^2*FF[(1 - x)^(-1)])/45 + 
      (5336*FF[x^(-1)])/135 + (144*FF[x])/5 + (96*I)*Pi*FF[x] + 
      (196*FF[x^2])/15 - (56*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (886/135 - ((112*I)/9)*Pi + (28*Pi^2)/15 + (8*Pi^2*FF[(1 - x)^(-2)])/15 + 
      (88*FF[(1 - x)^(-1)])/9 - ((176*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (8*Pi^2*FF[(1 - x)^(-1)])/15 + (98*FF[x^(-2)])/15 - 
      (8284*FF[x^(-1)])/135 - ((32*I)/9)*Pi*FF[x^(-1)] + (96*I)*Pi*FF[x] - 
      (56*I)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (886/135 + ((1408*I)/9)*Pi + (88*FF[(1 - x)^(-1)])/9 + 
      ((176*I)/3)*Pi*FF[(1 - x)^(-1)] + (98*FF[x^(-2)])/15 - 
      (8284*FF[x^(-1)])/135 + ((32*I)/9)*Pi*FF[x^(-1)] - (96*I)*Pi*FF[x] + 
      (56*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (-712/5 + ((592*I)/15)*Pi + ((16*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (196*FF[x^(-2)])/15 + (416*FF[x^(-1)])/5 + (416*FF[x])/5 - 
      (96*I)*Pi*FF[x] - (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (2896/9 - ((724*I)/3)*Pi - 16*Pi^2 + 
      (2320*FF[(1 - x)^(-2)])/9 - ((352*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      72*Pi^2*FF[(1 - x)^(-2)] - (3776*FF[(1 - x)^(-1)])/9 + 
      ((1400*I)/3)*Pi*FF[(1 - x)^(-1)] + 80*Pi^2*FF[(1 - x)^(-1)] - 
      96*FF[x] + 56*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (-1232/15 + (32*I)*Pi - (1888*FF[(1 - x)^(-2)])/15 + 
      (176*I)*Pi*FF[(1 - x)^(-2)] + 240*FF[(1 - x)^(-1)] - 
      (160*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (-1232/15 + ((3572*I)/15)*Pi + (32*Pi^2)/3 - (1888*FF[(1 - x)^(-2)])/15 + 
      ((304*I)/5)*Pi*FF[(1 - x)^(-2)] + 48*Pi^2*FF[(1 - x)^(-2)] + 
      240*FF[(1 - x)^(-1)] - ((6232*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (160*Pi^2*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0}, x] + 
    (192/5 - ((144*I)/5)*Pi + (528*FF[(1 - x)^(-2)])/5 - 
      ((1792*I)/15)*Pi*FF[(1 - x)^(-2)] - 64*FF[(1 - x)^(-1)] + 
      ((544*I)/5)*Pi*FF[(1 - x)^(-1)] - 96*FF[x] + 56*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (-1336/5 + ((2584*I)/15)*Pi + (16*Pi^2)/3 - 
      (2032*FF[(1 - x)^(-2)])/15 - ((16*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      24*Pi^2*FF[(1 - x)^(-2)] + (704*FF[(1 - x)^(-1)])/3 - 
      ((4304*I)/15)*Pi*FF[(1 - x)^(-1)] - (80*Pi^2*FF[(1 - x)^(-1)])/3 + 
      96*FF[x] - 56*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (2456/45 - ((32*I)/3)*Pi + (536*FF[(1 - x)^(-2)])/45 - 
      ((176*I)/3)*Pi*FF[(1 - x)^(-2)] - (5104*FF[(1 - x)^(-1)])/45 + 
      ((160*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1}, x] + 
    (2456/45 - ((496*I)/3)*Pi + (536*FF[(1 - x)^(-2)])/45 + 
      ((176*I)/3)*Pi*FF[(1 - x)^(-2)] - (5104*FF[(1 - x)^(-1)])/45 + 
      ((704*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0}, x] + 
    (-568/15 + ((56*I)/15)*Pi + ((16*I)/15)*Pi*FF[(1 - x)^(-2)] - 
      (64*FF[(1 - x)^(-1)])/15 - ((16*I)/15)*Pi*FF[(1 - x)^(-1)] + 96*FF[x] - 
      56*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (-1904/9 + ((604*I)/15)*Pi - ((16*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      (176*FF[(1 - x)^(-1)])/3 - ((1064*I)/15)*Pi*FF[(1 - x)^(-1)] + 
      (32*FF[x^(-1)])/9 + 96*FF[x] - 56*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (1264/45 + ((112*I)/15)*Pi + ((32*I)/15)*Pi*FF[(1 - x)^(-2)] - 
      (896*FF[(1 - x)^(-1)])/15 - ((32*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (32*FF[x^(-1)])/9)*G[{1, 0, 0, 1}, x] + 
    (1264/45 - (44*I)*Pi - (896*FF[(1 - x)^(-1)])/15 + 
      (72*I)*Pi*FF[(1 - x)^(-1)] - (32*FF[x^(-1)])/9)*G[{1, 0, 1, 0}, x] + 
    (-608/15 - ((56*I)/15)*Pi - ((16*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      (16*FF[(1 - x)^(-1)])/15 + ((16*I)/15)*Pi*FF[(1 - x)^(-1)] + 96*FF[x] - 
      56*FF[x^2])*G[{1, 0, 1, 1}, x] + (8864/45 + (288*FF[(1 - x)^(-1)])/5 + 
      56*FF[x^(-2)] - (832*FF[x^(-1)])/9 - 96*FF[x] + 56*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (-608/15 + (16*FF[(1 - x)^(-1)])/15 - 
      56*FF[x^(-2)] + 96*FF[x^(-1)])*G[{1, 1, 0, 1}, x] + 
    (-608/15 + (16*FF[(1 - x)^(-1)])/15 - 56*FF[x^(-2)] + 96*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (80 + 56*FF[x^(-2)] - 96*FF[x^(-1)] - 96*FF[x] + 
      56*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    (-820/3 + (80*I)*Pi - (880*FF[(1 - x)^(-2)])/3 + 
      (360*I)*Pi*FF[(1 - x)^(-2)] + (1880*FF[(1 - x)^(-1)])/3 - 
      (400*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 0}, x] + 
    (32 + 176*FF[(1 - x)^(-2)] - 160*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 1}, x] + (32 - (80*I)*Pi + 176*FF[(1 - x)^(-2)] - 
      (360*I)*Pi*FF[(1 - x)^(-2)] - 160*FF[(1 - x)^(-1)] + 
      (400*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0}, x] + 
    (252 - (64*I)*Pi + 176*FF[(1 - x)^(-2)] - (288*I)*Pi*FF[(1 - x)^(-2)] - 
      520*FF[(1 - x)^(-1)] + (320*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 0}, x] + (-208/15 - (576*FF[(1 - x)^(-2)])/5 + 
      (1568*FF[(1 - x)^(-1)])/15)*G[{0, 0, 1, 0, 1}, x] + 
    (-208/15 + (64*I)*Pi - (576*FF[(1 - x)^(-2)])/5 + 
      (288*I)*Pi*FF[(1 - x)^(-2)] + (1568*FF[(1 - x)^(-1)])/15 - 
      (320*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0}, x] + 
    (-224/15 - (64*FF[(1 - x)^(-2)])/15 + (64*FF[(1 - x)^(-1)])/15)*
     G[{0, 0, 1, 1, 1}, x] + (560/3 - (16*I)*Pi + (176*FF[(1 - x)^(-2)])/3 - 
      (72*I)*Pi*FF[(1 - x)^(-2)] - (1024*FF[(1 - x)^(-1)])/3 + 
      (80*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0}, x] + 
    (-72/5 - (896*FF[(1 - x)^(-2)])/15 + (272*FF[(1 - x)^(-1)])/5)*
     G[{0, 1, 0, 0, 1}, x] + (-72/5 + (16*I)*Pi - (896*FF[(1 - x)^(-2)])/15 + 
      (72*I)*Pi*FF[(1 - x)^(-2)] + (272*FF[(1 - x)^(-1)])/5 - 
      (80*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0}, x] + 
    (56/15 + (16*FF[(1 - x)^(-2)])/15 - (16*FF[(1 - x)^(-1)])/15)*
     G[{0, 1, 0, 1, 1}, x] + (-2536/15 + (288*FF[(1 - x)^(-2)])/5 + 
      (3536*FF[(1 - x)^(-1)])/15)*G[{0, 1, 1, 0, 0}, x] + 
    (56/15 + (16*FF[(1 - x)^(-2)])/15 - (16*FF[(1 - x)^(-1)])/15)*
     G[{0, 1, 1, 0, 1}, x] + (56/15 + (16*FF[(1 - x)^(-2)])/15 - 
      (16*FF[(1 - x)^(-1)])/15)*G[{0, 1, 1, 1, 0}, x] + 
    (44 - 72*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 0}, x] + 
    (-56/15 - (16*FF[(1 - x)^(-2)])/15 + (16*FF[(1 - x)^(-1)])/15)*
     G[{1, 0, 0, 0, 1}, x] + (-56/15 - (16*FF[(1 - x)^(-2)])/15 + 
      (16*FF[(1 - x)^(-1)])/15)*G[{1, 0, 0, 1, 0}, x] + 
    (56/5 + (16*FF[(1 - x)^(-2)])/5 - (16*FF[(1 - x)^(-1)])/5)*
     G[{1, 0, 0, 1, 1}, x] + (-604/15 + (16*FF[(1 - x)^(-2)])/15 + 
      (1064*FF[(1 - x)^(-1)])/15)*G[{1, 0, 1, 0, 0}, x] + 
    (-56/15 - (16*FF[(1 - x)^(-2)])/15 + (16*FF[(1 - x)^(-1)])/15)*
     G[{1, 0, 1, 0, 1}, x] + (-56/15 - (16*FF[(1 - x)^(-2)])/15 + 
      (16*FF[(1 - x)^(-1)])/15)*G[{1, 0, 1, 1, 0}, x] + 
    (80 + 360*FF[(1 - x)^(-2)] - 400*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0, 0}, x] + (-80 - 360*FF[(1 - x)^(-2)] + 
      400*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0, 0}, x] + 
    (-64 - 288*FF[(1 - x)^(-2)] + 320*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 0, 0}, x] + (64 + 288*FF[(1 - x)^(-2)] - 
      320*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0, 0}, x] + 
    (-16 - 72*FF[(1 - x)^(-2)] + 80*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 0, 0}, x] + (16 + 72*FF[(1 - x)^(-2)] - 
      80*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 0}, x] - (36878*Zeta[3])/135 - 
    ((8912*I)/45)*Pi*Zeta[3] + (56*Pi^2*Zeta[3])/15 - 
    ((32*I)/3)*Pi^3*Zeta[3] - (19382*FF[(1 - x)^(-2)]*Zeta[3])/135 + 
    ((3224*I)/15)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (16*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/15 - (48*I)*Pi^3*FF[(1 - x)^(-2)]*
     Zeta[3] + (7844*FF[(1 - x)^(-1)]*Zeta[3])/27 - 
    ((544*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    (16*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/15 + ((160*I)/3)*Pi^3*FF[(1 - x)^(-1)]*
     Zeta[3] - 56*FF[x^(-1)]*Zeta[3] - ((128*I)/9)*Pi*FF[x^(-1)]*Zeta[3] + 
    (416*FF[x]*Zeta[3])/5 + (192*I)*Pi*FF[x]*Zeta[3] - 
    (196*FF[x^2]*Zeta[3])/15 - (112*I)*Pi*FF[x^2]*Zeta[3] + 64*Zeta[3]^2 + 
    288*FF[(1 - x)^(-2)]*Zeta[3]^2 - 320*FF[(1 - x)^(-1)]*Zeta[3]^2 + 
    G[{0, 0, 1}, x]*(10814/135 - ((656*I)/15)*Pi + (104*Pi^2)/45 - 
      ((32*I)/3)*Pi^3 + (13982*FF[(1 - x)^(-2)])/135 - 
      ((304*I)/15)*Pi*FF[(1 - x)^(-2)] + (96*Pi^2*FF[(1 - x)^(-2)])/5 - 
      (48*I)*Pi^3*FF[(1 - x)^(-2)] - (20956*FF[(1 - x)^(-1)])/135 + 
      (176*I)*Pi*FF[(1 - x)^(-1)] - (784*Pi^2*FF[(1 - x)^(-1)])/45 + 
      ((160*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (96*I)*Pi*FF[x] + 
      (56*I)*Pi*FF[x^2] + 64*Zeta[3] + 288*FF[(1 - x)^(-2)]*Zeta[3] - 
      320*FF[(1 - x)^(-1)]*Zeta[3]) + G[{1, 0}, x]*
     (-487/5 - ((3622*I)/135)*Pi + (4408*Pi^2)/135 - ((112*I)/45)*Pi^3 - 
      (40*I)*Pi*FF[(1 - x)^(-2)] - ((32*I)/45)*Pi^3*FF[(1 - x)^(-2)] + 
      (12806*FF[(1 - x)^(-1)])/135 - ((1496*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (448*Pi^2*FF[(1 - x)^(-1)])/45 + ((32*I)/45)*Pi^3*FF[(1 - x)^(-1)] + 
      ((98*I)/15)*Pi*FF[x^(-2)] + (28*Pi^2*FF[x^(-2)])/3 + 
      (98*FF[x^(-1)])/15 - ((2948*I)/135)*Pi*FF[x^(-1)] - 
      (416*Pi^2*FF[x^(-1)])/27 + 44*FF[x] + ((144*I)/5)*Pi*FF[x] - 
      16*Pi^2*FF[x] - 6*FF[x^2] + ((196*I)/15)*Pi*FF[x^2] + 
      (28*Pi^2*FF[x^2])/3 + (1208*Zeta[3])/15 - (32*FF[(1 - x)^(-2)]*Zeta[3])/
       15 - (2128*FF[(1 - x)^(-1)]*Zeta[3])/15) + 
    G[{0, 1, 0}, x]*(10814/135 - ((9568*I)/45)*Pi - (404*Pi^2)/15 + 
      (13982*FF[(1 - x)^(-2)])/135 - ((1112*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (448*Pi^2*FF[(1 - x)^(-2)])/45 - (20956*FF[(1 - x)^(-1)])/135 + 
      ((5456*I)/45)*Pi*FF[(1 - x)^(-1)] + (584*Pi^2*FF[(1 - x)^(-1)])/15 + 
      (96*I)*Pi*FF[x] - (56*I)*Pi*FF[x^2] - 32*Zeta[3] - 
      144*FF[(1 - x)^(-2)]*Zeta[3] + 160*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 0, 0}, x]*(-7192/135 + ((10784*I)/45)*Pi + (116*Pi^2)/3 + 
      ((32*I)/3)*Pi^3 - (22564*FF[(1 - x)^(-2)])/135 + 
      ((5936*I)/45)*Pi*FF[(1 - x)^(-2)] - (88*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (48*I)*Pi^3*FF[(1 - x)^(-2)] + (48056*FF[(1 - x)^(-1)])/135 - 
      ((1616*I)/9)*Pi*FF[(1 - x)^(-1)] - (136*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((160*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (144*FF[x])/5 - (96*I)*Pi*FF[x] - 
      (196*FF[x^2])/15 + (56*I)*Pi*FF[x^2] - 32*Zeta[3] - 
      144*FF[(1 - x)^(-2)]*Zeta[3] + 160*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 0}, x]*(1571/15 + ((3622*I)/135)*Pi - (764*Pi^2)/45 - 
      ((104*I)/3)*Pi^3 - (248*Pi^4)/45 + (7753*FF[(1 - x)^(-2)])/45 - 
      ((8582*I)/135)*Pi*FF[(1 - x)^(-2)] + (44*Pi^2*FF[(1 - x)^(-2)])/45 - 
      ((88*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (124*Pi^4*FF[(1 - x)^(-2)])/5 - 
      (21202*FF[(1 - x)^(-1)])/135 + ((5420*I)/27)*Pi*FF[(1 - x)^(-1)] - 
      32*Pi^2*FF[(1 - x)^(-1)] + ((224*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
      (248*Pi^4*FF[(1 - x)^(-1)])/9 - (464*FF[x])/15 - ((144*I)/5)*Pi*FF[x] + 
      16*Pi^2*FF[x] + 6*FF[x^2] - ((196*I)/15)*Pi*FF[x^2] - 
      (28*Pi^2*FF[x^2])/3 + (232*Zeta[3])/3 - (32*I)*Pi*Zeta[3] - 
      (176*FF[(1 - x)^(-2)]*Zeta[3])/3 - (144*I)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (272*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (160*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 1}, x]*(-487/5 + ((18338*I)/135)*Pi - (352*Pi^2)/135 + 
      ((1024*I)/45)*Pi^3 + (8*Pi^4)/15 + ((13982*I)/135)*Pi*
       FF[(1 - x)^(-2)] + (2216*Pi^2*FF[(1 - x)^(-2)])/135 - 
      ((1336*I)/45)*Pi^3*FF[(1 - x)^(-2)] + (12*Pi^4*FF[(1 - x)^(-2)])/5 + 
      (12806*FF[(1 - x)^(-1)])/135 - ((1196*I)/27)*Pi*FF[(1 - x)^(-1)] + 
      (992*Pi^2*FF[(1 - x)^(-1)])/135 - ((944*I)/45)*Pi^3*FF[(1 - x)^(-1)] - 
      (8*Pi^4*FF[(1 - x)^(-1)])/3 + (98*FF[x^(-1)])/15 + 44*FF[x] - 
      ((416*I)/5)*Pi*FF[x] - 16*Pi^2*FF[x] - 6*FF[x^2] + 
      ((196*I)/15)*Pi*FF[x^2] + (28*Pi^2*FF[x^2])/3 - (560*Zeta[3])/3 - 
      (32*I)*Pi*Zeta[3] - (176*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (144*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (1024*FF[(1 - x)^(-1)]*Zeta[3])/
       3 + (160*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0}, x]*(-406/15 + ((22*I)/3)*Pi - (15937*Pi^2)/405 + 
      ((224*I)/5)*Pi^3 + (2158*Pi^4)/135 - ((8*I)/45)*Pi^5 + 
      ((7753*I)/45)*Pi*FF[(1 - x)^(-2)] - (9691*Pi^2*FF[(1 - x)^(-2)])/405 + 
      ((224*I)/45)*Pi^3*FF[(1 - x)^(-2)] + (616*Pi^4*FF[(1 - x)^(-2)])/135 - 
      ((4*I)/5)*Pi^5*FF[(1 - x)^(-2)] + (6529*FF[(1 - x)^(-1)])/135 - 
      ((8396*I)/135)*Pi*FF[(1 - x)^(-1)] + (3458*Pi^2*FF[(1 - x)^(-1)])/405 - 
      ((280*I)/9)*Pi^3*FF[(1 - x)^(-1)] - (3908*Pi^4*FF[(1 - x)^(-1)])/135 + 
      ((8*I)/9)*Pi^5*FF[(1 - x)^(-1)] + ((98*I)/15)*Pi*FF[x^(-1)] + 
      (28*Pi^2*FF[x^(-1)])/3 + (106*FF[x])/15 + ((196*I)/15)*Pi*FF[x] + 
      (28*Pi^2*FF[x])/3 - (16*I)*Pi^3*FF[x] + ((28*I)/3)*Pi^3*FF[x^2] - 
      (6992*Zeta[3])/45 + ((232*I)/3)*Pi*Zeta[3] + 
      (5992*FF[(1 - x)^(-2)]*Zeta[3])/45 - ((176*I)/3)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (1024*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      ((272*I)/3)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 96*FF[x]*Zeta[3] - 
      56*FF[x^2]*Zeta[3]) + G[{1}, x]*(728/15 + ((146*I)/3)*Pi - 
      (1613*Pi^2)/405 - ((752*I)/45)*Pi^3 - Pi^4 + (2*Pi^4*FF[(1 - x)^(-2)])/
       15 + ((12806*I)/135)*Pi*FF[(1 - x)^(-1)] + (472*Pi^2*FF[(1 - x)^(-1)])/
       27 - ((1336*I)/45)*Pi^3*FF[(1 - x)^(-1)] + (34*Pi^4*FF[(1 - x)^(-1)])/
       15 + (3*I)*Pi*FF[x^(-2)] - (49*Pi^2*FF[x^(-2)])/45 - 
      (977*FF[x^(-1)])/135 - ((368*I)/15)*Pi*FF[x^(-1)] + 
      (7922*Pi^2*FF[x^(-1)])/405 - ((16*I)/9)*Pi^3*FF[x^(-1)] - 
      (106*FF[x])/15 - ((196*I)/15)*Pi*FF[x] - (28*Pi^2*FF[x])/3 + 
      (16*I)*Pi^3*FF[x] - ((28*I)/3)*Pi^3*FF[x^2] + (1544*Zeta[3])/9 + 
      ((496*I)/5)*Pi*Zeta[3] + ((16*I)/5)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (176*FF[(1 - x)^(-1)]*Zeta[3])/3 - ((736*I)/5)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - 56*FF[x^(-2)]*Zeta[3] + (832*FF[x^(-1)]*Zeta[3])/9 - 
      96*FF[x]*Zeta[3] + 56*FF[x^2]*Zeta[3]) + (56*Zeta[5])/3 + 
    (16*FF[(1 - x)^(-2)]*Zeta[5])/3 - (16*FF[(1 - x)^(-1)]*Zeta[5])/3) + 
  COLOR[CA*NfV^2]*(-71/20 - ((161*I)/20)*Pi - (3311*Pi^2)/240 + 
    ((1849*I)/360)*Pi^3 + (3593*Pi^4)/540 - ((7*I)/300)*Pi^5 + 
    (41*Pi^6)/315 - ((9691*I)/1080)*Pi^3*FF[(1 - x)^(-2)] - 
    (8*Pi^4*FF[(1 - x)^(-2)])/27 + ((271*I)/225)*Pi^5*FF[(1 - x)^(-2)] + 
    (41*Pi^6*FF[(1 - x)^(-2)])/70 - ((6529*I)/360)*Pi*FF[(1 - x)^(-1)] + 
    (16987*Pi^2*FF[(1 - x)^(-1)])/1080 - ((3257*I)/540)*Pi^3*
     FF[(1 - x)^(-1)] - (67*Pi^4*FF[(1 - x)^(-1)])/54 - 
    ((119*I)/150)*Pi^5*FF[(1 - x)^(-1)] - (41*Pi^6*FF[(1 - x)^(-1)])/63 + 
    ((977*I)/360)*Pi*FF[x^(-1)] + (469*Pi^2*FF[x^(-1)])/120 - 
    ((278*I)/135)*Pi^3*FF[x^(-1)] + (33*Pi^2*FF[x])/4 - 
    ((8*I)/5)*Pi^3*FF[x] - (39*Pi^4*FF[x])/10 - (9*Pi^2*FF[x^2])/8 + 
    ((49*I)/20)*Pi^3*FF[x^2] + (91*Pi^4*FF[x^2])/40 + 
    (-2191/40 + ((9169*I)/180)*Pi - (13*Pi^2)/5 - 
      ((11*I)/3)*Pi*FF[(1 - x)^(-1)] + (Pi^2*FF[(1 - x)^(-1)])/5 - 
      (9*FF[x^(-2)])/8 + ((49*I)/20)*Pi*FF[x^(-2)] - 7*Pi^2*FF[x^(-2)] + 
      (233*FF[x^(-1)])/20 - ((737*I)/90)*Pi*FF[x^(-1)] + 12*Pi^2*FF[x^(-1)] + 
      (107*FF[x])/5 - ((156*I)/5)*Pi*FF[x] - 6*Pi^2*FF[x] - (9*FF[x^2])/4 + 
      ((49*I)/10)*Pi*FF[x^2] + (7*Pi^2*FF[x^2])/2)*G[{1, 1}, x] + 
    (-209/10 - ((94*I)/15)*Pi + (7*Pi^2)/10 - ((67*I)/15)*Pi*
       FF[(1 - x)^(-2)] + (Pi^2*FF[(1 - x)^(-2)])/5 - 
      (208*FF[(1 - x)^(-1)])/5 + ((662*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (Pi^2*FF[(1 - x)^(-1)])/5 + (156*FF[x])/5 - (36*I)*Pi*FF[x] - 
      (49*FF[x^2])/10 + (21*I)*Pi*FF[x^2])*G[{0, 1, 1}, x] + 
    (1127/90 + ((344*I)/5)*Pi + (79*Pi^2)/15 + 15*FF[(1 - x)^(-2)] - 
      (Pi^2*FF[(1 - x)^(-2)])/15 + 66*FF[(1 - x)^(-1)] + 
      ((2*I)/5)*Pi*FF[(1 - x)^(-1)] - (134*Pi^2*FF[(1 - x)^(-1)])/15 - 
      (667*FF[x^(-1)])/45 - (54*FF[x])/5 - (36*I)*Pi*FF[x] - 
      (49*FF[x^2])/10 + (21*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-443/180 + ((14*I)/3)*Pi - (7*Pi^2)/10 - (Pi^2*FF[(1 - x)^(-2)])/5 - 
      (11*FF[(1 - x)^(-1)])/3 + (22*I)*Pi*FF[(1 - x)^(-1)] + 
      (Pi^2*FF[(1 - x)^(-1)])/5 - (49*FF[x^(-2)])/20 + (2071*FF[x^(-1)])/90 + 
      ((4*I)/3)*Pi*FF[x^(-1)] - (36*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (-443/180 - ((176*I)/3)*Pi - (11*FF[(1 - x)^(-1)])/3 - 
      (22*I)*Pi*FF[(1 - x)^(-1)] - (49*FF[x^(-2)])/20 + 
      (2071*FF[x^(-1)])/90 - ((4*I)/3)*Pi*FF[x^(-1)] + (36*I)*Pi*FF[x] - 
      (21*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (267/5 - ((74*I)/5)*Pi - ((2*I)/5)*Pi*FF[(1 - x)^(-1)] + 
      (49*FF[x^(-2)])/10 - (156*FF[x^(-1)])/5 - (156*FF[x])/5 + 
      (36*I)*Pi*FF[x] + (49*FF[x^2])/10 - (21*I)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (-362/3 + ((181*I)/2)*Pi + 6*Pi^2 - 
      (290*FF[(1 - x)^(-2)])/3 + (44*I)*Pi*FF[(1 - x)^(-2)] + 
      27*Pi^2*FF[(1 - x)^(-2)] + (472*FF[(1 - x)^(-1)])/3 - 
      (175*I)*Pi*FF[(1 - x)^(-1)] - 30*Pi^2*FF[(1 - x)^(-1)] + 36*FF[x] - 
      21*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (154/5 - (12*I)*Pi + (236*FF[(1 - x)^(-2)])/5 - 
      (66*I)*Pi*FF[(1 - x)^(-2)] - 90*FF[(1 - x)^(-1)] + 
      (60*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (154/5 - ((893*I)/10)*Pi - 4*Pi^2 + (236*FF[(1 - x)^(-2)])/5 - 
      ((114*I)/5)*Pi*FF[(1 - x)^(-2)] - 18*Pi^2*FF[(1 - x)^(-2)] - 
      90*FF[(1 - x)^(-1)] + ((779*I)/5)*Pi*FF[(1 - x)^(-1)] + 
      20*Pi^2*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (-72/5 + ((54*I)/5)*Pi - (198*FF[(1 - x)^(-2)])/5 + 
      ((224*I)/5)*Pi*FF[(1 - x)^(-2)] + 24*FF[(1 - x)^(-1)] - 
      ((204*I)/5)*Pi*FF[(1 - x)^(-1)] + 36*FF[x] - 21*FF[x^2])*
     G[{0, 0, 1, 1}, x] + (501/5 - ((323*I)/5)*Pi - 2*Pi^2 + 
      (254*FF[(1 - x)^(-2)])/5 + ((2*I)/5)*Pi*FF[(1 - x)^(-2)] - 
      9*Pi^2*FF[(1 - x)^(-2)] - 88*FF[(1 - x)^(-1)] + 
      ((538*I)/5)*Pi*FF[(1 - x)^(-1)] + 10*Pi^2*FF[(1 - x)^(-1)] - 36*FF[x] + 
      21*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (-307/15 + (4*I)*Pi - (67*FF[(1 - x)^(-2)])/15 + 
      (22*I)*Pi*FF[(1 - x)^(-2)] + (638*FF[(1 - x)^(-1)])/15 - 
      (20*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1}, x] + 
    (-307/15 + (62*I)*Pi - (67*FF[(1 - x)^(-2)])/15 - 
      (22*I)*Pi*FF[(1 - x)^(-2)] + (638*FF[(1 - x)^(-1)])/15 - 
      (88*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0}, x] + 
    (71/5 - ((7*I)/5)*Pi - ((2*I)/5)*Pi*FF[(1 - x)^(-2)] + 
      (8*FF[(1 - x)^(-1)])/5 + ((2*I)/5)*Pi*FF[(1 - x)^(-1)] - 36*FF[x] + 
      21*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (238/3 - ((151*I)/10)*Pi + ((2*I)/5)*Pi*FF[(1 - x)^(-2)] - 
      22*FF[(1 - x)^(-1)] + ((133*I)/5)*Pi*FF[(1 - x)^(-1)] - 
      (4*FF[x^(-1)])/3 - 36*FF[x] + 21*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (-158/15 - ((14*I)/5)*Pi - ((4*I)/5)*Pi*FF[(1 - x)^(-2)] + 
      (112*FF[(1 - x)^(-1)])/5 + ((4*I)/5)*Pi*FF[(1 - x)^(-1)] + 
      (4*FF[x^(-1)])/3)*G[{1, 0, 0, 1}, x] + 
    (-158/15 + ((33*I)/2)*Pi + (112*FF[(1 - x)^(-1)])/5 - 
      (27*I)*Pi*FF[(1 - x)^(-1)] + (4*FF[x^(-1)])/3)*G[{1, 0, 1, 0}, x] + 
    (76/5 + ((7*I)/5)*Pi + ((2*I)/5)*Pi*FF[(1 - x)^(-2)] - 
      (2*FF[(1 - x)^(-1)])/5 - ((2*I)/5)*Pi*FF[(1 - x)^(-1)] - 36*FF[x] + 
      21*FF[x^2])*G[{1, 0, 1, 1}, x] + (-1108/15 - (108*FF[(1 - x)^(-1)])/5 - 
      21*FF[x^(-2)] + (104*FF[x^(-1)])/3 + 36*FF[x] - 21*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (76/5 - (2*FF[(1 - x)^(-1)])/5 + 21*FF[x^(-2)] - 
      36*FF[x^(-1)])*G[{1, 1, 0, 1}, x] + 
    (76/5 - (2*FF[(1 - x)^(-1)])/5 + 21*FF[x^(-2)] - 36*FF[x^(-1)])*
     G[{1, 1, 1, 0}, x] + (-30 - 21*FF[x^(-2)] + 36*FF[x^(-1)] + 36*FF[x] - 
      21*FF[x^2])*G[{1, 1, 1, 1}, x] + 
    (205/2 - (30*I)*Pi + 110*FF[(1 - x)^(-2)] - (135*I)*Pi*FF[(1 - x)^(-2)] - 
      235*FF[(1 - x)^(-1)] + (150*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0}, x] + (-12 - 66*FF[(1 - x)^(-2)] + 
      60*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 1}, x] + 
    (-12 + (30*I)*Pi - 66*FF[(1 - x)^(-2)] + (135*I)*Pi*FF[(1 - x)^(-2)] + 
      60*FF[(1 - x)^(-1)] - (150*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1, 0}, x] + (-189/2 + (24*I)*Pi - 66*FF[(1 - x)^(-2)] + 
      (108*I)*Pi*FF[(1 - x)^(-2)] + 195*FF[(1 - x)^(-1)] - 
      (120*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 0}, x] + 
    (26/5 + (216*FF[(1 - x)^(-2)])/5 - (196*FF[(1 - x)^(-1)])/5)*
     G[{0, 0, 1, 0, 1}, x] + (26/5 - (24*I)*Pi + (216*FF[(1 - x)^(-2)])/5 - 
      (108*I)*Pi*FF[(1 - x)^(-2)] - (196*FF[(1 - x)^(-1)])/5 + 
      (120*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0}, x] + 
    (28/5 + (8*FF[(1 - x)^(-2)])/5 - (8*FF[(1 - x)^(-1)])/5)*
     G[{0, 0, 1, 1, 1}, x] + (-70 + (6*I)*Pi - 22*FF[(1 - x)^(-2)] + 
      (27*I)*Pi*FF[(1 - x)^(-2)] + 128*FF[(1 - x)^(-1)] - 
      (30*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0}, x] + 
    (27/5 + (112*FF[(1 - x)^(-2)])/5 - (102*FF[(1 - x)^(-1)])/5)*
     G[{0, 1, 0, 0, 1}, x] + (27/5 - (6*I)*Pi + (112*FF[(1 - x)^(-2)])/5 - 
      (27*I)*Pi*FF[(1 - x)^(-2)] - (102*FF[(1 - x)^(-1)])/5 + 
      (30*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0}, x] + 
    (-7/5 - (2*FF[(1 - x)^(-2)])/5 + (2*FF[(1 - x)^(-1)])/5)*
     G[{0, 1, 0, 1, 1}, x] + (317/5 - (108*FF[(1 - x)^(-2)])/5 - 
      (442*FF[(1 - x)^(-1)])/5)*G[{0, 1, 1, 0, 0}, x] + 
    (-7/5 - (2*FF[(1 - x)^(-2)])/5 + (2*FF[(1 - x)^(-1)])/5)*
     G[{0, 1, 1, 0, 1}, x] + (-7/5 - (2*FF[(1 - x)^(-2)])/5 + 
      (2*FF[(1 - x)^(-1)])/5)*G[{0, 1, 1, 1, 0}, x] + 
    (-33/2 + 27*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 0}, x] + 
    (7/5 + (2*FF[(1 - x)^(-2)])/5 - (2*FF[(1 - x)^(-1)])/5)*
     G[{1, 0, 0, 0, 1}, x] + (7/5 + (2*FF[(1 - x)^(-2)])/5 - 
      (2*FF[(1 - x)^(-1)])/5)*G[{1, 0, 0, 1, 0}, x] + 
    (-21/5 - (6*FF[(1 - x)^(-2)])/5 + (6*FF[(1 - x)^(-1)])/5)*
     G[{1, 0, 0, 1, 1}, x] + (151/10 - (2*FF[(1 - x)^(-2)])/5 - 
      (133*FF[(1 - x)^(-1)])/5)*G[{1, 0, 1, 0, 0}, x] + 
    (7/5 + (2*FF[(1 - x)^(-2)])/5 - (2*FF[(1 - x)^(-1)])/5)*
     G[{1, 0, 1, 0, 1}, x] + (7/5 + (2*FF[(1 - x)^(-2)])/5 - 
      (2*FF[(1 - x)^(-1)])/5)*G[{1, 0, 1, 1, 0}, x] + 
    (-30 - 135*FF[(1 - x)^(-2)] + 150*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0, 0}, x] + (30 + 135*FF[(1 - x)^(-2)] - 
      150*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0, 0}, x] + 
    (24 + 108*FF[(1 - x)^(-2)] - 120*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 0, 0}, x] + (-24 - 108*FF[(1 - x)^(-2)] + 
      120*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0, 0}, x] + 
    (6 + 27*FF[(1 - x)^(-2)] - 30*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 0, 0}, x] + (-6 - 27*FF[(1 - x)^(-2)] + 
      30*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 0}, x] + (18439*Zeta[3])/180 + 
    ((1114*I)/15)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/5 + (4*I)*Pi^3*Zeta[3] + 
    (9691*FF[(1 - x)^(-2)]*Zeta[3])/180 - ((403*I)/5)*Pi*FF[(1 - x)^(-2)]*
     Zeta[3] - (2*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/5 + 
    (18*I)*Pi^3*FF[(1 - x)^(-2)]*Zeta[3] - (1961*FF[(1 - x)^(-1)]*Zeta[3])/
     18 + (68*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
    (2*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/5 - (20*I)*Pi^3*FF[(1 - x)^(-1)]*
     Zeta[3] + 21*FF[x^(-1)]*Zeta[3] + ((16*I)/3)*Pi*FF[x^(-1)]*Zeta[3] - 
    (156*FF[x]*Zeta[3])/5 - (72*I)*Pi*FF[x]*Zeta[3] + 
    (49*FF[x^2]*Zeta[3])/10 + (42*I)*Pi*FF[x^2]*Zeta[3] - 24*Zeta[3]^2 - 
    108*FF[(1 - x)^(-2)]*Zeta[3]^2 + 120*FF[(1 - x)^(-1)]*Zeta[3]^2 + 
    G[{0, 0, 0}, x]*(899/45 - ((1348*I)/15)*Pi - (29*Pi^2)/2 - (4*I)*Pi^3 + 
      (5641*FF[(1 - x)^(-2)])/90 - ((742*I)/15)*Pi*FF[(1 - x)^(-2)] + 
      11*Pi^2*FF[(1 - x)^(-2)] - (18*I)*Pi^3*FF[(1 - x)^(-2)] - 
      (6007*FF[(1 - x)^(-1)])/45 + ((202*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      17*Pi^2*FF[(1 - x)^(-1)] + (20*I)*Pi^3*FF[(1 - x)^(-1)] + 
      (54*FF[x])/5 + (36*I)*Pi*FF[x] + (49*FF[x^2])/10 - (21*I)*Pi*FF[x^2] + 
      12*Zeta[3] + 54*FF[(1 - x)^(-2)]*Zeta[3] - 60*FF[(1 - x)^(-1)]*
       Zeta[3]) + G[{0, 1, 0}, x]*(-5407/180 + ((1196*I)/15)*Pi + 
      (101*Pi^2)/10 - (6991*FF[(1 - x)^(-2)])/180 + 
      ((139*I)/3)*Pi*FF[(1 - x)^(-2)] - (56*Pi^2*FF[(1 - x)^(-2)])/15 + 
      (5239*FF[(1 - x)^(-1)])/90 - ((682*I)/15)*Pi*FF[(1 - x)^(-1)] - 
      (73*Pi^2*FF[(1 - x)^(-1)])/5 - (36*I)*Pi*FF[x] + (21*I)*Pi*FF[x^2] + 
      12*Zeta[3] + 54*FF[(1 - x)^(-2)]*Zeta[3] - 60*FF[(1 - x)^(-1)]*
       Zeta[3]) + G[{1, 0}, x]*(1461/40 + ((1811*I)/180)*Pi - (551*Pi^2)/45 + 
      ((14*I)/15)*Pi^3 + (15*I)*Pi*FF[(1 - x)^(-2)] + 
      ((4*I)/15)*Pi^3*FF[(1 - x)^(-2)] - (6403*FF[(1 - x)^(-1)])/180 + 
      ((187*I)/3)*Pi*FF[(1 - x)^(-1)] - (56*Pi^2*FF[(1 - x)^(-1)])/15 - 
      ((4*I)/15)*Pi^3*FF[(1 - x)^(-1)] - ((49*I)/20)*Pi*FF[x^(-2)] - 
      (7*Pi^2*FF[x^(-2)])/2 - (49*FF[x^(-1)])/20 + 
      ((737*I)/90)*Pi*FF[x^(-1)] + (52*Pi^2*FF[x^(-1)])/9 - (33*FF[x])/2 - 
      ((54*I)/5)*Pi*FF[x] + 6*Pi^2*FF[x] + (9*FF[x^2])/4 - 
      ((49*I)/10)*Pi*FF[x^2] - (7*Pi^2*FF[x^2])/2 - (151*Zeta[3])/5 + 
      (4*FF[(1 - x)^(-2)]*Zeta[3])/5 + (266*FF[(1 - x)^(-1)]*Zeta[3])/5) + 
    G[{0, 0, 1}, x]*(-5407/180 + ((82*I)/5)*Pi - (13*Pi^2)/15 + (4*I)*Pi^3 - 
      (6991*FF[(1 - x)^(-2)])/180 + ((38*I)/5)*Pi*FF[(1 - x)^(-2)] - 
      (36*Pi^2*FF[(1 - x)^(-2)])/5 + (18*I)*Pi^3*FF[(1 - x)^(-2)] + 
      (5239*FF[(1 - x)^(-1)])/90 - (66*I)*Pi*FF[(1 - x)^(-1)] + 
      (98*Pi^2*FF[(1 - x)^(-1)])/15 - (20*I)*Pi^3*FF[(1 - x)^(-1)] + 
      (36*I)*Pi*FF[x] - (21*I)*Pi*FF[x^2] - 24*Zeta[3] - 
      108*FF[(1 - x)^(-2)]*Zeta[3] + 120*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 1}, x]*(1461/40 - ((9169*I)/180)*Pi + (44*Pi^2)/45 - 
      ((128*I)/15)*Pi^3 - Pi^4/5 - ((6991*I)/180)*Pi*FF[(1 - x)^(-2)] - 
      (277*Pi^2*FF[(1 - x)^(-2)])/45 + ((167*I)/15)*Pi^3*FF[(1 - x)^(-2)] - 
      (9*Pi^4*FF[(1 - x)^(-2)])/10 - (6403*FF[(1 - x)^(-1)])/180 + 
      ((299*I)/18)*Pi*FF[(1 - x)^(-1)] - (124*Pi^2*FF[(1 - x)^(-1)])/45 + 
      ((118*I)/15)*Pi^3*FF[(1 - x)^(-1)] + Pi^4*FF[(1 - x)^(-1)] - 
      (49*FF[x^(-1)])/20 - (33*FF[x])/2 + ((156*I)/5)*Pi*FF[x] + 
      6*Pi^2*FF[x] + (9*FF[x^2])/4 - ((49*I)/10)*Pi*FF[x^2] - 
      (7*Pi^2*FF[x^2])/2 + 70*Zeta[3] + (12*I)*Pi*Zeta[3] + 
      22*FF[(1 - x)^(-2)]*Zeta[3] + (54*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      128*FF[(1 - x)^(-1)]*Zeta[3] - (60*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 0}, x]*(-1571/40 - ((1811*I)/180)*Pi + (191*Pi^2)/30 + 
      (13*I)*Pi^3 + (31*Pi^4)/15 - (7753*FF[(1 - x)^(-2)])/120 + 
      ((4291*I)/180)*Pi*FF[(1 - x)^(-2)] - (11*Pi^2*FF[(1 - x)^(-2)])/30 + 
      (11*I)*Pi^3*FF[(1 - x)^(-2)] + (93*Pi^4*FF[(1 - x)^(-2)])/10 + 
      (10601*FF[(1 - x)^(-1)])/180 - ((1355*I)/18)*Pi*FF[(1 - x)^(-1)] + 
      12*Pi^2*FF[(1 - x)^(-1)] - (28*I)*Pi^3*FF[(1 - x)^(-1)] - 
      (31*Pi^4*FF[(1 - x)^(-1)])/3 + (58*FF[x])/5 + ((54*I)/5)*Pi*FF[x] - 
      6*Pi^2*FF[x] - (9*FF[x^2])/4 + ((49*I)/10)*Pi*FF[x^2] + 
      (7*Pi^2*FF[x^2])/2 - 29*Zeta[3] + (12*I)*Pi*Zeta[3] + 
      22*FF[(1 - x)^(-2)]*Zeta[3] + (54*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
      34*FF[(1 - x)^(-1)]*Zeta[3] - (60*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{1}, x]*(-91/5 - ((73*I)/4)*Pi + (1613*Pi^2)/1080 + ((94*I)/15)*Pi^3 + 
      (3*Pi^4)/8 - (Pi^4*FF[(1 - x)^(-2)])/20 - ((6403*I)/180)*Pi*
       FF[(1 - x)^(-1)] - (59*Pi^2*FF[(1 - x)^(-1)])/9 + 
      ((167*I)/15)*Pi^3*FF[(1 - x)^(-1)] - (17*Pi^4*FF[(1 - x)^(-1)])/20 - 
      ((9*I)/8)*Pi*FF[x^(-2)] + (49*Pi^2*FF[x^(-2)])/120 + 
      (977*FF[x^(-1)])/360 + ((46*I)/5)*Pi*FF[x^(-1)] - 
      (3961*Pi^2*FF[x^(-1)])/540 + ((2*I)/3)*Pi^3*FF[x^(-1)] + 
      (53*FF[x])/20 + ((49*I)/10)*Pi*FF[x] + (7*Pi^2*FF[x])/2 - 
      (6*I)*Pi^3*FF[x] + ((7*I)/2)*Pi^3*FF[x^2] - (193*Zeta[3])/3 - 
      ((186*I)/5)*Pi*Zeta[3] - ((6*I)/5)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
      22*FF[(1 - x)^(-1)]*Zeta[3] + ((276*I)/5)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
      21*FF[x^(-2)]*Zeta[3] - (104*FF[x^(-1)]*Zeta[3])/3 + 36*FF[x]*Zeta[3] - 
      21*FF[x^2]*Zeta[3]) + G[{0}, x]*(203/20 - ((11*I)/4)*Pi + 
      (15937*Pi^2)/1080 - ((84*I)/5)*Pi^3 - (1079*Pi^4)/180 + (I/15)*Pi^5 - 
      ((7753*I)/120)*Pi*FF[(1 - x)^(-2)] + (9691*Pi^2*FF[(1 - x)^(-2)])/
       1080 - ((28*I)/15)*Pi^3*FF[(1 - x)^(-2)] - (77*Pi^4*FF[(1 - x)^(-2)])/
       45 + ((3*I)/10)*Pi^5*FF[(1 - x)^(-2)] - (6529*FF[(1 - x)^(-1)])/360 + 
      ((2099*I)/90)*Pi*FF[(1 - x)^(-1)] - (1729*Pi^2*FF[(1 - x)^(-1)])/540 + 
      ((35*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (977*Pi^4*FF[(1 - x)^(-1)])/90 - 
      (I/3)*Pi^5*FF[(1 - x)^(-1)] - ((49*I)/20)*Pi*FF[x^(-1)] - 
      (7*Pi^2*FF[x^(-1)])/2 - (53*FF[x])/20 - ((49*I)/10)*Pi*FF[x] - 
      (7*Pi^2*FF[x])/2 + (6*I)*Pi^3*FF[x] - ((7*I)/2)*Pi^3*FF[x^2] + 
      (874*Zeta[3])/15 - (29*I)*Pi*Zeta[3] - (749*FF[(1 - x)^(-2)]*Zeta[3])/
       15 + (22*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
      (128*FF[(1 - x)^(-1)]*Zeta[3])/3 + (34*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
      36*FF[x]*Zeta[3] + 21*FF[x^2]*Zeta[3]) - 7*Zeta[5] - 
    2*FF[(1 - x)^(-2)]*Zeta[5] + 2*FF[(1 - x)^(-1)]*Zeta[5]) + 
  COLOR[CA*Nf*NfV2]*(-1369/810 + ((7501*I)/810)*Pi - (409*Pi^2)/24 - 
    ((2383*I)/1080)*Pi^3 + (463*Pi^4)/810 - ((91*I)/45)*Pi^3*
     FF[(1 - x)^(-2)] + (526*Pi^4*FF[(1 - x)^(-2)])/405 + 
    ((97*I)/270)*Pi^5*FF[(1 - x)^(-2)] + ((8324*I)/405)*Pi*FF[(1 - x)^(-1)] - 
    (401*Pi^2*FF[(1 - x)^(-1)])/54 + ((49*I)/60)*Pi^3*FF[(1 - x)^(-1)] - 
    (1211*Pi^4*FF[(1 - x)^(-1)])/810 - ((16*I)/45)*Pi^5*FF[(1 - x)^(-1)] - 
    ((349*I)/45)*Pi*FF[x^(-1)] + (7*Pi^2*FF[x^(-1)])/2 - 
    (I/3)*Pi^3*FF[x^(-1)] - (101*Pi^2*FF[x])/36 + (I/30)*Pi^3*FF[x] + 
    (37*Pi^4*FF[x])/135 - (43*Pi^2*FF[x^2])/36 - ((7*I)/12)*Pi^3*FF[x^2] + 
    (1466/45 - ((11*I)/15)*Pi - (277*Pi^2)/54 - 
      ((8*I)/3)*Pi*FF[(1 - x)^(-2)] - (626*FF[(1 - x)^(-1)])/45 - 
      (9*I)*Pi*FF[(1 - x)^(-1)] + (67*Pi^2*FF[(1 - x)^(-1)])/9 - 
      ((19*I)/30)*Pi*FF[x^(-2)] - (Pi^2*FF[x^(-2)])/3 - (19*FF[x^(-1)])/30 + 
      ((41*I)/15)*Pi*FF[x^(-1)] + (2*Pi^2*FF[x^(-1)])/3 + (101*FF[x])/18 + 
      ((9*I)/5)*Pi*FF[x] - (16*Pi^2*FF[x])/27 + (43*FF[x^2])/18 + 
      ((7*I)/6)*Pi*FF[x^2])*G[{1, 0}, x] + 
    (-989/18 - ((623*I)/45)*Pi + (56*Pi^2)/27 - 
      ((8*I)/9)*Pi*FF[(1 - x)^(-1)] - (40*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (65*FF[x^(-2)])/9 - ((19*I)/30)*Pi*FF[x^(-2)] + (151*FF[x^(-1)])/9 + 
      ((11*I)/15)*Pi*FF[x^(-1)] - (46*FF[x])/9 + ((19*I)/5)*Pi*FF[x] + 
      (4*Pi^2*FF[x])/27 - (43*FF[x^2])/18 - ((7*I)/6)*Pi*FF[x^2])*
     G[{1, 1}, x] + (33/2 + ((58*I)/9)*Pi + Pi^2/9 - 
      (39*FF[(1 - x)^(-2)])/2 + ((29*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (2*Pi^2*FF[(1 - x)^(-2)])/9 + FF[(1 - x)^(-1)]/3 - 
      ((104*I)/9)*Pi*FF[(1 - x)^(-1)] - (2*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (2*FF[x])/3 + (5*FF[x^2])/3)*G[{0, 0, 0}, x] + 
    (-1607/45 - ((80*I)/9)*Pi + (89*Pi^2)/9 - (74*FF[(1 - x)^(-2)])/5 - 
      ((443*I)/9)*Pi*FF[(1 - x)^(-2)] + (104*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (2318*FF[(1 - x)^(-1)])/45 + ((448*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (346*Pi^2*FF[(1 - x)^(-1)])/9 - (9*FF[x])/5 - (7*FF[x^2])/6)*
     G[{0, 0, 1}, x] + (-1607/45 + ((17*I)/9)*Pi + (26*Pi^2)/9 - 
      (74*FF[(1 - x)^(-2)])/5 - I*Pi*FF[(1 - x)^(-2)] + 
      (67*Pi^2*FF[(1 - x)^(-2)])/9 + (2318*FF[(1 - x)^(-1)])/45 - 
      ((20*I)/3)*Pi*FF[(1 - x)^(-1)] - (82*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (9*FF[x])/5 + ((16*I)/9)*Pi*FF[x] - (7*FF[x^2])/6)*G[{0, 1, 0}, x] + 
    (1111/18 + ((94*I)/9)*Pi - (8*Pi^2)/9 - ((8*I)/9)*Pi*FF[(1 - x)^(-2)] - 
      (40*Pi^2*FF[(1 - x)^(-2)])/9 - (808*FF[(1 - x)^(-1)])/9 - 
      (20*I)*Pi*FF[(1 - x)^(-1)] + (40*Pi^2*FF[(1 - x)^(-1)])/9 - 
      (7*FF[x^(-2)])/6 + (7*FF[x^(-1)])/3 - (4*FF[x])/3 + 
      ((8*I)/9)*Pi*FF[x] + (2*FF[x^2])/3)*G[{0, 1, 1}, x] + 
    (47/9 + ((13*I)/3)*Pi - (8*FF[(1 - x)^(-2)])/3 - 
      (65*FF[(1 - x)^(-1)])/9 - ((22*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      2*FF[x^(-1)] - (4*FF[x])/3 + (2*FF[x^2])/3)*G[{1, 0, 0}, x] + 
    (-623/45 - ((37*I)/3)*Pi - (8*FF[(1 - x)^(-1)])/9 + 
      ((62*I)/3)*Pi*FF[(1 - x)^(-1)] - (19*FF[x^(-2)])/30 + 
      (11*FF[x^(-1)])/15 + (19*FF[x])/5 - (7*FF[x^2])/6)*G[{1, 0, 1}, x] + 
    (-623/45 - ((23*I)/9)*Pi - (8*FF[(1 - x)^(-1)])/9 + 
      ((34*I)/3)*Pi*FF[(1 - x)^(-1)] - (19*FF[x^(-2)])/30 + 
      (2*I)*Pi*FF[x^(-2)] + (11*FF[x^(-1)])/15 - (4*I)*Pi*FF[x^(-1)] + 
      (19*FF[x])/5 - ((16*I)/9)*Pi*FF[x] - (7*FF[x^2])/6)*G[{1, 1, 0}, x] + 
    (56/3 + ((8*I)/9)*Pi + (11*FF[x^(-2)])/3 - (22*FF[x^(-1)])/3 - 
      (2*FF[x])/3 - ((8*I)/9)*Pi*FF[x] + (5*FF[x^2])/3)*G[{1, 1, 1}, x] + 
    (-56/9 - ((8*I)/3)*Pi + (16*FF[(1 - x)^(-2)])/9 - 
      (4*I)*Pi*FF[(1 - x)^(-2)] + (64*FF[(1 - x)^(-1)])/9 + 
      ((16*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0}, x] + 
    (26/3 - ((2*I)/3)*Pi + (85*FF[(1 - x)^(-2)])/9 - 
      ((28*I)/3)*Pi*FF[(1 - x)^(-2)] - (56*FF[(1 - x)^(-1)])/3 + 
      ((28*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1}, x] + 
    (26/3 - ((4*I)/3)*Pi + (85*FF[(1 - x)^(-2)])/9 - 
      ((32*I)/3)*Pi*FF[(1 - x)^(-2)] - (56*FF[(1 - x)^(-1)])/3 + 
      ((32*I)/3)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0}, x] + 
    (-76/9 - ((20*I)/3)*Pi - (520*FF[(1 - x)^(-2)])/9 - 
      ((56*I)/3)*Pi*FF[(1 - x)^(-2)] + (508*FF[(1 - x)^(-1)])/9 + 
      ((64*I)/3)*Pi*FF[(1 - x)^(-1)] + (8*FF[x])/9)*G[{0, 0, 1, 1}, x] + 
    (5/9 - (2*I)*Pi + (7*FF[(1 - x)^(-2)])/9 - ((22*I)/3)*Pi*
       FF[(1 - x)^(-2)] + (4*FF[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/9)*G[{0, 1, 0, 0}, x] + 
    (94/9 + ((16*I)/3)*Pi - (8*FF[(1 - x)^(-2)])/9 + 
      ((62*I)/3)*Pi*FF[(1 - x)^(-2)] - 20*FF[(1 - x)^(-1)] - 
      ((68*I)/3)*Pi*FF[(1 - x)^(-1)] + (8*FF[x])/9)*G[{0, 1, 0, 1}, x] + 
    (94/9 + (4*I)*Pi - (8*FF[(1 - x)^(-2)])/9 + ((34*I)/3)*Pi*
       FF[(1 - x)^(-2)] - 20*FF[(1 - x)^(-1)] - (12*I)*Pi*FF[(1 - x)^(-1)] + 
      (8*FF[x])/9)*G[{0, 1, 1, 0}, x] + (-64/3 + 32*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 1}, x] + (-14/3 + 4*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0}, x] + 
    (9 - (34*FF[(1 - x)^(-1)])/3)*G[{1, 0, 0, 1}, x] + 
    (9 - (34*FF[(1 - x)^(-1)])/3)*G[{1, 0, 1, 0}, x] + 
    (-184/9 + 32*FF[(1 - x)^(-1)] - (8*FF[x])/9)*G[{1, 0, 1, 1}, x] + 
    (-23/9 + (34*FF[(1 - x)^(-1)])/3 + 2*FF[x^(-2)] - 4*FF[x^(-1)] - 
      (16*FF[x])/9)*G[{1, 1, 0, 0}, x] + (8/9 - (8*FF[x])/9)*
     G[{1, 1, 0, 1}, x] + (8/9 - (8*FF[x])/9)*G[{1, 1, 1, 0}, x] + 
    (8/3 + (8*FF[(1 - x)^(-2)])/3 - (16*FF[(1 - x)^(-1)])/3)*
     G[{0, 0, 0, 0, 0}, x] + (-8/3 - 4*FF[(1 - x)^(-2)] + 
      (16*FF[(1 - x)^(-1)])/3)*G[{0, 0, 0, 0, 1}, x] + 
    (-8/3 - 4*FF[(1 - x)^(-2)] + (16*FF[(1 - x)^(-1)])/3)*
     G[{0, 0, 0, 1, 0}, x] + (-2 - (32*FF[(1 - x)^(-2)])/3 + 
      12*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 1}, x] + 
    (4/3 + (8*FF[(1 - x)^(-2)])/3 - (8*FF[(1 - x)^(-1)])/3)*
     G[{0, 0, 1, 0, 0}, x] + (-20/3 - (56*FF[(1 - x)^(-2)])/3 + 
      (64*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 0, 1}, x] + 
    (-20/3 - (56*FF[(1 - x)^(-2)])/3 + (64*FF[(1 - x)^(-1)])/3)*
     G[{0, 0, 1, 1, 0}, x] + (32/3 + 32*FF[(1 - x)^(-2)] - 
      (112*FF[(1 - x)^(-1)])/3)*G[{0, 0, 1, 1, 1}, x] + 
    (10/3 + 4*FF[(1 - x)^(-2)] - (20*FF[(1 - x)^(-1)])/3)*
     G[{0, 1, 0, 0, 0}, x] + (-16/3 - (34*FF[(1 - x)^(-2)])/3 + 
      (44*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 0, 1}, x] + 
    (-16/3 - (34*FF[(1 - x)^(-2)])/3 + (44*FF[(1 - x)^(-1)])/3)*
     G[{0, 1, 0, 1, 0}, x] + (32/3 + 32*FF[(1 - x)^(-2)] - 
      (112*FF[(1 - x)^(-1)])/3)*G[{0, 1, 0, 1, 1}, x] + 
    (4 + (34*FF[(1 - x)^(-2)])/3 - 12*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 0}, x] - (4001*Zeta[3])/90 - ((29*I)/2)*Pi*Zeta[3] + 
    5*Pi^2*Zeta[3] + (182*FF[(1 - x)^(-2)]*Zeta[3])/15 - 
    ((139*I)/3)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
    (218*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 + (1532*FF[(1 - x)^(-1)]*Zeta[3])/
     45 + ((521*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    (74*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 + 2*FF[x^(-1)]*Zeta[3] + 
    (77*FF[x]*Zeta[3])/15 + ((8*I)/9)*Pi*FF[x]*Zeta[3] - 
    (11*FF[x^2]*Zeta[3])/6 + G[{0, 0}, x]*(-3737/162 - ((5957*I)/270)*Pi - 
      (65*Pi^2)/24 - ((17*I)/12)*Pi^3 + (754*FF[(1 - x)^(-2)])/81 - 
      ((5401*I)/270)*Pi*FF[(1 - x)^(-2)] - (337*Pi^2*FF[(1 - x)^(-2)])/108 - 
      ((43*I)/18)*Pi^3*FF[(1 - x)^(-2)] + (236*FF[(1 - x)^(-1)])/81 + 
      ((4979*I)/135)*Pi*FF[(1 - x)^(-1)] + (529*Pi^2*FF[(1 - x)^(-1)])/108 + 
      ((17*I)/6)*Pi^3*FF[(1 - x)^(-1)] - (55*FF[x])/9 - ((9*I)/5)*Pi*FF[x] + 
      (16*Pi^2*FF[x])/27 - (43*FF[x^2])/18 - ((7*I)/6)*Pi*FF[x^2] - 
      (83*Zeta[3])/18 - (35*FF[(1 - x)^(-2)]*Zeta[3])/9 + 
      (83*FF[(1 - x)^(-1)]*Zeta[3])/9) + G[{0, 1}, x]*
     (1466/45 + ((339*I)/10)*Pi - (412*Pi^2)/27 - 
      ((74*I)/5)*Pi*FF[(1 - x)^(-2)] + (215*Pi^2*FF[(1 - x)^(-2)])/27 + 
      ((17*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (626*FF[(1 - x)^(-1)])/45 - 
      ((1762*I)/45)*Pi*FF[(1 - x)^(-1)] + (610*Pi^2*FF[(1 - x)^(-1)])/27 - 
      (2*I)*Pi^3*FF[(1 - x)^(-1)] - ((7*I)/6)*Pi*FF[x^(-2)] - 
      (19*FF[x^(-1)])/30 + ((7*I)/3)*Pi*FF[x^(-1)] + (101*FF[x])/18 - 
      ((19*I)/5)*Pi*FF[x] - (4*Pi^2*FF[x])/27 + (43*FF[x^2])/18 + 
      ((7*I)/6)*Pi*FF[x^2] - 14*Zeta[3] - (158*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      56*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0}, x]*(-23147/810 - ((4477*I)/810)*Pi + (4535*Pi^2)/216 + 
      ((107*I)/72)*Pi^3 + (97*Pi^4)/540 + ((754*I)/81)*Pi*FF[(1 - x)^(-2)] + 
      (269*Pi^2*FF[(1 - x)^(-2)])/54 - ((67*I)/36)*Pi^3*FF[(1 - x)^(-2)] + 
      (58*Pi^4*FF[(1 - x)^(-2)])/135 + (8324*FF[(1 - x)^(-1)])/405 + 
      ((1696*I)/405)*Pi*FF[(1 - x)^(-1)] - (3307*Pi^2*FF[(1 - x)^(-1)])/108 - 
      ((313*I)/108)*Pi^3*FF[(1 - x)^(-1)] - (97*Pi^4*FF[(1 - x)^(-1)])/270 - 
      ((19*I)/30)*Pi*FF[x^(-1)] - (Pi^2*FF[x^(-1)])/3 + (67*FF[x])/9 + 
      ((53*I)/18)*Pi*FF[x] + (11*Pi^2*FF[x])/6 + ((8*I)/27)*Pi^3*FF[x] + 
      (7*Pi^2*FF[x^2])/12 + (155*Zeta[3])/18 + ((61*I)/18)*Pi*Zeta[3] + 
      (79*FF[(1 - x)^(-2)]*Zeta[3])/9 + ((49*I)/9)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (131*FF[(1 - x)^(-1)]*Zeta[3])/9 - 
      ((61*I)/9)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - (8*FF[x]*Zeta[3])/3) + 
    G[{1}, x]*(1561/45 - ((77*I)/10)*Pi + (1175*Pi^2)/108 - 
      ((59*I)/54)*Pi^3 - ((626*I)/45)*Pi*FF[(1 - x)^(-1)] + 
      (335*Pi^2*FF[(1 - x)^(-1)])/27 + ((17*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      ((65*I)/9)*Pi*FF[x^(-2)] + (19*Pi^2*FF[x^(-2)])/6 - 
      (I/3)*Pi^3*FF[x^(-2)] - (349*FF[x^(-1)])/45 + 
      ((1123*I)/90)*Pi*FF[x^(-1)] - (53*Pi^2*FF[x^(-1)])/9 + 
      ((2*I)/3)*Pi^3*FF[x^(-1)] - (67*FF[x])/9 - ((53*I)/18)*Pi*FF[x] - 
      (17*Pi^2*FF[x])/6 - ((8*I)/27)*Pi^3*FF[x] + (7*Pi^2*FF[x^2])/12 + 
      29*Zeta[3] - (158*FF[(1 - x)^(-1)]*Zeta[3])/3 + 2*FF[x^(-2)]*Zeta[3] - 
      4*FF[x^(-1)]*Zeta[3] + (8*FF[x]*Zeta[3])/3) - 34*Zeta[5] - 
    (334*FF[(1 - x)^(-2)]*Zeta[5])/3 + 128*FF[(1 - x)^(-1)]*Zeta[5]) + 
  COLOR[CA*CF*NfV2]*(-184/9 + ((1627*I)/36)*Pi + (43367*Pi^2)/216 + 
    ((329*I)/36)*Pi^3 + (23983*Pi^4)/3240 + ((443*I)/540)*Pi^5 - 
    (473*Pi^6)/567 + ((59*I)/4)*Pi^3*FF[(1 - x)^(-2)] + 
    (20783*Pi^4*FF[(1 - x)^(-2)])/540 - ((1333*I)/1080)*Pi^5*
     FF[(1 - x)^(-2)] - (4762*Pi^6*FF[(1 - x)^(-2)])/2835 + 
    ((1115*I)/9)*Pi*FF[(1 - x)^(-1)] - (7771*Pi^2*FF[(1 - x)^(-1)])/36 + 
    ((497*I)/18)*Pi^3*FF[(1 - x)^(-1)] - (77407*Pi^4*FF[(1 - x)^(-1)])/1620 + 
    ((229*I)/540)*Pi^5*FF[(1 - x)^(-1)] + (7499*Pi^6*FF[(1 - x)^(-1)])/2835 - 
    ((1597*I)/36)*Pi*FF[x^(-1)] - (95*Pi^2*FF[x^(-1)])/36 - 
    ((20*I)/3)*Pi^3*FF[x^(-1)] + (61*Pi^2*FF[x])/18 - ((23*I)/2)*Pi^3*FF[x] + 
    (11*Pi^4*FF[x])/12 - ((7*I)/135)*Pi^5*FF[x] - (673*Pi^2*FF[x^2])/72 - 
    ((7*I)/12)*Pi^3*FF[x^2] - (439*Pi^4*FF[x^2])/120 + 
    (-919/2 + ((223*I)/6)*Pi - (31*Pi^2)/3 - 4*FF[(1 - x)^(-2)] + 
      (965*FF[(1 - x)^(-1)])/3 - ((233*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      42*Pi^2*FF[(1 - x)^(-1)] - (8*I)*Pi*FF[x^(-2)] + 68*FF[x^(-1)] - 
      (16*I)*Pi*FF[x^(-1)] + (107*FF[x])/3 + (14*I)*Pi*FF[x] + 
      (14*FF[x^2])/3 - (31*I)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (2353/6 - ((713*I)/3)*Pi + (133*Pi^2)/9 - 321*FF[(1 - x)^(-1)] + 
      ((521*I)/3)*Pi*FF[(1 - x)^(-1)] + (122*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (13*FF[x^(-2)])/6 + (2*I)*Pi*FF[x^(-2)] - (76*FF[x^(-1)])/3 + 
      (4*I)*Pi*FF[x^(-1)] - (2*FF[x])/3 - (18*I)*Pi*FF[x] - 
      (4*Pi^2*FF[x])/9 - (65*FF[x^2])/6 - (39*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (2353/6 + ((77*I)/3)*Pi + (268*Pi^2)/9 - 
      321*FF[(1 - x)^(-1)] + ((16*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      (128*Pi^2*FF[(1 - x)^(-1)])/3 + (13*FF[x^(-2)])/6 + 
      (30*I)*Pi*FF[x^(-2)] - (76*FF[x^(-1)])/3 + (28*I)*Pi*FF[x^(-1)] - 
      (2*FF[x])/3 + (22*I)*Pi*FF[x] - (4*Pi^2*FF[x])/9 - (65*FF[x^2])/6 + 
      (45*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (-430 + (167*I)*Pi + (8*Pi^2)/3 + 10*FF[x^(-2)] - (2*I)*Pi*FF[x^(-2)] + 
      60*FF[x^(-1)] - (16*I)*Pi*FF[x^(-1)] + (95*FF[x])/3 - (10*I)*Pi*FF[x] + 
      17*FF[x^2] + (25*I)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
    (-739/6 - ((47*I)/3)*Pi - (8*Pi^2)/3 - (631*FF[(1 - x)^(-2)])/18 - 
      ((89*I)/3)*Pi*FF[(1 - x)^(-2)] + 8*Pi^2*FF[(1 - x)^(-2)] + 
      188*FF[(1 - x)^(-1)] + ((58*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (16*Pi^2*FF[(1 - x)^(-1)])/3 - 14*FF[x] + 27*FF[x^2])*
     G[{0, 0, 0, 0}, x] + (-155/9 - ((1565*I)/3)*Pi + 39*Pi^2 - 
      (614*FF[(1 - x)^(-2)])/9 - ((89*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      98*Pi^2*FF[(1 - x)^(-2)] + (220*FF[(1 - x)^(-1)])/9 + 
      ((2066*I)/3)*Pi*FF[(1 - x)^(-1)] - 126*Pi^2*FF[(1 - x)^(-1)] - 
      12*FF[x] - ((8*I)/3)*Pi*FF[x] - 2*FF[x^2])*G[{0, 0, 0, 1}, x] + 
    (-155/9 + ((518*I)/3)*Pi + (91*Pi^2)/3 - (614*FF[(1 - x)^(-2)])/9 + 
      ((68*I)/3)*Pi*FF[(1 - x)^(-2)] + 138*Pi^2*FF[(1 - x)^(-2)] + 
      (220*FF[(1 - x)^(-1)])/9 - (162*I)*Pi*FF[(1 - x)^(-1)] - 
      (398*Pi^2*FF[(1 - x)^(-1)])/3 - 12*FF[x] + ((16*I)/3)*Pi*FF[x] - 
      2*FF[x^2])*G[{0, 0, 1, 0}, x] + (2741/9 + (395*I)*Pi - (10*Pi^2)/3 + 
      (3280*FF[(1 - x)^(-2)])/9 + ((8*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (224*Pi^2*FF[(1 - x)^(-2)])/3 - (3928*FF[(1 - x)^(-1)])/9 - 
      ((1550*I)/3)*Pi*FF[(1 - x)^(-1)] - (124*Pi^2*FF[(1 - x)^(-1)])/3 + 
      2*FF[x^(-2)] + 4*FF[x^(-1)] + 42*FF[x] + ((16*I)/3)*Pi*FF[x] + 
      47*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (100/3 + ((422*I)/3)*Pi + (10*Pi^2)/3 + 313*FF[(1 - x)^(-2)] + 
      ((79*I)/3)*Pi*FF[(1 - x)^(-2)] + (124*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (1117*FF[(1 - x)^(-1)])/3 - (220*I)*Pi*FF[(1 - x)^(-1)] - 
      (92*Pi^2*FF[(1 - x)^(-1)])/3 - 14*FF[x] + ((16*I)/3)*Pi*FF[x] - 
      41*FF[x^2])*G[{0, 1, 0, 0}, x] + (-245/3 + ((824*I)/3)*Pi - 10*Pi^2 - 
      321*FF[(1 - x)^(-2)] + ((77*I)/3)*Pi*FF[(1 - x)^(-2)] + 
      (116*Pi^2*FF[(1 - x)^(-2)])/3 + 468*FF[(1 - x)^(-1)] - 
      (354*I)*Pi*FF[(1 - x)^(-1)] - 4*Pi^2*FF[(1 - x)^(-1)] + 4*FF[x] + 
      ((16*I)/3)*Pi*FF[x] + 2*FF[x^2])*G[{0, 1, 0, 1}, x] + 
    (-245/3 - ((589*I)/3)*Pi - (40*Pi^2)/3 - 321*FF[(1 - x)^(-2)] + 
      ((100*I)/3)*Pi*FF[(1 - x)^(-2)] - (128*Pi^2*FF[(1 - x)^(-2)])/3 + 
      468*FF[(1 - x)^(-1)] + (250*I)*Pi*FF[(1 - x)^(-1)] + 
      (152*Pi^2*FF[(1 - x)^(-1)])/3 + 4*FF[x] - ((8*I)/3)*Pi*FF[x] + 
      2*FF[x^2])*G[{0, 1, 1, 0}, x] + (-20 - (236*I)*Pi - (4*Pi^2)/3 - 
      (704*FF[(1 - x)^(-1)])/3 + (328*I)*Pi*FF[(1 - x)^(-1)] + 
      (8*Pi^2*FF[(1 - x)^(-1)])/3 + 2*FF[x^(-2)] + 4*FF[x^(-1)] - 6*FF[x] - 
      33*FF[x^2])*G[{0, 1, 1, 1}, x] + 
    (-265/6 + (35*I)*Pi + 77*FF[(1 - x)^(-1)] - (50*I)*Pi*FF[(1 - x)^(-1)] + 
      2*FF[x] - 33*FF[x^2])*G[{1, 0, 0, 0}, x] + 
    (244/3 + ((250*I)/3)*Pi - (464*FF[(1 - x)^(-1)])/3 - 
      (28*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] - 16*FF[x^(-1)] + 12*FF[x] + 
      ((8*I)/3)*Pi*FF[x] + 2*FF[x^2])*G[{1, 0, 0, 1}, x] + 
    (244/3 + ((34*I)/3)*Pi - (464*FF[(1 - x)^(-1)])/3 - 
      (60*I)*Pi*FF[(1 - x)^(-1)] - 8*FF[x^(-2)] - 16*FF[x^(-1)] + 12*FF[x] - 
      ((16*I)/3)*Pi*FF[x] + 2*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (-319 - ((452*I)/3)*Pi + (985*FF[(1 - x)^(-1)])/3 + 
      (176*I)*Pi*FF[(1 - x)^(-1)] + 10*FF[x^(-2)] + 20*FF[x^(-1)] - 
      30*FF[x] - ((16*I)/3)*Pi*FF[x] - 41*FF[x^2])*G[{1, 0, 1, 1}, x] + 
    (701/3 - ((236*I)/3)*Pi + (16*FF[(1 - x)^(-1)])/3 + 
      (104*I)*Pi*FF[(1 - x)^(-1)] + 68*FF[x^(-2)] + 26*FF[x] - 
      ((16*I)/3)*Pi*FF[x] + 47*FF[x^2])*G[{1, 1, 0, 0}, x] + 
    (-208 + ((271*I)/3)*Pi - (150*I)*Pi*FF[(1 - x)^(-1)] - 38*FF[x^(-2)] + 
      28*FF[x^(-1)] - 4*FF[x] - ((16*I)/3)*Pi*FF[x] - 2*FF[x^2])*
     G[{1, 1, 0, 1}, x] + (-208 - ((14*I)/3)*Pi + 
      (28*I)*Pi*FF[(1 - x)^(-1)] - 38*FF[x^(-2)] + 28*FF[x^(-1)] - 4*FF[x] + 
      ((8*I)/3)*Pi*FF[x] - 2*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (375 + 36*FF[x^(-2)] - 44*FF[x^(-1)] - 6*FF[x] + 27*FF[x^2])*
     G[{1, 1, 1, 1}, x] + (-35 + (212*FF[(1 - x)^(-2)])/3 - 
      (24*I)*Pi*FF[(1 - x)^(-2)] + 2*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0}, x] + (190/3 + (274*I)*Pi - (125*FF[(1 - x)^(-2)])/3 + 
      (640*I)*Pi*FF[(1 - x)^(-2)] - (212*FF[(1 - x)^(-1)])/3 - 
      (836*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 1}, x] + 
    (190/3 - (90*I)*Pi - (125*FF[(1 - x)^(-2)])/3 - 
      (80*I)*Pi*FF[(1 - x)^(-2)] - (212*FF[(1 - x)^(-1)])/3 + 
      (180*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0}, x] + 
    (-1843/3 - (186*I)*Pi - (52*FF[(1 - x)^(-2)])/3 - 
      (528*I)*Pi*FF[(1 - x)^(-2)] + 818*FF[(1 - x)^(-1)] + 
      (660*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3)*G[{0, 0, 0, 1, 1}, x] + 
    (557/3 - (82*I)*Pi + (328*FF[(1 - x)^(-2)])/3 - 
      (164*I)*Pi*FF[(1 - x)^(-2)] - (752*FF[(1 - x)^(-1)])/3 + 
      (212*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3)*G[{0, 0, 1, 0, 0}, x] + 
    (-127/3 - (126*I)*Pi - 116*FF[(1 - x)^(-2)] - 
      (348*I)*Pi*FF[(1 - x)^(-2)] + (442*FF[(1 - x)^(-1)])/3 + 
      (444*I)*Pi*FF[(1 - x)^(-1)] - (16*FF[x])/3)*G[{0, 0, 1, 0, 1}, x] + 
    (-127/3 + (136*I)*Pi - 116*FF[(1 - x)^(-2)] + 
      (248*I)*Pi*FF[(1 - x)^(-2)] + (442*FF[(1 - x)^(-1)])/3 - 
      (320*I)*Pi*FF[(1 - x)^(-1)] - (16*FF[x])/3)*G[{0, 0, 1, 1, 0}, x] + 
    (1400/3 + (80*I)*Pi + (532*FF[(1 - x)^(-2)])/3 + 
      (328*I)*Pi*FF[(1 - x)^(-2)] - (2168*FF[(1 - x)^(-1)])/3 - 
      (400*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3)*G[{0, 0, 1, 1, 1}, x] + 
    (527/3 - (32*I)*Pi + 115*FF[(1 - x)^(-2)] - (52*I)*Pi*FF[(1 - x)^(-2)] - 
      (698*FF[(1 - x)^(-1)])/3 + (64*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3)*
     G[{0, 1, 0, 0, 0}, x] + (-35 - (40*I)*Pi - (266*FF[(1 - x)^(-2)])/3 - 
      (32*I)*Pi*FF[(1 - x)^(-2)] + (38*FF[(1 - x)^(-1)])/3 + 
      (104*I)*Pi*FF[(1 - x)^(-1)] - (16*FF[x])/3)*G[{0, 1, 0, 0, 1}, x] + 
    (-35 + (20*I)*Pi - (266*FF[(1 - x)^(-2)])/3 - 
      (60*I)*Pi*FF[(1 - x)^(-2)] + (38*FF[(1 - x)^(-1)])/3 + 
      (32*I)*Pi*FF[(1 - x)^(-1)] - (16*FF[x])/3)*G[{0, 1, 0, 1, 0}, x] + 
    (929/3 + (64*I)*Pi + (343*FF[(1 - x)^(-2)])/3 + 
      (180*I)*Pi*FF[(1 - x)^(-2)] - (1100*FF[(1 - x)^(-1)])/3 - 
      (248*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3)*G[{0, 1, 0, 1, 1}, x] + 
    (-1165/3 + (44*I)*Pi + (100*FF[(1 - x)^(-2)])/3 + 
      (104*I)*Pi*FF[(1 - x)^(-2)] + 698*FF[(1 - x)^(-1)] - 
      (136*I)*Pi*FF[(1 - x)^(-1)] - (8*FF[x])/3)*G[{0, 1, 1, 0, 0}, x] + 
    (192 - (38*I)*Pi - (150*I)*Pi*FF[(1 - x)^(-2)] - 448*FF[(1 - x)^(-1)] + 
      (160*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 1}, x] + 
    (192 - (4*I)*Pi + (28*I)*Pi*FF[(1 - x)^(-2)] - 448*FF[(1 - x)^(-1)] - 
      (16*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 1, 1, 0}, x] + 
    (-428 + 776*FF[(1 - x)^(-1)])*G[{0, 1, 1, 1, 1}, x] + 
    (93 - 62*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 0}, x] + 
    (-58 + 12*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 1}, x] + 
    (-58 + 12*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 0}, x] + 
    (424/3 - 40*FF[(1 - x)^(-1)] + (8*FF[x])/3)*G[{1, 0, 0, 1, 1}, x] + 
    (-160/3 + 176*FF[(1 - x)^(-1)] - (32*FF[x])/3)*G[{1, 0, 1, 0, 0}, x] + 
    (194/3 - 236*FF[(1 - x)^(-1)] + (16*FF[x])/3)*G[{1, 0, 1, 0, 1}, x] + 
    (194/3 - 236*FF[(1 - x)^(-1)] + (16*FF[x])/3)*G[{1, 0, 1, 1, 0}, x] + 
    (-646/3 + 412*FF[(1 - x)^(-1)] - (32*FF[x])/3)*G[{1, 0, 1, 1, 1}, x] + 
    (-124/3 + 40*FF[(1 - x)^(-1)] - (32*FF[x])/3)*G[{1, 1, 0, 0, 0}, x] + 
    (-112/3 + 64*FF[(1 - x)^(-1)] + (16*FF[x])/3)*G[{1, 1, 0, 0, 1}, x] + 
    (-112/3 + 64*FF[(1 - x)^(-1)] + (16*FF[x])/3)*G[{1, 1, 0, 1, 0}, x] + 
    (383/3 - 214*FF[(1 - x)^(-1)] - (32*FF[x])/3)*G[{1, 1, 0, 1, 1}, x] + 
    (-14/3 + 28*FF[(1 - x)^(-1)] + (8*FF[x])/3)*G[{1, 1, 1, 0, 0}, x] + 
    (22 + 16*FF[(1 - x)^(-2)] - 44*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0, 0}, x] + (-22 - 40*FF[(1 - x)^(-2)] + 
      44*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 0, 1}, x] + 
    (-22 - 40*FF[(1 - x)^(-2)] + 44*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 1, 0}, x] + (296 + 680*FF[(1 - x)^(-2)] - 
      880*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 1, 1}, x] + 
    (-68 - 56*FF[(1 - x)^(-2)] + 136*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1, 0, 0}, x] + (-22 - 24*FF[(1 - x)^(-2)] + 
      44*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0, 1}, x] + 
    (-22 - 24*FF[(1 - x)^(-2)] + 44*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1, 1, 0}, x] + (-164 - 504*FF[(1 - x)^(-2)] + 
      616*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 1, 1}, x] + 
    (-72 - 56*FF[(1 - x)^(-2)] + 144*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 0, 0}, x] + (-10 - 108*FF[(1 - x)^(-2)] + 
      68*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 0, 1}, x] + 
    (-10 - 108*FF[(1 - x)^(-2)] + 68*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 1, 0}, x] + (-116 - 240*FF[(1 - x)^(-2)] + 
      376*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 1, 1}, x] + 
    (200 + 696*FF[(1 - x)^(-2)] - 736*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1, 0, 0}, x] + (-64 - 448*FF[(1 - x)^(-2)] + 
      416*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0, 1}, x] + 
    (-64 - 448*FF[(1 - x)^(-2)] + 416*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1, 1, 0}, x] + (144 + 776*FF[(1 - x)^(-2)] - 
      816*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 1, 1}, x] + 
    (-64 - 64*FF[(1 - x)^(-2)] + 128*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 0, 0}, x] + (32 + 12*FF[(1 - x)^(-2)] - 
      64*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0, 1}, x] + 
    (32 + 12*FF[(1 - x)^(-2)] - 64*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 1, 0}, x] + (-72 - 44*FF[(1 - x)^(-2)] + 
      168*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 1, 1}, x] + 
    (40 + 172*FF[(1 - x)^(-2)] - 152*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 1, 0, 0}, x] + (-20 - 232*FF[(1 - x)^(-2)] + 
      184*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 1}, x] + 
    (-20 - 232*FF[(1 - x)^(-2)] + 184*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 1, 1, 0}, x] + (84 + 412*FF[(1 - x)^(-2)] - 
      432*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 1, 1}, x] + 
    (36 + 40*FF[(1 - x)^(-2)] - 72*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 0, 0}, x] + (8 + 64*FF[(1 - x)^(-2)] - 
      64*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 0, 1}, x] + 
    (8 + 64*FF[(1 - x)^(-2)] - 64*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 1, 0}, x] + (-46 - 214*FF[(1 - x)^(-2)] + 
      224*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 1, 1}, x] + 
    (-4 + 28*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 1, 0, 0}, x] + (297*Zeta[3])/2 - ((1192*I)/3)*Pi*Zeta[3] - 
    (1333*Pi^2*Zeta[3])/18 - ((76*I)/3)*Pi^3*Zeta[3] - 
    (177*FF[(1 - x)^(-2)]*Zeta[3])/2 + ((5699*I)/9)*Pi*FF[(1 - x)^(-2)]*
     Zeta[3] + (229*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/9 - 
    ((199*I)/3)*Pi^3*FF[(1 - x)^(-2)]*Zeta[3] - 
    (1196*FF[(1 - x)^(-1)]*Zeta[3])/9 - (322*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
    83*Pi^2*FF[(1 - x)^(-1)]*Zeta[3] + ((278*I)/3)*Pi^3*FF[(1 - x)^(-1)]*
     Zeta[3] - 22*FF[x^(-1)]*Zeta[3] + 59*FF[x]*Zeta[3] - 
    (56*I)*Pi*FF[x]*Zeta[3] - (4*Pi^2*FF[x]*Zeta[3])/9 - 
    (31*FF[x^2]*Zeta[3])/2 - (92*I)*Pi*FF[x^2]*Zeta[3] - 58*Zeta[3]^2 - 
    185*FF[(1 - x)^(-2)]*Zeta[3]^2 + 254*FF[(1 - x)^(-1)]*Zeta[3]^2 + 
    G[{0, 1, 1}, x]*(1210/9 - ((217*I)/3)*Pi + (59*Pi^2)/9 - ((7*I)/3)*Pi^3 - 
      (321*I)*Pi*FF[(1 - x)^(-2)] - 3*Pi^2*FF[(1 - x)^(-2)] - 
      I*Pi^3*FF[(1 - x)^(-2)] + (325*FF[(1 - x)^(-1)])/9 + 
      ((524*I)/3)*Pi*FF[(1 - x)^(-1)] + (488*Pi^2*FF[(1 - x)^(-1)])/9 + 
      ((8*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 17*FF[x^(-2)] + (2*I)*Pi*FF[x^(-2)] + 
      (82*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)] - (179*FF[x])/3 - 
      (2*I)*Pi*FF[x] + (14*FF[x^2])/3 - (31*I)*Pi*FF[x^2] + 42*Zeta[3] + 
      46*FF[(1 - x)^(-2)]*Zeta[3] - 120*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 1, 0}, x]*(-239/2 - ((277*I)/3)*Pi - (919*Pi^2)/18 + 
      ((10*I)/3)*Pi^3 + (169*FF[(1 - x)^(-2)])/2 - 
      (8*I)*Pi*FF[(1 - x)^(-2)] + (80*Pi^2*FF[(1 - x)^(-2)])/3 + 
      ((22*I)/3)*Pi^3*FF[(1 - x)^(-2)] + (112*FF[(1 - x)^(-1)])/9 + 
      (125*I)*Pi*FF[(1 - x)^(-1)] + (1001*Pi^2*FF[(1 - x)^(-1)])/9 - 
      ((56*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 8*FF[x^(-1)] + (44*FF[x])/3 - 
      (10*I)*Pi*FF[x] + (4*Pi^2*FF[x])/9 - (65*FF[x^2])/6 - 
      (39*I)*Pi*FF[x^2] - 36*Zeta[3] - 184*FF[(1 - x)^(-2)]*Zeta[3] + 
      144*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 0, 0}, x]*
     (243 - ((1339*I)/18)*Pi + (181*Pi^2)/18 - (2*I)*Pi^3 - 
      (428*FF[(1 - x)^(-2)])/3 - ((1859*I)/18)*Pi*FF[(1 - x)^(-2)] + 
      (541*Pi^2*FF[(1 - x)^(-2)])/18 - ((10*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
      (1235*FF[(1 - x)^(-1)])/18 + ((1252*I)/9)*Pi*FF[(1 - x)^(-1)] - 
      (121*Pi^2*FF[(1 - x)^(-1)])/9 + (4*I)*Pi^3*FF[(1 - x)^(-1)] - 
      (107*FF[x])/3 - (26*I)*Pi*FF[x] + 17*FF[x^2] + (25*I)*Pi*FF[x^2] - 
      80*Zeta[3] - 104*FF[(1 - x)^(-2)]*Zeta[3] + 160*FF[(1 - x)^(-1)]*
       Zeta[3]) + G[{0, 0, 1}, x]*(-239/2 + ((730*I)/3)*Pi - (1127*Pi^2)/18 - 
      ((95*I)/3)*Pi^3 + (169*FF[(1 - x)^(-2)])/2 + 
      ((2666*I)/9)*Pi*FF[(1 - x)^(-2)] + (682*Pi^2*FF[(1 - x)^(-2)])/9 - 
      ((206*I)/3)*Pi^3*FF[(1 - x)^(-2)] + (112*FF[(1 - x)^(-1)])/9 - 
      ((1148*I)/3)*Pi*FF[(1 - x)^(-1)] + 39*Pi^2*FF[(1 - x)^(-1)] + 
      ((238*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (2*I)*Pi*FF[x^(-2)] - 
      8*FF[x^(-1)] + (4*I)*Pi*FF[x^(-1)] + (44*FF[x])/3 + (30*I)*Pi*FF[x] + 
      (4*Pi^2*FF[x])/9 - (65*FF[x^2])/6 + (45*I)*Pi*FF[x^2] - 82*Zeta[3] - 
      596*FF[(1 - x)^(-2)]*Zeta[3] + 548*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 1}, x]*(-13045/36 + ((137*I)/18)*Pi + (1186*Pi^2)/27 + 
      ((388*I)/9)*Pi^3 + (5*Pi^4)/6 + ((169*I)/2)*Pi*FF[(1 - x)^(-2)] + 
      176*Pi^2*FF[(1 - x)^(-2)] - ((137*I)/18)*Pi^3*FF[(1 - x)^(-2)] + 
      (1591*Pi^4*FF[(1 - x)^(-2)])/90 + (811*FF[(1 - x)^(-1)])/2 + 
      ((437*I)/9)*Pi*FF[(1 - x)^(-1)] - (3944*Pi^2*FF[(1 - x)^(-1)])/27 - 
      ((589*I)/9)*Pi^3*FF[(1 - x)^(-1)] - (158*Pi^4*FF[(1 - x)^(-1)])/15 - 
      (17*I)*Pi*FF[x^(-2)] - Pi^2*FF[x^(-2)] + (61*FF[x^(-1)])/6 + 
      ((58*I)/3)*Pi*FF[x^(-1)] - 2*Pi^2*FF[x^(-1)] - (61*FF[x])/9 - 
      ((91*I)/3)*Pi*FF[x] + (7*Pi^2*FF[x])/3 + ((4*I)/9)*Pi^3*FF[x] + 
      (673*FF[x^2])/36 + ((7*I)/6)*Pi*FF[x^2] + (31*Pi^2*FF[x^2])/6 + 
      (728*Zeta[3])/3 - (228*I)*Pi*Zeta[3] - (325*FF[(1 - x)^(-2)]*Zeta[3])/
       3 - (672*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
      (1642*FF[(1 - x)^(-1)]*Zeta[3])/3 + (816*I)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - 16*FF[x]*Zeta[3]) + G[{0, 0}, x]*(4162/9 + ((653*I)/6)*Pi + 
      (2909*Pi^2)/54 - ((23*I)/9)*Pi^3 - (287*Pi^4)/90 + 
      (9601*FF[(1 - x)^(-2)])/18 - ((87*I)/2)*Pi*FF[(1 - x)^(-2)] + 
      146*Pi^2*FF[(1 - x)^(-2)] - ((205*I)/18)*Pi^3*FF[(1 - x)^(-2)] - 
      5*Pi^4*FF[(1 - x)^(-2)] - (17875*FF[(1 - x)^(-1)])/18 - 
      ((425*I)/6)*Pi*FF[(1 - x)^(-1)] - (4349*Pi^2*FF[(1 - x)^(-1)])/27 + 
      ((116*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (419*Pi^4*FF[(1 - x)^(-1)])/45 - 
      (8*I)*Pi*FF[x^(-1)] + (155*FF[x])/18 - ((107*I)/3)*Pi*FF[x] + 
      (17*Pi^2*FF[x])/3 - ((8*I)/9)*Pi^3*FF[x] - (673*FF[x^2])/36 - 
      ((7*I)/6)*Pi*FF[x^2] - (31*Pi^2*FF[x^2])/6 + (158*Zeta[3])/3 - 
      (98*I)*Pi*Zeta[3] - 259*FF[(1 - x)^(-2)]*Zeta[3] - 
      (204*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + (488*FF[(1 - x)^(-1)]*Zeta[3])/
       3 + (292*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 8*FF[x]*Zeta[3]) + 
    G[{1, 0}, x]*(-13045/36 - ((224*I)/3)*Pi + (73*Pi^2)/18 - 
      ((152*I)/9)*Pi^3 - (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (811*FF[(1 - x)^(-1)])/2 + ((2*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      (211*Pi^2*FF[(1 - x)^(-1)])/3 + (8*I)*Pi^3*FF[(1 - x)^(-1)] + 
      ((13*I)/6)*Pi*FF[x^(-2)] + (20*Pi^2*FF[x^(-2)])/3 + (61*FF[x^(-1)])/6 + 
      ((128*I)/3)*Pi*FF[x^(-1)] + (4*Pi^2*FF[x^(-1)])/3 - (61*FF[x])/9 + 
      ((149*I)/3)*Pi*FF[x] - (17*Pi^2*FF[x])/3 + ((8*I)/9)*Pi^3*FF[x] + 
      (673*FF[x^2])/36 + ((7*I)/6)*Pi*FF[x^2] + (31*Pi^2*FF[x^2])/6 + 
      38*Zeta[3] - 188*FF[(1 - x)^(-1)]*Zeta[3] + 8*FF[x]*Zeta[3]) + 
    G[{1, 1}, x]*(4243/18 - ((139*I)/6)*Pi + (116*Pi^2)/9 + 
      ((47*I)/18)*Pi^3 - (321*I)*Pi*FF[(1 - x)^(-1)] - 
      3*Pi^2*FF[(1 - x)^(-1)] - I*Pi^3*FF[(1 - x)^(-1)] - 
      (691*FF[x^(-2)])/36 + ((29*I)/6)*Pi*FF[x^(-2)] + 
      (38*Pi^2*FF[x^(-2)])/3 - (487*FF[x^(-1)])/18 + (20*I)*Pi*FF[x^(-1)] - 
      (16*Pi^2*FF[x^(-1)])/3 + (89*FF[x])/18 + ((49*I)/3)*Pi*FF[x] - 
      (7*Pi^2*FF[x])/3 - ((4*I)/9)*Pi^3*FF[x] - (673*FF[x^2])/36 - 
      ((7*I)/6)*Pi*FF[x^2] - (31*Pi^2*FF[x^2])/6 - 113*Zeta[3] + 
      46*FF[(1 - x)^(-1)]*Zeta[3] + 16*FF[x]*Zeta[3]) + 
    G[{1}, x]*(1939/9 - ((3503*I)/36)*Pi - (8573*Pi^2)/108 - 
      ((49*I)/6)*Pi^3 - (49*Pi^4)/45 + ((811*I)/2)*Pi*FF[(1 - x)^(-1)] + 
      179*Pi^2*FF[(1 - x)^(-1)] - ((125*I)/18)*Pi^3*FF[(1 - x)^(-1)] + 
      (163*Pi^4*FF[(1 - x)^(-1)])/9 - ((691*I)/36)*Pi*FF[x^(-2)] + 
      (181*Pi^2*FF[x^(-2)])/36 - ((20*I)/3)*Pi^3*FF[x^(-2)] - 
      (1597*FF[x^(-1)])/36 - ((218*I)/9)*Pi*FF[x^(-1)] + 
      (53*Pi^2*FF[x^(-1)])/9 - (8*I)*Pi^3*FF[x^(-1)] - (1591*FF[x])/36 - 
      ((55*I)/6)*Pi*FF[x] - (115*Pi^2*FF[x])/18 - ((17*I)/3)*Pi^3*FF[x] - 
      (31*Pi^4*FF[x])/45 + (65*Pi^2*FF[x^2])/12 - ((17*I)/2)*Pi^3*FF[x^2] - 
      252*Zeta[3] + ((1396*I)/3)*Pi*Zeta[3] - (457*FF[(1 - x)^(-1)]*Zeta[3])/
       3 - (664*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 22*FF[x^(-2)]*Zeta[3] + 
      28*FF[x^(-1)]*Zeta[3] + 10*FF[x]*Zeta[3] + ((8*I)/3)*Pi*FF[x]*Zeta[3] + 
      39*FF[x^2]*Zeta[3]) + (49*Zeta[5])/2 - (172*I)*Pi*Zeta[5] - 
    (43*FF[(1 - x)^(-2)]*Zeta[5])/2 - (1327*I)*Pi*FF[(1 - x)^(-2)]*Zeta[5] - 
    (100*FF[(1 - x)^(-1)]*Zeta[5])/3 + (1154*I)*Pi*FF[(1 - x)^(-1)]*Zeta[5] - 
    (28*FF[x]*Zeta[5])/3 + G[{0}, x]*(-1955/12 + ((937*I)/12)*Pi - 
      (2531*Pi^2)/36 + ((272*I)/9)*Pi^3 + (9367*Pi^4)/1080 - 
      ((47*I)/45)*Pi^5 + ((9601*I)/18)*Pi*FF[(1 - x)^(-2)] - 
      (1327*Pi^2*FF[(1 - x)^(-2)])/36 + ((106*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
      (5087*Pi^4*FF[(1 - x)^(-2)])/540 - ((73*I)/45)*Pi^5*FF[(1 - x)^(-2)] + 
      (1115*FF[(1 - x)^(-1)])/9 - ((5156*I)/9)*Pi*FF[(1 - x)^(-1)] + 
      (3650*Pi^2*FF[(1 - x)^(-1)])/27 - ((445*I)/9)*Pi^3*FF[(1 - x)^(-1)] - 
      (7969*Pi^4*FF[(1 - x)^(-1)])/540 + ((124*I)/45)*Pi^5*FF[(1 - x)^(-1)] + 
      ((61*I)/6)*Pi*FF[x^(-1)] + (20*Pi^2*FF[x^(-1)])/3 + (1591*FF[x])/36 + 
      ((55*I)/6)*Pi*FF[x] - (11*Pi^2*FF[x])/18 - (I/3)*Pi^3*FF[x] + 
      (31*Pi^4*FF[x])/45 + (65*Pi^2*FF[x^2])/12 + ((11*I)/2)*Pi^3*FF[x^2] + 
      (205*Zeta[3])/9 + ((575*I)/3)*Pi*Zeta[3] + 17*Pi^2*Zeta[3] - 
      (3359*FF[(1 - x)^(-2)]*Zeta[3])/9 - ((505*I)/3)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] + (190*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 + 
      (2416*FF[(1 - x)^(-1)]*Zeta[3])/9 - (74*I)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - 82*Pi^2*FF[(1 - x)^(-1)]*Zeta[3] - 22*FF[x]*Zeta[3] - 
      ((8*I)/3)*Pi*FF[x]*Zeta[3] - 45*FF[x^2]*Zeta[3] - 13*Zeta[5] + 
      112*FF[(1 - x)^(-2)]*Zeta[5] - 94*FF[(1 - x)^(-1)]*Zeta[5])) + 
  COLOR[CA^2*NfV2]*(18287/1620 - ((161401*I)/3240)*Pi - (19273*Pi^2)/648 - 
    ((572563*I)/6480)*Pi^3 + (41209*Pi^4)/6480 - ((13*I)/240)*Pi^5 - 
    (191*Pi^6)/22680 - ((31063*I)/810)*Pi^3*FF[(1 - x)^(-2)] + 
    (4327*Pi^4*FF[(1 - x)^(-2)])/3240 + ((139*I)/54)*Pi^5*FF[(1 - x)^(-2)] - 
    (16687*Pi^6*FF[(1 - x)^(-2)])/22680 - ((307709*I)/1620)*Pi*
     FF[(1 - x)^(-1)] + (49163*Pi^2*FF[(1 - x)^(-1)])/324 + 
    ((38129*I)/360)*Pi^3*FF[(1 - x)^(-1)] - (14395*Pi^4*FF[(1 - x)^(-1)])/
     1296 - ((13*I)/9)*Pi^5*FF[(1 - x)^(-1)] + (28*Pi^6*FF[(1 - x)^(-1)])/
     81 + ((22913*I)/360)*Pi*FF[x^(-1)] - (527*Pi^2*FF[x^(-1)])/48 + 
    ((87*I)/8)*Pi^3*FF[x^(-1)] - (7*Pi^2*FF[x])/9 - 
    ((20167*I)/3240)*Pi^3*FF[x] + (4079*Pi^4*FF[x])/2160 - 
    ((19*I)/90)*Pi^5*FF[x] + (1315*Pi^2*FF[x^2])/144 + 
    ((17*I)/8)*Pi^3*FF[x^2] + (27*Pi^4*FF[x^2])/32 + 
    (17561/36 + ((247*I)/4)*Pi - (200*Pi^2)/9 + (169*FF[(1 - x)^(-2)])/6 - 
      (2846*FF[(1 - x)^(-1)])/9 - ((601*I)/6)*Pi*FF[(1 - x)^(-1)] + 
      (107*Pi^2*FF[(1 - x)^(-1)])/3 - 84*FF[x^(-1)] + (8*I)*Pi*FF[x^(-1)] + 
      (121*FF[x])/12 - ((5*I)/6)*Pi*FF[x] + (14*Pi^2*FF[x])/9 - 
      (16*FF[x^2])/3 + ((51*I)/4)*Pi*FF[x^2])*G[{1, 0, 0}, x] + 
    (-95867/1080 + ((10135*I)/36)*Pi + (40*Pi^2)/3 - 
      (61*FF[(1 - x)^(-1)])/18 - ((2593*I)/6)*Pi*FF[(1 - x)^(-1)] - 
      (125*Pi^2*FF[(1 - x)^(-1)])/3 - (367*FF[x^(-2)])/40 - 
      (5*I)*Pi*FF[x^(-2)] + (676*FF[x^(-1)])/15 + (8*I)*Pi*FF[x^(-1)] - 
      (1459*FF[x])/270 + ((397*I)/18)*Pi*FF[x] + (16*Pi^2*FF[x])/3 + 
      (41*FF[x^2])/4 + ((47*I)/4)*Pi*FF[x^2])*G[{1, 0, 1}, x] + 
    (-95867/1080 - ((5261*I)/18)*Pi + (509*Pi^2)/36 - 
      (61*FF[(1 - x)^(-1)])/18 + ((57*I)/2)*Pi*FF[(1 - x)^(-1)] - 
      (233*Pi^2*FF[(1 - x)^(-1)])/6 - (367*FF[x^(-2)])/40 - 
      ((283*I)/4)*Pi*FF[x^(-2)] + (676*FF[x^(-1)])/15 + 
      (112*I)*Pi*FF[x^(-1)] - (1459*FF[x])/270 + ((167*I)/18)*Pi*FF[x] + 
      (76*Pi^2*FF[x])/9 + (41*FF[x^2])/4 - ((67*I)/4)*Pi*FF[x^2])*
     G[{1, 1, 0}, x] + (-226/3 + ((134*I)/9)*Pi - (2*Pi^2)/3 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-1)] - 8*Pi^2*FF[(1 - x)^(-1)] - 
      (433*FF[x^(-2)])/12 + ((61*I)/4)*Pi*FF[x^(-2)] + (281*FF[x^(-1)])/6 - 
      (29*I)*Pi*FF[x^(-1)] - (91*FF[x])/12 + ((347*I)/18)*Pi*FF[x] + 
      (14*Pi^2*FF[x])/3 - (91*FF[x^2])/6 - ((31*I)/4)*Pi*FF[x^2])*
     G[{1, 1, 1}, x] + (692/9 + ((151*I)/6)*Pi + (19*Pi^2)/3 - 
      (1217*FF[(1 - x)^(-2)])/18 + ((127*I)/2)*Pi*FF[(1 - x)^(-2)] + 
      8*Pi^2*FF[(1 - x)^(-2)] - (1061*FF[(1 - x)^(-1)])/18 - 
      ((193*I)/3)*Pi*FF[(1 - x)^(-1)] - (38*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (29*FF[x])/2 + (4*I)*Pi*FF[x] - (33*FF[x^2])/4)*G[{0, 0, 0, 0}, x] + 
    (-623/6 + ((604*I)/3)*Pi + (7*Pi^2)/2 - (2851*FF[(1 - x)^(-2)])/36 + 
      ((931*I)/6)*Pi*FF[(1 - x)^(-2)] + (59*Pi^2*FF[(1 - x)^(-2)])/6 + 
      216*FF[(1 - x)^(-1)] - ((1147*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      6*Pi^2*FF[(1 - x)^(-1)] - (35*FF[x])/3 + ((28*I)/3)*Pi*FF[x] + 
      FF[x^2]/2)*G[{0, 0, 0, 1}, x] + 
    (-623/6 - ((277*I)/3)*Pi + (27*Pi^2)/2 - (2851*FF[(1 - x)^(-2)])/36 - 
      ((439*I)/3)*Pi*FF[(1 - x)^(-2)] + (125*Pi^2*FF[(1 - x)^(-2)])/2 + 
      216*FF[(1 - x)^(-1)] + ((601*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      62*Pi^2*FF[(1 - x)^(-1)] - (35*FF[x])/3 + ((20*I)/3)*Pi*FF[x] + 
      FF[x^2]/2)*G[{0, 0, 1, 0}, x] + (-1331/6 - ((334*I)/3)*Pi - 15*Pi^2 - 
      (1135*FF[(1 - x)^(-2)])/9 - (195*I)*Pi*FF[(1 - x)^(-2)] - 
      (457*Pi^2*FF[(1 - x)^(-2)])/6 + (5563*FF[(1 - x)^(-1)])/18 + 
      ((860*I)/3)*Pi*FF[(1 - x)^(-1)] + 79*Pi^2*FF[(1 - x)^(-1)] - 
      (11*FF[x^(-2)])/2 + 11*FF[x^(-1)] - (311*FF[x])/18 + (4*I)*Pi*FF[x] - 
      (69*FF[x^2])/4)*G[{0, 0, 1, 1}, x] + 
    (-1054/9 - ((281*I)/6)*Pi + (26*Pi^2)/3 - (4363*FF[(1 - x)^(-2)])/18 - 
      ((242*I)/3)*Pi*FF[(1 - x)^(-2)] + (109*Pi^2*FF[(1 - x)^(-2)])/3 + 
      (2261*FF[(1 - x)^(-1)])/6 + (111*I)*Pi*FF[(1 - x)^(-1)] - 
      (118*Pi^2*FF[(1 - x)^(-1)])/3 - (133*FF[x])/18 + ((4*I)/3)*Pi*FF[x] + 
      (49*FF[x^2])/4)*G[{0, 1, 0, 0}, x] + 
    (2143/36 - ((751*I)/6)*Pi - (15*Pi^2)/2 - (37*FF[(1 - x)^(-2)])/18 - 
      ((1867*I)/6)*Pi*FF[(1 - x)^(-2)] - (119*Pi^2*FF[(1 - x)^(-2)])/3 - 
      (671*FF[(1 - x)^(-1)])/6 + ((1166*I)/3)*Pi*FF[(1 - x)^(-1)] + 
      37*Pi^2*FF[(1 - x)^(-1)] - (79*FF[x])/9 + ((4*I)/3)*Pi*FF[x] - 
      FF[x^2]/2)*G[{0, 1, 0, 1}, x] + (2143/36 + ((495*I)/2)*Pi - 
      (25*Pi^2)/2 - (37*FF[(1 - x)^(-2)])/18 + ((107*I)/2)*Pi*
       FF[(1 - x)^(-2)] - (233*Pi^2*FF[(1 - x)^(-2)])/6 - 
      (671*FF[(1 - x)^(-1)])/6 - (516*I)*Pi*FF[(1 - x)^(-1)] + 
      42*Pi^2*FF[(1 - x)^(-1)] - (79*FF[x])/9 + (4*I)*Pi*FF[x] - FF[x^2]/2)*
     G[{0, 1, 1, 0}, x] + (158 - ((67*I)/3)*Pi - 2*Pi^2 + 
      ((4*I)/3)*Pi*FF[(1 - x)^(-2)] - 8*Pi^2*FF[(1 - x)^(-2)] - 
      (671*FF[(1 - x)^(-1)])/3 + (35*I)*Pi*FF[(1 - x)^(-1)] + 
      8*Pi^2*FF[(1 - x)^(-1)] - (11*FF[x^(-2)])/2 + 11*FF[x^(-1)] - 
      (17*FF[x])/2 + ((4*I)/3)*Pi*FF[x] + (53*FF[x^2])/4)*
     G[{0, 1, 1, 1}, x] + (487/12 - ((43*I)/6)*Pi - (80*FF[(1 - x)^(-1)])/3 + 
      (3*I)*Pi*FF[(1 - x)^(-1)] - (25*FF[x])/2 - ((4*I)/3)*Pi*FF[x] + 
      (53*FF[x^2])/4)*G[{1, 0, 0, 0}, x] + 
    (127/6 + (18*I)*Pi - (147*FF[(1 - x)^(-1)])/2 - 
      (36*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-1)] + (35*FF[x])/3 - 
      (4*I)*Pi*FF[x] - FF[x^2]/2)*G[{1, 0, 0, 1}, x] + 
    (127/6 + ((287*I)/6)*Pi - (147*FF[(1 - x)^(-1)])/2 - 
      (80*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-1)] + (35*FF[x])/3 - 
      ((4*I)/3)*Pi*FF[x] - FF[x^2]/2)*G[{1, 0, 1, 0}, x] + 
    (9197/36 - ((91*I)/6)*Pi - (1076*FF[(1 - x)^(-1)])/3 + 
      (29*I)*Pi*FF[(1 - x)^(-1)] - 5*FF[x^(-2)] + (275*FF[x])/18 - 
      ((4*I)/3)*Pi*FF[x] + (49*FF[x^2])/4)*G[{1, 0, 1, 1}, x] + 
    (-12755/36 + I*Pi + (163*FF[(1 - x)^(-1)])/6 + 
      (18*I)*Pi*FF[(1 - x)^(-1)] - 84*FF[x^(-2)] + 130*FF[x^(-1)] + 
      (97*FF[x])/18 - (4*I)*Pi*FF[x] - (69*FF[x^2])/4)*G[{1, 1, 0, 0}, x] + 
    (2057/36 - ((211*I)/3)*Pi + (4*FF[(1 - x)^(-1)])/3 + 
      (122*I)*Pi*FF[(1 - x)^(-1)] + (53*FF[x^(-2)])/4 - 18*FF[x^(-1)] + 
      (79*FF[x])/9 - ((20*I)/3)*Pi*FF[x] + FF[x^2]/2)*G[{1, 1, 0, 1}, x] + 
    (2057/36 - ((49*I)/6)*Pi + (4*FF[(1 - x)^(-1)])/3 + 
      (25*I)*Pi*FF[(1 - x)^(-1)] + (53*FF[x^(-2)])/4 - 18*FF[x^(-1)] + 
      (79*FF[x])/9 - ((28*I)/3)*Pi*FF[x] + FF[x^2]/2)*G[{1, 1, 1, 0}, x] + 
    (-169/4 + (4*I)*Pi + 2*FF[x^(-2)] - 11*FF[x^(-1)] + (21*FF[x])/2 - 
      (4*I)*Pi*FF[x] - (33*FF[x^2])/4)*G[{1, 1, 1, 1}, x] + 
    (-25/6 + (I/2)*Pi - (35*FF[(1 - x)^(-2)])/3 + (4*I)*Pi*FF[(1 - x)^(-2)] + 
      (43*FF[(1 - x)^(-1)])/3 - I*Pi*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0}, x] + (44/3 - (85*I)*Pi + (121*FF[(1 - x)^(-2)])/2 - 
      (204*I)*Pi*FF[(1 - x)^(-2)] - (148*FF[(1 - x)^(-1)])/3 + 
      (266*I)*Pi*FF[(1 - x)^(-1)] + 4*FF[x])*G[{0, 0, 0, 0, 1}, x] + 
    (44/3 + ((23*I)/2)*Pi + (121*FF[(1 - x)^(-2)])/2 - 
      (13*I)*Pi*FF[(1 - x)^(-2)] - (148*FF[(1 - x)^(-1)])/3 - 
      (17*I)*Pi*FF[(1 - x)^(-1)] + 4*FF[x])*G[{0, 0, 0, 1, 0}, x] + 
    (626/3 + (34*I)*Pi + 124*FF[(1 - x)^(-2)] + (102*I)*Pi*FF[(1 - x)^(-2)] - 
      377*FF[(1 - x)^(-1)] - (128*I)*Pi*FF[(1 - x)^(-1)] + (16*FF[x])/3)*
     G[{0, 0, 0, 1, 1}, x] + (-317/6 + (8*I)*Pi - (74*FF[(1 - x)^(-2)])/3 - 
      (10*I)*Pi*FF[(1 - x)^(-2)] + (203*FF[(1 - x)^(-1)])/3 - 
      (4*I)*Pi*FF[(1 - x)^(-1)] - 4*FF[x])*G[{0, 0, 1, 0, 0}, x] + 
    (-35/2 + (15*I)*Pi - (277*FF[(1 - x)^(-2)])/3 + 
      (46*I)*Pi*FF[(1 - x)^(-2)] + (266*FF[(1 - x)^(-1)])/3 - 
      (66*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3)*G[{0, 0, 1, 0, 1}, x] + 
    (-35/2 - (87*I)*Pi - (277*FF[(1 - x)^(-2)])/3 - 
      (414*I)*Pi*FF[(1 - x)^(-2)] + (266*FF[(1 - x)^(-1)])/3 + 
      (426*I)*Pi*FF[(1 - x)^(-1)] + (32*FF[x])/3)*G[{0, 0, 1, 1, 0}, x] + 
    (-305/2 + (20*I)*Pi - (836*FF[(1 - x)^(-2)])/3 + 
      (46*I)*Pi*FF[(1 - x)^(-2)] + (1210*FF[(1 - x)^(-1)])/3 - 
      (52*I)*Pi*FF[(1 - x)^(-1)] - (20*FF[x])/3)*G[{0, 0, 1, 1, 1}, x] + 
    (-233/3 + ((21*I)/2)*Pi - (289*FF[(1 - x)^(-2)])/6 + 
      (2*I)*Pi*FF[(1 - x)^(-2)] + (335*FF[(1 - x)^(-1)])/3 - 
      (9*I)*Pi*FF[(1 - x)^(-1)] - (20*FF[x])/3)*G[{0, 1, 0, 0, 0}, x] + 
    (185/6 - (6*I)*Pi - (65*FF[(1 - x)^(-2)])/2 - 
      (30*I)*Pi*FF[(1 - x)^(-2)] - (2*FF[(1 - x)^(-1)])/3 + 
      (24*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x])*G[{0, 1, 0, 0, 1}, x] + 
    (185/6 - ((45*I)/2)*Pi - (65*FF[(1 - x)^(-2)])/2 - 
      (79*I)*Pi*FF[(1 - x)^(-2)] - (2*FF[(1 - x)^(-1)])/3 + 
      (87*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x])*G[{0, 1, 0, 1, 0}, x] + 
    (-156 + (10*I)*Pi - (836*FF[(1 - x)^(-2)])/3 + 
      (25*I)*Pi*FF[(1 - x)^(-2)] + (1168*FF[(1 - x)^(-1)])/3 - 
      (26*I)*Pi*FF[(1 - x)^(-1)] - (20*FF[x])/3)*G[{0, 1, 0, 1, 1}, x] + 
    (1901/6 + (313*FF[(1 - x)^(-2)])/6 + (18*I)*Pi*FF[(1 - x)^(-2)] - 
      649*FF[(1 - x)^(-1)] - (12*I)*Pi*FF[(1 - x)^(-1)] + (8*FF[x])/3)*
     G[{0, 1, 1, 0, 0}, x] + (-208/3 + (39*I)*Pi + (4*FF[(1 - x)^(-2)])/3 + 
      (122*I)*Pi*FF[(1 - x)^(-2)] + 133*FF[(1 - x)^(-1)] - 
      (138*I)*Pi*FF[(1 - x)^(-1)] + (4*FF[x])/3)*G[{0, 1, 1, 0, 1}, x] + 
    (-208/3 + (12*I)*Pi + (4*FF[(1 - x)^(-2)])/3 + 
      (25*I)*Pi*FF[(1 - x)^(-2)] + 133*FF[(1 - x)^(-1)] - 
      (30*I)*Pi*FF[(1 - x)^(-1)] + (4*FF[x])/3)*G[{0, 1, 1, 1, 0}, x] + 
    (47 - 98*FF[(1 - x)^(-1)])*G[{0, 1, 1, 1, 1}, x] + 
    (-87/2 + 31*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 0}, x] + 
    (109/3 - 28*FF[(1 - x)^(-1)] - (4*FF[x])/3)*G[{1, 0, 0, 0, 1}, x] + 
    (109/3 - 28*FF[(1 - x)^(-1)] - (4*FF[x])/3)*G[{1, 0, 0, 1, 0}, x] + 
    (-55/3 - 8*FF[(1 - x)^(-1)] - (8*FF[x])/3)*G[{1, 0, 0, 1, 1}, x] + 
    (461/6 - 164*FF[(1 - x)^(-1)] + (20*FF[x])/3)*G[{1, 0, 1, 0, 0}, x] + 
    (-29 + 84*FF[(1 - x)^(-1)] - 8*FF[x])*G[{1, 0, 1, 0, 1}, x] + 
    (-29 + 84*FF[(1 - x)^(-1)] - 8*FF[x])*G[{1, 0, 1, 1, 0}, x] + 
    (83/6 - 55*FF[(1 - x)^(-1)] + (20*FF[x])/3)*G[{1, 0, 1, 1, 1}, x] + 
    (58/3 - 24*FF[(1 - x)^(-1)] + (20*FF[x])/3)*G[{1, 1, 0, 0, 0}, x] + 
    (-55/3 + 42*FF[(1 - x)^(-1)] - (32*FF[x])/3)*G[{1, 1, 0, 0, 1}, x] + 
    (-55/3 + 42*FF[(1 - x)^(-1)] - (32*FF[x])/3)*G[{1, 1, 0, 1, 0}, x] + 
    (-52 + 80*FF[(1 - x)^(-1)] + 4*FF[x])*G[{1, 1, 0, 1, 1}, x] + 
    (-73/6 + 25*FF[(1 - x)^(-1)] - (16*FF[x])/3)*G[{1, 1, 1, 0, 0}, x] + 
    (4 - 4*FF[x])*G[{1, 1, 1, 0, 1}, x] + (4 - 4*FF[x])*
     G[{1, 1, 1, 1, 0}, x] + (5/2 + 4*FF[(1 - x)^(-2)] - 5*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0, 0}, x] + (-2 + 4*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0, 1}, x] + (-2 + 4*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 1, 0}, x] + (-83 - 204*FF[(1 - x)^(-2)] + 
      262*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 1, 1}, x] + 
    (27/2 + 8*FF[(1 - x)^(-2)] - 27*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1, 0, 0}, x] + (-2 - 21*FF[(1 - x)^(-2)] + 
      10*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0, 1}, x] + 
    (-2 - 21*FF[(1 - x)^(-2)] + 10*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1, 1, 0}, x] + (36 + 123*FF[(1 - x)^(-2)] - 
      138*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 1, 1}, x] + 
    (27 + 24*FF[(1 - x)^(-2)] - 54*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 0, 0}, x] + (-19 - 34*FF[(1 - x)^(-2)] + 
      50*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 0, 1}, x] + 
    (-19 - 34*FF[(1 - x)^(-2)] + 50*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 1, 0}, x] + (34 + 80*FF[(1 - x)^(-2)] - 
      116*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 1, 1}, x] + 
    (-113 - 558*FF[(1 - x)^(-2)] + 574*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1, 0, 0}, x] + (26 + 144*FF[(1 - x)^(-2)] - 
      148*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0, 1}, x] + 
    (26 + 144*FF[(1 - x)^(-2)] - 148*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1, 1, 0}, x] + (-6 - 98*FF[(1 - x)^(-2)] + 
      96*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 1, 1}, x] + 
    (61/2 + 32*FF[(1 - x)^(-2)] - 61*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 0, 0}, x] + (-20 - 30*FF[(1 - x)^(-2)] + 
      52*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0, 1}, x] + 
    (-20 - 30*FF[(1 - x)^(-2)] + 52*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 1, 0}, x] + (14 - 28*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 1, 1}, x] + (-71/2 - 159*FF[(1 - x)^(-2)] + 
      161*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 0}, x] + 
    (13 + 80*FF[(1 - x)^(-2)] - 74*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 1, 0, 1}, x] + (13 + 80*FF[(1 - x)^(-2)] - 
      74*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 1, 0}, x] + 
    (-3 - 55*FF[(1 - x)^(-2)] + 48*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 1, 1, 1}, x] + (-19 - 24*FF[(1 - x)^(-2)] + 
      38*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 0, 0}, x] + 
    (19 + 42*FF[(1 - x)^(-2)] - 50*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 0, 1}, x] + (19 + 42*FF[(1 - x)^(-2)] - 
      50*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 1, 0}, x] + 
    (20 + 80*FF[(1 - x)^(-2)] - 88*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 1, 1}, x] + (12 + 25*FF[(1 - x)^(-2)] - 
      30*FF[(1 - x)^(-1)])*G[{0, 1, 1, 1, 0, 0}, x] + (169513*Zeta[3])/1080 + 
    ((2789*I)/6)*Pi*Zeta[3] - (323*Pi^2*Zeta[3])/18 + 
    ((11*I)/2)*Pi^3*Zeta[3] + (31063*FF[(1 - x)^(-2)]*Zeta[3])/135 + 
    ((1123*I)/4)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 
    (5173*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/36 + ((91*I)/6)*Pi^3*
     FF[(1 - x)^(-2)]*Zeta[3] - (7319*FF[(1 - x)^(-1)]*Zeta[3])/60 - 
    ((13453*I)/18)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 
    (407*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 - (22*I)*Pi^3*FF[(1 - x)^(-1)]*
     Zeta[3] - (85*FF[x^(-1)]*Zeta[3])/2 - (23393*FF[x]*Zeta[3])/540 + 
    ((469*I)/9)*Pi*FF[x]*Zeta[3] + (34*Pi^2*FF[x]*Zeta[3])/9 + 
    (187*FF[x^2]*Zeta[3])/12 + ((55*I)/2)*Pi*FF[x^2]*Zeta[3] - 
    (107*Zeta[3]^2)/2 - (749*FF[(1 - x)^(-2)]*Zeta[3]^2)/2 + 
    350*FF[(1 - x)^(-1)]*Zeta[3]^2 + G[{0, 1, 0}, x]*
     (58997/1080 - ((269*I)/36)*Pi - (289*Pi^2)/18 + ((7*I)/2)*Pi^3 - 
      (54521*FF[(1 - x)^(-2)])/270 - ((2156*I)/9)*Pi*FF[(1 - x)^(-2)] + 
      (265*Pi^2*FF[(1 - x)^(-2)])/6 + ((77*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
      (30677*FF[(1 - x)^(-1)])/180 + (199*I)*Pi*FF[(1 - x)^(-1)] + 
      (52*Pi^2*FF[(1 - x)^(-1)])/9 - (21*I)*Pi^3*FF[(1 - x)^(-1)] - 
      (5651*FF[x])/270 - ((203*I)/18)*Pi*FF[x] - (16*Pi^2*FF[x])/3 + 
      (41*FF[x^2])/4 + ((47*I)/4)*Pi*FF[x^2] + 51*Zeta[3] + 
      272*FF[(1 - x)^(-2)]*Zeta[3] - 270*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 0, 0}, x]*(-2051/12 - ((881*I)/18)*Pi - (787*Pi^2)/36 + 
      ((31*I)/6)*Pi^3 + (381*FF[(1 - x)^(-2)])/2 - ((3701*I)/36)*Pi*
       FF[(1 - x)^(-2)] - (301*Pi^2*FF[(1 - x)^(-2)])/9 + 
      ((26*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (197*FF[(1 - x)^(-1)])/3 + 
      ((2827*I)/18)*Pi*FF[(1 - x)^(-1)] + (847*Pi^2*FF[(1 - x)^(-1)])/18 - 
      ((31*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (49*FF[x])/4 + ((17*I)/6)*Pi*FF[x] - 
      (14*Pi^2*FF[x])/3 - (91*FF[x^2])/6 - ((31*I)/4)*Pi*FF[x^2] + 
      11*Zeta[3] + 8*FF[(1 - x)^(-2)]*Zeta[3] - 22*FF[(1 - x)^(-1)]*
       Zeta[3]) + G[{0, 1, 1}, x]*(-166 + ((3607*I)/36)*Pi + (1315*Pi^2)/36 + 
      ((3*I)/2)*Pi^3 - ((37*I)/18)*Pi*FF[(1 - x)^(-2)] + 
      (341*Pi^2*FF[(1 - x)^(-2)])/9 + (I/2)*Pi^3*FF[(1 - x)^(-2)] + 
      (2093*FF[(1 - x)^(-1)])/9 - ((319*I)/2)*Pi*FF[(1 - x)^(-1)] - 
      (850*Pi^2*FF[(1 - x)^(-1)])/9 - (2*I)*Pi^3*FF[(1 - x)^(-1)] + 
      (263*FF[x^(-2)])/12 - ((11*I)/2)*Pi*FF[x^(-2)] - (148*FF[x^(-1)])/3 + 
      (11*I)*Pi*FF[x^(-1)] + (455*FF[x])/12 - ((311*I)/18)*Pi*FF[x] - 
      (14*Pi^2*FF[x])/9 - (16*FF[x^2])/3 + ((51*I)/4)*Pi*FF[x^2] - 
      3*Zeta[3] + 32*FF[(1 - x)^(-2)]*Zeta[3] - 18*FF[(1 - x)^(-1)]*
       Zeta[3]) + G[{0, 0, 1}, x]*(58997/1080 - ((2480*I)/9)*Pi - 
      (199*Pi^2)/36 + ((83*I)/6)*Pi^3 - (54521*FF[(1 - x)^(-2)])/270 - 
      ((2405*I)/12)*Pi*FF[(1 - x)^(-2)] - (629*Pi^2*FF[(1 - x)^(-2)])/36 + 
      (61*I)*Pi^3*FF[(1 - x)^(-2)] + (30677*FF[(1 - x)^(-1)])/180 + 
      ((8263*I)/18)*Pi*FF[(1 - x)^(-1)] + (232*Pi^2*FF[(1 - x)^(-1)])/9 - 
      ((185*I)/3)*Pi^3*FF[(1 - x)^(-1)] - ((11*I)/2)*Pi*FF[x^(-2)] + 
      (11*I)*Pi*FF[x^(-1)] - (5651*FF[x])/270 - ((433*I)/18)*Pi*FF[x] - 
      (76*Pi^2*FF[x])/9 + (41*FF[x^2])/4 - ((67*I)/4)*Pi*FF[x^2] - 
      7*Zeta[3] - 137*FF[(1 - x)^(-2)]*Zeta[3] + 116*FF[(1 - x)^(-1)]*
       Zeta[3]) + G[{1, 0}, x]*(22061/270 + ((384103*I)/1080)*Pi - 
      (3259*Pi^2)/216 - ((29*I)/3)*Pi^3 + ((169*I)/6)*Pi*FF[(1 - x)^(-2)] - 
      (26803*FF[(1 - x)^(-1)])/135 - ((5665*I)/18)*Pi*FF[(1 - x)^(-1)] + 
      83*Pi^2*FF[(1 - x)^(-1)] + ((80*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 
      ((367*I)/40)*Pi*FF[x^(-2)] + (115*Pi^2*FF[x^(-2)])/12 - 
      (367*FF[x^(-1)])/40 - ((584*I)/15)*Pi*FF[x^(-1)] - 21*Pi^2*FF[x^(-1)] + 
      (14*FF[x])/9 + ((4507*I)/540)*Pi*FF[x] - (811*Pi^2*FF[x])/108 + 
      ((2*I)/3)*Pi^3*FF[x] - (1315*FF[x^2])/72 - ((17*I)/4)*Pi*FF[x^2] - 
      (37*Pi^2*FF[x^2])/24 - (383*Zeta[3])/3 + 280*FF[(1 - x)^(-1)]*Zeta[3] - 
      (28*FF[x]*Zeta[3])/3) + G[{1, 1}, x]*(4979/24 - ((66347*I)/1080)*Pi - 
      (10067*Pi^2)/216 - ((15*I)/4)*Pi^3 - ((61*I)/18)*Pi*FF[(1 - x)^(-1)] + 
      (413*Pi^2*FF[(1 - x)^(-1)])/9 + (I/2)*Pi^3*FF[(1 - x)^(-1)] + 
      (685*FF[x^(-2)])/18 - ((3011*I)/120)*Pi*FF[x^(-2)] - 
      (115*Pi^2*FF[x^(-2)])/12 - (3199*FF[x^(-1)])/36 + 
      ((1547*I)/30)*Pi*FF[x^(-1)] + (101*Pi^2*FF[x^(-1)])/6 - 
      (557*FF[x])/36 - ((8993*I)/540)*Pi*FF[x] - (605*Pi^2*FF[x])/108 + 
      (2*I)*Pi^3*FF[x] + (1315*FF[x^2])/72 + ((17*I)/4)*Pi*FF[x^2] + 
      (37*Pi^2*FF[x^2])/24 + (14*Zeta[3])/3 + 32*FF[(1 - x)^(-1)]*Zeta[3] - 
      (20*FF[x]*Zeta[3])/3) + G[{0, 0}, x]*(-207769/648 - 
      ((93013*I)/1080)*Pi + (1982*Pi^2)/27 - ((329*I)/72)*Pi^3 - 
      (443*Pi^4)/720 - (134995*FF[(1 - x)^(-2)])/324 - 
      ((8248*I)/135)*Pi*FF[(1 - x)^(-2)] + (17839*Pi^2*FF[(1 - x)^(-2)])/
       216 + ((16*I)/3)*Pi^3*FF[(1 - x)^(-2)] - (469*Pi^4*FF[(1 - x)^(-2)])/
       360 + (60688*FF[(1 - x)^(-1)])/81 + ((28457*I)/180)*Pi*
       FF[(1 - x)^(-1)] - (5903*Pi^2*FF[(1 - x)^(-1)])/36 + 
      ((65*I)/12)*Pi^3*FF[(1 - x)^(-1)] + (179*Pi^4*FF[(1 - x)^(-1)])/360 + 
      (445*FF[x])/36 - ((6667*I)/540)*Pi*FF[x] + (811*Pi^2*FF[x])/108 - 
      ((14*I)/9)*Pi^3*FF[x] + (1315*FF[x^2])/72 + ((17*I)/4)*Pi*FF[x^2] + 
      (37*Pi^2*FF[x^2])/24 + (787*Zeta[3])/36 + (13*I)*Pi*Zeta[3] + 
      (2293*FF[(1 - x)^(-2)]*Zeta[3])/18 + (26*I)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (2533*FF[(1 - x)^(-1)]*Zeta[3])/18 - 
      (50*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] + 4*FF[x]*Zeta[3]) + 
    G[{0, 1}, x]*(22061/270 - ((167143*I)/1080)*Pi + (215*Pi^2)/9 - 
      ((1625*I)/36)*Pi^3 + (38*Pi^4)/45 - ((54521*I)/270)*Pi*
       FF[(1 - x)^(-2)] + (4741*Pi^2*FF[(1 - x)^(-2)])/108 - 
      ((565*I)/18)*Pi^3*FF[(1 - x)^(-2)] - (89*Pi^4*FF[(1 - x)^(-2)])/90 - 
      (26803*FF[(1 - x)^(-1)])/135 + ((73417*I)/180)*Pi*FF[(1 - x)^(-1)] - 
      (2933*Pi^2*FF[(1 - x)^(-1)])/54 + ((221*I)/2)*Pi^3*FF[(1 - x)^(-1)] - 
      (49*Pi^4*FF[(1 - x)^(-1)])/45 + ((263*I)/12)*Pi*FF[x^(-2)] + 
      (11*Pi^2*FF[x^(-2)])/4 - (367*FF[x^(-1)])/40 - 
      ((148*I)/3)*Pi*FF[x^(-1)] - (11*Pi^2*FF[x^(-1)])/2 + (14*FF[x])/9 + 
      ((11153*I)/540)*Pi*FF[x] + (605*Pi^2*FF[x])/108 - 
      ((10*I)/9)*Pi^3*FF[x] - (1315*FF[x^2])/72 - ((17*I)/4)*Pi*FF[x^2] - 
      (37*Pi^2*FF[x^2])/24 + 141*Zeta[3] + (125*I)*Pi*Zeta[3] + 
      (2039*FF[(1 - x)^(-2)]*Zeta[3])/6 + (498*I)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - 508*FF[(1 - x)^(-1)]*Zeta[3] - (550*I)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] + 12*FF[x]*Zeta[3]) + 
    G[{1}, x]*(-27533/90 + ((225179*I)/1080)*Pi - (559*Pi^2)/1296 + 
      ((1744*I)/27)*Pi^3 - (73*Pi^4)/72 - ((26803*I)/135)*Pi*
       FF[(1 - x)^(-1)] - (215*Pi^2*FF[(1 - x)^(-1)])/108 - 
      ((571*I)/18)*Pi^3*FF[(1 - x)^(-1)] - (67*Pi^4*FF[(1 - x)^(-1)])/45 + 
      ((685*I)/18)*Pi*FF[x^(-2)] - (199*Pi^2*FF[x^(-2)])/48 + 
      ((87*I)/8)*Pi^3*FF[x^(-2)] + (22913*FF[x^(-1)])/360 - 
      ((28033*I)/360)*Pi*FF[x^(-1)] - (239*Pi^2*FF[x^(-1)])/72 - 
      ((89*I)/6)*Pi^3*FF[x^(-1)] + (12535*FF[x])/216 + 
      ((181*I)/36)*Pi*FF[x] + (1559*Pi^2*FF[x])/648 + 
      ((221*I)/108)*Pi^3*FF[x] - (11*Pi^4*FF[x])/45 - (41*Pi^2*FF[x^2])/8 + 
      ((29*I)/8)*Pi^3*FF[x^2] - (3251*Zeta[3])/12 - ((857*I)/3)*Pi*Zeta[3] + 
      (1841*FF[(1 - x)^(-1)]*Zeta[3])/6 + (490*I)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] - (85*FF[x^(-2)]*Zeta[3])/2 + 78*FF[x^(-1)]*Zeta[3] - 
      (79*FF[x]*Zeta[3])/6 - ((16*I)/3)*Pi*FF[x]*Zeta[3] - 
      (47*FF[x^2]*Zeta[3])/4) + (127*Zeta[5])/3 + ((85*I)/2)*Pi*Zeta[5] + 
    (1655*FF[(1 - x)^(-2)]*Zeta[5])/6 + ((705*I)/2)*Pi*FF[(1 - x)^(-2)]*
     Zeta[5] - (597*FF[(1 - x)^(-1)]*Zeta[5])/2 - (328*I)*Pi*FF[(1 - x)^(-1)]*
     Zeta[5] + (56*FF[x]*Zeta[5])/3 + 
    G[{0}, x]*(838967/3240 - ((553073*I)/3240)*Pi - (28445*Pi^2)/1296 + 
      ((1585*I)/108)*Pi^3 - (3269*Pi^4)/2160 + ((329*I)/720)*Pi^5 - 
      ((134995*I)/324)*Pi*FF[(1 - x)^(-2)] + (24259*Pi^2*FF[(1 - x)^(-2)])/
       162 + ((8005*I)/216)*Pi^3*FF[(1 - x)^(-2)] - 
      (269*Pi^4*FF[(1 - x)^(-2)])/60 + ((233*I)/360)*Pi^5*FF[(1 - x)^(-2)] - 
      (307709*FF[(1 - x)^(-1)])/1620 + ((200936*I)/405)*Pi*FF[(1 - x)^(-1)] - 
      (30347*Pi^2*FF[(1 - x)^(-1)])/216 - ((1132*I)/27)*Pi^3*
       FF[(1 - x)^(-1)] + (1649*Pi^4*FF[(1 - x)^(-1)])/540 - 
      ((389*I)/360)*Pi^5*FF[(1 - x)^(-1)] - ((367*I)/40)*Pi*FF[x^(-1)] + 
      (115*Pi^2*FF[x^(-1)])/12 - (12535*FF[x])/216 - ((181*I)/36)*Pi*FF[x] + 
      (6973*Pi^2*FF[x])/648 - ((113*I)/108)*Pi^3*FF[x] - 
      (32*Pi^4*FF[x])/135 - (41*Pi^2*FF[x^2])/8 - ((9*I)/8)*Pi^3*FF[x^2] + 
      (6419*Zeta[3])/36 - ((1673*I)/36)*Pi*Zeta[3] + (Pi^2*Zeta[3])/6 + 
      (14675*FF[(1 - x)^(-2)]*Zeta[3])/36 + ((1249*I)/18)*Pi*FF[(1 - x)^(-2)]*
       Zeta[3] - (22*Pi^2*FF[(1 - x)^(-2)]*Zeta[3])/3 - 
      (5086*FF[(1 - x)^(-1)]*Zeta[3])/9 - ((265*I)/18)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] + (35*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 + 
      (91*FF[x]*Zeta[3])/6 - ((8*I)/3)*Pi*FF[x]*Zeta[3] + 
      (67*FF[x^2]*Zeta[3])/4 + (17*Zeta[5])/2 - 37*FF[(1 - x)^(-2)]*Zeta[5] + 
      13*FF[(1 - x)^(-1)]*Zeta[5])) + COLOR[CF^2*NfV2]*
   (17/2 - ((145*I)/6)*Pi - (1949*Pi^2)/12 + ((25*I)/6)*Pi^3 - 
    (139*Pi^4)/90 - ((227*I)/180)*Pi^5 + (473*Pi^6)/420 - 
    ((133*I)/9)*Pi^3*FF[(1 - x)^(-2)] - (431*Pi^4*FF[(1 - x)^(-2)])/15 + 
    ((11*I)/10)*Pi^5*FF[(1 - x)^(-2)] + (281*Pi^6*FF[(1 - x)^(-2)])/135 - 
    ((127*I)/3)*Pi*FF[(1 - x)^(-1)] + (529*Pi^2*FF[(1 - x)^(-1)])/3 - 
    ((266*I)/9)*Pi^3*FF[(1 - x)^(-1)] + (991*Pi^4*FF[(1 - x)^(-1)])/30 + 
    ((13*I)/18)*Pi^5*FF[(1 - x)^(-1)] - (6379*Pi^6*FF[(1 - x)^(-1)])/1890 + 
    ((121*I)/6)*Pi*FF[x^(-1)] + (13*Pi^2*FF[x^(-1)])/3 + 
    (7*I)*Pi^3*FF[x^(-1)] - (41*Pi^2*FF[x])/2 + ((41*I)/3)*Pi^3*FF[x] + 
    (77*Pi^4*FF[x])/30 + (7*Pi^2*FF[x^2])/4 + (I/3)*Pi^3*FF[x^2] + 
    (181*Pi^4*FF[x^2])/60 + (306 - (28*I)*Pi + (22*Pi^2)/3 - 
      12*FF[(1 - x)^(-2)] - 240*FF[(1 - x)^(-1)] + 
      (40*I)*Pi*FF[(1 - x)^(-1)] - (100*Pi^2*FF[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*FF[x^(-2)] - 52*FF[x^(-1)] + (16*I)*Pi*FF[x^(-1)] - 
      (130*FF[x])/3 + (12*I)*Pi*FF[x] - (14*FF[x^2])/3 + (22*I)*Pi*FF[x^2])*
     G[{1, 0, 0}, x] + (-266 + (204*I)*Pi - (56*Pi^2)/3 + 
      252*FF[(1 - x)^(-1)] - (92*I)*Pi*FF[(1 - x)^(-1)] - 
      (80*Pi^2*FF[(1 - x)^(-1)])/3 - (2*FF[x^(-2)])/3 + (14*FF[x^(-1)])/3 - 
      4*FF[x] + (28*I)*Pi*FF[x] + 4*FF[x^2] + (30*I)*Pi*FF[x^2])*
     G[{1, 0, 1}, x] + (-266 + (16*I)*Pi - (80*Pi^2)/3 + 
      252*FF[(1 - x)^(-1)] + (136*Pi^2*FF[(1 - x)^(-1)])/3 - 
      (2*FF[x^(-2)])/3 - (30*I)*Pi*FF[x^(-2)] + (14*FF[x^(-1)])/3 - 
      (28*I)*Pi*FF[x^(-1)] - 4*FF[x] - (28*I)*Pi*FF[x] + 4*FF[x^2] - 
      (30*I)*Pi*FF[x^2])*G[{1, 1, 0}, x] + 
    (280 - (114*I)*Pi - (10*FF[x^(-2)])/3 - (4*I)*Pi*FF[x^(-2)] - 
      (2*FF[x^(-1)])/3 - (8*I)*Pi*FF[x^(-1)] - (2*FF[x])/3 - 
      (12*I)*Pi*FF[x] - (10*FF[x^2])/3 - (22*I)*Pi*FF[x^2])*G[{1, 1, 1}, x] + 
    (-127/2 + (66*I)*Pi + 10*Pi^2 - 79*FF[(1 - x)^(-2)] + 
      (48*I)*Pi*FF[(1 - x)^(-2)] + 12*Pi^2*FF[(1 - x)^(-2)] + 
      137*FF[(1 - x)^(-1)] - (92*I)*Pi*FF[(1 - x)^(-1)] - 
      20*Pi^2*FF[(1 - x)^(-1)] - 20*FF[x] - 26*FF[x^2])*G[{0, 0, 0, 0}, x] + 
    (58 + (520*I)*Pi - (112*Pi^2)/3 + 86*FF[(1 - x)^(-2)] + 
      (48*I)*Pi*FF[(1 - x)^(-2)] - (292*Pi^2*FF[(1 - x)^(-2)])/3 - 
      112*FF[(1 - x)^(-1)] - (720*I)*Pi*FF[(1 - x)^(-1)] + 
      (368*Pi^2*FF[(1 - x)^(-1)])/3 + 8*FF[x] + 4*FF[x^2])*
     G[{0, 0, 0, 1}, x] + (58 - (128*I)*Pi - (86*Pi^2)/3 + 
      86*FF[(1 - x)^(-2)] - (48*I)*Pi*FF[(1 - x)^(-2)] - 
      (364*Pi^2*FF[(1 - x)^(-2)])/3 - 112*FF[(1 - x)^(-1)] + 
      (136*I)*Pi*FF[(1 - x)^(-1)] + (340*Pi^2*FF[(1 - x)^(-1)])/3 + 8*FF[x] + 
      4*FF[x^2])*G[{0, 0, 1, 0}, x] + (-260 - (396*I)*Pi + (32*Pi^2)/3 - 
      424*FF[(1 - x)^(-2)] - (48*I)*Pi*FF[(1 - x)^(-2)] - 
      (128*Pi^2*FF[(1 - x)^(-2)])/3 + 404*FF[(1 - x)^(-1)] + 
      (552*I)*Pi*FF[(1 - x)^(-1)] + (32*Pi^2*FF[(1 - x)^(-1)])/3 - 36*FF[x] - 
      34*FF[x^2])*G[{0, 0, 1, 1}, x] + 
    (-34 - (112*I)*Pi - 4*Pi^2 - 252*FF[(1 - x)^(-2)] - 
      (48*I)*Pi*FF[(1 - x)^(-2)] - (100*Pi^2*FF[(1 - x)^(-2)])/3 + 
      260*FF[(1 - x)^(-1)] + (208*I)*Pi*FF[(1 - x)^(-1)] + 
      24*Pi^2*FF[(1 - x)^(-1)] + 36*FF[x] + 34*FF[x^2])*G[{0, 1, 0, 0}, x] + 
    (78 - (298*I)*Pi + (32*Pi^2)/3 + 252*FF[(1 - x)^(-2)] - 
      (12*I)*Pi*FF[(1 - x)^(-2)] - (80*Pi^2*FF[(1 - x)^(-2)])/3 - 
      364*FF[(1 - x)^(-1)] + (396*I)*Pi*FF[(1 - x)^(-1)] - 
      (16*Pi^2*FF[(1 - x)^(-1)])/3 - 8*FF[x] - 4*FF[x^2])*
     G[{0, 1, 0, 1}, x] + (78 + (132*I)*Pi + (38*Pi^2)/3 + 
      252*FF[(1 - x)^(-2)] + (136*Pi^2*FF[(1 - x)^(-2)])/3 - 
      364*FF[(1 - x)^(-1)] - (232*I)*Pi*FF[(1 - x)^(-1)] - 
      (148*Pi^2*FF[(1 - x)^(-1)])/3 - 8*FF[x] - 4*FF[x^2])*
     G[{0, 1, 1, 0}, x] + (2 + (224*I)*Pi + 224*FF[(1 - x)^(-1)] - 
      (320*I)*Pi*FF[(1 - x)^(-1)] + 20*FF[x] + 26*FF[x^2])*
     G[{0, 1, 1, 1}, x] + (-26 + (4*I)*Pi - 52*FF[(1 - x)^(-1)] + 
      (16*I)*Pi*FF[(1 - x)^(-1)] + 20*FF[x] + 26*FF[x^2])*
     G[{1, 0, 0, 0}, x] + (-2 - (140*I)*Pi + 92*FF[(1 - x)^(-1)] + 
      (88*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-2)] + 16*FF[x^(-1)] - 8*FF[x] - 
      4*FF[x^2])*G[{1, 0, 0, 1}, x] + (-2 - (12*I)*Pi + 92*FF[(1 - x)^(-1)] + 
      (56*I)*Pi*FF[(1 - x)^(-1)] + 8*FF[x^(-2)] + 16*FF[x^(-1)] - 8*FF[x] - 
      4*FF[x^2])*G[{1, 0, 1, 0}, x] + 
    (206 + (144*I)*Pi - 184*FF[(1 - x)^(-1)] - (160*I)*Pi*FF[(1 - x)^(-1)] - 
      8*FF[x^(-2)] - 16*FF[x^(-1)] + 36*FF[x] + 34*FF[x^2])*
     G[{1, 0, 1, 1}, x] + (-98 + (60*I)*Pi - (88*I)*Pi*FF[(1 - x)^(-1)] - 
      52*FF[x^(-2)] - 40*FF[x^(-1)] - 36*FF[x] - 34*FF[x^2])*
     G[{1, 1, 0, 0}, x] + (114 - (32*I)*Pi + (80*I)*Pi*FF[(1 - x)^(-1)] + 
      22*FF[x^(-2)] + 12*FF[x^(-1)] + 8*FF[x] + 4*FF[x^2])*
     G[{1, 1, 0, 1}, x] + (114 - (32*I)*Pi + 22*FF[x^(-2)] + 12*FF[x^(-1)] + 
      8*FF[x] + 4*FF[x^2])*G[{1, 1, 1, 0}, x] + 
    (-228 - 26*FF[x^(-2)] - 20*FF[x^(-1)] - 20*FF[x] - 26*FF[x^2])*
     G[{1, 1, 1, 1}, x] + (140 - (38*I)*Pi + 60*FF[(1 - x)^(-2)] - 
      (40*I)*Pi*FF[(1 - x)^(-2)] - 200*FF[(1 - x)^(-1)] + 
      (76*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 0}, x] + 
    (-74 - (240*I)*Pi - 12*FF[(1 - x)^(-2)] - (592*I)*Pi*FF[(1 - x)^(-2)] + 
      108*FF[(1 - x)^(-1)] + (768*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 1}, x] + (-74 + (74*I)*Pi - 12*FF[(1 - x)^(-2)] + 
      (72*I)*Pi*FF[(1 - x)^(-2)] + 108*FF[(1 - x)^(-1)] - 
      (148*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0}, x] + 
    (594 + (176*I)*Pi + 60*FF[(1 - x)^(-2)] + (504*I)*Pi*FF[(1 - x)^(-2)] - 
      828*FF[(1 - x)^(-1)] - (640*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1, 1}, x] + (-132 + (60*I)*Pi - 96*FF[(1 - x)^(-2)] + 
      (144*I)*Pi*FF[(1 - x)^(-2)] + 160*FF[(1 - x)^(-1)] - 
      (168*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 0}, x] + 
    (4 + (136*I)*Pi + 48*FF[(1 - x)^(-2)] + (360*I)*Pi*FF[(1 - x)^(-2)] - 
      24*FF[(1 - x)^(-1)] - (464*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 1}, x] + (4 - (84*I)*Pi + 48*FF[(1 - x)^(-2)] - 
      (200*I)*Pi*FF[(1 - x)^(-2)] - 24*FF[(1 - x)^(-1)] + 
      (216*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0}, x] + 
    (-400 - (96*I)*Pi - 96*FF[(1 - x)^(-2)] - (320*I)*Pi*FF[(1 - x)^(-2)] + 
      576*FF[(1 - x)^(-1)] + (384*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1, 1}, x] + (-74 + (2*I)*Pi - 60*FF[(1 - x)^(-2)] + 
      (16*I)*Pi*FF[(1 - x)^(-2)] + 76*FF[(1 - x)^(-1)] - 
      (4*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0}, x] + 
    (-38 + (68*I)*Pi + 12*FF[(1 - x)^(-2)] + (88*I)*Pi*FF[(1 - x)^(-2)] + 
      132*FF[(1 - x)^(-1)] - (184*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 1}, x] + (-38 - (4*I)*Pi + 12*FF[(1 - x)^(-2)] + 
      (56*I)*Pi*FF[(1 - x)^(-2)] + 132*FF[(1 - x)^(-1)] - 
      (40*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0}, x] + 
    (-260 - (64*I)*Pi - 24*FF[(1 - x)^(-2)] - (160*I)*Pi*FF[(1 - x)^(-2)] + 
      264*FF[(1 - x)^(-1)] + (224*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 1, 1}, x] + (228 - (28*I)*Pi - (88*I)*Pi*FF[(1 - x)^(-2)] - 
      552*FF[(1 - x)^(-1)] + (104*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 0}, x] + (-96 + (12*I)*Pi + (80*I)*Pi*FF[(1 - x)^(-2)] + 
      320*FF[(1 - x)^(-1)] - (72*I)*Pi*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 1}, x] + (-96 + (16*I)*Pi + 320*FF[(1 - x)^(-1)] - 
      (32*I)*Pi*FF[(1 - x)^(-1)])*G[{0, 1, 1, 1, 0}, x] + 
    (320 - 640*FF[(1 - x)^(-1)])*G[{0, 1, 1, 1, 1}, x] + 
    (-16 + 8*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 0}, x] + 
    (20 + 8*FF[(1 - x)^(-1)])*G[{1, 0, 0, 0, 1}, x] + 
    (20 + 8*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 0}, x] + 
    (-160 + 80*FF[(1 - x)^(-1)])*G[{1, 0, 0, 1, 1}, x] + 
    (4 - 104*FF[(1 - x)^(-1)])*G[{1, 0, 1, 0, 0}, x] + 
    (-16 + 160*FF[(1 - x)^(-1)])*G[{1, 0, 1, 0, 1}, x] + 
    (-16 + 160*FF[(1 - x)^(-1)])*G[{1, 0, 1, 1, 0}, x] + 
    (160 - 320*FF[(1 - x)^(-1)])*G[{1, 0, 1, 1, 1}, x] + 
    (12 - 8*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0, 0}, x] + 
    (48 - 80*FF[(1 - x)^(-1)])*G[{1, 1, 0, 0, 1}, x] + 
    (48 - 80*FF[(1 - x)^(-1)])*G[{1, 1, 0, 1, 0}, x] + 
    (-80 + 160*FF[(1 - x)^(-1)])*G[{1, 1, 0, 1, 1}, x] - 
    32*G[{1, 1, 1, 0, 0}, x] + (-70 - 80*FF[(1 - x)^(-2)] + 
      140*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 0, 0}, x] + 
    (32 + 40*FF[(1 - x)^(-2)] - 64*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 0, 1}, x] + (32 + 40*FF[(1 - x)^(-2)] - 
      64*FF[(1 - x)^(-1)])*G[{0, 0, 0, 0, 1, 0}, x] + 
    (-272 - 632*FF[(1 - x)^(-2)] + 832*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 0, 1, 1}, x] + (66 + 48*FF[(1 - x)^(-2)] - 
      132*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 0, 0}, x] + 
    (8 + 24*FF[(1 - x)^(-2)] - 16*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1, 0, 1}, x] + (8 + 24*FF[(1 - x)^(-2)] - 
      16*FF[(1 - x)^(-1)])*G[{0, 0, 0, 1, 1, 0}, x] + 
    (168 + 480*FF[(1 - x)^(-2)] - 624*FF[(1 - x)^(-1)])*
     G[{0, 0, 0, 1, 1, 1}, x] + (40 + 24*FF[(1 - x)^(-2)] - 
      80*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 0, 0}, x] + 
    (20 + 120*FF[(1 - x)^(-2)] - 88*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 0, 1}, x] + (20 + 120*FF[(1 - x)^(-2)] - 
      88*FF[(1 - x)^(-1)])*G[{0, 0, 1, 0, 1, 0}, x] + 
    (116 + 240*FF[(1 - x)^(-2)] - 376*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 0, 1, 1}, x] + (-116 - 520*FF[(1 - x)^(-2)] + 
      472*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 0, 0}, x] + 
    (32 + 320*FF[(1 - x)^(-2)] - 256*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1, 0, 1}, x] + (32 + 320*FF[(1 - x)^(-2)] - 
      256*FF[(1 - x)^(-1)])*G[{0, 0, 1, 1, 1, 0}, x] + 
    (-128 - 640*FF[(1 - x)^(-2)] + 640*FF[(1 - x)^(-1)])*
     G[{0, 0, 1, 1, 1, 1}, x] + (10 + 8*FF[(1 - x)^(-2)] - 
      20*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 0, 0}, x] + 
    (-8 + 8*FF[(1 - x)^(-2)] + 16*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 0, 1}, x] + (-8 + 8*FF[(1 - x)^(-2)] + 
      16*FF[(1 - x)^(-1)])*G[{0, 1, 0, 0, 1, 0}, x] + 
    (76 + 80*FF[(1 - x)^(-2)] - 200*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 0, 1, 1}, x] + (-4 - 104*FF[(1 - x)^(-2)] + 
      56*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 0}, x] + 
    (160*FF[(1 - x)^(-2)] - 96*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 0, 1}, x] + 
    (160*FF[(1 - x)^(-2)] - 96*FF[(1 - x)^(-1)])*G[{0, 1, 0, 1, 1, 0}, x] + 
    (-64 - 320*FF[(1 - x)^(-2)] + 320*FF[(1 - x)^(-1)])*
     G[{0, 1, 0, 1, 1, 1}, x] + (-8 - 8*FF[(1 - x)^(-2)] + 
      16*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 0, 0}, x] + 
    (-20 - 80*FF[(1 - x)^(-2)] + 88*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 0, 1}, x] + (-20 - 80*FF[(1 - x)^(-2)] + 
      88*FF[(1 - x)^(-1)])*G[{0, 1, 1, 0, 1, 0}, x] + 
    (32 + 160*FF[(1 - x)^(-2)] - 160*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 0, 1, 1}, x] + (16 - 32*FF[(1 - x)^(-1)])*
     G[{0, 1, 1, 1, 0, 0}, x] - 191*Zeta[3] + (270*I)*Pi*Zeta[3] + 
    34*Pi^2*Zeta[3] + (30*I)*Pi^3*Zeta[3] + (266*FF[(1 - x)^(-2)]*Zeta[3])/
     3 - (590*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 32*Pi^2*FF[(1 - x)^(-2)]*
     Zeta[3] + ((220*I)/3)*Pi^3*FF[(1 - x)^(-2)]*Zeta[3] + 
    (472*FF[(1 - x)^(-1)]*Zeta[3])/3 + (288*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
    (20*Pi^2*FF[(1 - x)^(-1)]*Zeta[3])/3 - (100*I)*Pi^3*FF[(1 - x)^(-1)]*
     Zeta[3] - (86*FF[x]*Zeta[3])/3 + (72*I)*Pi*FF[x]*Zeta[3] + 
    (26*FF[x^2]*Zeta[3])/3 + (68*I)*Pi*FF[x^2]*Zeta[3] + 54*Zeta[3]^2 + 
    172*FF[(1 - x)^(-2)]*Zeta[3]^2 - 228*FF[(1 - x)^(-1)]*Zeta[3]^2 + 
    G[{0, 0, 1}, x]*(-23 - (202*I)*Pi + (224*Pi^2)/3 + ((56*I)/3)*Pi^3 - 
      (302*FF[(1 - x)^(-2)])/3 - (338*I)*Pi*FF[(1 - x)^(-2)] - 
      4*Pi^2*FF[(1 - x)^(-2)] + ((172*I)/3)*Pi^3*FF[(1 - x)^(-2)] + 
      (284*FF[(1 - x)^(-1)])/3 + (292*I)*Pi*FF[(1 - x)^(-1)] - 
      96*Pi^2*FF[(1 - x)^(-1)] - ((160*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
      8*FF[x^(-1)] - 12*FF[x] - (28*I)*Pi*FF[x] + 4*FF[x^2] - 
      (30*I)*Pi*FF[x^2] + 32*Zeta[3] + 424*FF[(1 - x)^(-2)]*Zeta[3] - 
      352*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 0, 0}, x]*
     (1 - ((11*I)/2)*Pi - 13*Pi^2 - ((4*I)/3)*Pi^3 + 
      (320*FF[(1 - x)^(-2)])/3 + (7*I)*Pi*FF[(1 - x)^(-2)] - 
      14*Pi^2*FF[(1 - x)^(-2)] + ((8*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
      (290*FF[(1 - x)^(-1)])/3 + (25*I)*Pi*FF[(1 - x)^(-1)] + 
      (58*Pi^2*FF[(1 - x)^(-1)])/3 + ((8*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
      (154*FF[x])/3 - (12*I)*Pi*FF[x] - (10*FF[x^2])/3 - (22*I)*Pi*FF[x^2] + 
      76*Zeta[3] + 96*FF[(1 - x)^(-2)]*Zeta[3] - 152*FF[(1 - x)^(-1)]*
       Zeta[3]) + G[{1, 1}, x]*(-601/3 + (14*I)*Pi - (49*Pi^2)/3 + 
      (12*I)*Pi^3 + (252*I)*Pi*FF[(1 - x)^(-1)] - ((32*I)/3)*Pi^3*
       FF[(1 - x)^(-1)] + (7*FF[x^(-2)])/2 - (4*I)*Pi*FF[x^(-2)] - 
      (16*Pi^2*FF[x^(-2)])/3 - (97*FF[x^(-1)])/3 + (4*I)*Pi*FF[x^(-1)] - 
      (97*FF[x])/3 - ((14*I)/3)*Pi*FF[x] + 2*Pi^2*FF[x] + (7*FF[x^2])/2 + 
      ((2*I)/3)*Pi*FF[x^2] + (11*Pi^2*FF[x^2])/3 + 96*Zeta[3] - 
      80*FF[(1 - x)^(-1)]*Zeta[3]) + G[{0, 1, 0}, x]*
     (-23 + (44*I)*Pi + (187*Pi^2)/3 - ((20*I)/3)*Pi^3 - 
      (302*FF[(1 - x)^(-2)])/3 + 14*Pi^2*FF[(1 - x)^(-2)] - 
      ((28*I)/3)*Pi^3*FF[(1 - x)^(-2)] + (284*FF[(1 - x)^(-1)])/3 - 
      (104*I)*Pi*FF[(1 - x)^(-1)] - 150*Pi^2*FF[(1 - x)^(-1)] + 
      ((64*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 8*FF[x^(-1)] - 12*FF[x] + 
      (28*I)*Pi*FF[x] + 4*FF[x^2] + (30*I)*Pi*FF[x^2] + 4*Zeta[3] + 
      120*FF[(1 - x)^(-2)]*Zeta[3] - 56*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{1, 0}, x]*(553/2 + (40*I)*Pi - (80*Pi^2)/3 + ((50*I)/3)*Pi^3 - 
      (12*I)*Pi*FF[(1 - x)^(-2)] - (1058*FF[(1 - x)^(-1)])/3 + 
      (12*I)*Pi*FF[(1 - x)^(-1)] - (94*Pi^2*FF[(1 - x)^(-1)])/3 - 
      ((28*I)/3)*Pi^3*FF[(1 - x)^(-1)] - ((2*I)/3)*Pi*FF[x^(-2)] - 
      4*Pi^2*FF[x^(-2)] - (26*FF[x^(-1)])/3 - ((142*I)/3)*Pi*FF[x^(-1)] - 
      8*Pi^2*FF[x^(-1)] + 41*FF[x] - ((142*I)/3)*Pi*FF[x] - 2*Pi^2*FF[x] - 
      (7*FF[x^2])/2 - ((2*I)/3)*Pi*FF[x^2] - (11*Pi^2*FF[x^2])/3 + 
      4*Zeta[3] + 120*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 1, 1}, x]*(-20 + (80*I)*Pi - (40*Pi^2)/3 - ((14*I)/3)*Pi^3 + 
      (252*I)*Pi*FF[(1 - x)^(-2)] - ((32*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
      240*FF[(1 - x)^(-1)] - (140*I)*Pi*FF[(1 - x)^(-1)] - 
      (112*Pi^2*FF[(1 - x)^(-1)])/3 + ((52*I)/3)*Pi^3*FF[(1 - x)^(-1)] + 
      8*FF[x^(-2)] - 24*FF[x^(-1)] + (74*FF[x])/3 + (12*I)*Pi*FF[x] - 
      (14*FF[x^2])/3 + (22*I)*Pi*FF[x^2] - 44*Zeta[3] - 
      80*FF[(1 - x)^(-2)]*Zeta[3] + 136*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 0}, x]*(-1052/3 - (22*I)*Pi - 37*Pi^2 + ((10*I)/3)*Pi^3 + 
      (21*Pi^4)/5 - 383*FF[(1 - x)^(-2)] + (6*I)*Pi*FF[(1 - x)^(-2)] - 
      (314*Pi^2*FF[(1 - x)^(-2)])/3 + (8*I)*Pi^3*FF[(1 - x)^(-2)] + 
      (89*Pi^4*FF[(1 - x)^(-2)])/15 + (2207*FF[(1 - x)^(-1)])/3 - 
      (2*I)*Pi*FF[(1 - x)^(-1)] + 126*Pi^2*FF[(1 - x)^(-1)] - 
      ((4*I)/3)*Pi^3*FF[(1 - x)^(-1)] - (34*Pi^4*FF[(1 - x)^(-1)])/3 + 
      (8*I)*Pi*FF[x^(-1)] - (149*FF[x])/3 + ((118*I)/3)*Pi*FF[x] + 
      2*Pi^2*FF[x] + (7*FF[x^2])/2 + ((2*I)/3)*Pi*FF[x^2] + 
      (11*Pi^2*FF[x^2])/3 - 116*Zeta[3] + (92*I)*Pi*Zeta[3] + 
      120*FF[(1 - x)^(-2)]*Zeta[3] + (200*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 
      40*FF[(1 - x)^(-1)]*Zeta[3] - (280*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{0, 1}, x]*(553/2 - (43*I)*Pi - (131*Pi^2)/3 - ((91*I)/3)*Pi^3 + 
      (161*Pi^4)/90 - ((302*I)/3)*Pi*FF[(1 - x)^(-2)] - 
      126*Pi^2*FF[(1 - x)^(-2)] + (2*I)*Pi^3*FF[(1 - x)^(-2)] - 
      (34*Pi^4*FF[(1 - x)^(-2)])/3 - (1058*FF[(1 - x)^(-1)])/3 - 
      ((436*I)/3)*Pi*FF[(1 - x)^(-1)] + (452*Pi^2*FF[(1 - x)^(-1)])/3 + 
      ((202*I)/3)*Pi^3*FF[(1 - x)^(-1)] + (61*Pi^4*FF[(1 - x)^(-1)])/45 + 
      (8*I)*Pi*FF[x^(-2)] - (26*FF[x^(-1)])/3 - (16*I)*Pi*FF[x^(-1)] + 
      41*FF[x] + ((38*I)/3)*Pi*FF[x] - 2*Pi^2*FF[x] - (7*FF[x^2])/2 - 
      ((2*I)/3)*Pi*FF[x^2] - (11*Pi^2*FF[x^2])/3 - 142*Zeta[3] + 
      (140*I)*Pi*Zeta[3] + 12*FF[(1 - x)^(-2)]*Zeta[3] + 
      (440*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] + 420*FF[(1 - x)^(-1)]*Zeta[3] - 
      (520*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3]) + 
    G[{1}, x]*(-272/3 + ((457*I)/6)*Pi + (217*Pi^2)/3 - (I/3)*Pi^3 - 
      (194*Pi^4)/45 - ((1058*I)/3)*Pi*FF[(1 - x)^(-1)] - 
      126*Pi^2*FF[(1 - x)^(-1)] + ((38*I)/3)*Pi^3*FF[(1 - x)^(-1)] - 
      (34*Pi^4*FF[(1 - x)^(-1)])/3 + ((7*I)/2)*Pi*FF[x^(-2)] + 
      (Pi^2*FF[x^(-2)])/3 + (7*I)*Pi^3*FF[x^(-2)] + (121*FF[x^(-1)])/6 - 
      (41*I)*Pi*FF[x^(-1)] + (10*Pi^2*FF[x^(-1)])/3 + 
      ((26*I)/3)*Pi^3*FF[x^(-1)] + (121*FF[x])/6 + ((26*I)/3)*Pi*FF[x] + 
      (23*Pi^2*FF[x])/3 + ((14*I)/3)*Pi^3*FF[x] - 2*Pi^2*FF[x^2] + 
      (5*I)*Pi^3*FF[x^2] + 156*Zeta[3] - (300*I)*Pi*Zeta[3] + 
      92*FF[(1 - x)^(-1)]*Zeta[3] + (440*I)*Pi*FF[(1 - x)^(-1)]*Zeta[3] - 
      28*FF[x]*Zeta[3] - 30*FF[x^2]*Zeta[3]) + 45*Zeta[5] + 
    (24*I)*Pi*Zeta[5] - 270*FF[(1 - x)^(-2)]*Zeta[5] + 
    (840*I)*Pi*FF[(1 - x)^(-2)]*Zeta[5] + 210*FF[(1 - x)^(-1)]*Zeta[5] - 
    (528*I)*Pi*FF[(1 - x)^(-1)]*Zeta[5] + 
    G[{0}, x]*(133/2 - ((445*I)/6)*Pi + (517*Pi^2)/6 - ((43*I)/2)*Pi^3 - 
      (1597*Pi^4)/180 + ((11*I)/18)*Pi^5 - (383*I)*Pi*FF[(1 - x)^(-2)] + 
      (151*Pi^2*FF[(1 - x)^(-2)])/3 - ((95*I)/3)*Pi^3*FF[(1 - x)^(-2)] - 
      (15*Pi^4*FF[(1 - x)^(-2)])/2 + ((61*I)/45)*Pi^5*FF[(1 - x)^(-2)] - 
      (127*FF[(1 - x)^(-1)])/3 + (383*I)*Pi*FF[(1 - x)^(-1)] - 
      136*Pi^2*FF[(1 - x)^(-1)] + (49*I)*Pi^3*FF[(1 - x)^(-1)] + 
      (215*Pi^4*FF[(1 - x)^(-1)])/18 - ((17*I)/9)*Pi^5*FF[(1 - x)^(-1)] - 
      ((26*I)/3)*Pi*FF[x^(-1)] - 4*Pi^2*FF[x^(-1)] - (121*FF[x])/6 - 
      ((26*I)/3)*Pi*FF[x] + (Pi^2*FF[x])/3 - ((14*I)/3)*Pi^3*FF[x] - 
      2*Pi^2*FF[x^2] - (5*I)*Pi^3*FF[x^2] + 48*Zeta[3] - (164*I)*Pi*Zeta[3] - 
      16*Pi^2*Zeta[3] + 338*FF[(1 - x)^(-2)]*Zeta[3] + 
      (144*I)*Pi*FF[(1 - x)^(-2)]*Zeta[3] - 60*Pi^2*FF[(1 - x)^(-2)]*
       Zeta[3] - 344*FF[(1 - x)^(-1)]*Zeta[3] + (72*I)*Pi*FF[(1 - x)^(-1)]*
       Zeta[3] + 80*Pi^2*FF[(1 - x)^(-1)]*Zeta[3] + 28*FF[x]*Zeta[3] + 
      30*FF[x^2]*Zeta[3] - 30*Zeta[5] - 120*FF[(1 - x)^(-2)]*Zeta[5] + 
      180*FF[(1 - x)^(-1)]*Zeta[5]))}


==> anc/HelAmpl_3L_Lis.m <==
{(((10*I)/27)*Pi - (23*Pi^2)/108)*COLOR[Nf^2*NfV2] + 
  COLOR[CF^2*NfV2]*(39/2 + (2*I)*Pi - Pi^2/2 + 2*Log[1 - x] - 
    I*Pi*Log[1 - x] - Log[1 - x]^2 + FF[x^(-2)]*((-2*I)*Pi*Log[1 - x] - 
      Log[1 - x]^2) + FF[x^(-1)]*((-2*I)*Pi - 2*Log[1 - x] + 
      (2*I)*Pi*Log[1 - x] + Log[1 - x]^2) - I*Pi*Log[x] + Log[1 - x]*Log[x] - 
    Log[x]^2 + FF[(1 - x)^(-2)]*((-2*I)*Pi*Log[x] - Log[x]^2) + 
    FF[x^2]*(-Pi^2 - Log[1 - x]^2 + 2*Log[1 - x]*Log[x] - Log[x]^2) + 
    FF[(1 - x)^(-1)]*((-2*I)*Pi - 2*Log[x] + (2*I)*Pi*Log[x] + Log[x]^2) + 
    FF[x]*(Pi^2 - 2*Log[1 - x] + Log[1 - x]^2 + 2*Log[x] - 
      2*Log[1 - x]*Log[x] + Log[x]^2)) + COLOR[CA*CF*NfV2]*
   (-199/3 - (16*I)*Pi + Pi^2/2 + Log[1 - x]/3 + I*Pi*Log[1 - x] + 
    Log[1 - x]^2 + FF[x^(-1)]*(((16*I)/3)*Pi + (16*Log[1 - x])/3 - 
      ((16*I)/3)*Pi*Log[1 - x] - (8*Log[1 - x]^2)/3) + 
    FF[x^(-2)]*(((16*I)/3)*Pi*Log[1 - x] + (8*Log[1 - x]^2)/3) + 
    (17*Log[x])/3 + I*Pi*Log[x] - Log[1 - x]*Log[x] + Log[x]^2 + 
    FF[(1 - x)^(-1)]*(((16*I)/3)*Pi + (16*Log[x])/3 - ((16*I)/3)*Pi*Log[x] - 
      (8*Log[x]^2)/3) + FF[x]*((-8*Pi^2)/3 + (16*Log[1 - x])/3 - 
      (8*Log[1 - x]^2)/3 - (16*Log[x])/3 + (16*Log[1 - x]*Log[x])/3 - 
      (8*Log[x]^2)/3) + FF[(1 - x)^(-2)]*(((16*I)/3)*Pi*Log[x] + 
      (8*Log[x]^2)/3) + FF[x^2]*((8*Pi^2)/3 + (8*Log[1 - x]^2)/3 - 
      (16*Log[1 - x]*Log[x])/3 + (8*Log[x]^2)/3)) + 
  COLOR[CA*NfV^2]*(-1 - (3*Pi^2)/4 + 2*Log[1 - x] - (3*Log[1 - x]^2)/4 + 
    FF[x^(-2)]*(((-5*I)/2)*Pi*Log[1 - x] - (5*Log[1 - x]^2)/4) + 
    FF[x^(-1)]*((-4*I)*Pi - 4*Log[1 - x] + I*Pi*Log[1 - x] + 
      Log[1 - x]^2/2) - 2*Log[x] + (3*Log[1 - x]*Log[x])/2 - (3*Log[x]^2)/4 + 
    FF[x^2]*(-2*Pi^2 - 2*Log[1 - x]^2 + 4*Log[1 - x]*Log[x] - 2*Log[x]^2) + 
    FF[(1 - x)^(-2)]*(((-5*I)/2)*Pi*Log[x] - (5*Log[x]^2)/4) + 
    FF[(1 - x)^(-1)]*((-4*I)*Pi - 4*Log[x] + I*Pi*Log[x] + Log[x]^2/2) + 
    FF[x]*(2*Pi^2 - 4*Log[1 - x] + 2*Log[1 - x]^2 + 4*Log[x] - 
      4*Log[1 - x]*Log[x] + 2*Log[x]^2) - 12*Zeta[3]) + 
  COLOR[CA*Nf*NfV2]*(-925/162 - ((175*I)/27)*Pi + (481*Pi^2)/216 - 
    (I/36)*Pi^3 + Log[1 - x]/9 + FF[x^(-1)]*((I/9)*Pi + Log[1 - x]/9 - 
      (I/9)*Pi*Log[1 - x] - Log[1 - x]^2/18) + 
    FF[x^(-2)]*((I/9)*Pi*Log[1 - x] + Log[1 - x]^2/18) - Log[x]/9 + 
    FF[(1 - x)^(-1)]*((I/9)*Pi + Log[x]/9 - (I/9)*Pi*Log[x] - Log[x]^2/18) + 
    FF[x]*(-Pi^2/18 - (2*Log[1 - x])/9 - Log[1 - x]^2/18 + (2*Log[x])/9 + 
      (Log[1 - x]*Log[x])/9 - Log[x]^2/18) + FF[(1 - x)^(-2)]*
     ((I/9)*Pi*Log[x] + Log[x]^2/18) + FF[x^2]*(Pi^2/18 + Log[1 - x]^2/18 - 
      (Log[1 - x]*Log[x])/9 + Log[x]^2/18) - (61*Zeta[3])/18) + 
  COLOR[CF*Nf*NfV2]*(10 - (6*I)*Pi - (20*Log[1 - x])/3 + 
    (2*I)*Pi*Log[1 - x] + Log[1 - x]^2 + 
    FF[x^(-1)]*(((10*I)/3)*Pi + (10*Log[1 - x])/3 - 
      ((16*I)/3)*Pi*Log[1 - x] - (8*Log[1 - x]^2)/3) + 
    FF[x^(-2)]*(((10*I)/3)*Pi*Log[1 - x] + (5*Log[1 - x]^2)/3) - 
    (10*Log[x])/3 + (2*I)*Pi*Log[x] + Log[x]^2 + 
    FF[(1 - x)^(-1)]*(((10*I)/3)*Pi + (10*Log[x])/3 - ((16*I)/3)*Pi*Log[x] - 
      (8*Log[x]^2)/3) + FF[x]*((-2*Pi^2)/3 + (10*Log[1 - x])/3 - 
      (2*Log[1 - x]^2)/3 - (10*Log[x])/3 + (4*Log[1 - x]*Log[x])/3 - 
      (2*Log[x]^2)/3) + FF[x^2]*((2*Pi^2)/3 + (2*Log[1 - x]^2)/3 - 
      (4*Log[1 - x]*Log[x])/3 + (2*Log[x]^2)/3) + 
    FF[(1 - x)^(-2)]*(((10*I)/3)*Pi*Log[x] + (5*Log[x]^2)/3) + 8*Zeta[3]) + 
  COLOR[CF*NfV^2]*(8/3 + 2*Pi^2 - (16*Log[1 - x])/3 + 2*Log[1 - x]^2 + 
    FF[x^(-1)]*(((32*I)/3)*Pi + (32*Log[1 - x])/3 - ((8*I)/3)*Pi*Log[1 - x] - 
      (4*Log[1 - x]^2)/3) + FF[x^(-2)]*(((20*I)/3)*Pi*Log[1 - x] + 
      (10*Log[1 - x]^2)/3) + (16*Log[x])/3 - 4*Log[1 - x]*Log[x] + 
    2*Log[x]^2 + FF[x]*((-16*Pi^2)/3 + (32*Log[1 - x])/3 - 
      (16*Log[1 - x]^2)/3 - (32*Log[x])/3 + (32*Log[1 - x]*Log[x])/3 - 
      (16*Log[x]^2)/3) + FF[(1 - x)^(-1)]*(((32*I)/3)*Pi + (32*Log[x])/3 - 
      ((8*I)/3)*Pi*Log[x] - (4*Log[x]^2)/3) + FF[(1 - x)^(-2)]*
     (((20*I)/3)*Pi*Log[x] + (10*Log[x]^2)/3) + 
    FF[x^2]*((16*Pi^2)/3 + (16*Log[1 - x]^2)/3 - (32*Log[1 - x]*Log[x])/3 + 
      (16*Log[x]^2)/3) + 32*Zeta[3]) + COLOR[CA^2*NfV2]*
   (4519/162 + ((157*I)/6)*Pi - (71*Pi^2)/12 + ((11*I)/72)*Pi^3 + Pi^4/144 + 
    (44*Log[1 - x])/9 - (2*I)*Pi*Log[1 - x] - (5*Log[1 - x]^2)/4 + 
    FF[x^(-2)]*(((-46*I)/9)*Pi*Log[1 - x] - (23*Log[1 - x]^2)/9) + 
    FF[x^(-1)]*(((-46*I)/9)*Pi - (46*Log[1 - x])/9 + 
      ((64*I)/9)*Pi*Log[1 - x] + (32*Log[1 - x]^2)/9) + Log[x]/9 - 
    (2*I)*Pi*Log[x] + (Log[1 - x]*Log[x])/2 - (5*Log[x]^2)/4 + 
    FF[(1 - x)^(-2)]*(((-46*I)/9)*Pi*Log[x] - (23*Log[x]^2)/9) + 
    FF[x^2]*((-14*Pi^2)/9 - (14*Log[1 - x]^2)/9 + (28*Log[1 - x]*Log[x])/9 - 
      (14*Log[x]^2)/9) + FF[x]*((14*Pi^2)/9 - (43*Log[1 - x])/9 + 
      (14*Log[1 - x]^2)/9 + (43*Log[x])/9 - (28*Log[1 - x]*Log[x])/9 + 
      (14*Log[x]^2)/9) + FF[(1 - x)^(-1)]*(((-46*I)/9)*Pi - (46*Log[x])/9 + 
      ((64*I)/9)*Pi*Log[x] + (32*Log[x]^2)/9) - (373*Zeta[3])/36 + 
    I*Pi*Zeta[3]), (((10*I)/27)*Pi - (23*Pi^2)/108)*COLOR[Nf^2*NfV2] + 
  COLOR[CA*Nf*NfV2]*(-103/405 - ((1541*I)/135)*Pi + (1651*Pi^2)/216 + 
    ((4*I)/15)*Pi^3 - (371*Log[1 - x])/45 - ((91*I)/45)*Pi*Log[1 - x] - 
    (73*Pi^2*Log[1 - x])/45 + (101*Log[1 - x]^2)/36 + 
    ((9*I)/20)*Pi*Log[1 - x]^2 - (7*Log[1 - x]^3)/18 + (29*Log[x])/45 + 
    ((29*I)/45)*Pi*Log[x] - (61*Pi^2*Log[x])/36 - (109*Log[1 - x]*Log[x])/
     30 + ((7*I)/30)*Pi*Log[1 - x]*Log[x] + (11*Log[1 - x]^2*Log[x])/15 + 
    (77*Log[x]^2)/36 + ((11*I)/20)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/6 - 
    (7*Log[x]^3)/18 + ((-I/5)*Pi + (17*Log[1 - x])/30 - (23*Log[x])/30)*
     PolyLog[2, x] + (17*PolyLog[3, 1 - x])/30 + 
    FF[x^2]*((3*Pi^2)/2 + (2*Pi^2*Log[1 - x])/9 + (3*Log[1 - x]^2)/2 - 
      (2*Log[1 - x]^3)/9 - 3*Log[1 - x]*Log[x] - (2*Log[1 - x]^2*Log[x])/3 + 
      (3*Log[x]^2)/2 + (2*Log[1 - x]*Log[x]^2)/3 - (2*Log[x]^3)/9 + 
      ((-4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[2, x] - 
      (4*PolyLog[3, 1 - x])/3 - (4*PolyLog[3, x])/3) + 
    (23*PolyLog[3, x])/30 + FF[x]*((-3*Pi^2)/2 - (I/30)*Pi^3 + 
      (80*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] - (19*Pi^2*Log[1 - x])/45 - 
      (13*Log[1 - x]^2)/6 + (I/10)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 - 
      (80*Log[x])/9 - ((8*I)/3)*Pi*Log[x] + (Pi^2*Log[x])/6 + 
      3*Log[1 - x]*Log[x] + (I/5)*Pi*Log[1 - x]*Log[x] + 
      (13*Log[1 - x]^2*Log[x])/15 - (5*Log[x]^2)/6 - (I/10)*Pi*Log[x]^2 - 
      (2*Log[1 - x]*Log[x]^2)/3 + (2*Log[x]^3)/9 + 
      (((2*I)/5)*Pi + (23*Log[1 - x])/15 - (17*Log[x])/15)*PolyLog[2, x] + 
      (23*PolyLog[3, 1 - x])/15 + (17*PolyLog[3, x])/15) - (37*Zeta[3])/18 + 
    FF[(1 - x)^(-2)]*(((-4*I)/45)*Pi^3 + (7*Pi^4)/180 - 
      (Pi^2*Log[1 - x]^2)/6 - Log[1 - x]^4/12 + ((137*I)/18)*Pi*Log[x] - 
      (19*Pi^2*Log[x])/6 + ((7*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (Log[1 - x]^3*Log[x])/3 + (137*Log[x]^2)/36 + ((19*I)/60)*Pi*Log[x]^2 + 
      (7*Log[1 - x]*Log[x]^2)/12 - (11*Log[x]^3)/18 + 
      (((8*I)/15)*Pi - Pi^2/3 + (8*Log[x])/15)*PolyLog[2, x] + 
      (-8/15 + (2*I)*Pi + 2*Log[1 - x])*PolyLog[3, x] + 2*PolyLog[4, 1 - x] - 
      2*PolyLog[4, x] - 2*PolyLog[4, -(x/(1 - x))] + (8*Zeta[3])/15 - 
      (2*I)*Pi*Zeta[3] - 2*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((733*I)/90)*Pi - (7*Pi^2)/2 - (I/90)*Pi^3 - 
      (7*Pi^4)/180 + ((19*I)/30)*Pi*Log[1 - x] + (Pi^2*Log[1 - x]^2)/6 + 
      Log[1 - x]^4/12 + (733*Log[x])/90 - ((271*I)/30)*Pi*Log[x] + 
      (29*Pi^2*Log[x])/6 + (19*Log[1 - x]*Log[x])/30 - 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] + Log[1 - x]^2*Log[x] - 
      (Log[1 - x]^3*Log[x])/3 - (20*Log[x]^2)/3 - ((8*I)/15)*Pi*Log[x]^2 - 
      (2*Log[1 - x]*Log[x]^2)/3 + (17*Log[x]^3)/18 + 
      (((31*I)/15)*Pi + Pi^2/3 + 2*Log[1 - x] + Log[x]/15)*PolyLog[2, x] + 
      2*PolyLog[3, 1 - x] + (-1/15 - (2*I)*Pi - 2*Log[1 - x])*PolyLog[3, x] - 
      2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 2*PolyLog[4, -(x/(1 - x))] - 
      (29*Zeta[3])/15 + (2*I)*Pi*Zeta[3] + 2*Log[1 - x]*Zeta[3]) + 
    FF[x^(-2)]*(Pi^4/45 + ((137*I)/18)*Pi*Log[1 - x] - 
      (277*Pi^2*Log[1 - x])/90 + (137*Log[1 - x]^2)/36 + 
      ((19*I)/60)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/6 - 
      (11*Log[1 - x]^3)/18 + Log[1 - x]^4/12 + ((19*I)/30)*Pi*Log[1 - x]*
       Log[x] + (Log[1 - x]^2*Log[x])/20 - (Log[1 - x]^3*Log[x])/3 + 
      (Log[1 - x]^2*Log[x]^2)/2 + (((-8*I)/15)*Pi + Pi^2/3 - 
        (8*Log[1 - x])/15)*PolyLog[2, x] + (-8/15 + (2*I)*Pi + 2*Log[x])*
       PolyLog[3, 1 - x] - 2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 
      2*PolyLog[4, -(x/(1 - x))] + (8*Zeta[3])/15 - (2*I)*Pi*Zeta[3] - 
      2*Log[x]*Zeta[3]) + FF[x^(-1)]*(((733*I)/90)*Pi - (7*Pi^2)/2 + 
      (I/3)*Pi^3 - Pi^4/45 + (733*Log[1 - x])/90 - 
      ((271*I)/30)*Pi*Log[1 - x] + (218*Pi^2*Log[1 - x])/45 - 
      (20*Log[1 - x]^2)/3 - ((8*I)/15)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/6 + (17*Log[1 - x]^3)/18 - Log[1 - x]^4/12 + 
      ((19*I)/30)*Pi*Log[x] + (Pi^2*Log[x])/3 + (19*Log[1 - x]*Log[x])/30 - 
      ((17*I)/5)*Pi*Log[1 - x]*Log[x] - (11*Log[1 - x]^2*Log[x])/15 + 
      (Log[1 - x]^3*Log[x])/3 - Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/2 + (((-31*I)/15)*Pi - Pi^2/3 - Log[1 - x]/15 - 
        2*Log[x])*PolyLog[2, x] + (-1/15 - (2*I)*Pi - 2*Log[x])*
       PolyLog[3, 1 - x] + 2*PolyLog[3, x] + 2*PolyLog[4, 1 - x] - 
      2*PolyLog[4, x] - 2*PolyLog[4, -(x/(1 - x))] - (29*Zeta[3])/15 + 
      (2*I)*Pi*Zeta[3] + 2*Log[x]*Zeta[3])) + 
  COLOR[CA*NfV^2]*(47/10 + ((161*I)/20)*Pi + (2263*Pi^2)/240 + 
    ((9*I)/40)*Pi^3 - (4*Pi^4)/15 + (67*Log[1 - x])/20 + 
    ((259*I)/20)*Pi*Log[1 - x] - (47*Pi^2*Log[1 - x])/15 + 
    (1311*Log[1 - x]^2)/80 - ((231*I)/40)*Pi*Log[1 - x]^2 - 
    (Pi^2*Log[1 - x]^2)/4 - (41*Log[1 - x]^3)/15 - Log[1 - x]^4/8 + 
    (47*Log[x])/10 + ((161*I)/20)*Pi*Log[x] - (833*Pi^2*Log[x])/120 + 
    (I/2)*Pi^3*Log[x] - (793*Log[1 - x]*Log[x])/40 - 
    ((189*I)/20)*Pi*Log[1 - x]*Log[x] + Pi^2*Log[1 - x]*Log[x] + 
    (49*Log[1 - x]^2*Log[x])/10 + (Log[1 - x]^3*Log[x])/2 + 
    (223*Log[x]^2)/16 + ((189*I)/40)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/4 - 
    (143*Log[1 - x]*Log[x]^2)/20 - ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
    (3*Log[1 - x]^2*Log[x]^2)/4 - (11*Log[x]^3)/30 + (I/2)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/2 + Log[x]^4/8 + 
    ((-21*I)*Pi + Pi^2/2 + (99*Log[1 - x])/20 - (519*Log[x])/20)*
     PolyLog[2, x] + (99/20 - (3*I)*Pi - 3*Log[x])*PolyLog[3, 1 - x] + 
    (519/20 - (3*I)*Pi - 3*Log[x])*PolyLog[3, x] + 3*PolyLog[4, 1 - x] + 
    3*PolyLog[4, x] + FF[x^2]*((25*Pi^2)/8 - ((49*I)/20)*Pi^3 - 
      (329*Pi^4)/120 + (49*Pi^2*Log[1 - x])/60 + ((7*I)/2)*Pi^3*Log[1 - x] + 
      (25*Log[1 - x]^2)/8 - ((49*I)/20)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/4 - (49*Log[1 - x]^3)/60 + 
      ((7*I)/2)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/8 + 
      ((7*I)/2)*Pi^3*Log[x] - (25*Log[1 - x]*Log[x])/4 + 
      ((49*I)/10)*Pi*Log[1 - x]*Log[x] + 7*Pi^2*Log[1 - x]*Log[x] - 
      (49*Log[1 - x]^2*Log[x])/20 - ((21*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Log[1 - x]^3*Log[x])/2 + (25*Log[x]^2)/8 - ((49*I)/20)*Pi*Log[x]^2 - 
      (7*Pi^2*Log[x]^2)/4 + (49*Log[1 - x]*Log[x]^2)/20 - 
      ((21*I)/2)*Pi*Log[1 - x]*Log[x]^2 - (21*Log[1 - x]^2*Log[x]^2)/4 - 
      (49*Log[x]^3)/60 + ((7*I)/2)*Pi*Log[x]^3 - (7*Log[1 - x]*Log[x]^3)/2 + 
      (7*Log[x]^4)/8 + ((-49*Log[1 - x])/10 + (49*Log[x])/10)*PolyLog[2, x] + 
      (-49/10 - (42*I)*Pi - 21*Log[1 - x] - 21*Log[x])*PolyLog[3, 1 - x] + 
      (-49/10 - (42*I)*Pi - 21*Log[1 - x] - 21*Log[x])*PolyLog[3, x] + 
      42*PolyLog[4, 1 - x] + 42*PolyLog[4, x]) - 3*PolyLog[4, -(x/(1 - x))] + 
    FF[x]*((-25*Pi^2)/8 - ((21*I)/20)*Pi^3 + (173*Pi^4)/60 + 
      (27*Log[1 - x])/20 - ((49*I)/10)*Pi*Log[1 - x] - 
      (179*Pi^2*Log[1 - x])/20 - (3*I)*Pi^3*Log[1 - x] - 
      (223*Log[1 - x]^2)/40 + ((259*I)/20)*Pi*Log[1 - x]^2 + 
      2*Pi^2*Log[1 - x]^2 + (191*Log[1 - x]^3)/60 - (3*I)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/2 - (27*Log[x])/20 + ((49*I)/10)*Pi*Log[x] + 
      (139*Pi^2*Log[x])/30 - (4*I)*Pi^3*Log[x] + (25*Log[1 - x]*Log[x])/4 + 
      ((161*I)/10)*Pi*Log[1 - x]*Log[x] - 8*Pi^2*Log[1 - x]*Log[x] + 
      (327*Log[1 - x]^2*Log[x])/20 + (9*I)*Pi*Log[1 - x]^2*Log[x] + 
      2*Log[1 - x]^3*Log[x] - (27*Log[x]^2)/40 - ((161*I)/20)*Pi*Log[x]^2 + 
      2*Pi^2*Log[x]^2 + (93*Log[1 - x]*Log[x]^2)/20 + 
      (12*I)*Pi*Log[1 - x]*Log[x]^2 + 6*Log[1 - x]^2*Log[x]^2 - 
      (31*Log[x]^3)/20 - (4*I)*Pi*Log[x]^3 + 4*Log[1 - x]*Log[x]^3 - 
      Log[x]^4 + ((42*I)*Pi - Pi^2 + (259*Log[1 - x])/10 + (161*Log[x])/10)*
       PolyLog[2, x] + (259/10 + (42*I)*Pi + 18*Log[1 - x] + 24*Log[x])*
       PolyLog[3, 1 - x] + (-161/10 + (42*I)*Pi + 18*Log[1 - x] + 24*Log[x])*
       PolyLog[3, x] - 42*PolyLog[4, 1 - x] - 42*PolyLog[4, x] + 
      6*PolyLog[4, -(x/(1 - x))]) - 6*Zeta[3] + 
    FF[(1 - x)^(-2)]*(((49*I)/120)*Pi^3 + (49*Pi^4)/40 + 
      (7*Pi^2*Log[1 - x]^2)/4 + (7*Log[1 - x]^4)/8 + ((29*I)/8)*Pi*Log[x] - 
      (49*Pi^2*Log[x])/120 - (7*Log[1 - x]^3*Log[x])/2 + (29*Log[x]^2)/16 - 
      ((49*I)/40)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/2 - (49*Log[x]^3)/60 + 
      (7*Log[x]^4)/8 + (((-49*I)/20)*Pi - (7*Pi^2)/2 - (49*Log[x])/20)*
       PolyLog[2, x] + (49/20 - 21*Log[1 - x] + 21*Log[x])*PolyLog[3, x] - 
      21*PolyLog[4, 1 - x] - 21*PolyLog[4, x] + 21*PolyLog[4, -(x/(1 - x))] - 
      (49*Zeta[3])/20 + 21*Log[1 - x]*Zeta[3] - 21*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((-53*I)/40)*Pi - (469*Pi^2)/120 + ((7*I)/15)*Pi^3 - Pi^4/5 - 
      (53*Log[1 - x])/40 - ((39*I)/20)*Pi*Log[1 - x] + 
      (107*Pi^2*Log[1 - x])/10 - (11*Log[1 - x]^2)/5 - 
      (I/2)*Pi*Log[1 - x]^2 - (3*Pi^2*Log[1 - x]^2)/2 + 
      (191*Log[1 - x]^3)/60 + ((49*I)/20)*Pi*Log[x] + (7*Pi^2*Log[x])/2 + 
      (49*Log[1 - x]*Log[x])/20 - (I/2)*Pi*Log[1 - x]*Log[x] - 
      6*Pi^2*Log[1 - x]*Log[x] - (417*Log[1 - x]^2*Log[x])/20 - 
      3*Log[1 - x]^3*Log[x] + (49*Log[1 - x]*Log[x]^2)/5 + 
      (9*Log[1 - x]^2*Log[x]^2)/2 + ((-2*I)*Pi - 3*Pi^2 - 
        (108*Log[1 - x])/5 + (98*Log[x])/5)*PolyLog[2, x] + 
      (-108/5 - 18*Log[1 - x] + 18*Log[x])*PolyLog[3, 1 - x] - 
      (98*PolyLog[3, x])/5 + 18*PolyLog[4, 1 - x] + 18*PolyLog[4, x] + 
      18*PolyLog[4, -(x/(1 - x))] + (3*Zeta[3])/5 + 18*Log[1 - x]*Zeta[3] - 
      18*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((-53*I)/40)*Pi - 
      (469*Pi^2)/120 + ((2*I)/15)*Pi^3 - (21*Pi^4)/20 + 
      ((49*I)/20)*Pi*Log[1 - x] + (203*Pi^2*Log[1 - x])/30 - 
      (3*Pi^2*Log[1 - x]^2)/2 - (3*Log[1 - x]^4)/4 - (53*Log[x])/40 - 
      ((39*I)/20)*Pi*Log[x] + (71*Pi^2*Log[x])/10 + (49*Log[1 - x]*Log[x])/
       20 + ((3*I)/2)*Pi*Log[1 - x]*Log[x] - (49*Log[1 - x]^2*Log[x])/5 + 
      3*Log[1 - x]^3*Log[x] - (11*Log[x]^2)/5 - (I/2)*Pi*Log[x]^2 - 
      3*Pi^2*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/4 + (191*Log[x]^3)/60 - 
      (3*Log[x]^4)/4 + ((2*I)*Pi + 3*Pi^2 - (98*Log[1 - x])/5 + 
        (108*Log[x])/5)*PolyLog[2, x] - (98*PolyLog[3, 1 - x])/5 + 
      (-108/5 + 18*Log[1 - x] - 18*Log[x])*PolyLog[3, x] + 
      18*PolyLog[4, 1 - x] + 18*PolyLog[4, x] - 18*PolyLog[4, -(x/(1 - x))] + 
      (3*Zeta[3])/5 - 18*Log[1 - x]*Zeta[3] + 18*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((7*Pi^4)/30 + ((29*I)/8)*Pi*Log[1 - x] - 
      (49*Pi^2*Log[1 - x])/60 + (29*Log[1 - x]^2)/16 - 
      ((49*I)/40)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/4 - 
      (49*Log[1 - x]^3)/60 + ((49*I)/20)*Pi*Log[1 - x]*Log[x] + 
      7*Pi^2*Log[1 - x]*Log[x] + (49*Log[1 - x]^2*Log[x])/20 + 
      (7*Log[1 - x]^3*Log[x])/2 - (21*Log[1 - x]^2*Log[x]^2)/4 + 
      (((49*I)/20)*Pi + (7*Pi^2)/2 + (49*Log[1 - x])/20)*PolyLog[2, x] + 
      (49/20 + 21*Log[1 - x] - 21*Log[x])*PolyLog[3, 1 - x] - 
      21*PolyLog[4, 1 - x] - 21*PolyLog[4, x] - 21*PolyLog[4, -(x/(1 - x))] - 
      (49*Zeta[3])/20 - 21*Log[1 - x]*Zeta[3] + 21*Log[x]*Zeta[3])) + 
  COLOR[CF*Nf*NfV2]*(-62/15 + ((644*I)/45)*Pi - (2*Pi^2)/9 - 
    ((154*I)/45)*Pi^3 + (11*Pi^4)/90 + (362*Log[1 - x])/45 - 
    ((1061*I)/90)*Pi*Log[1 - x] + (226*Pi^2*Log[1 - x])/45 - 
    (413*Log[1 - x]^2)/36 - ((12*I)/5)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + 
    (94*Log[x])/15 - ((1121*I)/90)*Pi*Log[x] + (7*Pi^2*Log[x])/9 + 
    (442*Log[1 - x]*Log[x])/45 + ((178*I)/15)*Pi*Log[1 - x]*Log[x] - 
    (379*Log[1 - x]^2*Log[x])/30 - (401*Log[x]^2)/36 - 
    ((29*I)/15)*Pi*Log[x]^2 + 8*Log[1 - x]*Log[x]^2 + Log[1 - x]^2*Log[x]^2 + 
    Log[x]^3/6 + (((-14*I)/15)*Pi - (307*Log[1 - x])/15 + (293*Log[x])/15)*
     PolyLog[2, x] + (-307/15 + (4*I)*Pi + 4*Log[x])*PolyLog[3, 1 - x] + 
    FF[x^2]*((-20*Pi^2)/9 - (I/3)*Pi^3 + (4*Pi^2*Log[1 - x])/9 - 
      (20*Log[1 - x]^2)/9 - (I/3)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + 
      (Pi^2*Log[x])/3 + (40*Log[1 - x]*Log[x])/9 + ((2*I)/3)*Pi*Log[1 - x]*
       Log[x] - (2*Log[1 - x]^2*Log[x])/3 - (20*Log[x]^2)/9 - 
      (I/3)*Pi*Log[x]^2 + (2*Log[x]^3)/9 + ((-2*Log[1 - x])/3 + (2*Log[x])/3)*
       PolyLog[2, x] - (2*PolyLog[3, 1 - x])/3 - (2*PolyLog[3, x])/3) + 
    FF[x]*((20*Pi^2)/9 + ((8*I)/45)*Pi^3 - (16*Log[1 - x])/9 - 
      ((2*I)/3)*Pi*Log[1 - x] - (43*Pi^2*Log[1 - x])/30 + 
      (23*Log[1 - x]^2)/9 + ((4*I)/5)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/18 + 
      (16*Log[x])/9 + ((2*I)/3)*Pi*Log[x] + (Pi^2*Log[x])/2 - 
      (40*Log[1 - x]*Log[x])/9 + ((4*I)/15)*Pi*Log[1 - x]*Log[x] + 
      (53*Log[1 - x]^2*Log[x])/30 + (17*Log[x]^2)/9 - 
      ((2*I)/15)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/6 - Log[x]^3/6 + 
      (((28*I)/15)*Pi + (8*Log[1 - x])/5 + (4*Log[x])/15)*PolyLog[2, x] + 
      (8*PolyLog[3, 1 - x])/5 - (4*PolyLog[3, x])/15) + 
    (-293/15 + (4*I)*Pi + 4*Log[1 - x])*PolyLog[3, x] + 40*Zeta[3] - 
    (8*I)*Pi*Zeta[3] - 4*Log[1 - x]*Zeta[3] - 4*Log[x]*Zeta[3] + 
    FF[(1 - x)^(-2)]*(((-13*I)/30)*Pi^3 + (49*Pi^4)/90 - 
      (7*Pi^2*Log[1 - x]^2)/3 - (7*Log[1 - x]^4)/6 - ((143*I)/18)*Pi*Log[x] + 
      (67*Pi^2*Log[x])/18 - ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (14*Log[1 - x]^3*Log[x])/3 - (143*Log[x]^2)/36 - 
      ((49*I)/30)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 + (2*Log[x]^3)/9 + 
      (((13*I)/5)*Pi - (14*Pi^2)/3 + (13*Log[x])/5)*PolyLog[2, x] + 
      (-13/5 + (28*I)*Pi + 28*Log[1 - x])*PolyLog[3, x] + 
      28*PolyLog[4, 1 - x] - 28*PolyLog[4, x] - 28*PolyLog[4, -(x/(1 - x))] + 
      (13*Zeta[3])/5 - (28*I)*Pi*Zeta[3] - 28*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-481*I)/90)*Pi - (17*Pi^2)/18 + ((31*I)/45)*Pi^3 - 
      (28*Pi^4)/45 - ((49*I)/15)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x]^2)/3 + 
      (4*Log[1 - x]^4)/3 - (481*Log[x])/90 + ((428*I)/45)*Pi*Log[x] - 
      (62*Pi^2*Log[x])/9 - (49*Log[1 - x]*Log[x])/15 + 
      ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 14*Log[1 - x]^2*Log[x] - 
      (16*Log[1 - x]^3*Log[x])/3 + (127*Log[x]^2)/18 + 
      ((97*I)/30)*Pi*Log[x]^2 + (4*Log[1 - x]*Log[x]^2)/3 - (5*Log[x]^3)/18 + 
      (((358*I)/15)*Pi + (16*Pi^2)/3 + 28*Log[1 - x] - (62*Log[x])/15)*
       PolyLog[2, x] + 28*PolyLog[3, 1 - x] + 
      (62/15 - (32*I)*Pi - 32*Log[1 - x])*PolyLog[3, x] - 
      32*PolyLog[4, 1 - x] + 32*PolyLog[4, x] + 32*PolyLog[4, -(x/(1 - x))] - 
      (482*Zeta[3])/15 + (32*I)*Pi*Zeta[3] + 32*Log[1 - x]*Zeta[3]) + 
    FF[x^(-2)]*((14*Pi^4)/45 - ((143*I)/18)*Pi*Log[1 - x] + 
      (187*Pi^2*Log[1 - x])/45 - (143*Log[1 - x]^2)/36 - 
      ((49*I)/30)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/3 + 
      (2*Log[1 - x]^3)/9 + (7*Log[1 - x]^4)/6 - ((49*I)/15)*Pi*Log[1 - x]*
       Log[x] - (44*Log[1 - x]^2*Log[x])/15 - (14*Log[1 - x]^3*Log[x])/3 + 
      7*Log[1 - x]^2*Log[x]^2 + (((-13*I)/5)*Pi + (14*Pi^2)/3 - 
        (13*Log[1 - x])/5)*PolyLog[2, x] + (-13/5 + (28*I)*Pi + 28*Log[x])*
       PolyLog[3, 1 - x] - 28*PolyLog[4, 1 - x] + 28*PolyLog[4, x] + 
      28*PolyLog[4, -(x/(1 - x))] + (13*Zeta[3])/5 - (28*I)*Pi*Zeta[3] - 
      28*Log[x]*Zeta[3]) + FF[x^(-1)]*(((-481*I)/90)*Pi - (17*Pi^2)/18 + 
      ((14*I)/3)*Pi^3 - (16*Pi^4)/45 - (481*Log[1 - x])/90 + 
      ((428*I)/45)*Pi*Log[1 - x] - (341*Pi^2*Log[1 - x])/45 + 
      (127*Log[1 - x]^2)/18 + ((97*I)/30)*Pi*Log[1 - x]^2 - 
      (8*Pi^2*Log[1 - x]^2)/3 - (5*Log[1 - x]^3)/18 - (4*Log[1 - x]^4)/3 - 
      ((49*I)/15)*Pi*Log[x] + (14*Pi^2*Log[x])/3 - (49*Log[1 - x]*Log[x])/
       15 - ((106*I)/5)*Pi*Log[1 - x]*Log[x] + (82*Log[1 - x]^2*Log[x])/15 + 
      (16*Log[1 - x]^3*Log[x])/3 - 14*Log[1 - x]*Log[x]^2 - 
      8*Log[1 - x]^2*Log[x]^2 + (((-358*I)/15)*Pi - (16*Pi^2)/3 + 
        (62*Log[1 - x])/15 - 28*Log[x])*PolyLog[2, x] + 
      (62/15 - (32*I)*Pi - 32*Log[x])*PolyLog[3, 1 - x] + 28*PolyLog[3, x] + 
      32*PolyLog[4, 1 - x] - 32*PolyLog[4, x] - 32*PolyLog[4, -(x/(1 - x))] - 
      (482*Zeta[3])/15 + (32*I)*Pi*Zeta[3] + 32*Log[x]*Zeta[3])) + 
  COLOR[CF*NfV^2]*(-188/15 - ((322*I)/15)*Pi - (2263*Pi^2)/90 - 
    ((3*I)/5)*Pi^3 + (32*Pi^4)/45 - (134*Log[1 - x])/15 - 
    ((518*I)/15)*Pi*Log[1 - x] + (376*Pi^2*Log[1 - x])/45 - 
    (437*Log[1 - x]^2)/10 + ((77*I)/5)*Pi*Log[1 - x]^2 + 
    (2*Pi^2*Log[1 - x]^2)/3 + (328*Log[1 - x]^3)/45 + Log[1 - x]^4/3 - 
    (188*Log[x])/15 - ((322*I)/15)*Pi*Log[x] + (833*Pi^2*Log[x])/45 - 
    ((4*I)/3)*Pi^3*Log[x] + (793*Log[1 - x]*Log[x])/15 + 
    ((126*I)/5)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/3 - 
    (196*Log[1 - x]^2*Log[x])/15 - (4*Log[1 - x]^3*Log[x])/3 - 
    (223*Log[x]^2)/6 - ((63*I)/5)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 + 
    (286*Log[1 - x]*Log[x]^2)/15 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
    2*Log[1 - x]^2*Log[x]^2 + (44*Log[x]^3)/45 - ((4*I)/3)*Pi*Log[x]^3 + 
    (4*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/3 + 
    ((56*I)*Pi - (4*Pi^2)/3 - (66*Log[1 - x])/5 + (346*Log[x])/5)*
     PolyLog[2, x] + (-66/5 + (8*I)*Pi + 8*Log[x])*PolyLog[3, 1 - x] + 
    (-346/5 + (8*I)*Pi + 8*Log[x])*PolyLog[3, x] - 8*PolyLog[4, 1 - x] + 
    FF[x^2]*((-25*Pi^2)/3 + ((98*I)/15)*Pi^3 + (329*Pi^4)/45 - 
      (98*Pi^2*Log[1 - x])/45 - ((28*I)/3)*Pi^3*Log[1 - x] - 
      (25*Log[1 - x]^2)/3 + ((98*I)/15)*Pi*Log[1 - x]^2 + 
      (14*Pi^2*Log[1 - x]^2)/3 + (98*Log[1 - x]^3)/45 - 
      ((28*I)/3)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/3 - 
      ((28*I)/3)*Pi^3*Log[x] + (50*Log[1 - x]*Log[x])/3 - 
      ((196*I)/15)*Pi*Log[1 - x]*Log[x] - (56*Pi^2*Log[1 - x]*Log[x])/3 + 
      (98*Log[1 - x]^2*Log[x])/15 + (28*I)*Pi*Log[1 - x]^2*Log[x] + 
      (28*Log[1 - x]^3*Log[x])/3 - (25*Log[x]^2)/3 + 
      ((98*I)/15)*Pi*Log[x]^2 + (14*Pi^2*Log[x]^2)/3 - 
      (98*Log[1 - x]*Log[x]^2)/15 + (28*I)*Pi*Log[1 - x]*Log[x]^2 + 
      14*Log[1 - x]^2*Log[x]^2 + (98*Log[x]^3)/45 - ((28*I)/3)*Pi*Log[x]^3 + 
      (28*Log[1 - x]*Log[x]^3)/3 - (7*Log[x]^4)/3 + 
      ((196*Log[1 - x])/15 - (196*Log[x])/15)*PolyLog[2, x] + 
      (196/15 + (112*I)*Pi + 56*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] + 
      (196/15 + (112*I)*Pi + 56*Log[1 - x] + 56*Log[x])*PolyLog[3, x] - 
      112*PolyLog[4, 1 - x] - 112*PolyLog[4, x]) - 8*PolyLog[4, x] + 
    FF[x]*((25*Pi^2)/3 + ((14*I)/5)*Pi^3 - (346*Pi^4)/45 - 
      (18*Log[1 - x])/5 + ((196*I)/15)*Pi*Log[1 - x] + 
      (358*Pi^2*Log[1 - x])/15 + (8*I)*Pi^3*Log[1 - x] + 
      (223*Log[1 - x]^2)/15 - ((518*I)/15)*Pi*Log[1 - x]^2 - 
      (16*Pi^2*Log[1 - x]^2)/3 - (382*Log[1 - x]^3)/45 + 
      (8*I)*Pi*Log[1 - x]^3 + (4*Log[1 - x]^4)/3 + (18*Log[x])/5 - 
      ((196*I)/15)*Pi*Log[x] - (556*Pi^2*Log[x])/45 + 
      ((32*I)/3)*Pi^3*Log[x] - (50*Log[1 - x]*Log[x])/3 - 
      ((644*I)/15)*Pi*Log[1 - x]*Log[x] + (64*Pi^2*Log[1 - x]*Log[x])/3 - 
      (218*Log[1 - x]^2*Log[x])/5 - (24*I)*Pi*Log[1 - x]^2*Log[x] - 
      (16*Log[1 - x]^3*Log[x])/3 + (9*Log[x]^2)/5 + 
      ((322*I)/15)*Pi*Log[x]^2 - (16*Pi^2*Log[x]^2)/3 - 
      (62*Log[1 - x]*Log[x]^2)/5 - (32*I)*Pi*Log[1 - x]*Log[x]^2 - 
      16*Log[1 - x]^2*Log[x]^2 + (62*Log[x]^3)/15 + ((32*I)/3)*Pi*Log[x]^3 - 
      (32*Log[1 - x]*Log[x]^3)/3 + (8*Log[x]^4)/3 + 
      ((-112*I)*Pi + (8*Pi^2)/3 - (1036*Log[1 - x])/15 - (644*Log[x])/15)*
       PolyLog[2, x] + (-1036/15 - (112*I)*Pi - 48*Log[1 - x] - 64*Log[x])*
       PolyLog[3, 1 - x] + (644/15 - (112*I)*Pi - 48*Log[1 - x] - 64*Log[x])*
       PolyLog[3, x] + 112*PolyLog[4, 1 - x] + 112*PolyLog[4, x] - 
      16*PolyLog[4, -(x/(1 - x))]) + 8*PolyLog[4, -(x/(1 - x))] + 
    16*Zeta[3] + FF[x^(-2)]*((-28*Pi^4)/45 - ((29*I)/3)*Pi*Log[1 - x] + 
      (98*Pi^2*Log[1 - x])/45 - (29*Log[1 - x]^2)/6 + 
      ((49*I)/15)*Pi*Log[1 - x]^2 - (14*Pi^2*Log[1 - x]^2)/3 + 
      (98*Log[1 - x]^3)/45 - ((98*I)/15)*Pi*Log[1 - x]*Log[x] - 
      (56*Pi^2*Log[1 - x]*Log[x])/3 - (98*Log[1 - x]^2*Log[x])/15 - 
      (28*Log[1 - x]^3*Log[x])/3 + 14*Log[1 - x]^2*Log[x]^2 + 
      (((-98*I)/15)*Pi - (28*Pi^2)/3 - (98*Log[1 - x])/15)*PolyLog[2, x] + 
      (-98/15 - 56*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] + 
      56*PolyLog[4, 1 - x] + 56*PolyLog[4, x] + 56*PolyLog[4, -(x/(1 - x))] + 
      (98*Zeta[3])/15 + 56*Log[1 - x]*Zeta[3] - 56*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((53*I)/15)*Pi + (469*Pi^2)/45 - ((16*I)/45)*Pi^3 + 
      (14*Pi^4)/5 - ((98*I)/15)*Pi*Log[1 - x] - (812*Pi^2*Log[1 - x])/45 + 
      4*Pi^2*Log[1 - x]^2 + 2*Log[1 - x]^4 + (53*Log[x])/15 + 
      ((26*I)/5)*Pi*Log[x] - (284*Pi^2*Log[x])/15 - (98*Log[1 - x]*Log[x])/
       15 - (4*I)*Pi*Log[1 - x]*Log[x] + (392*Log[1 - x]^2*Log[x])/15 - 
      8*Log[1 - x]^3*Log[x] + (88*Log[x]^2)/15 + ((4*I)/3)*Pi*Log[x]^2 + 
      8*Pi^2*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 - (382*Log[x]^3)/45 + 
      2*Log[x]^4 + (((-16*I)/3)*Pi - 8*Pi^2 + (784*Log[1 - x])/15 - 
        (288*Log[x])/5)*PolyLog[2, x] + (784*PolyLog[3, 1 - x])/15 + 
      (288/5 - 48*Log[1 - x] + 48*Log[x])*PolyLog[3, x] - 
      48*PolyLog[4, 1 - x] - 48*PolyLog[4, x] + 48*PolyLog[4, -(x/(1 - x))] - 
      (8*Zeta[3])/5 + 48*Log[1 - x]*Zeta[3] - 48*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((53*I)/15)*Pi + (469*Pi^2)/45 - ((56*I)/45)*Pi^3 + 
      (8*Pi^4)/15 + (53*Log[1 - x])/15 + ((26*I)/5)*Pi*Log[1 - x] - 
      (428*Pi^2*Log[1 - x])/15 + (88*Log[1 - x]^2)/15 + 
      ((4*I)/3)*Pi*Log[1 - x]^2 + 4*Pi^2*Log[1 - x]^2 - 
      (382*Log[1 - x]^3)/45 - ((98*I)/15)*Pi*Log[x] - (28*Pi^2*Log[x])/3 - 
      (98*Log[1 - x]*Log[x])/15 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
      16*Pi^2*Log[1 - x]*Log[x] + (278*Log[1 - x]^2*Log[x])/5 + 
      8*Log[1 - x]^3*Log[x] - (392*Log[1 - x]*Log[x]^2)/15 - 
      12*Log[1 - x]^2*Log[x]^2 + (((16*I)/3)*Pi + 8*Pi^2 + 
        (288*Log[1 - x])/5 - (784*Log[x])/15)*PolyLog[2, x] + 
      (288/5 + 48*Log[1 - x] - 48*Log[x])*PolyLog[3, 1 - x] + 
      (784*PolyLog[3, x])/15 - 48*PolyLog[4, 1 - x] - 48*PolyLog[4, x] - 
      48*PolyLog[4, -(x/(1 - x))] - (8*Zeta[3])/5 - 48*Log[1 - x]*Zeta[3] + 
      48*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((-49*I)/45)*Pi^3 - 
      (49*Pi^4)/15 - (14*Pi^2*Log[1 - x]^2)/3 - (7*Log[1 - x]^4)/3 - 
      ((29*I)/3)*Pi*Log[x] + (49*Pi^2*Log[x])/45 + (28*Log[1 - x]^3*Log[x])/
       3 - (29*Log[x]^2)/6 + ((49*I)/15)*Pi*Log[x]^2 - (28*Pi^2*Log[x]^2)/3 + 
      (98*Log[x]^3)/45 - (7*Log[x]^4)/3 + (((98*I)/15)*Pi + (28*Pi^2)/3 + 
        (98*Log[x])/15)*PolyLog[2, x] + (-98/15 + 56*Log[1 - x] - 56*Log[x])*
       PolyLog[3, x] + 56*PolyLog[4, 1 - x] + 56*PolyLog[4, x] - 
      56*PolyLog[4, -(x/(1 - x))] + (98*Zeta[3])/15 - 56*Log[1 - x]*Zeta[3] + 
      56*Log[x]*Zeta[3])) + COLOR[CF^2*NfV2]*(-3 + ((139*I)/6)*Pi + 
    (457*Pi^2)/24 + (3*I)*Pi^3 + (91*Pi^4)/180 + (139*Log[1 - x])/6 + 
    ((193*I)/12)*Pi*Log[1 - x] - (83*Pi^2*Log[1 - x])/6 + 
    (2*I)*Pi^3*Log[1 - x] + (245*Log[1 - x]^2)/12 - 
    ((21*I)/2)*Pi*Log[1 - x]^2 + (11*Pi^2*Log[1 - x]^2)/6 - 
    (25*Log[1 - x]^3)/3 + ((8*I)/3)*Pi*Log[1 - x]^3 + (23*Log[1 - x]^4)/12 + 
    ((89*I)/12)*Pi*Log[x] - (25*Pi^2*Log[x])/2 - (I/3)*Pi^3*Log[x] - 
    (99*Log[1 - x]*Log[x])/4 - (6*I)*Pi*Log[1 - x]*Log[x] + 
    (26*Pi^2*Log[1 - x]*Log[x])/3 + (59*Log[1 - x]^2*Log[x])/2 - 
    (9*I)*Pi*Log[1 - x]^2*Log[x] - 5*Log[1 - x]^3*Log[x] + 
    (193*Log[x]^2)/12 + (I/2)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 - 
    (35*Log[1 - x]*Log[x]^2)/2 - (2*I)*Pi*Log[1 - x]*Log[x]^2 - 
    7*Log[1 - x]^2*Log[x]^2 - 4*Log[x]^3 + (I/3)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/3 + (3*Log[x]^4)/4 + 
    ((-30*I)*Pi - (7*Pi^2)/3 + 30*Log[1 - x] - 60*Log[x])*PolyLog[2, x] + 
    (30 - (26*I)*Pi - 26*Log[x])*PolyLog[3, 1 - x] + 
    (60 - (26*I)*Pi - 40*Log[1 - x] + 14*Log[x])*PolyLog[3, x] - 
    14*PolyLog[4, 1 - x] - 14*PolyLog[4, x] + 
    FF[x^2]*((-13*Pi^2)/4 - (I/3)*Pi^3 - (679*Pi^4)/180 + 
      (31*Pi^2*Log[1 - x])/9 + ((19*I)/3)*Pi^3*Log[1 - x] - 
      (13*Log[1 - x]^2)/4 - (I/3)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/6 + 
      (5*Log[1 - x]^3)/9 + ((11*I)/3)*Pi*Log[1 - x]^3 + 
      (13*Log[1 - x]^4)/12 + 2*Pi^2*Log[x] + (5*I)*Pi^3*Log[x] + 
      (13*Log[1 - x]*Log[x])/2 + ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (26*Pi^2*Log[1 - x]*Log[x])/3 - (19*Log[1 - x]^2*Log[x])/3 - 
      (19*I)*Pi*Log[1 - x]^2*Log[x] - (25*Log[1 - x]^3*Log[x])/3 - 
      (13*Log[x]^2)/4 - (I/3)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/6 + 
      (7*Log[1 - x]*Log[x]^2)/3 - (11*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (13*Log[1 - x]^2*Log[x]^2)/2 + (5*Log[x]^3)/9 + 
      ((11*I)/3)*Pi*Log[x]^3 - (13*Log[1 - x]*Log[x]^3)/3 + 
      (13*Log[x]^4)/12 + ((-26*Log[1 - x])/3 - (8*I)*Pi*Log[1 - x] - 
        4*Log[1 - x]^2 + (26*Log[x])/3 + (8*I)*Pi*Log[x] + 4*Log[x]^2)*
       PolyLog[2, x] + (-26/3 - (68*I)*Pi - 38*Log[1 - x] - 30*Log[x])*
       PolyLog[3, 1 - x] + (-26/3 - (68*I)*Pi - 30*Log[1 - x] - 38*Log[x])*
       PolyLog[3, x] + 68*PolyLog[4, 1 - x] + 68*PolyLog[4, x]) + 
    FF[x]*((13*Pi^2)/4 - ((14*I)/3)*Pi^3 + (28*Pi^4)/9 - (139*Log[1 - x])/6 - 
      ((26*I)/3)*Pi*Log[1 - x] - (109*Pi^2*Log[1 - x])/9 - 
      ((26*I)/3)*Pi^3*Log[1 - x] - (13*Log[1 - x]^2)/12 + 
      ((34*I)/3)*Pi*Log[1 - x]^2 + (34*Log[1 - x]^3)/9 - 
      (6*I)*Pi*Log[1 - x]^3 - (17*Log[1 - x]^4)/6 + (139*Log[x])/6 + 
      ((26*I)/3)*Pi*Log[x] + (5*Pi^2*Log[x])/3 - ((8*I)/3)*Pi^3*Log[x] - 
      (13*Log[1 - x]*Log[x])/2 + ((88*I)/3)*Pi*Log[1 - x]*Log[x] - 
      4*Pi^2*Log[1 - x]*Log[x] + (58*Log[1 - x]^2*Log[x])/3 + 
      (26*I)*Pi*Log[1 - x]^2*Log[x] + (46*Log[1 - x]^3*Log[x])/3 + 
      (91*Log[x]^2)/12 - ((32*I)/3)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 + 
      (44*Log[1 - x]*Log[x]^2)/3 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      3*Log[1 - x]^2*Log[x]^2 - (44*Log[x]^3)/9 - ((4*I)/3)*Pi*Log[x]^3 + 
      2*Log[1 - x]*Log[x]^3 - Log[x]^4/2 + 
      ((60*I)*Pi + (14*Pi^2)/3 + (116*Log[1 - x])/3 + (8*I)*Pi*Log[1 - x] + 
        4*Log[1 - x]^2 + (64*Log[x])/3 - (8*I)*Pi*Log[x] - 4*Log[x]^2)*
       PolyLog[2, x] + (116/3 + (68*I)*Pi + 52*Log[1 - x] + 16*Log[x])*
       PolyLog[3, 1 - x] + (-64/3 + (68*I)*Pi + 44*Log[1 - x] + 24*Log[x])*
       PolyLog[3, x] - 68*PolyLog[4, 1 - x] - 68*PolyLog[4, x] - 
      28*PolyLog[4, -(x/(1 - x))]) + 14*PolyLog[4, -(x/(1 - x))] + 
    (8*I)*Pi*Zeta[3] + 4*Log[1 - x]*Zeta[3] + 4*Log[x]*Zeta[3] + 
    FF[x^(-1)]*(((-139*I)/6)*Pi - (13*Pi^2)/3 - (7*I)*Pi^3 - (14*Pi^4)/45 - 
      (139*Log[1 - x])/6 + ((13*I)/2)*Pi*Log[1 - x] + 
      (109*Pi^2*Log[1 - x])/9 + (2*I)*Pi^3*Log[1 - x] - 
      (13*Log[1 - x]^2)/12 + (4*Pi^2*Log[1 - x]^2)/3 + (34*Log[1 - x]^3)/9 - 
      ((2*I)/3)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/6 + ((26*I)/3)*Pi*Log[x] + 
      4*Pi^2*Log[x] + (26*Log[1 - x]*Log[x])/3 + ((88*I)/3)*Pi*Log[1 - x]*
       Log[x] - 20*Pi^2*Log[1 - x]*Log[x] - (92*Log[1 - x]^2*Log[x])/3 - 
      (46*Log[1 - x]^3*Log[x])/3 - (4*I)*Pi*Log[x]^2 + 
      26*Log[1 - x]*Log[x]^2 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      21*Log[1 - x]^2*Log[x]^2 + (((64*I)/3)*Pi - (26*Pi^2)/3 - 
        (116*Log[1 - x])/3 - 4*Log[1 - x]^2 + 60*Log[x] + (8*I)*Pi*Log[x] + 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-116/3 + (16*I)*Pi - 52*Log[1 - x] + 68*Log[x])*PolyLog[3, 1 - x] + 
      (-60 - (8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 28*PolyLog[4, 1 - x] + 
      68*PolyLog[4, x] + 68*PolyLog[4, -(x/(1 - x))] + (116*Zeta[3])/3 - 
      (16*I)*Pi*Zeta[3] + 52*Log[1 - x]*Zeta[3] - 68*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((13*I)/9)*Pi^3 + (179*Pi^4)/90 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (17*Pi^2*Log[1 - x]^2)/3 + 
      (17*Log[1 - x]^4)/6 - ((13*I)/2)*Pi*Log[x] - (Pi^2*Log[x])/3 - 
      (2*I)*Pi^3*Log[x] - (8*I)*Pi*Log[1 - x]*Log[x] - 
      (4*Pi^2*Log[1 - x]*Log[x])/3 + (4*I)*Pi*Log[1 - x]^2*Log[x] - 
      (34*Log[1 - x]^3*Log[x])/3 - (13*Log[x]^2)/4 + (2*I)*Pi*Log[x]^2 + 
      (8*Pi^2*Log[x]^2)/3 - 4*Log[1 - x]*Log[x]^2 + 4*Log[1 - x]^2*Log[x]^2 + 
      (5*Log[x]^3)/9 + ((2*I)/3)*Pi*Log[x]^3 + (13*Log[x]^4)/12 + 
      (((-26*I)/3)*Pi - 4*Pi^2 + (8*I)*Pi*Log[1 - x] - (26*Log[x])/3 + 
        8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      ((8*I)*Pi + 8*Log[x])*PolyLog[3, 1 - x] + 
      (26/3 - (30*I)*Pi - 68*Log[1 - x] + 38*Log[x])*PolyLog[3, x] - 
      68*PolyLog[4, 1 - x] + 68*PolyLog[4, -(x/(1 - x))] - (26*Zeta[3])/3 + 
      (30*I)*Pi*Zeta[3] + 68*Log[1 - x]*Zeta[3] - 38*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-139*I)/6)*Pi - (13*Pi^2)/3 - ((31*I)/9)*Pi^3 - 
      (277*Pi^4)/90 + ((26*I)/3)*Pi*Log[1 - x] + 14*Pi^2*Log[1 - x] + 
      ((4*I)/3)*Pi^3*Log[1 - x] - (4*I)*Pi*Log[1 - x]^2 - 
      (17*Pi^2*Log[1 - x]^2)/3 - (17*Log[1 - x]^4)/6 - (139*Log[x])/6 + 
      ((13*I)/2)*Pi*Log[x] + (17*Pi^2*Log[x])/3 + (2*I)*Pi^3*Log[x] + 
      (26*Log[1 - x]*Log[x])/3 + (8*I)*Pi*Log[1 - x]*Log[x] + 
      (4*Pi^2*Log[1 - x]*Log[x])/3 - 34*Log[1 - x]^2*Log[x] - 
      (4*I)*Pi*Log[1 - x]^2*Log[x] + (34*Log[1 - x]^3*Log[x])/3 - 
      (13*Log[x]^2)/12 - 5*Pi^2*Log[x]^2 + 8*Log[1 - x]*Log[x]^2 - 
      4*Log[1 - x]^2*Log[x]^2 + (34*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 - 
      (5*Log[x]^4)/3 + (((-64*I)/3)*Pi + (26*Pi^2)/3 - 60*Log[1 - x] - 
        (8*I)*Pi*Log[1 - x] + (116*Log[x])/3 - 8*Log[1 - x]*Log[x] + 
        4*Log[x]^2)*PolyLog[2, x] + (-60 - (8*I)*Pi - 8*Log[x])*
       PolyLog[3, 1 - x] + (-116/3 + (16*I)*Pi + 68*Log[1 - x] - 52*Log[x])*
       PolyLog[3, x] + 68*PolyLog[4, 1 - x] + 28*PolyLog[4, x] - 
      68*PolyLog[4, -(x/(1 - x))] + (116*Zeta[3])/3 - (16*I)*Pi*Zeta[3] - 
      68*Log[1 - x]*Zeta[3] + 52*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*(((-13*I)/2)*Pi*Log[1 - x] - (16*Pi^2*Log[1 - x])/9 - 
      (2*I)*Pi^3*Log[1 - x] - (13*Log[1 - x]^2)/4 + (2*I)*Pi*Log[1 - x]^2 - 
      (11*Pi^2*Log[1 - x]^2)/3 + (5*Log[1 - x]^3)/9 + 
      ((2*I)/3)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/4 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (46*Pi^2*Log[1 - x]*Log[x])/3 + 
      (14*Log[1 - x]^2*Log[x])/3 + (46*Log[1 - x]^3*Log[x])/3 - 
      (4*I)*Pi*Log[1 - x]*Log[x]^2 - 21*Log[1 - x]^2*Log[x]^2 + 
      (((26*I)/3)*Pi + 4*Pi^2 + (26*Log[1 - x])/3 + 4*Log[1 - x]^2 - 
        (8*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (26/3 - (30*I)*Pi + 38*Log[1 - x] - 68*Log[x])*PolyLog[3, 1 - x] + 
      ((8*I)*Pi + 8*Log[1 - x])*PolyLog[3, x] - 68*PolyLog[4, x] - 
      68*PolyLog[4, -(x/(1 - x))] - (26*Zeta[3])/3 + (30*I)*Pi*Zeta[3] - 
      38*Log[1 - x]*Zeta[3] + 68*Log[x]*Zeta[3])) + 
  COLOR[CA^2*NfV2]*(-1097/1620 + ((8773*I)/120)*Pi - (1813*Pi^2)/96 + 
    ((1783*I)/180)*Pi^3 + (71*Pi^4)/160 + (25897*Log[1 - x])/360 + 
    ((1937*I)/360)*Pi*Log[1 - x] - (2083*Pi^2*Log[1 - x])/120 + 
    ((9*I)/8)*Pi^3*Log[1 - x] - (529*Log[1 - x]^2)/288 + 
    ((1349*I)/120)*Pi*Log[1 - x]^2 + (167*Pi^2*Log[1 - x]^2)/48 + 
    (175*Log[1 - x]^3)/72 - ((43*I)/24)*Pi*Log[1 - x]^3 + 
    (7*Log[1 - x]^4)/48 - (959*Log[x])/180 + ((5567*I)/360)*Pi*Log[x] + 
    (31*Pi^2*Log[x])/36 - I*Pi^3*Log[x] - (3107*Log[1 - x]*Log[x])/240 - 
    ((2531*I)/60)*Pi*Log[1 - x]*Log[x] - (19*Pi^2*Log[1 - x]*Log[x])/12 + 
    (1901*Log[1 - x]^2*Log[x])/40 - (3*I)*Pi*Log[1 - x]^2*Log[x] - 
    (21*Log[1 - x]^3*Log[x])/4 + (4091*Log[x]^2)/288 + 
    ((417*I)/40)*Pi*Log[x]^2 + (13*Pi^2*Log[x]^2)/8 - 
    (821*Log[1 - x]*Log[x]^2)/24 + ((41*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
    (13*Log[1 - x]^2*Log[x]^2)/16 + (281*Log[x]^3)/72 - (2*I)*Pi*Log[x]^3 + 
    (37*Log[1 - x]*Log[x]^3)/24 - (17*Log[x]^4)/48 + 
    (((-131*I)/30)*Pi - (23*Pi^2)/12 + (4459*Log[1 - x])/60 - 
      ((13*I)/2)*Pi*Log[1 - x] - (43*Log[1 - x]^2)/8 - (4721*Log[x])/60 + 
      ((19*I)/2)*Pi*Log[x] + (17*Log[1 - x]*Log[x])/4 + (21*Log[x]^2)/8)*
     PolyLog[2, x] + (4459/60 - (15*I)*Pi - (13*Log[1 - x])/2 - 
      (17*Log[x])/2)*PolyLog[3, 1 - x] + 
    (4721/60 - (20*I)*Pi - (89*Log[1 - x])/4 + (9*Log[x])/4)*PolyLog[3, x] - 
    (29*PolyLog[4, 1 - x])/4 - PolyLog[4, x]/4 + 
    FF[x^2]*((-217*Pi^2)/16 + ((27*I)/8)*Pi^3 - (311*Pi^4)/360 + 
      (11*Pi^2*Log[1 - x])/72 + ((5*I)/3)*Pi^3*Log[1 - x] - 
      (217*Log[1 - x]^2)/16 + ((27*I)/8)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/12 + (205*Log[1 - x]^3)/72 + I*Pi*Log[1 - x]^3 + 
      (3*Log[1 - x]^4)/8 + (3*Pi^2*Log[x])/2 + ((4*I)/3)*Pi^3*Log[x] + 
      (217*Log[1 - x]*Log[x])/8 - ((27*I)/4)*Pi*Log[1 - x]*Log[x] + 
      (19*Pi^2*Log[1 - x]*Log[x])/6 + (61*Log[1 - x]^2*Log[x])/24 - 
      (7*I)*Pi*Log[1 - x]^2*Log[x] - (19*Log[1 - x]^3*Log[x])/6 - 
      (217*Log[x]^2)/16 + ((27*I)/8)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/4 - 
      (133*Log[1 - x]*Log[x]^2)/24 - (5*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (13*Log[1 - x]^2*Log[x]^2)/4 + (205*Log[x]^3)/72 + I*Pi*Log[x]^3 - 
      (13*Log[1 - x]*Log[x]^3)/6 + (3*Log[x]^4)/8 + 
      ((97*Log[1 - x])/12 - (2*I)*Pi*Log[1 - x] - Log[1 - x]^2 - 
        (97*Log[x])/12 + (2*I)*Pi*Log[x] + Log[x]^2)*PolyLog[2, x] + 
      (97/12 - (30*I)*Pi - 14*Log[1 - x] - 16*Log[x])*PolyLog[3, 1 - x] + 
      (97/12 - (30*I)*Pi - 16*Log[1 - x] - 14*Log[x])*PolyLog[3, x] + 
      26*PolyLog[4, 1 - x] + 26*PolyLog[4, x]) + 
    (19*PolyLog[4, -(x/(1 - x))])/2 - (3571*Zeta[3])/36 + (17*I)*Pi*Zeta[3] + 
    14*Log[1 - x]*Zeta[3] + 2*Log[x]*Zeta[3] + 
    FF[x^(-1)]*(((-46151*I)/720)*Pi + (461*Pi^2)/48 - ((87*I)/8)*Pi^3 + 
      (17*Pi^4)/36 - (46151*Log[1 - x])/720 + ((4073*I)/60)*Pi*Log[1 - x] + 
      (1421*Pi^2*Log[1 - x])/90 - ((11*I)/24)*Pi^3*Log[1 - x] + 
      (631*Log[1 - x]^2)/16 - ((6283*I)/240)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/24 - (635*Log[1 - x]^3)/72 + 
      ((103*I)/24)*Pi*Log[1 - x]^3 + (383*Log[1 - x]^4)/96 + 
      ((367*I)/40)*Pi*Log[x] - (115*Pi^2*Log[x])/12 + 
      (367*Log[1 - x]*Log[x])/40 + ((2209*I)/40)*Pi*Log[1 - x]*Log[x] - 
      (35*Pi^2*Log[1 - x]*Log[x])/6 - (2599*Log[1 - x]^2*Log[x])/60 - 
      ((25*I)/8)*Pi*Log[1 - x]^2*Log[x] - (325*Log[1 - x]^3*Log[x])/24 + 
      42*Log[1 - x]*Log[x]^2 + ((3*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
      (359*Log[1 - x]^2*Log[x]^2)/16 + (((3137*I)/120)*Pi + (191*Pi^2)/24 - 
        (6943*Log[1 - x])/120 + ((5*I)/2)*Pi*Log[1 - x] + 
        (27*Log[1 - x]^2)/8 + 84*Log[x] - ((17*I)/4)*Pi*Log[x] - 
        (17*Log[1 - x]*Log[x])/4)*PolyLog[2, x] + 
      (-6943/120 + ((301*I)/4)*Pi - 18*Log[1 - x] + (373*Log[x])/4)*
       PolyLog[3, 1 - x] + (-84 + ((49*I)/4)*Pi + (49*Log[1 - x])/4)*
       PolyLog[3, x] - (85*PolyLog[4, 1 - x])/2 + (341*PolyLog[4, x])/4 + 
      (341*PolyLog[4, -(x/(1 - x))])/4 + (12043*Zeta[3])/120 - 
      ((301*I)/4)*Pi*Zeta[3] + 18*Log[1 - x]*Zeta[3] - 
      (373*Log[x]*Zeta[3])/4) + FF[(1 - x)^(-2)]*(((3401*I)/720)*Pi^3 - 
      (61*Pi^4)/720 + (157*Pi^2*Log[1 - x]^2)/24 + (157*Log[1 - x]^4)/48 - 
      ((5941*I)/144)*Pi*Log[x] + (133*Pi^2*Log[x])/48 + (I/12)*Pi^3*Log[x] - 
      ((115*I)/6)*Pi*Log[1 - x]*Log[x] - (11*Pi^2*Log[1 - x]*Log[x])/6 - 
      (157*Log[1 - x]^3*Log[x])/12 - (5941*Log[x]^2)/288 + 
      ((3341*I)/240)*Pi*Log[x]^2 + (115*Pi^2*Log[x]^2)/24 - 
      (115*Log[1 - x]*Log[x]^2)/12 + ((11*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (11*Log[1 - x]^2*Log[x]^2)/8 + (233*Log[x]^3)/36 - 
      ((61*I)/24)*Pi*Log[x]^3 + (11*Log[1 - x]*Log[x]^3)/12 - Log[x]^4/12 + 
      (((-3401*I)/120)*Pi + (41*Pi^2)/6 - (3401*Log[x])/120 + 
        (I/2)*Pi*Log[x] + Log[x]^2/4)*PolyLog[2, x] + 
      (((-11*I)/2)*Pi - (11*Log[x])/2)*PolyLog[3, 1 - x] + 
      (3401/120 - ((265*I)/4)*Pi - 84*Log[1 - x] + (71*Log[x])/4)*
       PolyLog[3, x] - (157*PolyLog[4, 1 - x])/2 + (85*PolyLog[4, x])/2 + 
      (157*PolyLog[4, -(x/(1 - x))])/2 - (3401*Zeta[3])/120 + 
      ((265*I)/4)*Pi*Zeta[3] + 84*Log[1 - x]*Zeta[3] - 
      (71*Log[x]*Zeta[3])/4) + FF[x]*((217*Pi^2)/16 - ((1477*I)/360)*Pi^3 + 
      (259*Pi^4)/720 - (5563*Log[1 - x])/72 + ((121*I)/12)*Pi*Log[1 - x] + 
      (1783*Pi^2*Log[1 - x])/360 - ((53*I)/24)*Pi^3*Log[1 - x] + 
      (1421*Log[1 - x]^2)/48 - ((503*I)/120)*Pi*Log[1 - x]^2 - 
      (17*Pi^2*Log[1 - x]^2)/8 - (11*Log[1 - x]^3)/8 - 
      ((29*I)/24)*Pi*Log[1 - x]^3 - (61*Log[1 - x]^4)/48 + (5563*Log[x])/72 - 
      ((121*I)/12)*Pi*Log[x] - (22*Pi^2*Log[x])/3 - ((7*I)/24)*Pi^3*Log[x] - 
      (217*Log[1 - x]*Log[x])/8 + ((667*I)/60)*Pi*Log[1 - x]*Log[x] + 
      (25*Pi^2*Log[1 - x]*Log[x])/24 - (671*Log[1 - x]^2*Log[x])/120 + 
      ((45*I)/8)*Pi*Log[1 - x]^2*Log[x] + (107*Log[1 - x]^3*Log[x])/12 - 
      (119*Log[x]^2)/48 - ((307*I)/120)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/12 + 
      (311*Log[1 - x]*Log[x]^2)/24 + ((27*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
      (27*Log[1 - x]^2*Log[x]^2)/8 - (311*Log[x]^3)/72 - 
      ((19*I)/24)*Pi*Log[x]^3 + (7*Log[1 - x]*Log[x]^3)/3 - 
      (13*Log[x]^4)/48 + (((131*I)/15)*Pi + (23*Pi^2)/6 - 
        (223*Log[1 - x])/60 - I*Pi*Log[1 - x] + (15*Log[1 - x]^2)/4 + 
        (249*Log[x])/20 - (5*I)*Pi*Log[x] - (17*Log[1 - x]*Log[x])/2 + 
        (7*Log[x]^2)/4)*PolyLog[2, x] + (-223/60 + (25*I)*Pi + 
        (91*Log[1 - x])/4 + (9*Log[x])/4)*PolyLog[3, 1 - x] + 
      (-249/20 + (35*I)*Pi + (119*Log[1 - x])/4 + (21*Log[x])/4)*
       PolyLog[3, x] - 19*PolyLog[4, 1 - x] - 33*PolyLog[4, x] - 
      19*PolyLog[4, -(x/(1 - x))] - 12*Log[1 - x]*Zeta[3] + 
      12*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((-46151*I)/720)*Pi + 
      (461*Pi^2)/48 - ((4693*I)/720)*Pi^3 + (203*Pi^4)/1440 + 
      ((367*I)/40)*Pi*Log[1 - x] + (53*Pi^2*Log[1 - x])/12 - 
      ((17*I)/24)*Pi^3*Log[1 - x] - (341*Pi^2*Log[1 - x]^2)/48 - 
      (341*Log[1 - x]^4)/96 - (46151*Log[x])/720 + ((4073*I)/60)*Pi*Log[x] + 
      (295*Pi^2*Log[x])/48 - (I/24)*Pi^3*Log[x] + (367*Log[1 - x]*Log[x])/
       40 + ((349*I)/12)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/
       24 - 42*Log[1 - x]^2*Log[x] + ((37*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
      (341*Log[1 - x]^3*Log[x])/24 + (631*Log[x]^2)/16 - 
      ((6283*I)/240)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/2 + 
      (349*Log[1 - x]*Log[x]^2)/24 - ((45*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
      (43*Log[1 - x]^2*Log[x]^2)/8 - (635*Log[x]^3)/72 + 
      ((103*I)/24)*Pi*Log[x]^3 - (65*Log[1 - x]*Log[x]^3)/24 + 
      (7*Log[x]^4)/16 + (((-3137*I)/120)*Pi - (191*Pi^2)/24 - 84*Log[1 - x] + 
        ((17*I)/4)*Pi*Log[1 - x] + (6943*Log[x])/120 - ((5*I)/2)*Pi*Log[x] + 
        (17*Log[1 - x]*Log[x])/4 - (27*Log[x]^2)/8)*PolyLog[2, x] + 
      (-84 + ((49*I)/4)*Pi + (49*Log[x])/4)*PolyLog[3, 1 - x] + 
      (-6943/120 + ((301*I)/4)*Pi + (373*Log[1 - x])/4 - 18*Log[x])*
       PolyLog[3, x] + (341*PolyLog[4, 1 - x])/4 - (85*PolyLog[4, x])/2 - 
      (341*PolyLog[4, -(x/(1 - x))])/4 + (12043*Zeta[3])/120 - 
      ((301*I)/4)*Pi*Zeta[3] - (373*Log[1 - x]*Zeta[3])/4 + 
      18*Log[x]*Zeta[3]) + FF[x^(-2)]*((-17*Pi^4)/36 - 
      ((5941*I)/144)*Pi*Log[1 - x] - (703*Pi^2*Log[1 - x])/360 + 
      (I/6)*Pi^3*Log[1 - x] - (5941*Log[1 - x]^2)/288 + 
      ((3341*I)/240)*Pi*Log[1 - x]^2 - (41*Pi^2*Log[1 - x]^2)/24 + 
      (233*Log[1 - x]^3)/36 - ((61*I)/24)*Pi*Log[1 - x]^3 - 
      (161*Log[1 - x]^4)/48 + ((367*I)/40)*Pi*Log[1 - x]*Log[x] + 
      (53*Pi^2*Log[1 - x]*Log[x])/12 + (2251*Log[1 - x]^2*Log[x])/120 + 
      ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] + (55*Log[1 - x]^3*Log[x])/4 - 
      21*Log[1 - x]^2*Log[x]^2 + (((3401*I)/120)*Pi - (41*Pi^2)/6 + 
        (3401*Log[1 - x])/120 - (I/2)*Pi*Log[1 - x] - Log[1 - x]^2/4)*
       PolyLog[2, x] + (3401/120 - ((265*I)/4)*Pi + (71*Log[1 - x])/4 - 
        84*Log[x])*PolyLog[3, 1 - x] + (((-11*I)/2)*Pi - (11*Log[1 - x])/2)*
       PolyLog[3, x] + (85*PolyLog[4, 1 - x])/2 - (157*PolyLog[4, x])/2 - 
      (157*PolyLog[4, -(x/(1 - x))])/2 - (3401*Zeta[3])/120 + 
      ((265*I)/4)*Pi*Zeta[3] - (71*Log[1 - x]*Zeta[3])/4 + 
      84*Log[x]*Zeta[3])) + COLOR[CA*CF*NfV2]*(-3/2 - ((484*I)/9)*Pi - 
    (563*Pi^2)/36 - ((17*I)/4)*Pi^3 - (827*Pi^4)/720 - (457*Log[1 - x])/9 - 
    ((607*I)/36)*Pi*Log[1 - x] + (287*Pi^2*Log[1 - x])/18 - 
    (1421*Log[1 - x]^2)/72 + ((107*I)/12)*Pi*Log[1 - x]^2 - 
    (35*Pi^2*Log[1 - x]^2)/24 + (247*Log[1 - x]^3)/36 - 
    ((3*I)/2)*Pi*Log[1 - x]^3 - (37*Log[1 - x]^4)/24 - 3*Log[x] - 
    ((475*I)/36)*Pi*Log[x] + (169*Pi^2*Log[x])/12 + ((5*I)/4)*Pi^3*Log[x] + 
    (539*Log[1 - x]*Log[x])/18 + ((145*I)/6)*Pi*Log[1 - x]*Log[x] - 
    (139*Pi^2*Log[1 - x]*Log[x])/12 - (457*Log[1 - x]^2*Log[x])/12 + 
    ((25*I)/4)*Pi*Log[1 - x]^2*Log[x] + (17*Log[1 - x]^3*Log[x])/6 - 
    (1553*Log[x]^2)/72 - ((61*I)/12)*Pi*Log[x]^2 - (29*Pi^2*Log[x]^2)/12 + 
    (117*Log[1 - x]*Log[x]^2)/4 + ((5*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
    (87*Log[1 - x]^2*Log[x]^2)/8 + (9*Log[x]^3)/4 + ((5*I)/12)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/12 - (17*Log[x]^4)/24 + 
    ((44*I)*Pi + (17*Pi^2)/6 - (91*Log[1 - x])/2 - (2*I)*Pi*Log[1 - x] - 
      (5*Log[1 - x]^2)/4 + (179*Log[x])/2 + (Log[1 - x]*Log[x])/2 - 
      Log[x]^2/4)*PolyLog[2, x] + (-91/2 + (29*I)*Pi - (17*Log[1 - x])/2 + 
      (75*Log[x])/2)*PolyLog[3, 1 - x] + 
    (-179/2 + (31*I)*Pi + 50*Log[1 - x] - 19*Log[x])*PolyLog[3, x] + 
    (55*PolyLog[4, 1 - x])/2 + FF[x^2]*((223*Pi^2)/18 - ((13*I)/6)*Pi^3 + 
      (839*Pi^4)/180 - (35*Pi^2*Log[1 - x])/6 - ((20*I)/3)*Pi^3*Log[1 - x] + 
      (223*Log[1 - x]^2)/18 - ((13*I)/6)*Pi*Log[1 - x]^2 + 
      2*Pi^2*Log[1 - x]^2 - (7*Log[1 - x]^3)/2 - (4*I)*Pi*Log[1 - x]^3 - 
      (13*Log[1 - x]^4)/12 - (14*Pi^2*Log[x])/3 - ((16*I)/3)*Pi^3*Log[x] - 
      (223*Log[1 - x]*Log[x])/9 + ((13*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (40*Pi^2*Log[1 - x]*Log[x])/3 + (49*Log[1 - x]^2*Log[x])/6 + 
      (24*I)*Pi*Log[1 - x]^2*Log[x] + (29*Log[1 - x]^3*Log[x])/3 + 
      (223*Log[x]^2)/18 - ((13*I)/6)*Pi*Log[x]^2 + (8*Pi^2*Log[x]^2)/3 + 
      (7*Log[1 - x]*Log[x]^2)/6 + (16*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (23*Log[1 - x]^2*Log[x]^2)/2 - (7*Log[x]^3)/2 - (4*I)*Pi*Log[x]^3 + 
      (17*Log[1 - x]*Log[x]^3)/3 - (13*Log[x]^4)/12 + 
      (7*Log[1 - x] + (8*I)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - 7*Log[x] - 
        (8*I)*Pi*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      (7 + (96*I)*Pi + 48*Log[1 - x] + 48*Log[x])*PolyLog[3, 1 - x] + 
      (7 + (96*I)*Pi + 48*Log[1 - x] + 48*Log[x])*PolyLog[3, x] - 
      88*PolyLog[4, 1 - x] - 88*PolyLog[4, x]) + (51*PolyLog[4, x])/2 - 
    13*PolyLog[4, -(x/(1 - x))] - 4*Zeta[3] - (8*I)*Pi*Zeta[3] - 
    8*Log[x]*Zeta[3] + FF[x^(-2)]*((-11*Pi^4)/45 + 
      ((811*I)/36)*Pi*Log[1 - x] - (3*Pi^2*Log[1 - x])/2 + 
      (2*I)*Pi^3*Log[1 - x] + (811*Log[1 - x]^2)/72 - 
      ((35*I)/12)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/6 - 
      (11*Log[1 - x]^3)/6 + (I/3)*Pi*Log[1 - x]^3 + (23*Log[1 - x]^4)/12 - 
      ((13*I)/6)*Pi*Log[1 - x]*Log[x] - (62*Pi^2*Log[1 - x]*Log[x])/3 - 
      (61*Log[1 - x]^2*Log[x])/6 - I*Pi*Log[1 - x]^2*Log[x] - 
      18*Log[1 - x]^3*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      25*Log[1 - x]^2*Log[x]^2 + (((-109*I)/6)*Pi - (23*Pi^2)/3 - 
        (109*Log[1 - x])/6 - 4*Log[1 - x]^2 + (8*I)*Pi*Log[x] + 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-109/6 + (28*I)*Pi - 56*Log[1 - x] + 84*Log[x])*PolyLog[3, 1 - x] + 
      ((-6*I)*Pi - 6*Log[1 - x])*PolyLog[3, x] + 22*PolyLog[4, 1 - x] + 
      82*PolyLog[4, x] + 82*PolyLog[4, -(x/(1 - x))] + (109*Zeta[3])/6 - 
      (28*I)*Pi*Zeta[3] + 56*Log[1 - x]*Zeta[3] - 84*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((1681*I)/36)*Pi + (113*Pi^2)/36 + ((157*I)/36)*Pi^3 + 
      (1619*Pi^4)/360 - ((61*I)/6)*Pi*Log[1 - x] - (58*Pi^2*Log[1 - x])/3 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (4*I)*Pi*Log[1 - x]^2 + 
      (89*Pi^2*Log[1 - x]^2)/12 + (89*Log[1 - x]^4)/24 + (1681*Log[x])/36 - 
      ((383*I)/18)*Pi*Log[x] - (15*Pi^2*Log[x])/4 - ((8*I)/3)*Pi^3*Log[x] - 
      (61*Log[1 - x]*Log[x])/6 - (20*I)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/3 + 42*Log[1 - x]^2*Log[x] + 
      ((5*I)/2)*Pi*Log[1 - x]^2*Log[x] - (89*Log[1 - x]^3*Log[x])/6 - 
      (83*Log[x]^2)/9 + ((7*I)/3)*Pi*Log[x]^2 + (26*Pi^2*Log[x]^2)/3 - 
      14*Log[1 - x]*Log[x]^2 + ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (5*Log[1 - x]^2*Log[x]^2)/2 - (133*Log[x]^3)/36 - 
      ((5*I)/12)*Pi*Log[x]^3 + Log[1 - x]*Log[x]^3 + (17*Log[x]^4)/8 + 
      (((83*I)/6)*Pi - 13*Pi^2 + 76*Log[1 - x] + (8*I)*Pi*Log[1 - x] - 
        (373*Log[x])/6 + 8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      (76 + (5*I)*Pi + 5*Log[x])*PolyLog[3, 1 - x] + 
      (373/6 - ((33*I)/2)*Pi - 92*Log[1 - x] + (151*Log[x])/2)*
       PolyLog[3, x] - 89*PolyLog[4, 1 - x] - 54*PolyLog[4, x] + 
      89*PolyLog[4, -(x/(1 - x))] - (241*Zeta[3])/6 + ((33*I)/2)*Pi*Zeta[3] + 
      92*Log[1 - x]*Zeta[3] - (151*Log[x]*Zeta[3])/2) + 
    FF[x]*((-223*Pi^2)/18 + ((19*I)/2)*Pi^3 - (1417*Pi^4)/360 + 
      (430*Log[1 - x])/9 + ((11*I)/3)*Pi*Log[1 - x] + 
      (170*Pi^2*Log[1 - x])/9 + ((95*I)/12)*Pi^3*Log[1 - x] - 
      (128*Log[1 - x]^2)/9 - ((71*I)/6)*Pi*Log[1 - x]^2 - 
      (23*Pi^2*Log[1 - x]^2)/12 - (10*Log[1 - x]^3)/9 + 
      ((71*I)/12)*Pi*Log[1 - x]^3 + (59*Log[1 - x]^4)/24 - (430*Log[x])/9 - 
      ((11*I)/3)*Pi*Log[x] - (19*Pi^2*Log[x])/18 + ((15*I)/4)*Pi^3*Log[x] + 
      (223*Log[1 - x]*Log[x])/9 - ((145*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (101*Pi^2*Log[1 - x]*Log[x])/12 - (91*Log[1 - x]^2*Log[x])/3 - 
      ((111*I)/4)*Pi*Log[1 - x]^2*Log[x] - (29*Log[1 - x]^3*Log[x])/2 - 
      (95*Log[x]^2)/9 + ((97*I)/6)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/6 - 
      23*Log[1 - x]*Log[x]^2 - ((41*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (35*Log[1 - x]^2*Log[x]^2)/4 + (73*Log[x]^3)/9 + 
      ((25*I)/12)*Pi*Log[x]^3 - (11*Log[1 - x]*Log[x]^3)/3 + 
      (19*Log[x]^4)/24 + ((-88*I)*Pi - (17*Pi^2)/3 - 51*Log[1 - x] - 
        (6*I)*Pi*Log[1 - x] - (5*Log[1 - x]^2)/2 - 37*Log[x] + 
        (10*I)*Pi*Log[x] - Log[1 - x]*Log[x] + (11*Log[x]^2)/2)*
       PolyLog[2, x] + (-51 - (94*I)*Pi - (117*Log[1 - x])/2 - (71*Log[x])/2)*
       PolyLog[3, 1 - x] + (37 - (98*I)*Pi - (121*Log[1 - x])/2 - 
        (75*Log[x])/2)*PolyLog[3, x] + 86*PolyLog[4, 1 - x] + 
      90*PolyLog[4, x] + 26*PolyLog[4, -(x/(1 - x))] - 8*Log[1 - x]*Zeta[3] + 
      8*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((-109*I)/36)*Pi^3 - 
      (187*Pi^4)/60 + ((4*I)/3)*Pi^3*Log[1 - x] - (41*Pi^2*Log[1 - x]^2)/6 - 
      (41*Log[1 - x]^4)/12 + ((811*I)/36)*Pi*Log[x] - (163*Pi^2*Log[x])/36 + 
      (2*I)*Pi^3*Log[x] + (16*I)*Pi*Log[1 - x]*Log[x] + 
      2*Pi^2*Log[1 - x]*Log[x] - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
      (41*Log[1 - x]^3*Log[x])/3 + (811*Log[x]^2)/72 - 
      ((35*I)/12)*Pi*Log[x]^2 - (19*Pi^2*Log[x]^2)/3 + 
      8*Log[1 - x]*Log[x]^2 - I*Pi*Log[1 - x]*Log[x]^2 - 
      (7*Log[1 - x]^2*Log[x]^2)/2 - (11*Log[x]^3)/6 + (I/3)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/3 - (3*Log[x]^4)/2 + 
      (((109*I)/6)*Pi + (23*Pi^2)/3 - (8*I)*Pi*Log[1 - x] + (109*Log[x])/6 - 
        8*Log[1 - x]*Log[x] + 4*Log[x]^2)*PolyLog[2, x] + 
      ((-6*I)*Pi - 6*Log[x])*PolyLog[3, 1 - x] + 
      (-109/6 + (28*I)*Pi + 84*Log[1 - x] - 56*Log[x])*PolyLog[3, x] + 
      82*PolyLog[4, 1 - x] + 22*PolyLog[4, x] - 82*PolyLog[4, -(x/(1 - x))] + 
      (109*Zeta[3])/6 - (28*I)*Pi*Zeta[3] - 84*Log[1 - x]*Zeta[3] + 
      56*Log[x]*Zeta[3]) + FF[x^(-1)]*(((1681*I)/36)*Pi + (113*Pi^2)/36 + 
      ((20*I)/3)*Pi^3 + (3*Pi^4)/5 + (1681*Log[1 - x])/36 - 
      ((383*I)/18)*Pi*Log[1 - x] - (127*Pi^2*Log[1 - x])/9 - 
      ((8*I)/3)*Pi^3*Log[1 - x] - (83*Log[1 - x]^2)/9 + 
      ((7*I)/3)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/12 - 
      (133*Log[1 - x]^3)/36 - ((5*I)/12)*Pi*Log[1 - x]^3 - 
      (19*Log[1 - x]^4)/12 - ((61*I)/6)*Pi*Log[x] - (20*Pi^2*Log[x])/3 - 
      (61*Log[1 - x]*Log[x])/6 - ((203*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (173*Pi^2*Log[1 - x]*Log[x])/6 + (289*Log[1 - x]^2*Log[x])/6 + 
      ((3*I)/2)*Pi*Log[1 - x]^2*Log[x] + (119*Log[1 - x]^3*Log[x])/6 + 
      (4*I)*Pi*Log[x]^2 - 34*Log[1 - x]*Log[x]^2 - ((11*I)/2)*Pi*Log[1 - x]*
       Log[x]^2 - (111*Log[1 - x]^2*Log[x]^2)/4 + 
      (((-83*I)/6)*Pi + 13*Pi^2 + (373*Log[1 - x])/6 + 4*Log[1 - x]^2 - 
        76*Log[x] - (8*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (373/6 - ((33*I)/2)*Pi + (151*Log[1 - x])/2 - 92*Log[x])*
       PolyLog[3, 1 - x] + (76 + (5*I)*Pi + 5*Log[1 - x])*PolyLog[3, x] - 
      54*PolyLog[4, 1 - x] - 89*PolyLog[4, x] - 89*PolyLog[4, -(x/(1 - x))] - 
      (241*Zeta[3])/6 + ((33*I)/2)*Pi*Zeta[3] - (151*Log[1 - x]*Zeta[3])/2 + 
      92*Log[x]*Zeta[3])), (((10*I)/27)*Pi - (23*Pi^2)/108)*
   COLOR[Nf^2*NfV2] + COLOR[CA*Nf*NfV2]*(-103/405 - ((1541*I)/135)*Pi + 
    (1651*Pi^2)/216 + ((4*I)/15)*Pi^3 - (371*Log[1 - x])/45 - 
    ((91*I)/45)*Pi*Log[1 - x] - (73*Pi^2*Log[1 - x])/45 + 
    (101*Log[1 - x]^2)/36 + ((9*I)/20)*Pi*Log[1 - x]^2 - 
    (7*Log[1 - x]^3)/18 + (29*Log[x])/45 + ((29*I)/45)*Pi*Log[x] - 
    (61*Pi^2*Log[x])/36 - (109*Log[1 - x]*Log[x])/30 + 
    ((7*I)/30)*Pi*Log[1 - x]*Log[x] + (11*Log[1 - x]^2*Log[x])/15 + 
    (77*Log[x]^2)/36 + ((11*I)/20)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/6 - 
    (7*Log[x]^3)/18 + ((-I/5)*Pi + (17*Log[1 - x])/30 - (23*Log[x])/30)*
     PolyLog[2, x] + (17*PolyLog[3, 1 - x])/30 + 
    FF[x^2]*((3*Pi^2)/2 + (2*Pi^2*Log[1 - x])/9 + (3*Log[1 - x]^2)/2 - 
      (2*Log[1 - x]^3)/9 - 3*Log[1 - x]*Log[x] - (2*Log[1 - x]^2*Log[x])/3 + 
      (3*Log[x]^2)/2 + (2*Log[1 - x]*Log[x]^2)/3 - (2*Log[x]^3)/9 + 
      ((-4*Log[1 - x])/3 + (4*Log[x])/3)*PolyLog[2, x] - 
      (4*PolyLog[3, 1 - x])/3 - (4*PolyLog[3, x])/3) + 
    (23*PolyLog[3, x])/30 + FF[x]*((-3*Pi^2)/2 - (I/30)*Pi^3 + 
      (80*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] - (19*Pi^2*Log[1 - x])/45 - 
      (13*Log[1 - x]^2)/6 + (I/10)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 - 
      (80*Log[x])/9 - ((8*I)/3)*Pi*Log[x] + (Pi^2*Log[x])/6 + 
      3*Log[1 - x]*Log[x] + (I/5)*Pi*Log[1 - x]*Log[x] + 
      (13*Log[1 - x]^2*Log[x])/15 - (5*Log[x]^2)/6 - (I/10)*Pi*Log[x]^2 - 
      (2*Log[1 - x]*Log[x]^2)/3 + (2*Log[x]^3)/9 + 
      (((2*I)/5)*Pi + (23*Log[1 - x])/15 - (17*Log[x])/15)*PolyLog[2, x] + 
      (23*PolyLog[3, 1 - x])/15 + (17*PolyLog[3, x])/15) - (37*Zeta[3])/18 + 
    FF[(1 - x)^(-2)]*(((-4*I)/45)*Pi^3 + (7*Pi^4)/180 - 
      (Pi^2*Log[1 - x]^2)/6 - Log[1 - x]^4/12 + ((137*I)/18)*Pi*Log[x] - 
      (19*Pi^2*Log[x])/6 + ((7*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (Log[1 - x]^3*Log[x])/3 + (137*Log[x]^2)/36 + ((19*I)/60)*Pi*Log[x]^2 + 
      (7*Log[1 - x]*Log[x]^2)/12 - (11*Log[x]^3)/18 + 
      (((8*I)/15)*Pi - Pi^2/3 + (8*Log[x])/15)*PolyLog[2, x] + 
      (-8/15 + (2*I)*Pi + 2*Log[1 - x])*PolyLog[3, x] + 2*PolyLog[4, 1 - x] - 
      2*PolyLog[4, x] - 2*PolyLog[4, -(x/(1 - x))] + (8*Zeta[3])/15 - 
      (2*I)*Pi*Zeta[3] - 2*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((733*I)/90)*Pi - (7*Pi^2)/2 - (I/90)*Pi^3 - 
      (7*Pi^4)/180 + ((19*I)/30)*Pi*Log[1 - x] + (Pi^2*Log[1 - x]^2)/6 + 
      Log[1 - x]^4/12 + (733*Log[x])/90 - ((271*I)/30)*Pi*Log[x] + 
      (29*Pi^2*Log[x])/6 + (19*Log[1 - x]*Log[x])/30 - 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] + Log[1 - x]^2*Log[x] - 
      (Log[1 - x]^3*Log[x])/3 - (20*Log[x]^2)/3 - ((8*I)/15)*Pi*Log[x]^2 - 
      (2*Log[1 - x]*Log[x]^2)/3 + (17*Log[x]^3)/18 + 
      (((31*I)/15)*Pi + Pi^2/3 + 2*Log[1 - x] + Log[x]/15)*PolyLog[2, x] + 
      2*PolyLog[3, 1 - x] + (-1/15 - (2*I)*Pi - 2*Log[1 - x])*PolyLog[3, x] - 
      2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 2*PolyLog[4, -(x/(1 - x))] - 
      (29*Zeta[3])/15 + (2*I)*Pi*Zeta[3] + 2*Log[1 - x]*Zeta[3]) + 
    FF[x^(-2)]*(Pi^4/45 + ((137*I)/18)*Pi*Log[1 - x] - 
      (277*Pi^2*Log[1 - x])/90 + (137*Log[1 - x]^2)/36 + 
      ((19*I)/60)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/6 - 
      (11*Log[1 - x]^3)/18 + Log[1 - x]^4/12 + ((19*I)/30)*Pi*Log[1 - x]*
       Log[x] + (Log[1 - x]^2*Log[x])/20 - (Log[1 - x]^3*Log[x])/3 + 
      (Log[1 - x]^2*Log[x]^2)/2 + (((-8*I)/15)*Pi + Pi^2/3 - 
        (8*Log[1 - x])/15)*PolyLog[2, x] + (-8/15 + (2*I)*Pi + 2*Log[x])*
       PolyLog[3, 1 - x] - 2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 
      2*PolyLog[4, -(x/(1 - x))] + (8*Zeta[3])/15 - (2*I)*Pi*Zeta[3] - 
      2*Log[x]*Zeta[3]) + FF[x^(-1)]*(((733*I)/90)*Pi - (7*Pi^2)/2 + 
      (I/3)*Pi^3 - Pi^4/45 + (733*Log[1 - x])/90 - 
      ((271*I)/30)*Pi*Log[1 - x] + (218*Pi^2*Log[1 - x])/45 - 
      (20*Log[1 - x]^2)/3 - ((8*I)/15)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/6 + (17*Log[1 - x]^3)/18 - Log[1 - x]^4/12 + 
      ((19*I)/30)*Pi*Log[x] + (Pi^2*Log[x])/3 + (19*Log[1 - x]*Log[x])/30 - 
      ((17*I)/5)*Pi*Log[1 - x]*Log[x] - (11*Log[1 - x]^2*Log[x])/15 + 
      (Log[1 - x]^3*Log[x])/3 - Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/2 + (((-31*I)/15)*Pi - Pi^2/3 - Log[1 - x]/15 - 
        2*Log[x])*PolyLog[2, x] + (-1/15 - (2*I)*Pi - 2*Log[x])*
       PolyLog[3, 1 - x] + 2*PolyLog[3, x] + 2*PolyLog[4, 1 - x] - 
      2*PolyLog[4, x] - 2*PolyLog[4, -(x/(1 - x))] - (29*Zeta[3])/15 + 
      (2*I)*Pi*Zeta[3] + 2*Log[x]*Zeta[3])) + 
  COLOR[CA*NfV^2]*(47/10 + ((161*I)/20)*Pi + (2263*Pi^2)/240 + 
    ((9*I)/40)*Pi^3 - (4*Pi^4)/15 + (67*Log[1 - x])/20 + 
    ((259*I)/20)*Pi*Log[1 - x] - (47*Pi^2*Log[1 - x])/15 + 
    (1311*Log[1 - x]^2)/80 - ((231*I)/40)*Pi*Log[1 - x]^2 - 
    (Pi^2*Log[1 - x]^2)/4 - (41*Log[1 - x]^3)/15 - Log[1 - x]^4/8 + 
    (47*Log[x])/10 + ((161*I)/20)*Pi*Log[x] - (833*Pi^2*Log[x])/120 + 
    (I/2)*Pi^3*Log[x] - (793*Log[1 - x]*Log[x])/40 - 
    ((189*I)/20)*Pi*Log[1 - x]*Log[x] + Pi^2*Log[1 - x]*Log[x] + 
    (49*Log[1 - x]^2*Log[x])/10 + (Log[1 - x]^3*Log[x])/2 + 
    (223*Log[x]^2)/16 + ((189*I)/40)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/4 - 
    (143*Log[1 - x]*Log[x]^2)/20 - ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
    (3*Log[1 - x]^2*Log[x]^2)/4 - (11*Log[x]^3)/30 + (I/2)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/2 + Log[x]^4/8 + 
    ((-21*I)*Pi + Pi^2/2 + (99*Log[1 - x])/20 - (519*Log[x])/20)*
     PolyLog[2, x] + (99/20 - (3*I)*Pi - 3*Log[x])*PolyLog[3, 1 - x] + 
    (519/20 - (3*I)*Pi - 3*Log[x])*PolyLog[3, x] + 3*PolyLog[4, 1 - x] + 
    3*PolyLog[4, x] + FF[x^2]*((25*Pi^2)/8 - ((49*I)/20)*Pi^3 - 
      (329*Pi^4)/120 + (49*Pi^2*Log[1 - x])/60 + ((7*I)/2)*Pi^3*Log[1 - x] + 
      (25*Log[1 - x]^2)/8 - ((49*I)/20)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/4 - (49*Log[1 - x]^3)/60 + 
      ((7*I)/2)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/8 + 
      ((7*I)/2)*Pi^3*Log[x] - (25*Log[1 - x]*Log[x])/4 + 
      ((49*I)/10)*Pi*Log[1 - x]*Log[x] + 7*Pi^2*Log[1 - x]*Log[x] - 
      (49*Log[1 - x]^2*Log[x])/20 - ((21*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Log[1 - x]^3*Log[x])/2 + (25*Log[x]^2)/8 - ((49*I)/20)*Pi*Log[x]^2 - 
      (7*Pi^2*Log[x]^2)/4 + (49*Log[1 - x]*Log[x]^2)/20 - 
      ((21*I)/2)*Pi*Log[1 - x]*Log[x]^2 - (21*Log[1 - x]^2*Log[x]^2)/4 - 
      (49*Log[x]^3)/60 + ((7*I)/2)*Pi*Log[x]^3 - (7*Log[1 - x]*Log[x]^3)/2 + 
      (7*Log[x]^4)/8 + ((-49*Log[1 - x])/10 + (49*Log[x])/10)*PolyLog[2, x] + 
      (-49/10 - (42*I)*Pi - 21*Log[1 - x] - 21*Log[x])*PolyLog[3, 1 - x] + 
      (-49/10 - (42*I)*Pi - 21*Log[1 - x] - 21*Log[x])*PolyLog[3, x] + 
      42*PolyLog[4, 1 - x] + 42*PolyLog[4, x]) - 3*PolyLog[4, -(x/(1 - x))] + 
    FF[x]*((-25*Pi^2)/8 - ((21*I)/20)*Pi^3 + (173*Pi^4)/60 + 
      (27*Log[1 - x])/20 - ((49*I)/10)*Pi*Log[1 - x] - 
      (179*Pi^2*Log[1 - x])/20 - (3*I)*Pi^3*Log[1 - x] - 
      (223*Log[1 - x]^2)/40 + ((259*I)/20)*Pi*Log[1 - x]^2 + 
      2*Pi^2*Log[1 - x]^2 + (191*Log[1 - x]^3)/60 - (3*I)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/2 - (27*Log[x])/20 + ((49*I)/10)*Pi*Log[x] + 
      (139*Pi^2*Log[x])/30 - (4*I)*Pi^3*Log[x] + (25*Log[1 - x]*Log[x])/4 + 
      ((161*I)/10)*Pi*Log[1 - x]*Log[x] - 8*Pi^2*Log[1 - x]*Log[x] + 
      (327*Log[1 - x]^2*Log[x])/20 + (9*I)*Pi*Log[1 - x]^2*Log[x] + 
      2*Log[1 - x]^3*Log[x] - (27*Log[x]^2)/40 - ((161*I)/20)*Pi*Log[x]^2 + 
      2*Pi^2*Log[x]^2 + (93*Log[1 - x]*Log[x]^2)/20 + 
      (12*I)*Pi*Log[1 - x]*Log[x]^2 + 6*Log[1 - x]^2*Log[x]^2 - 
      (31*Log[x]^3)/20 - (4*I)*Pi*Log[x]^3 + 4*Log[1 - x]*Log[x]^3 - 
      Log[x]^4 + ((42*I)*Pi - Pi^2 + (259*Log[1 - x])/10 + (161*Log[x])/10)*
       PolyLog[2, x] + (259/10 + (42*I)*Pi + 18*Log[1 - x] + 24*Log[x])*
       PolyLog[3, 1 - x] + (-161/10 + (42*I)*Pi + 18*Log[1 - x] + 24*Log[x])*
       PolyLog[3, x] - 42*PolyLog[4, 1 - x] - 42*PolyLog[4, x] + 
      6*PolyLog[4, -(x/(1 - x))]) - 6*Zeta[3] + 
    FF[(1 - x)^(-2)]*(((49*I)/120)*Pi^3 + (49*Pi^4)/40 + 
      (7*Pi^2*Log[1 - x]^2)/4 + (7*Log[1 - x]^4)/8 + ((29*I)/8)*Pi*Log[x] - 
      (49*Pi^2*Log[x])/120 - (7*Log[1 - x]^3*Log[x])/2 + (29*Log[x]^2)/16 - 
      ((49*I)/40)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/2 - (49*Log[x]^3)/60 + 
      (7*Log[x]^4)/8 + (((-49*I)/20)*Pi - (7*Pi^2)/2 - (49*Log[x])/20)*
       PolyLog[2, x] + (49/20 - 21*Log[1 - x] + 21*Log[x])*PolyLog[3, x] - 
      21*PolyLog[4, 1 - x] - 21*PolyLog[4, x] + 21*PolyLog[4, -(x/(1 - x))] - 
      (49*Zeta[3])/20 + 21*Log[1 - x]*Zeta[3] - 21*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((-53*I)/40)*Pi - (469*Pi^2)/120 + ((7*I)/15)*Pi^3 - Pi^4/5 - 
      (53*Log[1 - x])/40 - ((39*I)/20)*Pi*Log[1 - x] + 
      (107*Pi^2*Log[1 - x])/10 - (11*Log[1 - x]^2)/5 - 
      (I/2)*Pi*Log[1 - x]^2 - (3*Pi^2*Log[1 - x]^2)/2 + 
      (191*Log[1 - x]^3)/60 + ((49*I)/20)*Pi*Log[x] + (7*Pi^2*Log[x])/2 + 
      (49*Log[1 - x]*Log[x])/20 - (I/2)*Pi*Log[1 - x]*Log[x] - 
      6*Pi^2*Log[1 - x]*Log[x] - (417*Log[1 - x]^2*Log[x])/20 - 
      3*Log[1 - x]^3*Log[x] + (49*Log[1 - x]*Log[x]^2)/5 + 
      (9*Log[1 - x]^2*Log[x]^2)/2 + ((-2*I)*Pi - 3*Pi^2 - 
        (108*Log[1 - x])/5 + (98*Log[x])/5)*PolyLog[2, x] + 
      (-108/5 - 18*Log[1 - x] + 18*Log[x])*PolyLog[3, 1 - x] - 
      (98*PolyLog[3, x])/5 + 18*PolyLog[4, 1 - x] + 18*PolyLog[4, x] + 
      18*PolyLog[4, -(x/(1 - x))] + (3*Zeta[3])/5 + 18*Log[1 - x]*Zeta[3] - 
      18*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((-53*I)/40)*Pi - 
      (469*Pi^2)/120 + ((2*I)/15)*Pi^3 - (21*Pi^4)/20 + 
      ((49*I)/20)*Pi*Log[1 - x] + (203*Pi^2*Log[1 - x])/30 - 
      (3*Pi^2*Log[1 - x]^2)/2 - (3*Log[1 - x]^4)/4 - (53*Log[x])/40 - 
      ((39*I)/20)*Pi*Log[x] + (71*Pi^2*Log[x])/10 + (49*Log[1 - x]*Log[x])/
       20 + ((3*I)/2)*Pi*Log[1 - x]*Log[x] - (49*Log[1 - x]^2*Log[x])/5 + 
      3*Log[1 - x]^3*Log[x] - (11*Log[x]^2)/5 - (I/2)*Pi*Log[x]^2 - 
      3*Pi^2*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/4 + (191*Log[x]^3)/60 - 
      (3*Log[x]^4)/4 + ((2*I)*Pi + 3*Pi^2 - (98*Log[1 - x])/5 + 
        (108*Log[x])/5)*PolyLog[2, x] - (98*PolyLog[3, 1 - x])/5 + 
      (-108/5 + 18*Log[1 - x] - 18*Log[x])*PolyLog[3, x] + 
      18*PolyLog[4, 1 - x] + 18*PolyLog[4, x] - 18*PolyLog[4, -(x/(1 - x))] + 
      (3*Zeta[3])/5 - 18*Log[1 - x]*Zeta[3] + 18*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((7*Pi^4)/30 + ((29*I)/8)*Pi*Log[1 - x] - 
      (49*Pi^2*Log[1 - x])/60 + (29*Log[1 - x]^2)/16 - 
      ((49*I)/40)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/4 - 
      (49*Log[1 - x]^3)/60 + ((49*I)/20)*Pi*Log[1 - x]*Log[x] + 
      7*Pi^2*Log[1 - x]*Log[x] + (49*Log[1 - x]^2*Log[x])/20 + 
      (7*Log[1 - x]^3*Log[x])/2 - (21*Log[1 - x]^2*Log[x]^2)/4 + 
      (((49*I)/20)*Pi + (7*Pi^2)/2 + (49*Log[1 - x])/20)*PolyLog[2, x] + 
      (49/20 + 21*Log[1 - x] - 21*Log[x])*PolyLog[3, 1 - x] - 
      21*PolyLog[4, 1 - x] - 21*PolyLog[4, x] - 21*PolyLog[4, -(x/(1 - x))] - 
      (49*Zeta[3])/20 - 21*Log[1 - x]*Zeta[3] + 21*Log[x]*Zeta[3])) + 
  COLOR[CF*Nf*NfV2]*(-62/15 + ((644*I)/45)*Pi - (2*Pi^2)/9 - 
    ((154*I)/45)*Pi^3 + (11*Pi^4)/90 + (362*Log[1 - x])/45 - 
    ((1061*I)/90)*Pi*Log[1 - x] + (226*Pi^2*Log[1 - x])/45 - 
    (413*Log[1 - x]^2)/36 - ((12*I)/5)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + 
    (94*Log[x])/15 - ((1121*I)/90)*Pi*Log[x] + (7*Pi^2*Log[x])/9 + 
    (442*Log[1 - x]*Log[x])/45 + ((178*I)/15)*Pi*Log[1 - x]*Log[x] - 
    (379*Log[1 - x]^2*Log[x])/30 - (401*Log[x]^2)/36 - 
    ((29*I)/15)*Pi*Log[x]^2 + 8*Log[1 - x]*Log[x]^2 + Log[1 - x]^2*Log[x]^2 + 
    Log[x]^3/6 + (((-14*I)/15)*Pi - (307*Log[1 - x])/15 + (293*Log[x])/15)*
     PolyLog[2, x] + (-307/15 + (4*I)*Pi + 4*Log[x])*PolyLog[3, 1 - x] + 
    FF[x^2]*((-20*Pi^2)/9 - (I/3)*Pi^3 + (4*Pi^2*Log[1 - x])/9 - 
      (20*Log[1 - x]^2)/9 - (I/3)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + 
      (Pi^2*Log[x])/3 + (40*Log[1 - x]*Log[x])/9 + ((2*I)/3)*Pi*Log[1 - x]*
       Log[x] - (2*Log[1 - x]^2*Log[x])/3 - (20*Log[x]^2)/9 - 
      (I/3)*Pi*Log[x]^2 + (2*Log[x]^3)/9 + ((-2*Log[1 - x])/3 + (2*Log[x])/3)*
       PolyLog[2, x] - (2*PolyLog[3, 1 - x])/3 - (2*PolyLog[3, x])/3) + 
    FF[x]*((20*Pi^2)/9 + ((8*I)/45)*Pi^3 - (16*Log[1 - x])/9 - 
      ((2*I)/3)*Pi*Log[1 - x] - (43*Pi^2*Log[1 - x])/30 + 
      (23*Log[1 - x]^2)/9 + ((4*I)/5)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/18 + 
      (16*Log[x])/9 + ((2*I)/3)*Pi*Log[x] + (Pi^2*Log[x])/2 - 
      (40*Log[1 - x]*Log[x])/9 + ((4*I)/15)*Pi*Log[1 - x]*Log[x] + 
      (53*Log[1 - x]^2*Log[x])/30 + (17*Log[x]^2)/9 - 
      ((2*I)/15)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/6 - Log[x]^3/6 + 
      (((28*I)/15)*Pi + (8*Log[1 - x])/5 + (4*Log[x])/15)*PolyLog[2, x] + 
      (8*PolyLog[3, 1 - x])/5 - (4*PolyLog[3, x])/15) + 
    (-293/15 + (4*I)*Pi + 4*Log[1 - x])*PolyLog[3, x] + 40*Zeta[3] - 
    (8*I)*Pi*Zeta[3] - 4*Log[1 - x]*Zeta[3] - 4*Log[x]*Zeta[3] + 
    FF[(1 - x)^(-2)]*(((-13*I)/30)*Pi^3 + (49*Pi^4)/90 - 
      (7*Pi^2*Log[1 - x]^2)/3 - (7*Log[1 - x]^4)/6 - ((143*I)/18)*Pi*Log[x] + 
      (67*Pi^2*Log[x])/18 - ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (14*Log[1 - x]^3*Log[x])/3 - (143*Log[x]^2)/36 - 
      ((49*I)/30)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 + (2*Log[x]^3)/9 + 
      (((13*I)/5)*Pi - (14*Pi^2)/3 + (13*Log[x])/5)*PolyLog[2, x] + 
      (-13/5 + (28*I)*Pi + 28*Log[1 - x])*PolyLog[3, x] + 
      28*PolyLog[4, 1 - x] - 28*PolyLog[4, x] - 28*PolyLog[4, -(x/(1 - x))] + 
      (13*Zeta[3])/5 - (28*I)*Pi*Zeta[3] - 28*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-481*I)/90)*Pi - (17*Pi^2)/18 + ((31*I)/45)*Pi^3 - 
      (28*Pi^4)/45 - ((49*I)/15)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x]^2)/3 + 
      (4*Log[1 - x]^4)/3 - (481*Log[x])/90 + ((428*I)/45)*Pi*Log[x] - 
      (62*Pi^2*Log[x])/9 - (49*Log[1 - x]*Log[x])/15 + 
      ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 14*Log[1 - x]^2*Log[x] - 
      (16*Log[1 - x]^3*Log[x])/3 + (127*Log[x]^2)/18 + 
      ((97*I)/30)*Pi*Log[x]^2 + (4*Log[1 - x]*Log[x]^2)/3 - (5*Log[x]^3)/18 + 
      (((358*I)/15)*Pi + (16*Pi^2)/3 + 28*Log[1 - x] - (62*Log[x])/15)*
       PolyLog[2, x] + 28*PolyLog[3, 1 - x] + 
      (62/15 - (32*I)*Pi - 32*Log[1 - x])*PolyLog[3, x] - 
      32*PolyLog[4, 1 - x] + 32*PolyLog[4, x] + 32*PolyLog[4, -(x/(1 - x))] - 
      (482*Zeta[3])/15 + (32*I)*Pi*Zeta[3] + 32*Log[1 - x]*Zeta[3]) + 
    FF[x^(-2)]*((14*Pi^4)/45 - ((143*I)/18)*Pi*Log[1 - x] + 
      (187*Pi^2*Log[1 - x])/45 - (143*Log[1 - x]^2)/36 - 
      ((49*I)/30)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/3 + 
      (2*Log[1 - x]^3)/9 + (7*Log[1 - x]^4)/6 - ((49*I)/15)*Pi*Log[1 - x]*
       Log[x] - (44*Log[1 - x]^2*Log[x])/15 - (14*Log[1 - x]^3*Log[x])/3 + 
      7*Log[1 - x]^2*Log[x]^2 + (((-13*I)/5)*Pi + (14*Pi^2)/3 - 
        (13*Log[1 - x])/5)*PolyLog[2, x] + (-13/5 + (28*I)*Pi + 28*Log[x])*
       PolyLog[3, 1 - x] - 28*PolyLog[4, 1 - x] + 28*PolyLog[4, x] + 
      28*PolyLog[4, -(x/(1 - x))] + (13*Zeta[3])/5 - (28*I)*Pi*Zeta[3] - 
      28*Log[x]*Zeta[3]) + FF[x^(-1)]*(((-481*I)/90)*Pi - (17*Pi^2)/18 + 
      ((14*I)/3)*Pi^3 - (16*Pi^4)/45 - (481*Log[1 - x])/90 + 
      ((428*I)/45)*Pi*Log[1 - x] - (341*Pi^2*Log[1 - x])/45 + 
      (127*Log[1 - x]^2)/18 + ((97*I)/30)*Pi*Log[1 - x]^2 - 
      (8*Pi^2*Log[1 - x]^2)/3 - (5*Log[1 - x]^3)/18 - (4*Log[1 - x]^4)/3 - 
      ((49*I)/15)*Pi*Log[x] + (14*Pi^2*Log[x])/3 - (49*Log[1 - x]*Log[x])/
       15 - ((106*I)/5)*Pi*Log[1 - x]*Log[x] + (82*Log[1 - x]^2*Log[x])/15 + 
      (16*Log[1 - x]^3*Log[x])/3 - 14*Log[1 - x]*Log[x]^2 - 
      8*Log[1 - x]^2*Log[x]^2 + (((-358*I)/15)*Pi - (16*Pi^2)/3 + 
        (62*Log[1 - x])/15 - 28*Log[x])*PolyLog[2, x] + 
      (62/15 - (32*I)*Pi - 32*Log[x])*PolyLog[3, 1 - x] + 28*PolyLog[3, x] + 
      32*PolyLog[4, 1 - x] - 32*PolyLog[4, x] - 32*PolyLog[4, -(x/(1 - x))] - 
      (482*Zeta[3])/15 + (32*I)*Pi*Zeta[3] + 32*Log[x]*Zeta[3])) + 
  COLOR[CF*NfV^2]*(-188/15 - ((322*I)/15)*Pi - (2263*Pi^2)/90 - 
    ((3*I)/5)*Pi^3 + (32*Pi^4)/45 - (134*Log[1 - x])/15 - 
    ((518*I)/15)*Pi*Log[1 - x] + (376*Pi^2*Log[1 - x])/45 - 
    (437*Log[1 - x]^2)/10 + ((77*I)/5)*Pi*Log[1 - x]^2 + 
    (2*Pi^2*Log[1 - x]^2)/3 + (328*Log[1 - x]^3)/45 + Log[1 - x]^4/3 - 
    (188*Log[x])/15 - ((322*I)/15)*Pi*Log[x] + (833*Pi^2*Log[x])/45 - 
    ((4*I)/3)*Pi^3*Log[x] + (793*Log[1 - x]*Log[x])/15 + 
    ((126*I)/5)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/3 - 
    (196*Log[1 - x]^2*Log[x])/15 - (4*Log[1 - x]^3*Log[x])/3 - 
    (223*Log[x]^2)/6 - ((63*I)/5)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 + 
    (286*Log[1 - x]*Log[x]^2)/15 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
    2*Log[1 - x]^2*Log[x]^2 + (44*Log[x]^3)/45 - ((4*I)/3)*Pi*Log[x]^3 + 
    (4*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/3 + 
    ((56*I)*Pi - (4*Pi^2)/3 - (66*Log[1 - x])/5 + (346*Log[x])/5)*
     PolyLog[2, x] + (-66/5 + (8*I)*Pi + 8*Log[x])*PolyLog[3, 1 - x] + 
    (-346/5 + (8*I)*Pi + 8*Log[x])*PolyLog[3, x] - 8*PolyLog[4, 1 - x] + 
    FF[x^2]*((-25*Pi^2)/3 + ((98*I)/15)*Pi^3 + (329*Pi^4)/45 - 
      (98*Pi^2*Log[1 - x])/45 - ((28*I)/3)*Pi^3*Log[1 - x] - 
      (25*Log[1 - x]^2)/3 + ((98*I)/15)*Pi*Log[1 - x]^2 + 
      (14*Pi^2*Log[1 - x]^2)/3 + (98*Log[1 - x]^3)/45 - 
      ((28*I)/3)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/3 - 
      ((28*I)/3)*Pi^3*Log[x] + (50*Log[1 - x]*Log[x])/3 - 
      ((196*I)/15)*Pi*Log[1 - x]*Log[x] - (56*Pi^2*Log[1 - x]*Log[x])/3 + 
      (98*Log[1 - x]^2*Log[x])/15 + (28*I)*Pi*Log[1 - x]^2*Log[x] + 
      (28*Log[1 - x]^3*Log[x])/3 - (25*Log[x]^2)/3 + 
      ((98*I)/15)*Pi*Log[x]^2 + (14*Pi^2*Log[x]^2)/3 - 
      (98*Log[1 - x]*Log[x]^2)/15 + (28*I)*Pi*Log[1 - x]*Log[x]^2 + 
      14*Log[1 - x]^2*Log[x]^2 + (98*Log[x]^3)/45 - ((28*I)/3)*Pi*Log[x]^3 + 
      (28*Log[1 - x]*Log[x]^3)/3 - (7*Log[x]^4)/3 + 
      ((196*Log[1 - x])/15 - (196*Log[x])/15)*PolyLog[2, x] + 
      (196/15 + (112*I)*Pi + 56*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] + 
      (196/15 + (112*I)*Pi + 56*Log[1 - x] + 56*Log[x])*PolyLog[3, x] - 
      112*PolyLog[4, 1 - x] - 112*PolyLog[4, x]) - 8*PolyLog[4, x] + 
    FF[x]*((25*Pi^2)/3 + ((14*I)/5)*Pi^3 - (346*Pi^4)/45 - 
      (18*Log[1 - x])/5 + ((196*I)/15)*Pi*Log[1 - x] + 
      (358*Pi^2*Log[1 - x])/15 + (8*I)*Pi^3*Log[1 - x] + 
      (223*Log[1 - x]^2)/15 - ((518*I)/15)*Pi*Log[1 - x]^2 - 
      (16*Pi^2*Log[1 - x]^2)/3 - (382*Log[1 - x]^3)/45 + 
      (8*I)*Pi*Log[1 - x]^3 + (4*Log[1 - x]^4)/3 + (18*Log[x])/5 - 
      ((196*I)/15)*Pi*Log[x] - (556*Pi^2*Log[x])/45 + 
      ((32*I)/3)*Pi^3*Log[x] - (50*Log[1 - x]*Log[x])/3 - 
      ((644*I)/15)*Pi*Log[1 - x]*Log[x] + (64*Pi^2*Log[1 - x]*Log[x])/3 - 
      (218*Log[1 - x]^2*Log[x])/5 - (24*I)*Pi*Log[1 - x]^2*Log[x] - 
      (16*Log[1 - x]^3*Log[x])/3 + (9*Log[x]^2)/5 + 
      ((322*I)/15)*Pi*Log[x]^2 - (16*Pi^2*Log[x]^2)/3 - 
      (62*Log[1 - x]*Log[x]^2)/5 - (32*I)*Pi*Log[1 - x]*Log[x]^2 - 
      16*Log[1 - x]^2*Log[x]^2 + (62*Log[x]^3)/15 + ((32*I)/3)*Pi*Log[x]^3 - 
      (32*Log[1 - x]*Log[x]^3)/3 + (8*Log[x]^4)/3 + 
      ((-112*I)*Pi + (8*Pi^2)/3 - (1036*Log[1 - x])/15 - (644*Log[x])/15)*
       PolyLog[2, x] + (-1036/15 - (112*I)*Pi - 48*Log[1 - x] - 64*Log[x])*
       PolyLog[3, 1 - x] + (644/15 - (112*I)*Pi - 48*Log[1 - x] - 64*Log[x])*
       PolyLog[3, x] + 112*PolyLog[4, 1 - x] + 112*PolyLog[4, x] - 
      16*PolyLog[4, -(x/(1 - x))]) + 8*PolyLog[4, -(x/(1 - x))] + 
    16*Zeta[3] + FF[x^(-2)]*((-28*Pi^4)/45 - ((29*I)/3)*Pi*Log[1 - x] + 
      (98*Pi^2*Log[1 - x])/45 - (29*Log[1 - x]^2)/6 + 
      ((49*I)/15)*Pi*Log[1 - x]^2 - (14*Pi^2*Log[1 - x]^2)/3 + 
      (98*Log[1 - x]^3)/45 - ((98*I)/15)*Pi*Log[1 - x]*Log[x] - 
      (56*Pi^2*Log[1 - x]*Log[x])/3 - (98*Log[1 - x]^2*Log[x])/15 - 
      (28*Log[1 - x]^3*Log[x])/3 + 14*Log[1 - x]^2*Log[x]^2 + 
      (((-98*I)/15)*Pi - (28*Pi^2)/3 - (98*Log[1 - x])/15)*PolyLog[2, x] + 
      (-98/15 - 56*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] + 
      56*PolyLog[4, 1 - x] + 56*PolyLog[4, x] + 56*PolyLog[4, -(x/(1 - x))] + 
      (98*Zeta[3])/15 + 56*Log[1 - x]*Zeta[3] - 56*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((53*I)/15)*Pi + (469*Pi^2)/45 - ((16*I)/45)*Pi^3 + 
      (14*Pi^4)/5 - ((98*I)/15)*Pi*Log[1 - x] - (812*Pi^2*Log[1 - x])/45 + 
      4*Pi^2*Log[1 - x]^2 + 2*Log[1 - x]^4 + (53*Log[x])/15 + 
      ((26*I)/5)*Pi*Log[x] - (284*Pi^2*Log[x])/15 - (98*Log[1 - x]*Log[x])/
       15 - (4*I)*Pi*Log[1 - x]*Log[x] + (392*Log[1 - x]^2*Log[x])/15 - 
      8*Log[1 - x]^3*Log[x] + (88*Log[x]^2)/15 + ((4*I)/3)*Pi*Log[x]^2 + 
      8*Pi^2*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 - (382*Log[x]^3)/45 + 
      2*Log[x]^4 + (((-16*I)/3)*Pi - 8*Pi^2 + (784*Log[1 - x])/15 - 
        (288*Log[x])/5)*PolyLog[2, x] + (784*PolyLog[3, 1 - x])/15 + 
      (288/5 - 48*Log[1 - x] + 48*Log[x])*PolyLog[3, x] - 
      48*PolyLog[4, 1 - x] - 48*PolyLog[4, x] + 48*PolyLog[4, -(x/(1 - x))] - 
      (8*Zeta[3])/5 + 48*Log[1 - x]*Zeta[3] - 48*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((53*I)/15)*Pi + (469*Pi^2)/45 - ((56*I)/45)*Pi^3 + 
      (8*Pi^4)/15 + (53*Log[1 - x])/15 + ((26*I)/5)*Pi*Log[1 - x] - 
      (428*Pi^2*Log[1 - x])/15 + (88*Log[1 - x]^2)/15 + 
      ((4*I)/3)*Pi*Log[1 - x]^2 + 4*Pi^2*Log[1 - x]^2 - 
      (382*Log[1 - x]^3)/45 - ((98*I)/15)*Pi*Log[x] - (28*Pi^2*Log[x])/3 - 
      (98*Log[1 - x]*Log[x])/15 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
      16*Pi^2*Log[1 - x]*Log[x] + (278*Log[1 - x]^2*Log[x])/5 + 
      8*Log[1 - x]^3*Log[x] - (392*Log[1 - x]*Log[x]^2)/15 - 
      12*Log[1 - x]^2*Log[x]^2 + (((16*I)/3)*Pi + 8*Pi^2 + 
        (288*Log[1 - x])/5 - (784*Log[x])/15)*PolyLog[2, x] + 
      (288/5 + 48*Log[1 - x] - 48*Log[x])*PolyLog[3, 1 - x] + 
      (784*PolyLog[3, x])/15 - 48*PolyLog[4, 1 - x] - 48*PolyLog[4, x] - 
      48*PolyLog[4, -(x/(1 - x))] - (8*Zeta[3])/5 - 48*Log[1 - x]*Zeta[3] + 
      48*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((-49*I)/45)*Pi^3 - 
      (49*Pi^4)/15 - (14*Pi^2*Log[1 - x]^2)/3 - (7*Log[1 - x]^4)/3 - 
      ((29*I)/3)*Pi*Log[x] + (49*Pi^2*Log[x])/45 + (28*Log[1 - x]^3*Log[x])/
       3 - (29*Log[x]^2)/6 + ((49*I)/15)*Pi*Log[x]^2 - (28*Pi^2*Log[x]^2)/3 + 
      (98*Log[x]^3)/45 - (7*Log[x]^4)/3 + (((98*I)/15)*Pi + (28*Pi^2)/3 + 
        (98*Log[x])/15)*PolyLog[2, x] + (-98/15 + 56*Log[1 - x] - 56*Log[x])*
       PolyLog[3, x] + 56*PolyLog[4, 1 - x] + 56*PolyLog[4, x] - 
      56*PolyLog[4, -(x/(1 - x))] + (98*Zeta[3])/15 - 56*Log[1 - x]*Zeta[3] + 
      56*Log[x]*Zeta[3])) + COLOR[CF^2*NfV2]*(-3 + ((139*I)/6)*Pi + 
    (457*Pi^2)/24 + (3*I)*Pi^3 + (91*Pi^4)/180 + (139*Log[1 - x])/6 + 
    ((193*I)/12)*Pi*Log[1 - x] - (83*Pi^2*Log[1 - x])/6 + 
    (2*I)*Pi^3*Log[1 - x] + (245*Log[1 - x]^2)/12 - 
    ((21*I)/2)*Pi*Log[1 - x]^2 + (11*Pi^2*Log[1 - x]^2)/6 - 
    (25*Log[1 - x]^3)/3 + ((8*I)/3)*Pi*Log[1 - x]^3 + (23*Log[1 - x]^4)/12 + 
    ((89*I)/12)*Pi*Log[x] - (25*Pi^2*Log[x])/2 - (I/3)*Pi^3*Log[x] - 
    (99*Log[1 - x]*Log[x])/4 - (6*I)*Pi*Log[1 - x]*Log[x] + 
    (26*Pi^2*Log[1 - x]*Log[x])/3 + (59*Log[1 - x]^2*Log[x])/2 - 
    (9*I)*Pi*Log[1 - x]^2*Log[x] - 5*Log[1 - x]^3*Log[x] + 
    (193*Log[x]^2)/12 + (I/2)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 - 
    (35*Log[1 - x]*Log[x]^2)/2 - (2*I)*Pi*Log[1 - x]*Log[x]^2 - 
    7*Log[1 - x]^2*Log[x]^2 - 4*Log[x]^3 + (I/3)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/3 + (3*Log[x]^4)/4 + 
    ((-30*I)*Pi - (7*Pi^2)/3 + 30*Log[1 - x] - 60*Log[x])*PolyLog[2, x] + 
    (30 - (26*I)*Pi - 26*Log[x])*PolyLog[3, 1 - x] + 
    (60 - (26*I)*Pi - 40*Log[1 - x] + 14*Log[x])*PolyLog[3, x] - 
    14*PolyLog[4, 1 - x] - 14*PolyLog[4, x] + 
    FF[x^2]*((-13*Pi^2)/4 - (I/3)*Pi^3 - (679*Pi^4)/180 + 
      (31*Pi^2*Log[1 - x])/9 + ((19*I)/3)*Pi^3*Log[1 - x] - 
      (13*Log[1 - x]^2)/4 - (I/3)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/6 + 
      (5*Log[1 - x]^3)/9 + ((11*I)/3)*Pi*Log[1 - x]^3 + 
      (13*Log[1 - x]^4)/12 + 2*Pi^2*Log[x] + (5*I)*Pi^3*Log[x] + 
      (13*Log[1 - x]*Log[x])/2 + ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (26*Pi^2*Log[1 - x]*Log[x])/3 - (19*Log[1 - x]^2*Log[x])/3 - 
      (19*I)*Pi*Log[1 - x]^2*Log[x] - (25*Log[1 - x]^3*Log[x])/3 - 
      (13*Log[x]^2)/4 - (I/3)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/6 + 
      (7*Log[1 - x]*Log[x]^2)/3 - (11*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (13*Log[1 - x]^2*Log[x]^2)/2 + (5*Log[x]^3)/9 + 
      ((11*I)/3)*Pi*Log[x]^3 - (13*Log[1 - x]*Log[x]^3)/3 + 
      (13*Log[x]^4)/12 + ((-26*Log[1 - x])/3 - (8*I)*Pi*Log[1 - x] - 
        4*Log[1 - x]^2 + (26*Log[x])/3 + (8*I)*Pi*Log[x] + 4*Log[x]^2)*
       PolyLog[2, x] + (-26/3 - (68*I)*Pi - 38*Log[1 - x] - 30*Log[x])*
       PolyLog[3, 1 - x] + (-26/3 - (68*I)*Pi - 30*Log[1 - x] - 38*Log[x])*
       PolyLog[3, x] + 68*PolyLog[4, 1 - x] + 68*PolyLog[4, x]) + 
    FF[x]*((13*Pi^2)/4 - ((14*I)/3)*Pi^3 + (28*Pi^4)/9 - (139*Log[1 - x])/6 - 
      ((26*I)/3)*Pi*Log[1 - x] - (109*Pi^2*Log[1 - x])/9 - 
      ((26*I)/3)*Pi^3*Log[1 - x] - (13*Log[1 - x]^2)/12 + 
      ((34*I)/3)*Pi*Log[1 - x]^2 + (34*Log[1 - x]^3)/9 - 
      (6*I)*Pi*Log[1 - x]^3 - (17*Log[1 - x]^4)/6 + (139*Log[x])/6 + 
      ((26*I)/3)*Pi*Log[x] + (5*Pi^2*Log[x])/3 - ((8*I)/3)*Pi^3*Log[x] - 
      (13*Log[1 - x]*Log[x])/2 + ((88*I)/3)*Pi*Log[1 - x]*Log[x] - 
      4*Pi^2*Log[1 - x]*Log[x] + (58*Log[1 - x]^2*Log[x])/3 + 
      (26*I)*Pi*Log[1 - x]^2*Log[x] + (46*Log[1 - x]^3*Log[x])/3 + 
      (91*Log[x]^2)/12 - ((32*I)/3)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 + 
      (44*Log[1 - x]*Log[x]^2)/3 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      3*Log[1 - x]^2*Log[x]^2 - (44*Log[x]^3)/9 - ((4*I)/3)*Pi*Log[x]^3 + 
      2*Log[1 - x]*Log[x]^3 - Log[x]^4/2 + 
      ((60*I)*Pi + (14*Pi^2)/3 + (116*Log[1 - x])/3 + (8*I)*Pi*Log[1 - x] + 
        4*Log[1 - x]^2 + (64*Log[x])/3 - (8*I)*Pi*Log[x] - 4*Log[x]^2)*
       PolyLog[2, x] + (116/3 + (68*I)*Pi + 52*Log[1 - x] + 16*Log[x])*
       PolyLog[3, 1 - x] + (-64/3 + (68*I)*Pi + 44*Log[1 - x] + 24*Log[x])*
       PolyLog[3, x] - 68*PolyLog[4, 1 - x] - 68*PolyLog[4, x] - 
      28*PolyLog[4, -(x/(1 - x))]) + 14*PolyLog[4, -(x/(1 - x))] + 
    (8*I)*Pi*Zeta[3] + 4*Log[1 - x]*Zeta[3] + 4*Log[x]*Zeta[3] + 
    FF[x^(-1)]*(((-139*I)/6)*Pi - (13*Pi^2)/3 - (7*I)*Pi^3 - (14*Pi^4)/45 - 
      (139*Log[1 - x])/6 + ((13*I)/2)*Pi*Log[1 - x] + 
      (109*Pi^2*Log[1 - x])/9 + (2*I)*Pi^3*Log[1 - x] - 
      (13*Log[1 - x]^2)/12 + (4*Pi^2*Log[1 - x]^2)/3 + (34*Log[1 - x]^3)/9 - 
      ((2*I)/3)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/6 + ((26*I)/3)*Pi*Log[x] + 
      4*Pi^2*Log[x] + (26*Log[1 - x]*Log[x])/3 + ((88*I)/3)*Pi*Log[1 - x]*
       Log[x] - 20*Pi^2*Log[1 - x]*Log[x] - (92*Log[1 - x]^2*Log[x])/3 - 
      (46*Log[1 - x]^3*Log[x])/3 - (4*I)*Pi*Log[x]^2 + 
      26*Log[1 - x]*Log[x]^2 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      21*Log[1 - x]^2*Log[x]^2 + (((64*I)/3)*Pi - (26*Pi^2)/3 - 
        (116*Log[1 - x])/3 - 4*Log[1 - x]^2 + 60*Log[x] + (8*I)*Pi*Log[x] + 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-116/3 + (16*I)*Pi - 52*Log[1 - x] + 68*Log[x])*PolyLog[3, 1 - x] + 
      (-60 - (8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 28*PolyLog[4, 1 - x] + 
      68*PolyLog[4, x] + 68*PolyLog[4, -(x/(1 - x))] + (116*Zeta[3])/3 - 
      (16*I)*Pi*Zeta[3] + 52*Log[1 - x]*Zeta[3] - 68*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((13*I)/9)*Pi^3 + (179*Pi^4)/90 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (17*Pi^2*Log[1 - x]^2)/3 + 
      (17*Log[1 - x]^4)/6 - ((13*I)/2)*Pi*Log[x] - (Pi^2*Log[x])/3 - 
      (2*I)*Pi^3*Log[x] - (8*I)*Pi*Log[1 - x]*Log[x] - 
      (4*Pi^2*Log[1 - x]*Log[x])/3 + (4*I)*Pi*Log[1 - x]^2*Log[x] - 
      (34*Log[1 - x]^3*Log[x])/3 - (13*Log[x]^2)/4 + (2*I)*Pi*Log[x]^2 + 
      (8*Pi^2*Log[x]^2)/3 - 4*Log[1 - x]*Log[x]^2 + 4*Log[1 - x]^2*Log[x]^2 + 
      (5*Log[x]^3)/9 + ((2*I)/3)*Pi*Log[x]^3 + (13*Log[x]^4)/12 + 
      (((-26*I)/3)*Pi - 4*Pi^2 + (8*I)*Pi*Log[1 - x] - (26*Log[x])/3 + 
        8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      ((8*I)*Pi + 8*Log[x])*PolyLog[3, 1 - x] + 
      (26/3 - (30*I)*Pi - 68*Log[1 - x] + 38*Log[x])*PolyLog[3, x] - 
      68*PolyLog[4, 1 - x] + 68*PolyLog[4, -(x/(1 - x))] - (26*Zeta[3])/3 + 
      (30*I)*Pi*Zeta[3] + 68*Log[1 - x]*Zeta[3] - 38*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-139*I)/6)*Pi - (13*Pi^2)/3 - ((31*I)/9)*Pi^3 - 
      (277*Pi^4)/90 + ((26*I)/3)*Pi*Log[1 - x] + 14*Pi^2*Log[1 - x] + 
      ((4*I)/3)*Pi^3*Log[1 - x] - (4*I)*Pi*Log[1 - x]^2 - 
      (17*Pi^2*Log[1 - x]^2)/3 - (17*Log[1 - x]^4)/6 - (139*Log[x])/6 + 
      ((13*I)/2)*Pi*Log[x] + (17*Pi^2*Log[x])/3 + (2*I)*Pi^3*Log[x] + 
      (26*Log[1 - x]*Log[x])/3 + (8*I)*Pi*Log[1 - x]*Log[x] + 
      (4*Pi^2*Log[1 - x]*Log[x])/3 - 34*Log[1 - x]^2*Log[x] - 
      (4*I)*Pi*Log[1 - x]^2*Log[x] + (34*Log[1 - x]^3*Log[x])/3 - 
      (13*Log[x]^2)/12 - 5*Pi^2*Log[x]^2 + 8*Log[1 - x]*Log[x]^2 - 
      4*Log[1 - x]^2*Log[x]^2 + (34*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 - 
      (5*Log[x]^4)/3 + (((-64*I)/3)*Pi + (26*Pi^2)/3 - 60*Log[1 - x] - 
        (8*I)*Pi*Log[1 - x] + (116*Log[x])/3 - 8*Log[1 - x]*Log[x] + 
        4*Log[x]^2)*PolyLog[2, x] + (-60 - (8*I)*Pi - 8*Log[x])*
       PolyLog[3, 1 - x] + (-116/3 + (16*I)*Pi + 68*Log[1 - x] - 52*Log[x])*
       PolyLog[3, x] + 68*PolyLog[4, 1 - x] + 28*PolyLog[4, x] - 
      68*PolyLog[4, -(x/(1 - x))] + (116*Zeta[3])/3 - (16*I)*Pi*Zeta[3] - 
      68*Log[1 - x]*Zeta[3] + 52*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*(((-13*I)/2)*Pi*Log[1 - x] - (16*Pi^2*Log[1 - x])/9 - 
      (2*I)*Pi^3*Log[1 - x] - (13*Log[1 - x]^2)/4 + (2*I)*Pi*Log[1 - x]^2 - 
      (11*Pi^2*Log[1 - x]^2)/3 + (5*Log[1 - x]^3)/9 + 
      ((2*I)/3)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/4 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (46*Pi^2*Log[1 - x]*Log[x])/3 + 
      (14*Log[1 - x]^2*Log[x])/3 + (46*Log[1 - x]^3*Log[x])/3 - 
      (4*I)*Pi*Log[1 - x]*Log[x]^2 - 21*Log[1 - x]^2*Log[x]^2 + 
      (((26*I)/3)*Pi + 4*Pi^2 + (26*Log[1 - x])/3 + 4*Log[1 - x]^2 - 
        (8*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (26/3 - (30*I)*Pi + 38*Log[1 - x] - 68*Log[x])*PolyLog[3, 1 - x] + 
      ((8*I)*Pi + 8*Log[1 - x])*PolyLog[3, x] - 68*PolyLog[4, x] - 
      68*PolyLog[4, -(x/(1 - x))] - (26*Zeta[3])/3 + (30*I)*Pi*Zeta[3] - 
      38*Log[1 - x]*Zeta[3] + 68*Log[x]*Zeta[3])) + 
  COLOR[CA^2*NfV2]*(-1097/1620 + ((8773*I)/120)*Pi - (1813*Pi^2)/96 + 
    ((1783*I)/180)*Pi^3 + (71*Pi^4)/160 + (25897*Log[1 - x])/360 + 
    ((1937*I)/360)*Pi*Log[1 - x] - (2083*Pi^2*Log[1 - x])/120 + 
    ((9*I)/8)*Pi^3*Log[1 - x] - (529*Log[1 - x]^2)/288 + 
    ((1349*I)/120)*Pi*Log[1 - x]^2 + (167*Pi^2*Log[1 - x]^2)/48 + 
    (175*Log[1 - x]^3)/72 - ((43*I)/24)*Pi*Log[1 - x]^3 + 
    (7*Log[1 - x]^4)/48 - (959*Log[x])/180 + ((5567*I)/360)*Pi*Log[x] + 
    (31*Pi^2*Log[x])/36 - I*Pi^3*Log[x] - (3107*Log[1 - x]*Log[x])/240 - 
    ((2531*I)/60)*Pi*Log[1 - x]*Log[x] - (19*Pi^2*Log[1 - x]*Log[x])/12 + 
    (1901*Log[1 - x]^2*Log[x])/40 - (3*I)*Pi*Log[1 - x]^2*Log[x] - 
    (21*Log[1 - x]^3*Log[x])/4 + (4091*Log[x]^2)/288 + 
    ((417*I)/40)*Pi*Log[x]^2 + (13*Pi^2*Log[x]^2)/8 - 
    (821*Log[1 - x]*Log[x]^2)/24 + ((41*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
    (13*Log[1 - x]^2*Log[x]^2)/16 + (281*Log[x]^3)/72 - (2*I)*Pi*Log[x]^3 + 
    (37*Log[1 - x]*Log[x]^3)/24 - (17*Log[x]^4)/48 + 
    (((-131*I)/30)*Pi - (23*Pi^2)/12 + (4459*Log[1 - x])/60 - 
      ((13*I)/2)*Pi*Log[1 - x] - (43*Log[1 - x]^2)/8 - (4721*Log[x])/60 + 
      ((19*I)/2)*Pi*Log[x] + (17*Log[1 - x]*Log[x])/4 + (21*Log[x]^2)/8)*
     PolyLog[2, x] + (4459/60 - (15*I)*Pi - (13*Log[1 - x])/2 - 
      (17*Log[x])/2)*PolyLog[3, 1 - x] + 
    (4721/60 - (20*I)*Pi - (89*Log[1 - x])/4 + (9*Log[x])/4)*PolyLog[3, x] - 
    (29*PolyLog[4, 1 - x])/4 - PolyLog[4, x]/4 + 
    FF[x^2]*((-217*Pi^2)/16 + ((27*I)/8)*Pi^3 - (311*Pi^4)/360 + 
      (11*Pi^2*Log[1 - x])/72 + ((5*I)/3)*Pi^3*Log[1 - x] - 
      (217*Log[1 - x]^2)/16 + ((27*I)/8)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/12 + (205*Log[1 - x]^3)/72 + I*Pi*Log[1 - x]^3 + 
      (3*Log[1 - x]^4)/8 + (3*Pi^2*Log[x])/2 + ((4*I)/3)*Pi^3*Log[x] + 
      (217*Log[1 - x]*Log[x])/8 - ((27*I)/4)*Pi*Log[1 - x]*Log[x] + 
      (19*Pi^2*Log[1 - x]*Log[x])/6 + (61*Log[1 - x]^2*Log[x])/24 - 
      (7*I)*Pi*Log[1 - x]^2*Log[x] - (19*Log[1 - x]^3*Log[x])/6 - 
      (217*Log[x]^2)/16 + ((27*I)/8)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/4 - 
      (133*Log[1 - x]*Log[x]^2)/24 - (5*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (13*Log[1 - x]^2*Log[x]^2)/4 + (205*Log[x]^3)/72 + I*Pi*Log[x]^3 - 
      (13*Log[1 - x]*Log[x]^3)/6 + (3*Log[x]^4)/8 + 
      ((97*Log[1 - x])/12 - (2*I)*Pi*Log[1 - x] - Log[1 - x]^2 - 
        (97*Log[x])/12 + (2*I)*Pi*Log[x] + Log[x]^2)*PolyLog[2, x] + 
      (97/12 - (30*I)*Pi - 14*Log[1 - x] - 16*Log[x])*PolyLog[3, 1 - x] + 
      (97/12 - (30*I)*Pi - 16*Log[1 - x] - 14*Log[x])*PolyLog[3, x] + 
      26*PolyLog[4, 1 - x] + 26*PolyLog[4, x]) + 
    (19*PolyLog[4, -(x/(1 - x))])/2 - (3571*Zeta[3])/36 + (17*I)*Pi*Zeta[3] + 
    14*Log[1 - x]*Zeta[3] + 2*Log[x]*Zeta[3] + 
    FF[x^(-1)]*(((-46151*I)/720)*Pi + (461*Pi^2)/48 - ((87*I)/8)*Pi^3 + 
      (17*Pi^4)/36 - (46151*Log[1 - x])/720 + ((4073*I)/60)*Pi*Log[1 - x] + 
      (1421*Pi^2*Log[1 - x])/90 - ((11*I)/24)*Pi^3*Log[1 - x] + 
      (631*Log[1 - x]^2)/16 - ((6283*I)/240)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/24 - (635*Log[1 - x]^3)/72 + 
      ((103*I)/24)*Pi*Log[1 - x]^3 + (383*Log[1 - x]^4)/96 + 
      ((367*I)/40)*Pi*Log[x] - (115*Pi^2*Log[x])/12 + 
      (367*Log[1 - x]*Log[x])/40 + ((2209*I)/40)*Pi*Log[1 - x]*Log[x] - 
      (35*Pi^2*Log[1 - x]*Log[x])/6 - (2599*Log[1 - x]^2*Log[x])/60 - 
      ((25*I)/8)*Pi*Log[1 - x]^2*Log[x] - (325*Log[1 - x]^3*Log[x])/24 + 
      42*Log[1 - x]*Log[x]^2 + ((3*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
      (359*Log[1 - x]^2*Log[x]^2)/16 + (((3137*I)/120)*Pi + (191*Pi^2)/24 - 
        (6943*Log[1 - x])/120 + ((5*I)/2)*Pi*Log[1 - x] + 
        (27*Log[1 - x]^2)/8 + 84*Log[x] - ((17*I)/4)*Pi*Log[x] - 
        (17*Log[1 - x]*Log[x])/4)*PolyLog[2, x] + 
      (-6943/120 + ((301*I)/4)*Pi - 18*Log[1 - x] + (373*Log[x])/4)*
       PolyLog[3, 1 - x] + (-84 + ((49*I)/4)*Pi + (49*Log[1 - x])/4)*
       PolyLog[3, x] - (85*PolyLog[4, 1 - x])/2 + (341*PolyLog[4, x])/4 + 
      (341*PolyLog[4, -(x/(1 - x))])/4 + (12043*Zeta[3])/120 - 
      ((301*I)/4)*Pi*Zeta[3] + 18*Log[1 - x]*Zeta[3] - 
      (373*Log[x]*Zeta[3])/4) + FF[(1 - x)^(-2)]*(((3401*I)/720)*Pi^3 - 
      (61*Pi^4)/720 + (157*Pi^2*Log[1 - x]^2)/24 + (157*Log[1 - x]^4)/48 - 
      ((5941*I)/144)*Pi*Log[x] + (133*Pi^2*Log[x])/48 + (I/12)*Pi^3*Log[x] - 
      ((115*I)/6)*Pi*Log[1 - x]*Log[x] - (11*Pi^2*Log[1 - x]*Log[x])/6 - 
      (157*Log[1 - x]^3*Log[x])/12 - (5941*Log[x]^2)/288 + 
      ((3341*I)/240)*Pi*Log[x]^2 + (115*Pi^2*Log[x]^2)/24 - 
      (115*Log[1 - x]*Log[x]^2)/12 + ((11*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (11*Log[1 - x]^2*Log[x]^2)/8 + (233*Log[x]^3)/36 - 
      ((61*I)/24)*Pi*Log[x]^3 + (11*Log[1 - x]*Log[x]^3)/12 - Log[x]^4/12 + 
      (((-3401*I)/120)*Pi + (41*Pi^2)/6 - (3401*Log[x])/120 + 
        (I/2)*Pi*Log[x] + Log[x]^2/4)*PolyLog[2, x] + 
      (((-11*I)/2)*Pi - (11*Log[x])/2)*PolyLog[3, 1 - x] + 
      (3401/120 - ((265*I)/4)*Pi - 84*Log[1 - x] + (71*Log[x])/4)*
       PolyLog[3, x] - (157*PolyLog[4, 1 - x])/2 + (85*PolyLog[4, x])/2 + 
      (157*PolyLog[4, -(x/(1 - x))])/2 - (3401*Zeta[3])/120 + 
      ((265*I)/4)*Pi*Zeta[3] + 84*Log[1 - x]*Zeta[3] - 
      (71*Log[x]*Zeta[3])/4) + FF[x]*((217*Pi^2)/16 - ((1477*I)/360)*Pi^3 + 
      (259*Pi^4)/720 - (5563*Log[1 - x])/72 + ((121*I)/12)*Pi*Log[1 - x] + 
      (1783*Pi^2*Log[1 - x])/360 - ((53*I)/24)*Pi^3*Log[1 - x] + 
      (1421*Log[1 - x]^2)/48 - ((503*I)/120)*Pi*Log[1 - x]^2 - 
      (17*Pi^2*Log[1 - x]^2)/8 - (11*Log[1 - x]^3)/8 - 
      ((29*I)/24)*Pi*Log[1 - x]^3 - (61*Log[1 - x]^4)/48 + (5563*Log[x])/72 - 
      ((121*I)/12)*Pi*Log[x] - (22*Pi^2*Log[x])/3 - ((7*I)/24)*Pi^3*Log[x] - 
      (217*Log[1 - x]*Log[x])/8 + ((667*I)/60)*Pi*Log[1 - x]*Log[x] + 
      (25*Pi^2*Log[1 - x]*Log[x])/24 - (671*Log[1 - x]^2*Log[x])/120 + 
      ((45*I)/8)*Pi*Log[1 - x]^2*Log[x] + (107*Log[1 - x]^3*Log[x])/12 - 
      (119*Log[x]^2)/48 - ((307*I)/120)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/12 + 
      (311*Log[1 - x]*Log[x]^2)/24 + ((27*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
      (27*Log[1 - x]^2*Log[x]^2)/8 - (311*Log[x]^3)/72 - 
      ((19*I)/24)*Pi*Log[x]^3 + (7*Log[1 - x]*Log[x]^3)/3 - 
      (13*Log[x]^4)/48 + (((131*I)/15)*Pi + (23*Pi^2)/6 - 
        (223*Log[1 - x])/60 - I*Pi*Log[1 - x] + (15*Log[1 - x]^2)/4 + 
        (249*Log[x])/20 - (5*I)*Pi*Log[x] - (17*Log[1 - x]*Log[x])/2 + 
        (7*Log[x]^2)/4)*PolyLog[2, x] + (-223/60 + (25*I)*Pi + 
        (91*Log[1 - x])/4 + (9*Log[x])/4)*PolyLog[3, 1 - x] + 
      (-249/20 + (35*I)*Pi + (119*Log[1 - x])/4 + (21*Log[x])/4)*
       PolyLog[3, x] - 19*PolyLog[4, 1 - x] - 33*PolyLog[4, x] - 
      19*PolyLog[4, -(x/(1 - x))] - 12*Log[1 - x]*Zeta[3] + 
      12*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((-46151*I)/720)*Pi + 
      (461*Pi^2)/48 - ((4693*I)/720)*Pi^3 + (203*Pi^4)/1440 + 
      ((367*I)/40)*Pi*Log[1 - x] + (53*Pi^2*Log[1 - x])/12 - 
      ((17*I)/24)*Pi^3*Log[1 - x] - (341*Pi^2*Log[1 - x]^2)/48 - 
      (341*Log[1 - x]^4)/96 - (46151*Log[x])/720 + ((4073*I)/60)*Pi*Log[x] + 
      (295*Pi^2*Log[x])/48 - (I/24)*Pi^3*Log[x] + (367*Log[1 - x]*Log[x])/
       40 + ((349*I)/12)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/
       24 - 42*Log[1 - x]^2*Log[x] + ((37*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
      (341*Log[1 - x]^3*Log[x])/24 + (631*Log[x]^2)/16 - 
      ((6283*I)/240)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/2 + 
      (349*Log[1 - x]*Log[x]^2)/24 - ((45*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
      (43*Log[1 - x]^2*Log[x]^2)/8 - (635*Log[x]^3)/72 + 
      ((103*I)/24)*Pi*Log[x]^3 - (65*Log[1 - x]*Log[x]^3)/24 + 
      (7*Log[x]^4)/16 + (((-3137*I)/120)*Pi - (191*Pi^2)/24 - 84*Log[1 - x] + 
        ((17*I)/4)*Pi*Log[1 - x] + (6943*Log[x])/120 - ((5*I)/2)*Pi*Log[x] + 
        (17*Log[1 - x]*Log[x])/4 - (27*Log[x]^2)/8)*PolyLog[2, x] + 
      (-84 + ((49*I)/4)*Pi + (49*Log[x])/4)*PolyLog[3, 1 - x] + 
      (-6943/120 + ((301*I)/4)*Pi + (373*Log[1 - x])/4 - 18*Log[x])*
       PolyLog[3, x] + (341*PolyLog[4, 1 - x])/4 - (85*PolyLog[4, x])/2 - 
      (341*PolyLog[4, -(x/(1 - x))])/4 + (12043*Zeta[3])/120 - 
      ((301*I)/4)*Pi*Zeta[3] - (373*Log[1 - x]*Zeta[3])/4 + 
      18*Log[x]*Zeta[3]) + FF[x^(-2)]*((-17*Pi^4)/36 - 
      ((5941*I)/144)*Pi*Log[1 - x] - (703*Pi^2*Log[1 - x])/360 + 
      (I/6)*Pi^3*Log[1 - x] - (5941*Log[1 - x]^2)/288 + 
      ((3341*I)/240)*Pi*Log[1 - x]^2 - (41*Pi^2*Log[1 - x]^2)/24 + 
      (233*Log[1 - x]^3)/36 - ((61*I)/24)*Pi*Log[1 - x]^3 - 
      (161*Log[1 - x]^4)/48 + ((367*I)/40)*Pi*Log[1 - x]*Log[x] + 
      (53*Pi^2*Log[1 - x]*Log[x])/12 + (2251*Log[1 - x]^2*Log[x])/120 + 
      ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] + (55*Log[1 - x]^3*Log[x])/4 - 
      21*Log[1 - x]^2*Log[x]^2 + (((3401*I)/120)*Pi - (41*Pi^2)/6 + 
        (3401*Log[1 - x])/120 - (I/2)*Pi*Log[1 - x] - Log[1 - x]^2/4)*
       PolyLog[2, x] + (3401/120 - ((265*I)/4)*Pi + (71*Log[1 - x])/4 - 
        84*Log[x])*PolyLog[3, 1 - x] + (((-11*I)/2)*Pi - (11*Log[1 - x])/2)*
       PolyLog[3, x] + (85*PolyLog[4, 1 - x])/2 - (157*PolyLog[4, x])/2 - 
      (157*PolyLog[4, -(x/(1 - x))])/2 - (3401*Zeta[3])/120 + 
      ((265*I)/4)*Pi*Zeta[3] - (71*Log[1 - x]*Zeta[3])/4 + 
      84*Log[x]*Zeta[3])) + COLOR[CA*CF*NfV2]*(-3/2 - ((484*I)/9)*Pi - 
    (563*Pi^2)/36 - ((17*I)/4)*Pi^3 - (827*Pi^4)/720 - (457*Log[1 - x])/9 - 
    ((607*I)/36)*Pi*Log[1 - x] + (287*Pi^2*Log[1 - x])/18 - 
    (1421*Log[1 - x]^2)/72 + ((107*I)/12)*Pi*Log[1 - x]^2 - 
    (35*Pi^2*Log[1 - x]^2)/24 + (247*Log[1 - x]^3)/36 - 
    ((3*I)/2)*Pi*Log[1 - x]^3 - (37*Log[1 - x]^4)/24 - 3*Log[x] - 
    ((475*I)/36)*Pi*Log[x] + (169*Pi^2*Log[x])/12 + ((5*I)/4)*Pi^3*Log[x] + 
    (539*Log[1 - x]*Log[x])/18 + ((145*I)/6)*Pi*Log[1 - x]*Log[x] - 
    (139*Pi^2*Log[1 - x]*Log[x])/12 - (457*Log[1 - x]^2*Log[x])/12 + 
    ((25*I)/4)*Pi*Log[1 - x]^2*Log[x] + (17*Log[1 - x]^3*Log[x])/6 - 
    (1553*Log[x]^2)/72 - ((61*I)/12)*Pi*Log[x]^2 - (29*Pi^2*Log[x]^2)/12 + 
    (117*Log[1 - x]*Log[x]^2)/4 + ((5*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
    (87*Log[1 - x]^2*Log[x]^2)/8 + (9*Log[x]^3)/4 + ((5*I)/12)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/12 - (17*Log[x]^4)/24 + 
    ((44*I)*Pi + (17*Pi^2)/6 - (91*Log[1 - x])/2 - (2*I)*Pi*Log[1 - x] - 
      (5*Log[1 - x]^2)/4 + (179*Log[x])/2 + (Log[1 - x]*Log[x])/2 - 
      Log[x]^2/4)*PolyLog[2, x] + (-91/2 + (29*I)*Pi - (17*Log[1 - x])/2 + 
      (75*Log[x])/2)*PolyLog[3, 1 - x] + 
    (-179/2 + (31*I)*Pi + 50*Log[1 - x] - 19*Log[x])*PolyLog[3, x] + 
    (55*PolyLog[4, 1 - x])/2 + FF[x^2]*((223*Pi^2)/18 - ((13*I)/6)*Pi^3 + 
      (839*Pi^4)/180 - (35*Pi^2*Log[1 - x])/6 - ((20*I)/3)*Pi^3*Log[1 - x] + 
      (223*Log[1 - x]^2)/18 - ((13*I)/6)*Pi*Log[1 - x]^2 + 
      2*Pi^2*Log[1 - x]^2 - (7*Log[1 - x]^3)/2 - (4*I)*Pi*Log[1 - x]^3 - 
      (13*Log[1 - x]^4)/12 - (14*Pi^2*Log[x])/3 - ((16*I)/3)*Pi^3*Log[x] - 
      (223*Log[1 - x]*Log[x])/9 + ((13*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (40*Pi^2*Log[1 - x]*Log[x])/3 + (49*Log[1 - x]^2*Log[x])/6 + 
      (24*I)*Pi*Log[1 - x]^2*Log[x] + (29*Log[1 - x]^3*Log[x])/3 + 
      (223*Log[x]^2)/18 - ((13*I)/6)*Pi*Log[x]^2 + (8*Pi^2*Log[x]^2)/3 + 
      (7*Log[1 - x]*Log[x]^2)/6 + (16*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (23*Log[1 - x]^2*Log[x]^2)/2 - (7*Log[x]^3)/2 - (4*I)*Pi*Log[x]^3 + 
      (17*Log[1 - x]*Log[x]^3)/3 - (13*Log[x]^4)/12 + 
      (7*Log[1 - x] + (8*I)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - 7*Log[x] - 
        (8*I)*Pi*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      (7 + (96*I)*Pi + 48*Log[1 - x] + 48*Log[x])*PolyLog[3, 1 - x] + 
      (7 + (96*I)*Pi + 48*Log[1 - x] + 48*Log[x])*PolyLog[3, x] - 
      88*PolyLog[4, 1 - x] - 88*PolyLog[4, x]) + (51*PolyLog[4, x])/2 - 
    13*PolyLog[4, -(x/(1 - x))] - 4*Zeta[3] - (8*I)*Pi*Zeta[3] - 
    8*Log[x]*Zeta[3] + FF[x^(-2)]*((-11*Pi^4)/45 + 
      ((811*I)/36)*Pi*Log[1 - x] - (3*Pi^2*Log[1 - x])/2 + 
      (2*I)*Pi^3*Log[1 - x] + (811*Log[1 - x]^2)/72 - 
      ((35*I)/12)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/6 - 
      (11*Log[1 - x]^3)/6 + (I/3)*Pi*Log[1 - x]^3 + (23*Log[1 - x]^4)/12 - 
      ((13*I)/6)*Pi*Log[1 - x]*Log[x] - (62*Pi^2*Log[1 - x]*Log[x])/3 - 
      (61*Log[1 - x]^2*Log[x])/6 - I*Pi*Log[1 - x]^2*Log[x] - 
      18*Log[1 - x]^3*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      25*Log[1 - x]^2*Log[x]^2 + (((-109*I)/6)*Pi - (23*Pi^2)/3 - 
        (109*Log[1 - x])/6 - 4*Log[1 - x]^2 + (8*I)*Pi*Log[x] + 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-109/6 + (28*I)*Pi - 56*Log[1 - x] + 84*Log[x])*PolyLog[3, 1 - x] + 
      ((-6*I)*Pi - 6*Log[1 - x])*PolyLog[3, x] + 22*PolyLog[4, 1 - x] + 
      82*PolyLog[4, x] + 82*PolyLog[4, -(x/(1 - x))] + (109*Zeta[3])/6 - 
      (28*I)*Pi*Zeta[3] + 56*Log[1 - x]*Zeta[3] - 84*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((1681*I)/36)*Pi + (113*Pi^2)/36 + ((157*I)/36)*Pi^3 + 
      (1619*Pi^4)/360 - ((61*I)/6)*Pi*Log[1 - x] - (58*Pi^2*Log[1 - x])/3 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (4*I)*Pi*Log[1 - x]^2 + 
      (89*Pi^2*Log[1 - x]^2)/12 + (89*Log[1 - x]^4)/24 + (1681*Log[x])/36 - 
      ((383*I)/18)*Pi*Log[x] - (15*Pi^2*Log[x])/4 - ((8*I)/3)*Pi^3*Log[x] - 
      (61*Log[1 - x]*Log[x])/6 - (20*I)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/3 + 42*Log[1 - x]^2*Log[x] + 
      ((5*I)/2)*Pi*Log[1 - x]^2*Log[x] - (89*Log[1 - x]^3*Log[x])/6 - 
      (83*Log[x]^2)/9 + ((7*I)/3)*Pi*Log[x]^2 + (26*Pi^2*Log[x]^2)/3 - 
      14*Log[1 - x]*Log[x]^2 + ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (5*Log[1 - x]^2*Log[x]^2)/2 - (133*Log[x]^3)/36 - 
      ((5*I)/12)*Pi*Log[x]^3 + Log[1 - x]*Log[x]^3 + (17*Log[x]^4)/8 + 
      (((83*I)/6)*Pi - 13*Pi^2 + 76*Log[1 - x] + (8*I)*Pi*Log[1 - x] - 
        (373*Log[x])/6 + 8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      (76 + (5*I)*Pi + 5*Log[x])*PolyLog[3, 1 - x] + 
      (373/6 - ((33*I)/2)*Pi - 92*Log[1 - x] + (151*Log[x])/2)*
       PolyLog[3, x] - 89*PolyLog[4, 1 - x] - 54*PolyLog[4, x] + 
      89*PolyLog[4, -(x/(1 - x))] - (241*Zeta[3])/6 + ((33*I)/2)*Pi*Zeta[3] + 
      92*Log[1 - x]*Zeta[3] - (151*Log[x]*Zeta[3])/2) + 
    FF[x]*((-223*Pi^2)/18 + ((19*I)/2)*Pi^3 - (1417*Pi^4)/360 + 
      (430*Log[1 - x])/9 + ((11*I)/3)*Pi*Log[1 - x] + 
      (170*Pi^2*Log[1 - x])/9 + ((95*I)/12)*Pi^3*Log[1 - x] - 
      (128*Log[1 - x]^2)/9 - ((71*I)/6)*Pi*Log[1 - x]^2 - 
      (23*Pi^2*Log[1 - x]^2)/12 - (10*Log[1 - x]^3)/9 + 
      ((71*I)/12)*Pi*Log[1 - x]^3 + (59*Log[1 - x]^4)/24 - (430*Log[x])/9 - 
      ((11*I)/3)*Pi*Log[x] - (19*Pi^2*Log[x])/18 + ((15*I)/4)*Pi^3*Log[x] + 
      (223*Log[1 - x]*Log[x])/9 - ((145*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (101*Pi^2*Log[1 - x]*Log[x])/12 - (91*Log[1 - x]^2*Log[x])/3 - 
      ((111*I)/4)*Pi*Log[1 - x]^2*Log[x] - (29*Log[1 - x]^3*Log[x])/2 - 
      (95*Log[x]^2)/9 + ((97*I)/6)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/6 - 
      23*Log[1 - x]*Log[x]^2 - ((41*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (35*Log[1 - x]^2*Log[x]^2)/4 + (73*Log[x]^3)/9 + 
      ((25*I)/12)*Pi*Log[x]^3 - (11*Log[1 - x]*Log[x]^3)/3 + 
      (19*Log[x]^4)/24 + ((-88*I)*Pi - (17*Pi^2)/3 - 51*Log[1 - x] - 
        (6*I)*Pi*Log[1 - x] - (5*Log[1 - x]^2)/2 - 37*Log[x] + 
        (10*I)*Pi*Log[x] - Log[1 - x]*Log[x] + (11*Log[x]^2)/2)*
       PolyLog[2, x] + (-51 - (94*I)*Pi - (117*Log[1 - x])/2 - (71*Log[x])/2)*
       PolyLog[3, 1 - x] + (37 - (98*I)*Pi - (121*Log[1 - x])/2 - 
        (75*Log[x])/2)*PolyLog[3, x] + 86*PolyLog[4, 1 - x] + 
      90*PolyLog[4, x] + 26*PolyLog[4, -(x/(1 - x))] - 8*Log[1 - x]*Zeta[3] + 
      8*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((-109*I)/36)*Pi^3 - 
      (187*Pi^4)/60 + ((4*I)/3)*Pi^3*Log[1 - x] - (41*Pi^2*Log[1 - x]^2)/6 - 
      (41*Log[1 - x]^4)/12 + ((811*I)/36)*Pi*Log[x] - (163*Pi^2*Log[x])/36 + 
      (2*I)*Pi^3*Log[x] + (16*I)*Pi*Log[1 - x]*Log[x] + 
      2*Pi^2*Log[1 - x]*Log[x] - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
      (41*Log[1 - x]^3*Log[x])/3 + (811*Log[x]^2)/72 - 
      ((35*I)/12)*Pi*Log[x]^2 - (19*Pi^2*Log[x]^2)/3 + 
      8*Log[1 - x]*Log[x]^2 - I*Pi*Log[1 - x]*Log[x]^2 - 
      (7*Log[1 - x]^2*Log[x]^2)/2 - (11*Log[x]^3)/6 + (I/3)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/3 - (3*Log[x]^4)/2 + 
      (((109*I)/6)*Pi + (23*Pi^2)/3 - (8*I)*Pi*Log[1 - x] + (109*Log[x])/6 - 
        8*Log[1 - x]*Log[x] + 4*Log[x]^2)*PolyLog[2, x] + 
      ((-6*I)*Pi - 6*Log[x])*PolyLog[3, 1 - x] + 
      (-109/6 + (28*I)*Pi + 84*Log[1 - x] - 56*Log[x])*PolyLog[3, x] + 
      82*PolyLog[4, 1 - x] + 22*PolyLog[4, x] - 82*PolyLog[4, -(x/(1 - x))] + 
      (109*Zeta[3])/6 - (28*I)*Pi*Zeta[3] - 84*Log[1 - x]*Zeta[3] + 
      56*Log[x]*Zeta[3]) + FF[x^(-1)]*(((1681*I)/36)*Pi + (113*Pi^2)/36 + 
      ((20*I)/3)*Pi^3 + (3*Pi^4)/5 + (1681*Log[1 - x])/36 - 
      ((383*I)/18)*Pi*Log[1 - x] - (127*Pi^2*Log[1 - x])/9 - 
      ((8*I)/3)*Pi^3*Log[1 - x] - (83*Log[1 - x]^2)/9 + 
      ((7*I)/3)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/12 - 
      (133*Log[1 - x]^3)/36 - ((5*I)/12)*Pi*Log[1 - x]^3 - 
      (19*Log[1 - x]^4)/12 - ((61*I)/6)*Pi*Log[x] - (20*Pi^2*Log[x])/3 - 
      (61*Log[1 - x]*Log[x])/6 - ((203*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (173*Pi^2*Log[1 - x]*Log[x])/6 + (289*Log[1 - x]^2*Log[x])/6 + 
      ((3*I)/2)*Pi*Log[1 - x]^2*Log[x] + (119*Log[1 - x]^3*Log[x])/6 + 
      (4*I)*Pi*Log[x]^2 - 34*Log[1 - x]*Log[x]^2 - ((11*I)/2)*Pi*Log[1 - x]*
       Log[x]^2 - (111*Log[1 - x]^2*Log[x]^2)/4 + 
      (((-83*I)/6)*Pi + 13*Pi^2 + (373*Log[1 - x])/6 + 4*Log[1 - x]^2 - 
        76*Log[x] - (8*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (373/6 - ((33*I)/2)*Pi + (151*Log[1 - x])/2 - 92*Log[x])*
       PolyLog[3, 1 - x] + (76 + (5*I)*Pi + 5*Log[1 - x])*PolyLog[3, x] - 
      54*PolyLog[4, 1 - x] - 89*PolyLog[4, x] - 89*PolyLog[4, -(x/(1 - x))] - 
      (241*Zeta[3])/6 + ((33*I)/2)*Pi*Zeta[3] - (151*Log[1 - x]*Zeta[3])/2 + 
      92*Log[x]*Zeta[3])), (((10*I)/27)*Pi - (23*Pi^2)/108)*
   COLOR[Nf^2*NfV2] + COLOR[CA*Nf*NfV2]*(-103/405 - ((1496*I)/135)*Pi + 
    (505*Pi^2)/72 + ((61*I)/135)*Pi^3 - (356*Log[1 - x])/45 - 
    ((106*I)/45)*Pi*Log[1 - x] - (73*Pi^2*Log[1 - x])/45 + 
    (79*Log[1 - x]^2)/36 + ((131*I)/180)*Pi*Log[1 - x]^2 - 
    (5*Log[1 - x]^3)/18 + (29*Log[x])/45 - (I/45)*Pi*Log[x] - 
    (115*Pi^2*Log[x])/108 - (307*Log[1 - x]*Log[x])/90 - 
    ((19*I)/90)*Pi*Log[1 - x]*Log[x] + (73*Log[1 - x]^2*Log[x])/45 + 
    (61*Log[x]^2)/36 + ((109*I)/180)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 - 
    (2*Log[x]^3)/9 + (((11*I)/45)*Pi + (161*Log[1 - x])/90 - (139*Log[x])/90)*
     PolyLog[2, x] + (161*PolyLog[3, 1 - x])/90 + 
    FF[x]*((-7*Pi^2)/2 - ((152*I)/135)*Pi^3 + (77*Log[1 - x])/9 + 
      ((7*I)/3)*Pi*Log[1 - x] + (187*Pi^2*Log[1 - x])/90 - 4*Log[1 - x]^2 - 
      ((58*I)/45)*Pi*Log[1 - x]^2 + (11*Log[1 - x]^3)/18 - (77*Log[x])/9 - 
      ((7*I)/3)*Pi*Log[x] + (49*Pi^2*Log[x])/54 + 7*Log[1 - x]*Log[x] + 
      ((94*I)/45)*Pi*Log[1 - x]*Log[x] - (307*Log[1 - x]^2*Log[x])/90 - 
      3*Log[x]^2 - ((47*I)/45)*Pi*Log[x]^2 + (5*Log[1 - x]*Log[x]^2)/6 + 
      Log[x]^3/2 + (((-22*I)/45)*Pi - (176*Log[1 - x])/45 + (154*Log[x])/45)*
       PolyLog[2, x] - (176*PolyLog[3, 1 - x])/45 - (154*PolyLog[3, x])/45) + 
    (139*PolyLog[3, x])/90 + FF[x^2]*((7*Pi^2)/2 + ((7*I)/6)*Pi^3 - 
      (16*Pi^2*Log[1 - x])/9 + (7*Log[1 - x]^2)/2 + 
      ((7*I)/6)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/9 - (7*Pi^2*Log[x])/6 - 
      7*Log[1 - x]*Log[x] - ((7*I)/3)*Pi*Log[1 - x]*Log[x] + 
      3*Log[1 - x]^2*Log[x] + (7*Log[x]^2)/2 + ((7*I)/6)*Pi*Log[x]^2 - 
      (2*Log[1 - x]*Log[x]^2)/3 - (5*Log[x]^3)/9 + 
      ((11*Log[1 - x])/3 - (11*Log[x])/3)*PolyLog[2, x] + 
      (11*PolyLog[3, 1 - x])/3 + (11*PolyLog[3, x])/3) - (67*Zeta[3])/18 + 
    FF[(1 - x)^(-2)]*(((-4*I)/45)*Pi^3 + (7*Pi^4)/180 - 
      (Pi^2*Log[1 - x]^2)/6 - Log[1 - x]^4/12 + ((137*I)/18)*Pi*Log[x] - 
      (19*Pi^2*Log[x])/6 + ((7*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (Log[1 - x]^3*Log[x])/3 + (137*Log[x]^2)/36 + ((19*I)/60)*Pi*Log[x]^2 + 
      (7*Log[1 - x]*Log[x]^2)/12 - (11*Log[x]^3)/18 + 
      (((8*I)/15)*Pi - Pi^2/3 + (8*Log[x])/15)*PolyLog[2, x] + 
      (-8/15 + (2*I)*Pi + 2*Log[1 - x])*PolyLog[3, x] + 2*PolyLog[4, 1 - x] - 
      2*PolyLog[4, x] - 2*PolyLog[4, -(x/(1 - x))] + (8*Zeta[3])/15 - 
      (2*I)*Pi*Zeta[3] - 2*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((733*I)/90)*Pi - (7*Pi^2)/2 - ((23*I)/270)*Pi^3 - 
      (7*Pi^4)/180 + ((19*I)/30)*Pi*Log[1 - x] + (Pi^2*Log[1 - x]^2)/6 + 
      Log[1 - x]^4/12 + (733*Log[x])/90 - ((733*I)/90)*Pi*Log[x] + 
      (227*Pi^2*Log[x])/54 + (19*Log[1 - x]*Log[x])/30 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + Log[1 - x]^2*Log[x] - 
      (Log[1 - x]^3*Log[x])/3 - (56*Log[x]^2)/9 - ((53*I)/90)*Pi*Log[x]^2 - 
      (Log[1 - x]*Log[x]^2)/3 + (7*Log[x]^3)/9 + 
      (((113*I)/45)*Pi + Pi^2/3 + 2*Log[1 - x] + (23*Log[x])/45)*
       PolyLog[2, x] + 2*PolyLog[3, 1 - x] + 
      (-23/45 - (2*I)*Pi - 2*Log[1 - x])*PolyLog[3, x] - 
      2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 2*PolyLog[4, -(x/(1 - x))] - 
      (67*Zeta[3])/45 + (2*I)*Pi*Zeta[3] + 2*Log[1 - x]*Zeta[3]) + 
    FF[x^(-2)]*(Pi^4/45 + ((137*I)/18)*Pi*Log[1 - x] - 
      (277*Pi^2*Log[1 - x])/90 + (137*Log[1 - x]^2)/36 + 
      ((19*I)/60)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/6 - 
      (11*Log[1 - x]^3)/18 + Log[1 - x]^4/12 + ((19*I)/30)*Pi*Log[1 - x]*
       Log[x] + (Log[1 - x]^2*Log[x])/20 - (Log[1 - x]^3*Log[x])/3 + 
      (Log[1 - x]^2*Log[x]^2)/2 + (((-8*I)/15)*Pi + Pi^2/3 - 
        (8*Log[1 - x])/15)*PolyLog[2, x] + (-8/15 + (2*I)*Pi + 2*Log[x])*
       PolyLog[3, 1 - x] - 2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 
      2*PolyLog[4, -(x/(1 - x))] + (8*Zeta[3])/15 - (2*I)*Pi*Zeta[3] - 
      2*Log[x]*Zeta[3]) + FF[x^(-1)]*(((733*I)/90)*Pi - (7*Pi^2)/2 + 
      (I/3)*Pi^3 - Pi^4/45 + (733*Log[1 - x])/90 - 
      ((733*I)/90)*Pi*Log[1 - x] + (193*Pi^2*Log[1 - x])/45 - 
      (56*Log[1 - x]^2)/9 - ((53*I)/90)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/6 + (7*Log[1 - x]^3)/9 - Log[1 - x]^4/12 + 
      ((19*I)/30)*Pi*Log[x] + (Pi^2*Log[x])/3 + (19*Log[1 - x]*Log[x])/30 - 
      ((143*I)/45)*Pi*Log[1 - x]*Log[x] - (38*Log[1 - x]^2*Log[x])/45 + 
      (Log[1 - x]^3*Log[x])/3 - Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/2 + (((-113*I)/45)*Pi - Pi^2/3 - 
        (23*Log[1 - x])/45 - 2*Log[x])*PolyLog[2, x] + 
      (-23/45 - (2*I)*Pi - 2*Log[x])*PolyLog[3, 1 - x] + 2*PolyLog[3, x] + 
      2*PolyLog[4, 1 - x] - 2*PolyLog[4, x] - 2*PolyLog[4, -(x/(1 - x))] - 
      (67*Zeta[3])/45 + (2*I)*Pi*Zeta[3] + 2*Log[x]*Zeta[3])) + 
  COLOR[CA*NfV^2]*(47/10 + ((161*I)/20)*Pi + (2263*Pi^2)/240 + 
    ((9*I)/40)*Pi^3 - (4*Pi^4)/15 + (67*Log[1 - x])/20 + 
    ((259*I)/20)*Pi*Log[1 - x] - (47*Pi^2*Log[1 - x])/15 + 
    (1311*Log[1 - x]^2)/80 - ((231*I)/40)*Pi*Log[1 - x]^2 - 
    (Pi^2*Log[1 - x]^2)/4 - (41*Log[1 - x]^3)/15 - Log[1 - x]^4/8 + 
    (47*Log[x])/10 + ((161*I)/20)*Pi*Log[x] - (833*Pi^2*Log[x])/120 + 
    (I/2)*Pi^3*Log[x] - (793*Log[1 - x]*Log[x])/40 - 
    ((189*I)/20)*Pi*Log[1 - x]*Log[x] + Pi^2*Log[1 - x]*Log[x] + 
    (49*Log[1 - x]^2*Log[x])/10 + (Log[1 - x]^3*Log[x])/2 + 
    (223*Log[x]^2)/16 + ((189*I)/40)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/4 - 
    (143*Log[1 - x]*Log[x]^2)/20 - ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
    (3*Log[1 - x]^2*Log[x]^2)/4 - (11*Log[x]^3)/30 + (I/2)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/2 + Log[x]^4/8 + 
    ((-21*I)*Pi + Pi^2/2 + (99*Log[1 - x])/20 - (519*Log[x])/20)*
     PolyLog[2, x] + (99/20 - (3*I)*Pi - 3*Log[x])*PolyLog[3, 1 - x] + 
    (519/20 - (3*I)*Pi - 3*Log[x])*PolyLog[3, x] + 3*PolyLog[4, 1 - x] + 
    3*PolyLog[4, x] + FF[x^2]*((25*Pi^2)/8 - ((49*I)/20)*Pi^3 - 
      (329*Pi^4)/120 + (49*Pi^2*Log[1 - x])/60 + ((7*I)/2)*Pi^3*Log[1 - x] + 
      (25*Log[1 - x]^2)/8 - ((49*I)/20)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/4 - (49*Log[1 - x]^3)/60 + 
      ((7*I)/2)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/8 + 
      ((7*I)/2)*Pi^3*Log[x] - (25*Log[1 - x]*Log[x])/4 + 
      ((49*I)/10)*Pi*Log[1 - x]*Log[x] + 7*Pi^2*Log[1 - x]*Log[x] - 
      (49*Log[1 - x]^2*Log[x])/20 - ((21*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Log[1 - x]^3*Log[x])/2 + (25*Log[x]^2)/8 - ((49*I)/20)*Pi*Log[x]^2 - 
      (7*Pi^2*Log[x]^2)/4 + (49*Log[1 - x]*Log[x]^2)/20 - 
      ((21*I)/2)*Pi*Log[1 - x]*Log[x]^2 - (21*Log[1 - x]^2*Log[x]^2)/4 - 
      (49*Log[x]^3)/60 + ((7*I)/2)*Pi*Log[x]^3 - (7*Log[1 - x]*Log[x]^3)/2 + 
      (7*Log[x]^4)/8 + ((-49*Log[1 - x])/10 + (49*Log[x])/10)*PolyLog[2, x] + 
      (-49/10 - (42*I)*Pi - 21*Log[1 - x] - 21*Log[x])*PolyLog[3, 1 - x] + 
      (-49/10 - (42*I)*Pi - 21*Log[1 - x] - 21*Log[x])*PolyLog[3, x] + 
      42*PolyLog[4, 1 - x] + 42*PolyLog[4, x]) - 3*PolyLog[4, -(x/(1 - x))] + 
    FF[x]*((-25*Pi^2)/8 - ((21*I)/20)*Pi^3 + (173*Pi^4)/60 + 
      (27*Log[1 - x])/20 - ((49*I)/10)*Pi*Log[1 - x] - 
      (179*Pi^2*Log[1 - x])/20 - (3*I)*Pi^3*Log[1 - x] - 
      (223*Log[1 - x]^2)/40 + ((259*I)/20)*Pi*Log[1 - x]^2 + 
      2*Pi^2*Log[1 - x]^2 + (191*Log[1 - x]^3)/60 - (3*I)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/2 - (27*Log[x])/20 + ((49*I)/10)*Pi*Log[x] + 
      (139*Pi^2*Log[x])/30 - (4*I)*Pi^3*Log[x] + (25*Log[1 - x]*Log[x])/4 + 
      ((161*I)/10)*Pi*Log[1 - x]*Log[x] - 8*Pi^2*Log[1 - x]*Log[x] + 
      (327*Log[1 - x]^2*Log[x])/20 + (9*I)*Pi*Log[1 - x]^2*Log[x] + 
      2*Log[1 - x]^3*Log[x] - (27*Log[x]^2)/40 - ((161*I)/20)*Pi*Log[x]^2 + 
      2*Pi^2*Log[x]^2 + (93*Log[1 - x]*Log[x]^2)/20 + 
      (12*I)*Pi*Log[1 - x]*Log[x]^2 + 6*Log[1 - x]^2*Log[x]^2 - 
      (31*Log[x]^3)/20 - (4*I)*Pi*Log[x]^3 + 4*Log[1 - x]*Log[x]^3 - 
      Log[x]^4 + ((42*I)*Pi - Pi^2 + (259*Log[1 - x])/10 + (161*Log[x])/10)*
       PolyLog[2, x] + (259/10 + (42*I)*Pi + 18*Log[1 - x] + 24*Log[x])*
       PolyLog[3, 1 - x] + (-161/10 + (42*I)*Pi + 18*Log[1 - x] + 24*Log[x])*
       PolyLog[3, x] - 42*PolyLog[4, 1 - x] - 42*PolyLog[4, x] + 
      6*PolyLog[4, -(x/(1 - x))]) - 6*Zeta[3] + 
    FF[(1 - x)^(-2)]*(((49*I)/120)*Pi^3 + (49*Pi^4)/40 + 
      (7*Pi^2*Log[1 - x]^2)/4 + (7*Log[1 - x]^4)/8 + ((29*I)/8)*Pi*Log[x] - 
      (49*Pi^2*Log[x])/120 - (7*Log[1 - x]^3*Log[x])/2 + (29*Log[x]^2)/16 - 
      ((49*I)/40)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/2 - (49*Log[x]^3)/60 + 
      (7*Log[x]^4)/8 + (((-49*I)/20)*Pi - (7*Pi^2)/2 - (49*Log[x])/20)*
       PolyLog[2, x] + (49/20 - 21*Log[1 - x] + 21*Log[x])*PolyLog[3, x] - 
      21*PolyLog[4, 1 - x] - 21*PolyLog[4, x] + 21*PolyLog[4, -(x/(1 - x))] - 
      (49*Zeta[3])/20 + 21*Log[1 - x]*Zeta[3] - 21*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((-53*I)/40)*Pi - (469*Pi^2)/120 + ((7*I)/15)*Pi^3 - Pi^4/5 - 
      (53*Log[1 - x])/40 - ((39*I)/20)*Pi*Log[1 - x] + 
      (107*Pi^2*Log[1 - x])/10 - (11*Log[1 - x]^2)/5 - 
      (I/2)*Pi*Log[1 - x]^2 - (3*Pi^2*Log[1 - x]^2)/2 + 
      (191*Log[1 - x]^3)/60 + ((49*I)/20)*Pi*Log[x] + (7*Pi^2*Log[x])/2 + 
      (49*Log[1 - x]*Log[x])/20 - (I/2)*Pi*Log[1 - x]*Log[x] - 
      6*Pi^2*Log[1 - x]*Log[x] - (417*Log[1 - x]^2*Log[x])/20 - 
      3*Log[1 - x]^3*Log[x] + (49*Log[1 - x]*Log[x]^2)/5 + 
      (9*Log[1 - x]^2*Log[x]^2)/2 + ((-2*I)*Pi - 3*Pi^2 - 
        (108*Log[1 - x])/5 + (98*Log[x])/5)*PolyLog[2, x] + 
      (-108/5 - 18*Log[1 - x] + 18*Log[x])*PolyLog[3, 1 - x] - 
      (98*PolyLog[3, x])/5 + 18*PolyLog[4, 1 - x] + 18*PolyLog[4, x] + 
      18*PolyLog[4, -(x/(1 - x))] + (3*Zeta[3])/5 + 18*Log[1 - x]*Zeta[3] - 
      18*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((-53*I)/40)*Pi - 
      (469*Pi^2)/120 + ((2*I)/15)*Pi^3 - (21*Pi^4)/20 + 
      ((49*I)/20)*Pi*Log[1 - x] + (203*Pi^2*Log[1 - x])/30 - 
      (3*Pi^2*Log[1 - x]^2)/2 - (3*Log[1 - x]^4)/4 - (53*Log[x])/40 - 
      ((39*I)/20)*Pi*Log[x] + (71*Pi^2*Log[x])/10 + (49*Log[1 - x]*Log[x])/
       20 + ((3*I)/2)*Pi*Log[1 - x]*Log[x] - (49*Log[1 - x]^2*Log[x])/5 + 
      3*Log[1 - x]^3*Log[x] - (11*Log[x]^2)/5 - (I/2)*Pi*Log[x]^2 - 
      3*Pi^2*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/4 + (191*Log[x]^3)/60 - 
      (3*Log[x]^4)/4 + ((2*I)*Pi + 3*Pi^2 - (98*Log[1 - x])/5 + 
        (108*Log[x])/5)*PolyLog[2, x] - (98*PolyLog[3, 1 - x])/5 + 
      (-108/5 + 18*Log[1 - x] - 18*Log[x])*PolyLog[3, x] + 
      18*PolyLog[4, 1 - x] + 18*PolyLog[4, x] - 18*PolyLog[4, -(x/(1 - x))] + 
      (3*Zeta[3])/5 - 18*Log[1 - x]*Zeta[3] + 18*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((7*Pi^4)/30 + ((29*I)/8)*Pi*Log[1 - x] - 
      (49*Pi^2*Log[1 - x])/60 + (29*Log[1 - x]^2)/16 - 
      ((49*I)/40)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/4 - 
      (49*Log[1 - x]^3)/60 + ((49*I)/20)*Pi*Log[1 - x]*Log[x] + 
      7*Pi^2*Log[1 - x]*Log[x] + (49*Log[1 - x]^2*Log[x])/20 + 
      (7*Log[1 - x]^3*Log[x])/2 - (21*Log[1 - x]^2*Log[x]^2)/4 + 
      (((49*I)/20)*Pi + (7*Pi^2)/2 + (49*Log[1 - x])/20)*PolyLog[2, x] + 
      (49/20 + 21*Log[1 - x] - 21*Log[x])*PolyLog[3, 1 - x] - 
      21*PolyLog[4, 1 - x] - 21*PolyLog[4, x] - 21*PolyLog[4, -(x/(1 - x))] - 
      (49*Zeta[3])/20 - 21*Log[1 - x]*Zeta[3] + 21*Log[x]*Zeta[3])) + 
  COLOR[CF*Nf*NfV2]*(-62/15 + ((644*I)/45)*Pi - (2*Pi^2)/9 - 
    ((154*I)/45)*Pi^3 + (11*Pi^4)/90 + (362*Log[1 - x])/45 - 
    ((1061*I)/90)*Pi*Log[1 - x] + (226*Pi^2*Log[1 - x])/45 - 
    (413*Log[1 - x]^2)/36 - ((12*I)/5)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + 
    (94*Log[x])/15 - ((1121*I)/90)*Pi*Log[x] + (7*Pi^2*Log[x])/9 + 
    (442*Log[1 - x]*Log[x])/45 + ((178*I)/15)*Pi*Log[1 - x]*Log[x] - 
    (379*Log[1 - x]^2*Log[x])/30 - (401*Log[x]^2)/36 - 
    ((29*I)/15)*Pi*Log[x]^2 + 8*Log[1 - x]*Log[x]^2 + Log[1 - x]^2*Log[x]^2 + 
    Log[x]^3/6 + (((-14*I)/15)*Pi - (307*Log[1 - x])/15 + (293*Log[x])/15)*
     PolyLog[2, x] + (-307/15 + (4*I)*Pi + 4*Log[x])*PolyLog[3, 1 - x] + 
    FF[x^2]*((-20*Pi^2)/9 - (I/3)*Pi^3 + (4*Pi^2*Log[1 - x])/9 - 
      (20*Log[1 - x]^2)/9 - (I/3)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + 
      (Pi^2*Log[x])/3 + (40*Log[1 - x]*Log[x])/9 + ((2*I)/3)*Pi*Log[1 - x]*
       Log[x] - (2*Log[1 - x]^2*Log[x])/3 - (20*Log[x]^2)/9 - 
      (I/3)*Pi*Log[x]^2 + (2*Log[x]^3)/9 + ((-2*Log[1 - x])/3 + (2*Log[x])/3)*
       PolyLog[2, x] - (2*PolyLog[3, 1 - x])/3 - (2*PolyLog[3, x])/3) + 
    FF[x]*((20*Pi^2)/9 + ((8*I)/45)*Pi^3 - (16*Log[1 - x])/9 - 
      ((2*I)/3)*Pi*Log[1 - x] - (43*Pi^2*Log[1 - x])/30 + 
      (23*Log[1 - x]^2)/9 + ((4*I)/5)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/18 + 
      (16*Log[x])/9 + ((2*I)/3)*Pi*Log[x] + (Pi^2*Log[x])/2 - 
      (40*Log[1 - x]*Log[x])/9 + ((4*I)/15)*Pi*Log[1 - x]*Log[x] + 
      (53*Log[1 - x]^2*Log[x])/30 + (17*Log[x]^2)/9 - 
      ((2*I)/15)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/6 - Log[x]^3/6 + 
      (((28*I)/15)*Pi + (8*Log[1 - x])/5 + (4*Log[x])/15)*PolyLog[2, x] + 
      (8*PolyLog[3, 1 - x])/5 - (4*PolyLog[3, x])/15) + 
    (-293/15 + (4*I)*Pi + 4*Log[1 - x])*PolyLog[3, x] + 40*Zeta[3] - 
    (8*I)*Pi*Zeta[3] - 4*Log[1 - x]*Zeta[3] - 4*Log[x]*Zeta[3] + 
    FF[(1 - x)^(-2)]*(((-13*I)/30)*Pi^3 + (49*Pi^4)/90 - 
      (7*Pi^2*Log[1 - x]^2)/3 - (7*Log[1 - x]^4)/6 - ((143*I)/18)*Pi*Log[x] + 
      (67*Pi^2*Log[x])/18 - ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (14*Log[1 - x]^3*Log[x])/3 - (143*Log[x]^2)/36 - 
      ((49*I)/30)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 + (2*Log[x]^3)/9 + 
      (((13*I)/5)*Pi - (14*Pi^2)/3 + (13*Log[x])/5)*PolyLog[2, x] + 
      (-13/5 + (28*I)*Pi + 28*Log[1 - x])*PolyLog[3, x] + 
      28*PolyLog[4, 1 - x] - 28*PolyLog[4, x] - 28*PolyLog[4, -(x/(1 - x))] + 
      (13*Zeta[3])/5 - (28*I)*Pi*Zeta[3] - 28*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-481*I)/90)*Pi - (17*Pi^2)/18 + ((31*I)/45)*Pi^3 - 
      (28*Pi^4)/45 - ((49*I)/15)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x]^2)/3 + 
      (4*Log[1 - x]^4)/3 - (481*Log[x])/90 + ((428*I)/45)*Pi*Log[x] - 
      (62*Pi^2*Log[x])/9 - (49*Log[1 - x]*Log[x])/15 + 
      ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 14*Log[1 - x]^2*Log[x] - 
      (16*Log[1 - x]^3*Log[x])/3 + (127*Log[x]^2)/18 + 
      ((97*I)/30)*Pi*Log[x]^2 + (4*Log[1 - x]*Log[x]^2)/3 - (5*Log[x]^3)/18 + 
      (((358*I)/15)*Pi + (16*Pi^2)/3 + 28*Log[1 - x] - (62*Log[x])/15)*
       PolyLog[2, x] + 28*PolyLog[3, 1 - x] + 
      (62/15 - (32*I)*Pi - 32*Log[1 - x])*PolyLog[3, x] - 
      32*PolyLog[4, 1 - x] + 32*PolyLog[4, x] + 32*PolyLog[4, -(x/(1 - x))] - 
      (482*Zeta[3])/15 + (32*I)*Pi*Zeta[3] + 32*Log[1 - x]*Zeta[3]) + 
    FF[x^(-2)]*((14*Pi^4)/45 - ((143*I)/18)*Pi*Log[1 - x] + 
      (187*Pi^2*Log[1 - x])/45 - (143*Log[1 - x]^2)/36 - 
      ((49*I)/30)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/3 + 
      (2*Log[1 - x]^3)/9 + (7*Log[1 - x]^4)/6 - ((49*I)/15)*Pi*Log[1 - x]*
       Log[x] - (44*Log[1 - x]^2*Log[x])/15 - (14*Log[1 - x]^3*Log[x])/3 + 
      7*Log[1 - x]^2*Log[x]^2 + (((-13*I)/5)*Pi + (14*Pi^2)/3 - 
        (13*Log[1 - x])/5)*PolyLog[2, x] + (-13/5 + (28*I)*Pi + 28*Log[x])*
       PolyLog[3, 1 - x] - 28*PolyLog[4, 1 - x] + 28*PolyLog[4, x] + 
      28*PolyLog[4, -(x/(1 - x))] + (13*Zeta[3])/5 - (28*I)*Pi*Zeta[3] - 
      28*Log[x]*Zeta[3]) + FF[x^(-1)]*(((-481*I)/90)*Pi - (17*Pi^2)/18 + 
      ((14*I)/3)*Pi^3 - (16*Pi^4)/45 - (481*Log[1 - x])/90 + 
      ((428*I)/45)*Pi*Log[1 - x] - (341*Pi^2*Log[1 - x])/45 + 
      (127*Log[1 - x]^2)/18 + ((97*I)/30)*Pi*Log[1 - x]^2 - 
      (8*Pi^2*Log[1 - x]^2)/3 - (5*Log[1 - x]^3)/18 - (4*Log[1 - x]^4)/3 - 
      ((49*I)/15)*Pi*Log[x] + (14*Pi^2*Log[x])/3 - (49*Log[1 - x]*Log[x])/
       15 - ((106*I)/5)*Pi*Log[1 - x]*Log[x] + (82*Log[1 - x]^2*Log[x])/15 + 
      (16*Log[1 - x]^3*Log[x])/3 - 14*Log[1 - x]*Log[x]^2 - 
      8*Log[1 - x]^2*Log[x]^2 + (((-358*I)/15)*Pi - (16*Pi^2)/3 + 
        (62*Log[1 - x])/15 - 28*Log[x])*PolyLog[2, x] + 
      (62/15 - (32*I)*Pi - 32*Log[x])*PolyLog[3, 1 - x] + 28*PolyLog[3, x] + 
      32*PolyLog[4, 1 - x] - 32*PolyLog[4, x] - 32*PolyLog[4, -(x/(1 - x))] - 
      (482*Zeta[3])/15 + (32*I)*Pi*Zeta[3] + 32*Log[x]*Zeta[3])) + 
  COLOR[CF*NfV^2]*(-188/15 - ((322*I)/15)*Pi - (2263*Pi^2)/90 - 
    ((3*I)/5)*Pi^3 + (32*Pi^4)/45 - (134*Log[1 - x])/15 - 
    ((518*I)/15)*Pi*Log[1 - x] + (376*Pi^2*Log[1 - x])/45 - 
    (437*Log[1 - x]^2)/10 + ((77*I)/5)*Pi*Log[1 - x]^2 + 
    (2*Pi^2*Log[1 - x]^2)/3 + (328*Log[1 - x]^3)/45 + Log[1 - x]^4/3 - 
    (188*Log[x])/15 - ((322*I)/15)*Pi*Log[x] + (833*Pi^2*Log[x])/45 - 
    ((4*I)/3)*Pi^3*Log[x] + (793*Log[1 - x]*Log[x])/15 + 
    ((126*I)/5)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/3 - 
    (196*Log[1 - x]^2*Log[x])/15 - (4*Log[1 - x]^3*Log[x])/3 - 
    (223*Log[x]^2)/6 - ((63*I)/5)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 + 
    (286*Log[1 - x]*Log[x]^2)/15 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
    2*Log[1 - x]^2*Log[x]^2 + (44*Log[x]^3)/45 - ((4*I)/3)*Pi*Log[x]^3 + 
    (4*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/3 + 
    ((56*I)*Pi - (4*Pi^2)/3 - (66*Log[1 - x])/5 + (346*Log[x])/5)*
     PolyLog[2, x] + (-66/5 + (8*I)*Pi + 8*Log[x])*PolyLog[3, 1 - x] + 
    (-346/5 + (8*I)*Pi + 8*Log[x])*PolyLog[3, x] - 8*PolyLog[4, 1 - x] + 
    FF[x^2]*((-25*Pi^2)/3 + ((98*I)/15)*Pi^3 + (329*Pi^4)/45 - 
      (98*Pi^2*Log[1 - x])/45 - ((28*I)/3)*Pi^3*Log[1 - x] - 
      (25*Log[1 - x]^2)/3 + ((98*I)/15)*Pi*Log[1 - x]^2 + 
      (14*Pi^2*Log[1 - x]^2)/3 + (98*Log[1 - x]^3)/45 - 
      ((28*I)/3)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/3 - 
      ((28*I)/3)*Pi^3*Log[x] + (50*Log[1 - x]*Log[x])/3 - 
      ((196*I)/15)*Pi*Log[1 - x]*Log[x] - (56*Pi^2*Log[1 - x]*Log[x])/3 + 
      (98*Log[1 - x]^2*Log[x])/15 + (28*I)*Pi*Log[1 - x]^2*Log[x] + 
      (28*Log[1 - x]^3*Log[x])/3 - (25*Log[x]^2)/3 + 
      ((98*I)/15)*Pi*Log[x]^2 + (14*Pi^2*Log[x]^2)/3 - 
      (98*Log[1 - x]*Log[x]^2)/15 + (28*I)*Pi*Log[1 - x]*Log[x]^2 + 
      14*Log[1 - x]^2*Log[x]^2 + (98*Log[x]^3)/45 - ((28*I)/3)*Pi*Log[x]^3 + 
      (28*Log[1 - x]*Log[x]^3)/3 - (7*Log[x]^4)/3 + 
      ((196*Log[1 - x])/15 - (196*Log[x])/15)*PolyLog[2, x] + 
      (196/15 + (112*I)*Pi + 56*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] + 
      (196/15 + (112*I)*Pi + 56*Log[1 - x] + 56*Log[x])*PolyLog[3, x] - 
      112*PolyLog[4, 1 - x] - 112*PolyLog[4, x]) - 8*PolyLog[4, x] + 
    FF[x]*((25*Pi^2)/3 + ((14*I)/5)*Pi^3 - (346*Pi^4)/45 - 
      (18*Log[1 - x])/5 + ((196*I)/15)*Pi*Log[1 - x] + 
      (358*Pi^2*Log[1 - x])/15 + (8*I)*Pi^3*Log[1 - x] + 
      (223*Log[1 - x]^2)/15 - ((518*I)/15)*Pi*Log[1 - x]^2 - 
      (16*Pi^2*Log[1 - x]^2)/3 - (382*Log[1 - x]^3)/45 + 
      (8*I)*Pi*Log[1 - x]^3 + (4*Log[1 - x]^4)/3 + (18*Log[x])/5 - 
      ((196*I)/15)*Pi*Log[x] - (556*Pi^2*Log[x])/45 + 
      ((32*I)/3)*Pi^3*Log[x] - (50*Log[1 - x]*Log[x])/3 - 
      ((644*I)/15)*Pi*Log[1 - x]*Log[x] + (64*Pi^2*Log[1 - x]*Log[x])/3 - 
      (218*Log[1 - x]^2*Log[x])/5 - (24*I)*Pi*Log[1 - x]^2*Log[x] - 
      (16*Log[1 - x]^3*Log[x])/3 + (9*Log[x]^2)/5 + 
      ((322*I)/15)*Pi*Log[x]^2 - (16*Pi^2*Log[x]^2)/3 - 
      (62*Log[1 - x]*Log[x]^2)/5 - (32*I)*Pi*Log[1 - x]*Log[x]^2 - 
      16*Log[1 - x]^2*Log[x]^2 + (62*Log[x]^3)/15 + ((32*I)/3)*Pi*Log[x]^3 - 
      (32*Log[1 - x]*Log[x]^3)/3 + (8*Log[x]^4)/3 + 
      ((-112*I)*Pi + (8*Pi^2)/3 - (1036*Log[1 - x])/15 - (644*Log[x])/15)*
       PolyLog[2, x] + (-1036/15 - (112*I)*Pi - 48*Log[1 - x] - 64*Log[x])*
       PolyLog[3, 1 - x] + (644/15 - (112*I)*Pi - 48*Log[1 - x] - 64*Log[x])*
       PolyLog[3, x] + 112*PolyLog[4, 1 - x] + 112*PolyLog[4, x] - 
      16*PolyLog[4, -(x/(1 - x))]) + 8*PolyLog[4, -(x/(1 - x))] + 
    16*Zeta[3] + FF[x^(-2)]*((-28*Pi^4)/45 - ((29*I)/3)*Pi*Log[1 - x] + 
      (98*Pi^2*Log[1 - x])/45 - (29*Log[1 - x]^2)/6 + 
      ((49*I)/15)*Pi*Log[1 - x]^2 - (14*Pi^2*Log[1 - x]^2)/3 + 
      (98*Log[1 - x]^3)/45 - ((98*I)/15)*Pi*Log[1 - x]*Log[x] - 
      (56*Pi^2*Log[1 - x]*Log[x])/3 - (98*Log[1 - x]^2*Log[x])/15 - 
      (28*Log[1 - x]^3*Log[x])/3 + 14*Log[1 - x]^2*Log[x]^2 + 
      (((-98*I)/15)*Pi - (28*Pi^2)/3 - (98*Log[1 - x])/15)*PolyLog[2, x] + 
      (-98/15 - 56*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] + 
      56*PolyLog[4, 1 - x] + 56*PolyLog[4, x] + 56*PolyLog[4, -(x/(1 - x))] + 
      (98*Zeta[3])/15 + 56*Log[1 - x]*Zeta[3] - 56*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((53*I)/15)*Pi + (469*Pi^2)/45 - ((16*I)/45)*Pi^3 + 
      (14*Pi^4)/5 - ((98*I)/15)*Pi*Log[1 - x] - (812*Pi^2*Log[1 - x])/45 + 
      4*Pi^2*Log[1 - x]^2 + 2*Log[1 - x]^4 + (53*Log[x])/15 + 
      ((26*I)/5)*Pi*Log[x] - (284*Pi^2*Log[x])/15 - (98*Log[1 - x]*Log[x])/
       15 - (4*I)*Pi*Log[1 - x]*Log[x] + (392*Log[1 - x]^2*Log[x])/15 - 
      8*Log[1 - x]^3*Log[x] + (88*Log[x]^2)/15 + ((4*I)/3)*Pi*Log[x]^2 + 
      8*Pi^2*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 - (382*Log[x]^3)/45 + 
      2*Log[x]^4 + (((-16*I)/3)*Pi - 8*Pi^2 + (784*Log[1 - x])/15 - 
        (288*Log[x])/5)*PolyLog[2, x] + (784*PolyLog[3, 1 - x])/15 + 
      (288/5 - 48*Log[1 - x] + 48*Log[x])*PolyLog[3, x] - 
      48*PolyLog[4, 1 - x] - 48*PolyLog[4, x] + 48*PolyLog[4, -(x/(1 - x))] - 
      (8*Zeta[3])/5 + 48*Log[1 - x]*Zeta[3] - 48*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((53*I)/15)*Pi + (469*Pi^2)/45 - ((56*I)/45)*Pi^3 + 
      (8*Pi^4)/15 + (53*Log[1 - x])/15 + ((26*I)/5)*Pi*Log[1 - x] - 
      (428*Pi^2*Log[1 - x])/15 + (88*Log[1 - x]^2)/15 + 
      ((4*I)/3)*Pi*Log[1 - x]^2 + 4*Pi^2*Log[1 - x]^2 - 
      (382*Log[1 - x]^3)/45 - ((98*I)/15)*Pi*Log[x] - (28*Pi^2*Log[x])/3 - 
      (98*Log[1 - x]*Log[x])/15 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
      16*Pi^2*Log[1 - x]*Log[x] + (278*Log[1 - x]^2*Log[x])/5 + 
      8*Log[1 - x]^3*Log[x] - (392*Log[1 - x]*Log[x]^2)/15 - 
      12*Log[1 - x]^2*Log[x]^2 + (((16*I)/3)*Pi + 8*Pi^2 + 
        (288*Log[1 - x])/5 - (784*Log[x])/15)*PolyLog[2, x] + 
      (288/5 + 48*Log[1 - x] - 48*Log[x])*PolyLog[3, 1 - x] + 
      (784*PolyLog[3, x])/15 - 48*PolyLog[4, 1 - x] - 48*PolyLog[4, x] - 
      48*PolyLog[4, -(x/(1 - x))] - (8*Zeta[3])/5 - 48*Log[1 - x]*Zeta[3] + 
      48*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((-49*I)/45)*Pi^3 - 
      (49*Pi^4)/15 - (14*Pi^2*Log[1 - x]^2)/3 - (7*Log[1 - x]^4)/3 - 
      ((29*I)/3)*Pi*Log[x] + (49*Pi^2*Log[x])/45 + (28*Log[1 - x]^3*Log[x])/
       3 - (29*Log[x]^2)/6 + ((49*I)/15)*Pi*Log[x]^2 - (28*Pi^2*Log[x]^2)/3 + 
      (98*Log[x]^3)/45 - (7*Log[x]^4)/3 + (((98*I)/15)*Pi + (28*Pi^2)/3 + 
        (98*Log[x])/15)*PolyLog[2, x] + (-98/15 + 56*Log[1 - x] - 56*Log[x])*
       PolyLog[3, x] + 56*PolyLog[4, 1 - x] + 56*PolyLog[4, x] - 
      56*PolyLog[4, -(x/(1 - x))] + (98*Zeta[3])/15 - 56*Log[1 - x]*Zeta[3] + 
      56*Log[x]*Zeta[3])) + COLOR[CF^2*NfV2]*(-3 + ((139*I)/6)*Pi + 
    (457*Pi^2)/24 + (3*I)*Pi^3 + (91*Pi^4)/180 + (139*Log[1 - x])/6 + 
    ((193*I)/12)*Pi*Log[1 - x] - (83*Pi^2*Log[1 - x])/6 + 
    (2*I)*Pi^3*Log[1 - x] + (245*Log[1 - x]^2)/12 - 
    ((21*I)/2)*Pi*Log[1 - x]^2 + (11*Pi^2*Log[1 - x]^2)/6 - 
    (25*Log[1 - x]^3)/3 + ((8*I)/3)*Pi*Log[1 - x]^3 + (23*Log[1 - x]^4)/12 + 
    ((89*I)/12)*Pi*Log[x] - (25*Pi^2*Log[x])/2 - (I/3)*Pi^3*Log[x] - 
    (99*Log[1 - x]*Log[x])/4 - (6*I)*Pi*Log[1 - x]*Log[x] + 
    (26*Pi^2*Log[1 - x]*Log[x])/3 + (59*Log[1 - x]^2*Log[x])/2 - 
    (9*I)*Pi*Log[1 - x]^2*Log[x] - 5*Log[1 - x]^3*Log[x] + 
    (193*Log[x]^2)/12 + (I/2)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 - 
    (35*Log[1 - x]*Log[x]^2)/2 - (2*I)*Pi*Log[1 - x]*Log[x]^2 - 
    7*Log[1 - x]^2*Log[x]^2 - 4*Log[x]^3 + (I/3)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/3 + (3*Log[x]^4)/4 + 
    ((-30*I)*Pi - (7*Pi^2)/3 + 30*Log[1 - x] - 60*Log[x])*PolyLog[2, x] + 
    (30 - (26*I)*Pi - 26*Log[x])*PolyLog[3, 1 - x] + 
    (60 - (26*I)*Pi - 40*Log[1 - x] + 14*Log[x])*PolyLog[3, x] - 
    14*PolyLog[4, 1 - x] - 14*PolyLog[4, x] + 
    FF[x^2]*((-13*Pi^2)/4 - (I/3)*Pi^3 - (679*Pi^4)/180 + 
      (31*Pi^2*Log[1 - x])/9 + ((19*I)/3)*Pi^3*Log[1 - x] - 
      (13*Log[1 - x]^2)/4 - (I/3)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/6 + 
      (5*Log[1 - x]^3)/9 + ((11*I)/3)*Pi*Log[1 - x]^3 + 
      (13*Log[1 - x]^4)/12 + 2*Pi^2*Log[x] + (5*I)*Pi^3*Log[x] + 
      (13*Log[1 - x]*Log[x])/2 + ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (26*Pi^2*Log[1 - x]*Log[x])/3 - (19*Log[1 - x]^2*Log[x])/3 - 
      (19*I)*Pi*Log[1 - x]^2*Log[x] - (25*Log[1 - x]^3*Log[x])/3 - 
      (13*Log[x]^2)/4 - (I/3)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/6 + 
      (7*Log[1 - x]*Log[x]^2)/3 - (11*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (13*Log[1 - x]^2*Log[x]^2)/2 + (5*Log[x]^3)/9 + 
      ((11*I)/3)*Pi*Log[x]^3 - (13*Log[1 - x]*Log[x]^3)/3 + 
      (13*Log[x]^4)/12 + ((-26*Log[1 - x])/3 - (8*I)*Pi*Log[1 - x] - 
        4*Log[1 - x]^2 + (26*Log[x])/3 + (8*I)*Pi*Log[x] + 4*Log[x]^2)*
       PolyLog[2, x] + (-26/3 - (68*I)*Pi - 38*Log[1 - x] - 30*Log[x])*
       PolyLog[3, 1 - x] + (-26/3 - (68*I)*Pi - 30*Log[1 - x] - 38*Log[x])*
       PolyLog[3, x] + 68*PolyLog[4, 1 - x] + 68*PolyLog[4, x]) + 
    FF[x]*((13*Pi^2)/4 - ((14*I)/3)*Pi^3 + (28*Pi^4)/9 - (139*Log[1 - x])/6 - 
      ((26*I)/3)*Pi*Log[1 - x] - (109*Pi^2*Log[1 - x])/9 - 
      ((26*I)/3)*Pi^3*Log[1 - x] - (13*Log[1 - x]^2)/12 + 
      ((34*I)/3)*Pi*Log[1 - x]^2 + (34*Log[1 - x]^3)/9 - 
      (6*I)*Pi*Log[1 - x]^3 - (17*Log[1 - x]^4)/6 + (139*Log[x])/6 + 
      ((26*I)/3)*Pi*Log[x] + (5*Pi^2*Log[x])/3 - ((8*I)/3)*Pi^3*Log[x] - 
      (13*Log[1 - x]*Log[x])/2 + ((88*I)/3)*Pi*Log[1 - x]*Log[x] - 
      4*Pi^2*Log[1 - x]*Log[x] + (58*Log[1 - x]^2*Log[x])/3 + 
      (26*I)*Pi*Log[1 - x]^2*Log[x] + (46*Log[1 - x]^3*Log[x])/3 + 
      (91*Log[x]^2)/12 - ((32*I)/3)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 + 
      (44*Log[1 - x]*Log[x]^2)/3 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      3*Log[1 - x]^2*Log[x]^2 - (44*Log[x]^3)/9 - ((4*I)/3)*Pi*Log[x]^3 + 
      2*Log[1 - x]*Log[x]^3 - Log[x]^4/2 + 
      ((60*I)*Pi + (14*Pi^2)/3 + (116*Log[1 - x])/3 + (8*I)*Pi*Log[1 - x] + 
        4*Log[1 - x]^2 + (64*Log[x])/3 - (8*I)*Pi*Log[x] - 4*Log[x]^2)*
       PolyLog[2, x] + (116/3 + (68*I)*Pi + 52*Log[1 - x] + 16*Log[x])*
       PolyLog[3, 1 - x] + (-64/3 + (68*I)*Pi + 44*Log[1 - x] + 24*Log[x])*
       PolyLog[3, x] - 68*PolyLog[4, 1 - x] - 68*PolyLog[4, x] - 
      28*PolyLog[4, -(x/(1 - x))]) + 14*PolyLog[4, -(x/(1 - x))] + 
    (8*I)*Pi*Zeta[3] + 4*Log[1 - x]*Zeta[3] + 4*Log[x]*Zeta[3] + 
    FF[x^(-1)]*(((-139*I)/6)*Pi - (13*Pi^2)/3 - (7*I)*Pi^3 - (14*Pi^4)/45 - 
      (139*Log[1 - x])/6 + ((13*I)/2)*Pi*Log[1 - x] + 
      (109*Pi^2*Log[1 - x])/9 + (2*I)*Pi^3*Log[1 - x] - 
      (13*Log[1 - x]^2)/12 + (4*Pi^2*Log[1 - x]^2)/3 + (34*Log[1 - x]^3)/9 - 
      ((2*I)/3)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/6 + ((26*I)/3)*Pi*Log[x] + 
      4*Pi^2*Log[x] + (26*Log[1 - x]*Log[x])/3 + ((88*I)/3)*Pi*Log[1 - x]*
       Log[x] - 20*Pi^2*Log[1 - x]*Log[x] - (92*Log[1 - x]^2*Log[x])/3 - 
      (46*Log[1 - x]^3*Log[x])/3 - (4*I)*Pi*Log[x]^2 + 
      26*Log[1 - x]*Log[x]^2 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      21*Log[1 - x]^2*Log[x]^2 + (((64*I)/3)*Pi - (26*Pi^2)/3 - 
        (116*Log[1 - x])/3 - 4*Log[1 - x]^2 + 60*Log[x] + (8*I)*Pi*Log[x] + 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-116/3 + (16*I)*Pi - 52*Log[1 - x] + 68*Log[x])*PolyLog[3, 1 - x] + 
      (-60 - (8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 28*PolyLog[4, 1 - x] + 
      68*PolyLog[4, x] + 68*PolyLog[4, -(x/(1 - x))] + (116*Zeta[3])/3 - 
      (16*I)*Pi*Zeta[3] + 52*Log[1 - x]*Zeta[3] - 68*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((13*I)/9)*Pi^3 + (179*Pi^4)/90 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (17*Pi^2*Log[1 - x]^2)/3 + 
      (17*Log[1 - x]^4)/6 - ((13*I)/2)*Pi*Log[x] - (Pi^2*Log[x])/3 - 
      (2*I)*Pi^3*Log[x] - (8*I)*Pi*Log[1 - x]*Log[x] - 
      (4*Pi^2*Log[1 - x]*Log[x])/3 + (4*I)*Pi*Log[1 - x]^2*Log[x] - 
      (34*Log[1 - x]^3*Log[x])/3 - (13*Log[x]^2)/4 + (2*I)*Pi*Log[x]^2 + 
      (8*Pi^2*Log[x]^2)/3 - 4*Log[1 - x]*Log[x]^2 + 4*Log[1 - x]^2*Log[x]^2 + 
      (5*Log[x]^3)/9 + ((2*I)/3)*Pi*Log[x]^3 + (13*Log[x]^4)/12 + 
      (((-26*I)/3)*Pi - 4*Pi^2 + (8*I)*Pi*Log[1 - x] - (26*Log[x])/3 + 
        8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      ((8*I)*Pi + 8*Log[x])*PolyLog[3, 1 - x] + 
      (26/3 - (30*I)*Pi - 68*Log[1 - x] + 38*Log[x])*PolyLog[3, x] - 
      68*PolyLog[4, 1 - x] + 68*PolyLog[4, -(x/(1 - x))] - (26*Zeta[3])/3 + 
      (30*I)*Pi*Zeta[3] + 68*Log[1 - x]*Zeta[3] - 38*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-139*I)/6)*Pi - (13*Pi^2)/3 - ((31*I)/9)*Pi^3 - 
      (277*Pi^4)/90 + ((26*I)/3)*Pi*Log[1 - x] + 14*Pi^2*Log[1 - x] + 
      ((4*I)/3)*Pi^3*Log[1 - x] - (4*I)*Pi*Log[1 - x]^2 - 
      (17*Pi^2*Log[1 - x]^2)/3 - (17*Log[1 - x]^4)/6 - (139*Log[x])/6 + 
      ((13*I)/2)*Pi*Log[x] + (17*Pi^2*Log[x])/3 + (2*I)*Pi^3*Log[x] + 
      (26*Log[1 - x]*Log[x])/3 + (8*I)*Pi*Log[1 - x]*Log[x] + 
      (4*Pi^2*Log[1 - x]*Log[x])/3 - 34*Log[1 - x]^2*Log[x] - 
      (4*I)*Pi*Log[1 - x]^2*Log[x] + (34*Log[1 - x]^3*Log[x])/3 - 
      (13*Log[x]^2)/12 - 5*Pi^2*Log[x]^2 + 8*Log[1 - x]*Log[x]^2 - 
      4*Log[1 - x]^2*Log[x]^2 + (34*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 - 
      (5*Log[x]^4)/3 + (((-64*I)/3)*Pi + (26*Pi^2)/3 - 60*Log[1 - x] - 
        (8*I)*Pi*Log[1 - x] + (116*Log[x])/3 - 8*Log[1 - x]*Log[x] + 
        4*Log[x]^2)*PolyLog[2, x] + (-60 - (8*I)*Pi - 8*Log[x])*
       PolyLog[3, 1 - x] + (-116/3 + (16*I)*Pi + 68*Log[1 - x] - 52*Log[x])*
       PolyLog[3, x] + 68*PolyLog[4, 1 - x] + 28*PolyLog[4, x] - 
      68*PolyLog[4, -(x/(1 - x))] + (116*Zeta[3])/3 - (16*I)*Pi*Zeta[3] - 
      68*Log[1 - x]*Zeta[3] + 52*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*(((-13*I)/2)*Pi*Log[1 - x] - (16*Pi^2*Log[1 - x])/9 - 
      (2*I)*Pi^3*Log[1 - x] - (13*Log[1 - x]^2)/4 + (2*I)*Pi*Log[1 - x]^2 - 
      (11*Pi^2*Log[1 - x]^2)/3 + (5*Log[1 - x]^3)/9 + 
      ((2*I)/3)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/4 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (46*Pi^2*Log[1 - x]*Log[x])/3 + 
      (14*Log[1 - x]^2*Log[x])/3 + (46*Log[1 - x]^3*Log[x])/3 - 
      (4*I)*Pi*Log[1 - x]*Log[x]^2 - 21*Log[1 - x]^2*Log[x]^2 + 
      (((26*I)/3)*Pi + 4*Pi^2 + (26*Log[1 - x])/3 + 4*Log[1 - x]^2 - 
        (8*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (26/3 - (30*I)*Pi + 38*Log[1 - x] - 68*Log[x])*PolyLog[3, 1 - x] + 
      ((8*I)*Pi + 8*Log[1 - x])*PolyLog[3, x] - 68*PolyLog[4, x] - 
      68*PolyLog[4, -(x/(1 - x))] - (26*Zeta[3])/3 + (30*I)*Pi*Zeta[3] - 
      38*Log[1 - x]*Zeta[3] + 68*Log[x]*Zeta[3])) + 
  COLOR[CA^2*NfV2]*(-1097/1620 + ((2521*I)/40)*Pi - (11831*Pi^2)/864 + 
    ((17441*I)/2160)*Pi^3 + (557*Pi^4)/720 + (22267*Log[1 - x])/360 + 
    ((7547*I)/360)*Pi*Log[1 - x] - (481*Pi^2*Log[1 - x])/40 - 
    ((9*I)/8)*Pi^3*Log[1 - x] + (3541*Log[1 - x]^2)/288 + 
    ((349*I)/720)*Pi*Log[1 - x]^2 + (31*Pi^2*Log[1 - x]^2)/24 - 
    (97*Log[1 - x]^3)/72 - ((23*I)/24)*Pi*Log[1 - x]^3 + 
    (7*Log[1 - x]^4)/48 - (959*Log[x])/180 + ((7097*I)/360)*Pi*Log[x] - 
    (1871*Pi^2*Log[x])/432 - ((43*I)/24)*Pi^3*Log[x] - 
    (15811*Log[1 - x]*Log[x])/720 - ((9641*I)/360)*Pi*Log[1 - x]*Log[x] + 
    (53*Pi^2*Log[1 - x]*Log[x])/24 + (6317*Log[1 - x]^2*Log[x])/180 + 
    (I/8)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/4 + 
    (6001*Log[x]^2)/288 + ((4601*I)/720)*Pi*Log[x]^2 + 
    (17*Pi^2*Log[x]^2)/12 - (101*Log[1 - x]*Log[x]^2)/4 + 
    ((11*I)/8)*Pi*Log[1 - x]*Log[x]^2 - (33*Log[1 - x]^2*Log[x]^2)/8 + 
    (7*Log[x]^3)/9 - ((15*I)/8)*Pi*Log[x]^3 + (5*Log[1 - x]*Log[x]^3)/6 - 
    (5*Log[x]^4)/16 + (((-1423*I)/90)*Pi - (11*Pi^2)/12 + 
      (18709*Log[1 - x])/360 + ((3*I)/2)*Pi*Log[1 - x] + (3*Log[1 - x]^2)/4 - 
      (24401*Log[x])/360 - ((3*I)/2)*Pi*Log[x] - (3*Log[x]^2)/4)*
     PolyLog[2, x] + (18709/360 - (8*I)*Pi + (25*Log[1 - x])/4 - 
      (57*Log[x])/4)*PolyLog[3, 1 - x] + 
    (24401/360 - (8*I)*Pi - (79*Log[1 - x])/4 + (47*Log[x])/4)*
     PolyLog[3, x] - (33*PolyLog[4, 1 - x])/2 - (33*PolyLog[4, x])/2 + 
    FF[x^2]*((-1249*Pi^2)/48 - ((29*I)/8)*Pi^3 - (409*Pi^4)/720 + 
      (1097*Pi^2*Log[1 - x])/72 - ((3*I)/4)*Pi^3*Log[1 - x] - 
      (1249*Log[1 - x]^2)/48 - ((29*I)/8)*Pi*Log[1 - x]^2 - 
      (9*Pi^2*Log[1 - x]^2)/8 + (379*Log[1 - x]^3)/72 + 
      ((5*I)/4)*Pi*Log[1 - x]^3 + (19*Log[1 - x]^4)/48 + (41*Pi^2*Log[x])/4 + 
      (I/4)*Pi^3*Log[x] + (1249*Log[1 - x]*Log[x])/24 + 
      ((29*I)/4)*Pi*Log[1 - x]*Log[x] + (29*Pi^2*Log[1 - x]*Log[x])/6 - 
      (605*Log[1 - x]^2*Log[x])/24 - ((11*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (Log[1 - x]^3*Log[x])/4 - (1249*Log[x]^2)/48 - ((29*I)/8)*Pi*Log[x]^2 - 
      (5*Pi^2*Log[x]^2)/8 + (113*Log[1 - x]*Log[x]^2)/24 - 
      ((35*I)/4)*Pi*Log[1 - x]*Log[x]^2 - (39*Log[1 - x]^2*Log[x]^2)/8 + 
      (379*Log[x]^3)/72 + ((5*I)/4)*Pi*Log[x]^3 - (13*Log[1 - x]*Log[x]^3)/
       4 + (19*Log[x]^4)/48 + ((-359*Log[1 - x])/12 + (6*I)*Pi*Log[1 - x] + 
        3*Log[1 - x]^2 + (359*Log[x])/12 - (6*I)*Pi*Log[x] - 3*Log[x]^2)*
       PolyLog[2, x] + (-359/12 - (27*I)*Pi - (11*Log[1 - x])/2 - 
        (43*Log[x])/2)*PolyLog[3, 1 - x] + 
      (-359/12 - (27*I)*Pi - (43*Log[1 - x])/2 - (11*Log[x])/2)*
       PolyLog[3, x] + 17*PolyLog[4, 1 - x] + 17*PolyLog[4, x]) + 
    FF[x]*((1249*Pi^2)/48 + ((1069*I)/1080)*Pi^3 + (37*Pi^4)/120 - 
      (4837*Log[1 - x])/72 - ((5*I)/4)*Pi*Log[1 - x] - 
      (3391*Pi^2*Log[1 - x])/180 - (I/6)*Pi^3*Log[1 - x] + 
      (553*Log[1 - x]^2)/16 + ((3431*I)/360)*Pi*Log[1 - x]^2 + 
      (2*Pi^2*Log[1 - x]^2)/3 - (113*Log[1 - x]^3)/36 - 
      ((13*I)/6)*Pi*Log[1 - x]^3 - (13*Log[1 - x]^4)/12 + (4837*Log[x])/72 + 
      ((5*I)/4)*Pi*Log[x] - (2005*Pi^2*Log[x])/216 + ((2*I)/3)*Pi^3*Log[x] - 
      (1249*Log[1 - x]*Log[x])/24 + ((1541*I)/180)*Pi*Log[1 - x]*Log[x] - 
      3*Pi^2*Log[1 - x]*Log[x] + (1469*Log[1 - x]^2*Log[x])/45 + 
      ((11*I)/2)*Pi*Log[1 - x]^2*Log[x] + 3*Log[1 - x]^3*Log[x] + 
      (839*Log[x]^2)/48 - ((821*I)/360)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/6 + 
      (11*Log[1 - x]*Log[x]^2)/3 + (6*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (7*Log[1 - x]^2*Log[x]^2)/2 - (133*Log[x]^3)/18 - (I/3)*Pi*Log[x]^3 + 
      (7*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/6 + 
      (((1423*I)/45)*Pi + (11*Pi^2)/6 + (8231*Log[1 - x])/180 - 
        (6*I)*Pi*Log[1 - x] - 3*Log[1 - x]^2 - (2539*Log[x])/180 + 
        (6*I)*Pi*Log[x] + 3*Log[x]^2)*PolyLog[2, x] + 
      (8231/180 + (27*I)*Pi + 11*Log[1 - x] + 16*Log[x])*PolyLog[3, 1 - x] + 
      (2539/180 + (27*I)*Pi + 27*Log[1 - x])*PolyLog[3, x] - 
      17*PolyLog[4, 1 - x] - 17*PolyLog[4, x] - 
      11*PolyLog[4, -(x/(1 - x))]) + (11*PolyLog[4, -(x/(1 - x))])/2 - 
    (2251*Zeta[3])/36 + (11*I)*Pi*Zeta[3] + 5*Log[1 - x]*Zeta[3] + 
    5*Log[x]*Zeta[3] + FF[x^(-1)]*(((-46151*I)/720)*Pi + (461*Pi^2)/48 - 
      ((87*I)/8)*Pi^3 + (19*Pi^4)/45 - (46151*Log[1 - x])/720 + 
      ((19663*I)/360)*Pi*Log[1 - x] + (5929*Pi^2*Log[1 - x])/360 + 
      ((11*I)/12)*Pi^3*Log[1 - x] + (1181*Log[1 - x]^2)/36 - 
      ((7297*I)/360)*Pi*Log[1 - x]^2 + (31*Pi^2*Log[1 - x]^2)/24 - 
      (205*Log[1 - x]^3)/36 + ((53*I)/12)*Pi*Log[1 - x]^3 + 
      (35*Log[1 - x]^4)/8 + ((367*I)/40)*Pi*Log[x] - (115*Pi^2*Log[x])/12 + 
      (367*Log[1 - x]*Log[x])/40 + ((9353*I)/180)*Pi*Log[1 - x]*Log[x] - 
      (29*Pi^2*Log[1 - x]*Log[x])/3 - (7207*Log[1 - x]^2*Log[x])/180 - 
      (4*I)*Pi*Log[1 - x]^2*Log[x] - (71*Log[1 - x]^3*Log[x])/4 + 
      42*Log[1 - x]*Log[x]^2 + ((9*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
      (207*Log[1 - x]^2*Log[x]^2)/8 + (((6473*I)/180)*Pi + (19*Pi^2)/3 - 
        (8647*Log[1 - x])/180 + 84*Log[x])*PolyLog[2, x] + 
      (-8647/180 + (71*I)*Pi - 28*Log[1 - x] + 99*Log[x])*PolyLog[3, 1 - x] + 
      (-84 + (5*I)*Pi + 5*Log[1 - x])*PolyLog[3, x] - 38*PolyLog[4, 1 - x] + 
      94*PolyLog[4, x] + 94*PolyLog[4, -(x/(1 - x))] + (16297*Zeta[3])/180 - 
      (71*I)*Pi*Zeta[3] + 28*Log[1 - x]*Zeta[3] - 99*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((3401*I)/720)*Pi^3 - (61*Pi^4)/720 + 
      (157*Pi^2*Log[1 - x]^2)/24 + (157*Log[1 - x]^4)/48 - 
      ((5941*I)/144)*Pi*Log[x] + (133*Pi^2*Log[x])/48 + (I/12)*Pi^3*Log[x] - 
      ((115*I)/6)*Pi*Log[1 - x]*Log[x] - (11*Pi^2*Log[1 - x]*Log[x])/6 - 
      (157*Log[1 - x]^3*Log[x])/12 - (5941*Log[x]^2)/288 + 
      ((3341*I)/240)*Pi*Log[x]^2 + (121*Pi^2*Log[x]^2)/24 - 
      (115*Log[1 - x]*Log[x]^2)/12 + ((11*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (11*Log[1 - x]^2*Log[x]^2)/8 + (233*Log[x]^3)/36 - 
      ((67*I)/24)*Pi*Log[x]^3 + (11*Log[1 - x]*Log[x]^3)/12 - 
      (7*Log[x]^4)/48 + (((-3401*I)/120)*Pi + (41*Pi^2)/6 - 
        (3401*Log[x])/120 + (I/2)*Pi*Log[x] + Log[x]^2/4)*PolyLog[2, x] + 
      (((-11*I)/2)*Pi - (11*Log[x])/2)*PolyLog[3, 1 - x] + 
      (3401/120 - ((265*I)/4)*Pi - 84*Log[1 - x] + (71*Log[x])/4)*
       PolyLog[3, x] - (157*PolyLog[4, 1 - x])/2 + (85*PolyLog[4, x])/2 + 
      (157*PolyLog[4, -(x/(1 - x))])/2 - (3401*Zeta[3])/120 + 
      ((265*I)/4)*Pi*Zeta[3] + 84*Log[1 - x]*Zeta[3] - 
      (71*Log[x]*Zeta[3])/4) + FF[(1 - x)^(-1)]*(((-46151*I)/720)*Pi + 
      (461*Pi^2)/48 - ((659*I)/135)*Pi^3 - (7*Pi^4)/20 + 
      ((367*I)/40)*Pi*Log[1 - x] + (53*Pi^2*Log[1 - x])/12 - 
      (47*Pi^2*Log[1 - x]^2)/6 - (47*Log[1 - x]^4)/12 - (46151*Log[x])/720 + 
      ((19663*I)/360)*Pi*Log[x] + (457*Pi^2*Log[x])/54 + 
      ((11*I)/12)*Pi^3*Log[x] + (367*Log[1 - x]*Log[x])/40 + 
      (16*I)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/3 - 
      42*Log[1 - x]^2*Log[x] + ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      (47*Log[1 - x]^3*Log[x])/3 + (1181*Log[x]^2)/36 - 
      ((7297*I)/360)*Pi*Log[x]^2 - (157*Pi^2*Log[x]^2)/24 + 
      8*Log[1 - x]*Log[x]^2 - (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (19*Log[1 - x]^2*Log[x]^2)/8 - (205*Log[x]^3)/36 + 
      ((53*I)/12)*Pi*Log[x]^3 - (25*Log[1 - x]*Log[x]^3)/12 + 
      (11*Log[x]^4)/24 + (((-6473*I)/180)*Pi - (19*Pi^2)/3 - 84*Log[1 - x] + 
        (8647*Log[x])/180)*PolyLog[2, x] + (-84 + (5*I)*Pi + 5*Log[x])*
       PolyLog[3, 1 - x] + (-8647/180 + (71*I)*Pi + 99*Log[1 - x] - 
        28*Log[x])*PolyLog[3, x] + 94*PolyLog[4, 1 - x] - 38*PolyLog[4, x] - 
      94*PolyLog[4, -(x/(1 - x))] + (16297*Zeta[3])/180 - (71*I)*Pi*Zeta[3] - 
      99*Log[1 - x]*Zeta[3] + 28*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((-17*Pi^4)/36 - ((5941*I)/144)*Pi*Log[1 - x] - 
      (703*Pi^2*Log[1 - x])/360 + (I/6)*Pi^3*Log[1 - x] - 
      (5941*Log[1 - x]^2)/288 + ((3341*I)/240)*Pi*Log[1 - x]^2 - 
      (35*Pi^2*Log[1 - x]^2)/24 + (233*Log[1 - x]^3)/36 - 
      ((67*I)/24)*Pi*Log[1 - x]^3 - (41*Log[1 - x]^4)/12 + 
      ((367*I)/40)*Pi*Log[1 - x]*Log[x] + (53*Pi^2*Log[1 - x]*Log[x])/12 + 
      (2251*Log[1 - x]^2*Log[x])/120 + ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      (55*Log[1 - x]^3*Log[x])/4 - 21*Log[1 - x]^2*Log[x]^2 + 
      (((3401*I)/120)*Pi - (41*Pi^2)/6 + (3401*Log[1 - x])/120 - 
        (I/2)*Pi*Log[1 - x] - Log[1 - x]^2/4)*PolyLog[2, x] + 
      (3401/120 - ((265*I)/4)*Pi + (71*Log[1 - x])/4 - 84*Log[x])*
       PolyLog[3, 1 - x] + (((-11*I)/2)*Pi - (11*Log[1 - x])/2)*
       PolyLog[3, x] + (85*PolyLog[4, 1 - x])/2 - (157*PolyLog[4, x])/2 - 
      (157*PolyLog[4, -(x/(1 - x))])/2 - (3401*Zeta[3])/120 + 
      ((265*I)/4)*Pi*Zeta[3] - (71*Log[1 - x]*Zeta[3])/4 + 
      84*Log[x]*Zeta[3])) + COLOR[CA*CF*NfV2]*(-3/2 - ((977*I)/18)*Pi - 
    (617*Pi^2)/36 - ((7*I)/2)*Pi^3 - (937*Pi^4)/720 - (923*Log[1 - x])/18 - 
    ((697*I)/36)*Pi*Log[1 - x] + (637*Pi^2*Log[1 - x])/36 - 
    ((3*I)/2)*Pi^3*Log[1 - x] - (1691*Log[1 - x]^2)/72 + 
    ((91*I)/6)*Pi*Log[1 - x]^2 - (83*Pi^2*Log[1 - x]^2)/24 + 
    (379*Log[1 - x]^3)/36 - (2*I)*Pi*Log[1 - x]^3 - (13*Log[1 - x]^4)/6 - 
    3*Log[x] - ((241*I)/36)*Pi*Log[x] + (181*Pi^2*Log[x])/12 + 
    ((13*I)/12)*Pi^3*Log[x] + (629*Log[1 - x]*Log[x])/18 + 
    ((35*I)/3)*Pi*Log[1 - x]*Log[x] - (45*Pi^2*Log[1 - x]*Log[x])/4 - 
    (130*Log[1 - x]^2*Log[x])/3 + (9*I)*Pi*Log[1 - x]^2*Log[x] + 
    (16*Log[1 - x]^3*Log[x])/3 - (1499*Log[x]^2)/72 - ((5*I)/6)*Pi*Log[x]^2 - 
    (7*Pi^2*Log[x]^2)/2 + (111*Log[1 - x]*Log[x]^2)/4 + 
    ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (77*Log[1 - x]^2*Log[x]^2)/8 + 
    (13*Log[x]^3)/3 + ((2*I)/3)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/4 - 
    (5*Log[x]^4)/6 + ((44*I)*Pi + (8*Pi^2)/3 - (93*Log[1 - x])/2 - 
      (I/2)*Pi*Log[1 - x] - Log[1 - x]^2/4 + (181*Log[x])/2 + 
      (I/2)*Pi*Log[x] + Log[x]^2/4)*PolyLog[2, x] + 
    (-93/2 + ((59*I)/2)*Pi - (15*Log[1 - x])/2 + 37*Log[x])*
     PolyLog[3, 1 - x] + (-181/2 + ((59*I)/2)*Pi + 53*Log[1 - x] - 
      (47*Log[x])/2)*PolyLog[3, x] + (61*PolyLog[4, 1 - x])/2 + 
    FF[x^2]*((401*Pi^2)/36 + ((7*I)/3)*Pi^3 + (443*Pi^4)/90 - 
      (59*Pi^2*Log[1 - x])/6 - ((23*I)/3)*Pi^3*Log[1 - x] + 
      (401*Log[1 - x]^2)/36 + ((7*I)/3)*Pi*Log[1 - x]^2 + 
      (11*Pi^2*Log[1 - x]^2)/6 - (5*Log[1 - x]^3)/2 - (5*I)*Pi*Log[1 - x]^3 - 
      (3*Log[1 - x]^4)/2 - (37*Pi^2*Log[x])/6 - ((19*I)/3)*Pi^3*Log[x] - 
      (401*Log[1 - x]*Log[x])/18 - ((14*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (38*Pi^2*Log[1 - x]*Log[x])/3 + (103*Log[1 - x]^2*Log[x])/6 + 
      (25*I)*Pi*Log[1 - x]^2*Log[x] + (32*Log[1 - x]^3*Log[x])/3 + 
      (401*Log[x]^2)/36 + ((7*I)/3)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/2 - 
      (29*Log[1 - x]*Log[x]^2)/6 + (17*I)*Pi*Log[1 - x]*Log[x]^2 + 
      10*Log[1 - x]^2*Log[x]^2 - (5*Log[x]^3)/2 - (5*I)*Pi*Log[x]^3 + 
      (20*Log[1 - x]*Log[x]^3)/3 - (3*Log[x]^4)/2 + 
      (22*Log[1 - x] + (8*I)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - 22*Log[x] - 
        (8*I)*Pi*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      (22 + (96*I)*Pi + 50*Log[1 - x] + 46*Log[x])*PolyLog[3, 1 - x] + 
      (22 + (96*I)*Pi + 46*Log[1 - x] + 50*Log[x])*PolyLog[3, x] - 
      92*PolyLog[4, 1 - x] - 92*PolyLog[4, x]) + (61*PolyLog[4, x])/2 - 
    16*PolyLog[4, -(x/(1 - x))] + FF[x]*((-401*Pi^2)/36 + (5*I)*Pi^3 - 
      (25*Pi^4)/6 + (869*Log[1 - x])/18 + ((38*I)/3)*Pi*Log[1 - x] + 
      (803*Pi^2*Log[1 - x])/36 + ((31*I)/3)*Pi^3*Log[1 - x] - 
      (305*Log[1 - x]^2)/36 - ((55*I)/3)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/2 - (133*Log[1 - x]^3)/36 + 
      ((23*I)/3)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/2 - (869*Log[x])/18 - 
      ((38*I)/3)*Pi*Log[x] + (37*Pi^2*Log[x])/36 + ((11*I)/3)*Pi^3*Log[x] + 
      (401*Log[1 - x]*Log[x])/18 - ((118*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (22*Pi^2*Log[1 - x]*Log[x])/3 - (439*Log[1 - x]^2*Log[x])/12 - 
      (33*I)*Pi*Log[1 - x]^2*Log[x] - (56*Log[1 - x]^3*Log[x])/3 - 
      (497*Log[x]^2)/36 + ((41*I)/3)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/6 - 
      (79*Log[1 - x]*Log[x]^2)/4 - (9*I)*Pi*Log[1 - x]*Log[x]^2 - 
      6*Log[1 - x]^2*Log[x]^2 + (313*Log[x]^3)/36 + ((7*I)/3)*Pi*Log[x]^3 - 
      4*Log[1 - x]*Log[x]^3 + (5*Log[x]^4)/6 + 
      ((-88*I)*Pi - (16*Pi^2)/3 - 66*Log[1 - x] - (8*I)*Pi*Log[1 - x] - 
        4*Log[1 - x]^2 - 22*Log[x] + (8*I)*Pi*Log[x] + 4*Log[x]^2)*
       PolyLog[2, x] + (-66 - (96*I)*Pi - 66*Log[1 - x] - 30*Log[x])*
       PolyLog[3, 1 - x] + (22 - (96*I)*Pi - 62*Log[1 - x] - 34*Log[x])*
       PolyLog[3, x] + 92*PolyLog[4, 1 - x] + 92*PolyLog[4, x] + 
      32*PolyLog[4, -(x/(1 - x))]) - 7*Zeta[3] - (10*I)*Pi*Zeta[3] - 
    5*Log[1 - x]*Zeta[3] - 5*Log[x]*Zeta[3] + 
    FF[x^(-2)]*((-11*Pi^4)/45 + ((811*I)/36)*Pi*Log[1 - x] - 
      (3*Pi^2*Log[1 - x])/2 + (2*I)*Pi^3*Log[1 - x] + (811*Log[1 - x]^2)/72 - 
      ((35*I)/12)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/6 - 
      (11*Log[1 - x]^3)/6 + (I/3)*Pi*Log[1 - x]^3 + (23*Log[1 - x]^4)/12 - 
      ((13*I)/6)*Pi*Log[1 - x]*Log[x] - (62*Pi^2*Log[1 - x]*Log[x])/3 - 
      (61*Log[1 - x]^2*Log[x])/6 - I*Pi*Log[1 - x]^2*Log[x] - 
      18*Log[1 - x]^3*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      25*Log[1 - x]^2*Log[x]^2 + (((-109*I)/6)*Pi - (23*Pi^2)/3 - 
        (109*Log[1 - x])/6 - 4*Log[1 - x]^2 + (8*I)*Pi*Log[x] + 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-109/6 + (28*I)*Pi - 56*Log[1 - x] + 84*Log[x])*PolyLog[3, 1 - x] + 
      ((-6*I)*Pi - 6*Log[1 - x])*PolyLog[3, x] + 22*PolyLog[4, 1 - x] + 
      82*PolyLog[4, x] + 82*PolyLog[4, -(x/(1 - x))] + (109*Zeta[3])/6 - 
      (28*I)*Pi*Zeta[3] + 56*Log[1 - x]*Zeta[3] - 84*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((1681*I)/36)*Pi + (113*Pi^2)/36 + ((145*I)/36)*Pi^3 + 
      (841*Pi^4)/180 - ((61*I)/6)*Pi*Log[1 - x] - (58*Pi^2*Log[1 - x])/3 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (4*I)*Pi*Log[1 - x]^2 + 
      (47*Pi^2*Log[1 - x]^2)/6 + (47*Log[1 - x]^4)/12 + (1681*Log[x])/36 - 
      ((205*I)/9)*Pi*Log[x] - (59*Pi^2*Log[x])/12 - ((5*I)/2)*Pi^3*Log[x] - 
      (61*Log[1 - x]*Log[x])/6 - (13*I)*Pi*Log[1 - x]*Log[x] - 
      Pi^2*Log[1 - x]*Log[x] + 42*Log[1 - x]^2*Log[x] + 
      (3*I)*Pi*Log[1 - x]^2*Log[x] - (47*Log[1 - x]^3*Log[x])/3 - 
      (359*Log[x]^2)/36 - ((17*I)/12)*Pi*Log[x]^2 + (39*Pi^2*Log[x]^2)/4 - 
      (21*Log[1 - x]*Log[x]^2)/2 + ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      3*Log[1 - x]^2*Log[x]^2 - (52*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 + 
      (5*Log[1 - x]*Log[x]^3)/6 + (9*Log[x]^4)/4 + 
      (((95*I)/6)*Pi - (40*Pi^2)/3 + 76*Log[1 - x] + (8*I)*Pi*Log[1 - x] - 
        (361*Log[x])/6 + 8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      (76 + (6*I)*Pi + 6*Log[x])*PolyLog[3, 1 - x] + 
      (361/6 - (17*I)*Pi - 96*Log[1 - x] + 79*Log[x])*PolyLog[3, x] - 
      94*PolyLog[4, 1 - x] - 56*PolyLog[4, x] + 94*PolyLog[4, -(x/(1 - x))] - 
      (229*Zeta[3])/6 + (17*I)*Pi*Zeta[3] + 96*Log[1 - x]*Zeta[3] - 
      79*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((-109*I)/36)*Pi^3 - 
      (187*Pi^4)/60 + ((4*I)/3)*Pi^3*Log[1 - x] - (41*Pi^2*Log[1 - x]^2)/6 - 
      (41*Log[1 - x]^4)/12 + ((811*I)/36)*Pi*Log[x] - (163*Pi^2*Log[x])/36 + 
      (2*I)*Pi^3*Log[x] + (16*I)*Pi*Log[1 - x]*Log[x] + 
      2*Pi^2*Log[1 - x]*Log[x] - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
      (41*Log[1 - x]^3*Log[x])/3 + (811*Log[x]^2)/72 - 
      ((35*I)/12)*Pi*Log[x]^2 - (19*Pi^2*Log[x]^2)/3 + 
      8*Log[1 - x]*Log[x]^2 - I*Pi*Log[1 - x]*Log[x]^2 - 
      (7*Log[1 - x]^2*Log[x]^2)/2 - (11*Log[x]^3)/6 + (I/3)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/3 - (3*Log[x]^4)/2 + 
      (((109*I)/6)*Pi + (23*Pi^2)/3 - (8*I)*Pi*Log[1 - x] + (109*Log[x])/6 - 
        8*Log[1 - x]*Log[x] + 4*Log[x]^2)*PolyLog[2, x] + 
      ((-6*I)*Pi - 6*Log[x])*PolyLog[3, 1 - x] + 
      (-109/6 + (28*I)*Pi + 84*Log[1 - x] - 56*Log[x])*PolyLog[3, x] + 
      82*PolyLog[4, 1 - x] + 22*PolyLog[4, x] - 82*PolyLog[4, -(x/(1 - x))] + 
      (109*Zeta[3])/6 - (28*I)*Pi*Zeta[3] - 84*Log[1 - x]*Zeta[3] + 
      56*Log[x]*Zeta[3]) + FF[x^(-1)]*(((1681*I)/36)*Pi + (113*Pi^2)/36 + 
      ((20*I)/3)*Pi^3 + (28*Pi^4)/45 + (1681*Log[1 - x])/36 - 
      ((205*I)/9)*Pi*Log[1 - x] - (269*Pi^2*Log[1 - x])/18 - 
      ((5*I)/2)*Pi^3*Log[1 - x] - (359*Log[1 - x]^2)/36 - 
      ((17*I)/12)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/4 - 
      (52*Log[1 - x]^3)/9 - ((2*I)/3)*Pi*Log[1 - x]^3 - (5*Log[1 - x]^4)/3 - 
      ((61*I)/6)*Pi*Log[x] - (20*Pi^2*Log[x])/3 - (61*Log[1 - x]*Log[x])/6 - 
      ((173*I)/6)*Pi*Log[1 - x]*Log[x] + (88*Pi^2*Log[1 - x]*Log[x])/3 + 
      (149*Log[1 - x]^2*Log[x])/3 + ((3*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (41*Log[1 - x]^3*Log[x])/2 + (4*I)*Pi*Log[x]^2 - 
      34*Log[1 - x]*Log[x]^2 - (5*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (57*Log[1 - x]^2*Log[x]^2)/2 + (((-95*I)/6)*Pi + (40*Pi^2)/3 + 
        (361*Log[1 - x])/6 + 4*Log[1 - x]^2 - 76*Log[x] - (8*I)*Pi*Log[x] - 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (361/6 - (17*I)*Pi + 79*Log[1 - x] - 96*Log[x])*PolyLog[3, 1 - x] + 
      (76 + (6*I)*Pi + 6*Log[1 - x])*PolyLog[3, x] - 56*PolyLog[4, 1 - x] - 
      94*PolyLog[4, x] - 94*PolyLog[4, -(x/(1 - x))] - (229*Zeta[3])/6 + 
      (17*I)*Pi*Zeta[3] - 79*Log[1 - x]*Zeta[3] + 96*Log[x]*Zeta[3])), 
 (((10*I)/27)*Pi - (23*Pi^2)/108)*COLOR[Nf^2*NfV2] + 
  COLOR[CA*Nf*NfV2]*(-103/405 - ((1496*I)/135)*Pi + (505*Pi^2)/72 + 
    ((61*I)/135)*Pi^3 - (356*Log[1 - x])/45 - ((106*I)/45)*Pi*Log[1 - x] - 
    (73*Pi^2*Log[1 - x])/45 + (79*Log[1 - x]^2)/36 + 
    ((131*I)/180)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/18 + (29*Log[x])/45 - 
    (I/45)*Pi*Log[x] - (115*Pi^2*Log[x])/108 - (307*Log[1 - x]*Log[x])/90 - 
    ((19*I)/90)*Pi*Log[1 - x]*Log[x] + (73*Log[1 - x]^2*Log[x])/45 + 
    (61*Log[x]^2)/36 + ((109*I)/180)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 - 
    (2*Log[x]^3)/9 + (((11*I)/45)*Pi + (161*Log[1 - x])/90 - (139*Log[x])/90)*
     PolyLog[2, x] + (161*PolyLog[3, 1 - x])/90 + 
    FF[x]*((-7*Pi^2)/2 - ((152*I)/135)*Pi^3 + (77*Log[1 - x])/9 + 
      ((7*I)/3)*Pi*Log[1 - x] + (187*Pi^2*Log[1 - x])/90 - 4*Log[1 - x]^2 - 
      ((58*I)/45)*Pi*Log[1 - x]^2 + (11*Log[1 - x]^3)/18 - (77*Log[x])/9 - 
      ((7*I)/3)*Pi*Log[x] + (49*Pi^2*Log[x])/54 + 7*Log[1 - x]*Log[x] + 
      ((94*I)/45)*Pi*Log[1 - x]*Log[x] - (307*Log[1 - x]^2*Log[x])/90 - 
      3*Log[x]^2 - ((47*I)/45)*Pi*Log[x]^2 + (5*Log[1 - x]*Log[x]^2)/6 + 
      Log[x]^3/2 + (((-22*I)/45)*Pi - (176*Log[1 - x])/45 + (154*Log[x])/45)*
       PolyLog[2, x] - (176*PolyLog[3, 1 - x])/45 - (154*PolyLog[3, x])/45) + 
    (139*PolyLog[3, x])/90 + FF[x^2]*((7*Pi^2)/2 + ((7*I)/6)*Pi^3 - 
      (16*Pi^2*Log[1 - x])/9 + (7*Log[1 - x]^2)/2 + 
      ((7*I)/6)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/9 - (7*Pi^2*Log[x])/6 - 
      7*Log[1 - x]*Log[x] - ((7*I)/3)*Pi*Log[1 - x]*Log[x] + 
      3*Log[1 - x]^2*Log[x] + (7*Log[x]^2)/2 + ((7*I)/6)*Pi*Log[x]^2 - 
      (2*Log[1 - x]*Log[x]^2)/3 - (5*Log[x]^3)/9 + 
      ((11*Log[1 - x])/3 - (11*Log[x])/3)*PolyLog[2, x] + 
      (11*PolyLog[3, 1 - x])/3 + (11*PolyLog[3, x])/3) - (67*Zeta[3])/18 + 
    FF[(1 - x)^(-2)]*(((-4*I)/45)*Pi^3 + (7*Pi^4)/180 - 
      (Pi^2*Log[1 - x]^2)/6 - Log[1 - x]^4/12 + ((137*I)/18)*Pi*Log[x] - 
      (19*Pi^2*Log[x])/6 + ((7*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (Log[1 - x]^3*Log[x])/3 + (137*Log[x]^2)/36 + ((19*I)/60)*Pi*Log[x]^2 + 
      (7*Log[1 - x]*Log[x]^2)/12 - (11*Log[x]^3)/18 + 
      (((8*I)/15)*Pi - Pi^2/3 + (8*Log[x])/15)*PolyLog[2, x] + 
      (-8/15 + (2*I)*Pi + 2*Log[1 - x])*PolyLog[3, x] + 2*PolyLog[4, 1 - x] - 
      2*PolyLog[4, x] - 2*PolyLog[4, -(x/(1 - x))] + (8*Zeta[3])/15 - 
      (2*I)*Pi*Zeta[3] - 2*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((733*I)/90)*Pi - (7*Pi^2)/2 - ((23*I)/270)*Pi^3 - 
      (7*Pi^4)/180 + ((19*I)/30)*Pi*Log[1 - x] + (Pi^2*Log[1 - x]^2)/6 + 
      Log[1 - x]^4/12 + (733*Log[x])/90 - ((733*I)/90)*Pi*Log[x] + 
      (227*Pi^2*Log[x])/54 + (19*Log[1 - x]*Log[x])/30 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + Log[1 - x]^2*Log[x] - 
      (Log[1 - x]^3*Log[x])/3 - (56*Log[x]^2)/9 - ((53*I)/90)*Pi*Log[x]^2 - 
      (Log[1 - x]*Log[x]^2)/3 + (7*Log[x]^3)/9 + 
      (((113*I)/45)*Pi + Pi^2/3 + 2*Log[1 - x] + (23*Log[x])/45)*
       PolyLog[2, x] + 2*PolyLog[3, 1 - x] + 
      (-23/45 - (2*I)*Pi - 2*Log[1 - x])*PolyLog[3, x] - 
      2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 2*PolyLog[4, -(x/(1 - x))] - 
      (67*Zeta[3])/45 + (2*I)*Pi*Zeta[3] + 2*Log[1 - x]*Zeta[3]) + 
    FF[x^(-2)]*(Pi^4/45 + ((137*I)/18)*Pi*Log[1 - x] - 
      (277*Pi^2*Log[1 - x])/90 + (137*Log[1 - x]^2)/36 + 
      ((19*I)/60)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/6 - 
      (11*Log[1 - x]^3)/18 + Log[1 - x]^4/12 + ((19*I)/30)*Pi*Log[1 - x]*
       Log[x] + (Log[1 - x]^2*Log[x])/20 - (Log[1 - x]^3*Log[x])/3 + 
      (Log[1 - x]^2*Log[x]^2)/2 + (((-8*I)/15)*Pi + Pi^2/3 - 
        (8*Log[1 - x])/15)*PolyLog[2, x] + (-8/15 + (2*I)*Pi + 2*Log[x])*
       PolyLog[3, 1 - x] - 2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 
      2*PolyLog[4, -(x/(1 - x))] + (8*Zeta[3])/15 - (2*I)*Pi*Zeta[3] - 
      2*Log[x]*Zeta[3]) + FF[x^(-1)]*(((733*I)/90)*Pi - (7*Pi^2)/2 + 
      (I/3)*Pi^3 - Pi^4/45 + (733*Log[1 - x])/90 - 
      ((733*I)/90)*Pi*Log[1 - x] + (193*Pi^2*Log[1 - x])/45 - 
      (56*Log[1 - x]^2)/9 - ((53*I)/90)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/6 + (7*Log[1 - x]^3)/9 - Log[1 - x]^4/12 + 
      ((19*I)/30)*Pi*Log[x] + (Pi^2*Log[x])/3 + (19*Log[1 - x]*Log[x])/30 - 
      ((143*I)/45)*Pi*Log[1 - x]*Log[x] - (38*Log[1 - x]^2*Log[x])/45 + 
      (Log[1 - x]^3*Log[x])/3 - Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/2 + (((-113*I)/45)*Pi - Pi^2/3 - 
        (23*Log[1 - x])/45 - 2*Log[x])*PolyLog[2, x] + 
      (-23/45 - (2*I)*Pi - 2*Log[x])*PolyLog[3, 1 - x] + 2*PolyLog[3, x] + 
      2*PolyLog[4, 1 - x] - 2*PolyLog[4, x] - 2*PolyLog[4, -(x/(1 - x))] - 
      (67*Zeta[3])/45 + (2*I)*Pi*Zeta[3] + 2*Log[x]*Zeta[3])) + 
  COLOR[CA*NfV^2]*(47/10 + ((161*I)/20)*Pi + (2263*Pi^2)/240 + 
    ((9*I)/40)*Pi^3 - (4*Pi^4)/15 + (67*Log[1 - x])/20 + 
    ((259*I)/20)*Pi*Log[1 - x] - (47*Pi^2*Log[1 - x])/15 + 
    (1311*Log[1 - x]^2)/80 - ((231*I)/40)*Pi*Log[1 - x]^2 - 
    (Pi^2*Log[1 - x]^2)/4 - (41*Log[1 - x]^3)/15 - Log[1 - x]^4/8 + 
    (47*Log[x])/10 + ((161*I)/20)*Pi*Log[x] - (833*Pi^2*Log[x])/120 + 
    (I/2)*Pi^3*Log[x] - (793*Log[1 - x]*Log[x])/40 - 
    ((189*I)/20)*Pi*Log[1 - x]*Log[x] + Pi^2*Log[1 - x]*Log[x] + 
    (49*Log[1 - x]^2*Log[x])/10 + (Log[1 - x]^3*Log[x])/2 + 
    (223*Log[x]^2)/16 + ((189*I)/40)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/4 - 
    (143*Log[1 - x]*Log[x]^2)/20 - ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
    (3*Log[1 - x]^2*Log[x]^2)/4 - (11*Log[x]^3)/30 + (I/2)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/2 + Log[x]^4/8 + 
    ((-21*I)*Pi + Pi^2/2 + (99*Log[1 - x])/20 - (519*Log[x])/20)*
     PolyLog[2, x] + (99/20 - (3*I)*Pi - 3*Log[x])*PolyLog[3, 1 - x] + 
    (519/20 - (3*I)*Pi - 3*Log[x])*PolyLog[3, x] + 3*PolyLog[4, 1 - x] + 
    3*PolyLog[4, x] + FF[x^2]*((25*Pi^2)/8 - ((49*I)/20)*Pi^3 - 
      (329*Pi^4)/120 + (49*Pi^2*Log[1 - x])/60 + ((7*I)/2)*Pi^3*Log[1 - x] + 
      (25*Log[1 - x]^2)/8 - ((49*I)/20)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/4 - (49*Log[1 - x]^3)/60 + 
      ((7*I)/2)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/8 + 
      ((7*I)/2)*Pi^3*Log[x] - (25*Log[1 - x]*Log[x])/4 + 
      ((49*I)/10)*Pi*Log[1 - x]*Log[x] + 7*Pi^2*Log[1 - x]*Log[x] - 
      (49*Log[1 - x]^2*Log[x])/20 - ((21*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
      (7*Log[1 - x]^3*Log[x])/2 + (25*Log[x]^2)/8 - ((49*I)/20)*Pi*Log[x]^2 - 
      (7*Pi^2*Log[x]^2)/4 + (49*Log[1 - x]*Log[x]^2)/20 - 
      ((21*I)/2)*Pi*Log[1 - x]*Log[x]^2 - (21*Log[1 - x]^2*Log[x]^2)/4 - 
      (49*Log[x]^3)/60 + ((7*I)/2)*Pi*Log[x]^3 - (7*Log[1 - x]*Log[x]^3)/2 + 
      (7*Log[x]^4)/8 + ((-49*Log[1 - x])/10 + (49*Log[x])/10)*PolyLog[2, x] + 
      (-49/10 - (42*I)*Pi - 21*Log[1 - x] - 21*Log[x])*PolyLog[3, 1 - x] + 
      (-49/10 - (42*I)*Pi - 21*Log[1 - x] - 21*Log[x])*PolyLog[3, x] + 
      42*PolyLog[4, 1 - x] + 42*PolyLog[4, x]) - 3*PolyLog[4, -(x/(1 - x))] + 
    FF[x]*((-25*Pi^2)/8 - ((21*I)/20)*Pi^3 + (173*Pi^4)/60 + 
      (27*Log[1 - x])/20 - ((49*I)/10)*Pi*Log[1 - x] - 
      (179*Pi^2*Log[1 - x])/20 - (3*I)*Pi^3*Log[1 - x] - 
      (223*Log[1 - x]^2)/40 + ((259*I)/20)*Pi*Log[1 - x]^2 + 
      2*Pi^2*Log[1 - x]^2 + (191*Log[1 - x]^3)/60 - (3*I)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/2 - (27*Log[x])/20 + ((49*I)/10)*Pi*Log[x] + 
      (139*Pi^2*Log[x])/30 - (4*I)*Pi^3*Log[x] + (25*Log[1 - x]*Log[x])/4 + 
      ((161*I)/10)*Pi*Log[1 - x]*Log[x] - 8*Pi^2*Log[1 - x]*Log[x] + 
      (327*Log[1 - x]^2*Log[x])/20 + (9*I)*Pi*Log[1 - x]^2*Log[x] + 
      2*Log[1 - x]^3*Log[x] - (27*Log[x]^2)/40 - ((161*I)/20)*Pi*Log[x]^2 + 
      2*Pi^2*Log[x]^2 + (93*Log[1 - x]*Log[x]^2)/20 + 
      (12*I)*Pi*Log[1 - x]*Log[x]^2 + 6*Log[1 - x]^2*Log[x]^2 - 
      (31*Log[x]^3)/20 - (4*I)*Pi*Log[x]^3 + 4*Log[1 - x]*Log[x]^3 - 
      Log[x]^4 + ((42*I)*Pi - Pi^2 + (259*Log[1 - x])/10 + (161*Log[x])/10)*
       PolyLog[2, x] + (259/10 + (42*I)*Pi + 18*Log[1 - x] + 24*Log[x])*
       PolyLog[3, 1 - x] + (-161/10 + (42*I)*Pi + 18*Log[1 - x] + 24*Log[x])*
       PolyLog[3, x] - 42*PolyLog[4, 1 - x] - 42*PolyLog[4, x] + 
      6*PolyLog[4, -(x/(1 - x))]) - 6*Zeta[3] + 
    FF[(1 - x)^(-2)]*(((49*I)/120)*Pi^3 + (49*Pi^4)/40 + 
      (7*Pi^2*Log[1 - x]^2)/4 + (7*Log[1 - x]^4)/8 + ((29*I)/8)*Pi*Log[x] - 
      (49*Pi^2*Log[x])/120 - (7*Log[1 - x]^3*Log[x])/2 + (29*Log[x]^2)/16 - 
      ((49*I)/40)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/2 - (49*Log[x]^3)/60 + 
      (7*Log[x]^4)/8 + (((-49*I)/20)*Pi - (7*Pi^2)/2 - (49*Log[x])/20)*
       PolyLog[2, x] + (49/20 - 21*Log[1 - x] + 21*Log[x])*PolyLog[3, x] - 
      21*PolyLog[4, 1 - x] - 21*PolyLog[4, x] + 21*PolyLog[4, -(x/(1 - x))] - 
      (49*Zeta[3])/20 + 21*Log[1 - x]*Zeta[3] - 21*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((-53*I)/40)*Pi - (469*Pi^2)/120 + ((7*I)/15)*Pi^3 - Pi^4/5 - 
      (53*Log[1 - x])/40 - ((39*I)/20)*Pi*Log[1 - x] + 
      (107*Pi^2*Log[1 - x])/10 - (11*Log[1 - x]^2)/5 - 
      (I/2)*Pi*Log[1 - x]^2 - (3*Pi^2*Log[1 - x]^2)/2 + 
      (191*Log[1 - x]^3)/60 + ((49*I)/20)*Pi*Log[x] + (7*Pi^2*Log[x])/2 + 
      (49*Log[1 - x]*Log[x])/20 - (I/2)*Pi*Log[1 - x]*Log[x] - 
      6*Pi^2*Log[1 - x]*Log[x] - (417*Log[1 - x]^2*Log[x])/20 - 
      3*Log[1 - x]^3*Log[x] + (49*Log[1 - x]*Log[x]^2)/5 + 
      (9*Log[1 - x]^2*Log[x]^2)/2 + ((-2*I)*Pi - 3*Pi^2 - 
        (108*Log[1 - x])/5 + (98*Log[x])/5)*PolyLog[2, x] + 
      (-108/5 - 18*Log[1 - x] + 18*Log[x])*PolyLog[3, 1 - x] - 
      (98*PolyLog[3, x])/5 + 18*PolyLog[4, 1 - x] + 18*PolyLog[4, x] + 
      18*PolyLog[4, -(x/(1 - x))] + (3*Zeta[3])/5 + 18*Log[1 - x]*Zeta[3] - 
      18*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((-53*I)/40)*Pi - 
      (469*Pi^2)/120 + ((2*I)/15)*Pi^3 - (21*Pi^4)/20 + 
      ((49*I)/20)*Pi*Log[1 - x] + (203*Pi^2*Log[1 - x])/30 - 
      (3*Pi^2*Log[1 - x]^2)/2 - (3*Log[1 - x]^4)/4 - (53*Log[x])/40 - 
      ((39*I)/20)*Pi*Log[x] + (71*Pi^2*Log[x])/10 + (49*Log[1 - x]*Log[x])/
       20 + ((3*I)/2)*Pi*Log[1 - x]*Log[x] - (49*Log[1 - x]^2*Log[x])/5 + 
      3*Log[1 - x]^3*Log[x] - (11*Log[x]^2)/5 - (I/2)*Pi*Log[x]^2 - 
      3*Pi^2*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/4 + (191*Log[x]^3)/60 - 
      (3*Log[x]^4)/4 + ((2*I)*Pi + 3*Pi^2 - (98*Log[1 - x])/5 + 
        (108*Log[x])/5)*PolyLog[2, x] - (98*PolyLog[3, 1 - x])/5 + 
      (-108/5 + 18*Log[1 - x] - 18*Log[x])*PolyLog[3, x] + 
      18*PolyLog[4, 1 - x] + 18*PolyLog[4, x] - 18*PolyLog[4, -(x/(1 - x))] + 
      (3*Zeta[3])/5 - 18*Log[1 - x]*Zeta[3] + 18*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((7*Pi^4)/30 + ((29*I)/8)*Pi*Log[1 - x] - 
      (49*Pi^2*Log[1 - x])/60 + (29*Log[1 - x]^2)/16 - 
      ((49*I)/40)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/4 - 
      (49*Log[1 - x]^3)/60 + ((49*I)/20)*Pi*Log[1 - x]*Log[x] + 
      7*Pi^2*Log[1 - x]*Log[x] + (49*Log[1 - x]^2*Log[x])/20 + 
      (7*Log[1 - x]^3*Log[x])/2 - (21*Log[1 - x]^2*Log[x]^2)/4 + 
      (((49*I)/20)*Pi + (7*Pi^2)/2 + (49*Log[1 - x])/20)*PolyLog[2, x] + 
      (49/20 + 21*Log[1 - x] - 21*Log[x])*PolyLog[3, 1 - x] - 
      21*PolyLog[4, 1 - x] - 21*PolyLog[4, x] - 21*PolyLog[4, -(x/(1 - x))] - 
      (49*Zeta[3])/20 - 21*Log[1 - x]*Zeta[3] + 21*Log[x]*Zeta[3])) + 
  COLOR[CF*Nf*NfV2]*(-62/15 + ((644*I)/45)*Pi - (2*Pi^2)/9 - 
    ((154*I)/45)*Pi^3 + (11*Pi^4)/90 + (362*Log[1 - x])/45 - 
    ((1061*I)/90)*Pi*Log[1 - x] + (226*Pi^2*Log[1 - x])/45 - 
    (413*Log[1 - x]^2)/36 - ((12*I)/5)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + 
    (94*Log[x])/15 - ((1121*I)/90)*Pi*Log[x] + (7*Pi^2*Log[x])/9 + 
    (442*Log[1 - x]*Log[x])/45 + ((178*I)/15)*Pi*Log[1 - x]*Log[x] - 
    (379*Log[1 - x]^2*Log[x])/30 - (401*Log[x]^2)/36 - 
    ((29*I)/15)*Pi*Log[x]^2 + 8*Log[1 - x]*Log[x]^2 + Log[1 - x]^2*Log[x]^2 + 
    Log[x]^3/6 + (((-14*I)/15)*Pi - (307*Log[1 - x])/15 + (293*Log[x])/15)*
     PolyLog[2, x] + (-307/15 + (4*I)*Pi + 4*Log[x])*PolyLog[3, 1 - x] + 
    FF[x^2]*((-20*Pi^2)/9 - (I/3)*Pi^3 + (4*Pi^2*Log[1 - x])/9 - 
      (20*Log[1 - x]^2)/9 - (I/3)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + 
      (Pi^2*Log[x])/3 + (40*Log[1 - x]*Log[x])/9 + ((2*I)/3)*Pi*Log[1 - x]*
       Log[x] - (2*Log[1 - x]^2*Log[x])/3 - (20*Log[x]^2)/9 - 
      (I/3)*Pi*Log[x]^2 + (2*Log[x]^3)/9 + ((-2*Log[1 - x])/3 + (2*Log[x])/3)*
       PolyLog[2, x] - (2*PolyLog[3, 1 - x])/3 - (2*PolyLog[3, x])/3) + 
    FF[x]*((20*Pi^2)/9 + ((8*I)/45)*Pi^3 - (16*Log[1 - x])/9 - 
      ((2*I)/3)*Pi*Log[1 - x] - (43*Pi^2*Log[1 - x])/30 + 
      (23*Log[1 - x]^2)/9 + ((4*I)/5)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/18 + 
      (16*Log[x])/9 + ((2*I)/3)*Pi*Log[x] + (Pi^2*Log[x])/2 - 
      (40*Log[1 - x]*Log[x])/9 + ((4*I)/15)*Pi*Log[1 - x]*Log[x] + 
      (53*Log[1 - x]^2*Log[x])/30 + (17*Log[x]^2)/9 - 
      ((2*I)/15)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/6 - Log[x]^3/6 + 
      (((28*I)/15)*Pi + (8*Log[1 - x])/5 + (4*Log[x])/15)*PolyLog[2, x] + 
      (8*PolyLog[3, 1 - x])/5 - (4*PolyLog[3, x])/15) + 
    (-293/15 + (4*I)*Pi + 4*Log[1 - x])*PolyLog[3, x] + 40*Zeta[3] - 
    (8*I)*Pi*Zeta[3] - 4*Log[1 - x]*Zeta[3] - 4*Log[x]*Zeta[3] + 
    FF[(1 - x)^(-2)]*(((-13*I)/30)*Pi^3 + (49*Pi^4)/90 - 
      (7*Pi^2*Log[1 - x]^2)/3 - (7*Log[1 - x]^4)/6 - ((143*I)/18)*Pi*Log[x] + 
      (67*Pi^2*Log[x])/18 - ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (14*Log[1 - x]^3*Log[x])/3 - (143*Log[x]^2)/36 - 
      ((49*I)/30)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 + (2*Log[x]^3)/9 + 
      (((13*I)/5)*Pi - (14*Pi^2)/3 + (13*Log[x])/5)*PolyLog[2, x] + 
      (-13/5 + (28*I)*Pi + 28*Log[1 - x])*PolyLog[3, x] + 
      28*PolyLog[4, 1 - x] - 28*PolyLog[4, x] - 28*PolyLog[4, -(x/(1 - x))] + 
      (13*Zeta[3])/5 - (28*I)*Pi*Zeta[3] - 28*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-481*I)/90)*Pi - (17*Pi^2)/18 + ((31*I)/45)*Pi^3 - 
      (28*Pi^4)/45 - ((49*I)/15)*Pi*Log[1 - x] + (8*Pi^2*Log[1 - x]^2)/3 + 
      (4*Log[1 - x]^4)/3 - (481*Log[x])/90 + ((428*I)/45)*Pi*Log[x] - 
      (62*Pi^2*Log[x])/9 - (49*Log[1 - x]*Log[x])/15 + 
      ((8*I)/3)*Pi*Log[1 - x]*Log[x] + 14*Log[1 - x]^2*Log[x] - 
      (16*Log[1 - x]^3*Log[x])/3 + (127*Log[x]^2)/18 + 
      ((97*I)/30)*Pi*Log[x]^2 + (4*Log[1 - x]*Log[x]^2)/3 - (5*Log[x]^3)/18 + 
      (((358*I)/15)*Pi + (16*Pi^2)/3 + 28*Log[1 - x] - (62*Log[x])/15)*
       PolyLog[2, x] + 28*PolyLog[3, 1 - x] + 
      (62/15 - (32*I)*Pi - 32*Log[1 - x])*PolyLog[3, x] - 
      32*PolyLog[4, 1 - x] + 32*PolyLog[4, x] + 32*PolyLog[4, -(x/(1 - x))] - 
      (482*Zeta[3])/15 + (32*I)*Pi*Zeta[3] + 32*Log[1 - x]*Zeta[3]) + 
    FF[x^(-2)]*((14*Pi^4)/45 - ((143*I)/18)*Pi*Log[1 - x] + 
      (187*Pi^2*Log[1 - x])/45 - (143*Log[1 - x]^2)/36 - 
      ((49*I)/30)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/3 + 
      (2*Log[1 - x]^3)/9 + (7*Log[1 - x]^4)/6 - ((49*I)/15)*Pi*Log[1 - x]*
       Log[x] - (44*Log[1 - x]^2*Log[x])/15 - (14*Log[1 - x]^3*Log[x])/3 + 
      7*Log[1 - x]^2*Log[x]^2 + (((-13*I)/5)*Pi + (14*Pi^2)/3 - 
        (13*Log[1 - x])/5)*PolyLog[2, x] + (-13/5 + (28*I)*Pi + 28*Log[x])*
       PolyLog[3, 1 - x] - 28*PolyLog[4, 1 - x] + 28*PolyLog[4, x] + 
      28*PolyLog[4, -(x/(1 - x))] + (13*Zeta[3])/5 - (28*I)*Pi*Zeta[3] - 
      28*Log[x]*Zeta[3]) + FF[x^(-1)]*(((-481*I)/90)*Pi - (17*Pi^2)/18 + 
      ((14*I)/3)*Pi^3 - (16*Pi^4)/45 - (481*Log[1 - x])/90 + 
      ((428*I)/45)*Pi*Log[1 - x] - (341*Pi^2*Log[1 - x])/45 + 
      (127*Log[1 - x]^2)/18 + ((97*I)/30)*Pi*Log[1 - x]^2 - 
      (8*Pi^2*Log[1 - x]^2)/3 - (5*Log[1 - x]^3)/18 - (4*Log[1 - x]^4)/3 - 
      ((49*I)/15)*Pi*Log[x] + (14*Pi^2*Log[x])/3 - (49*Log[1 - x]*Log[x])/
       15 - ((106*I)/5)*Pi*Log[1 - x]*Log[x] + (82*Log[1 - x]^2*Log[x])/15 + 
      (16*Log[1 - x]^3*Log[x])/3 - 14*Log[1 - x]*Log[x]^2 - 
      8*Log[1 - x]^2*Log[x]^2 + (((-358*I)/15)*Pi - (16*Pi^2)/3 + 
        (62*Log[1 - x])/15 - 28*Log[x])*PolyLog[2, x] + 
      (62/15 - (32*I)*Pi - 32*Log[x])*PolyLog[3, 1 - x] + 28*PolyLog[3, x] + 
      32*PolyLog[4, 1 - x] - 32*PolyLog[4, x] - 32*PolyLog[4, -(x/(1 - x))] - 
      (482*Zeta[3])/15 + (32*I)*Pi*Zeta[3] + 32*Log[x]*Zeta[3])) + 
  COLOR[CF*NfV^2]*(-188/15 - ((322*I)/15)*Pi - (2263*Pi^2)/90 - 
    ((3*I)/5)*Pi^3 + (32*Pi^4)/45 - (134*Log[1 - x])/15 - 
    ((518*I)/15)*Pi*Log[1 - x] + (376*Pi^2*Log[1 - x])/45 - 
    (437*Log[1 - x]^2)/10 + ((77*I)/5)*Pi*Log[1 - x]^2 + 
    (2*Pi^2*Log[1 - x]^2)/3 + (328*Log[1 - x]^3)/45 + Log[1 - x]^4/3 - 
    (188*Log[x])/15 - ((322*I)/15)*Pi*Log[x] + (833*Pi^2*Log[x])/45 - 
    ((4*I)/3)*Pi^3*Log[x] + (793*Log[1 - x]*Log[x])/15 + 
    ((126*I)/5)*Pi*Log[1 - x]*Log[x] - (8*Pi^2*Log[1 - x]*Log[x])/3 - 
    (196*Log[1 - x]^2*Log[x])/15 - (4*Log[1 - x]^3*Log[x])/3 - 
    (223*Log[x]^2)/6 - ((63*I)/5)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 + 
    (286*Log[1 - x]*Log[x]^2)/15 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
    2*Log[1 - x]^2*Log[x]^2 + (44*Log[x]^3)/45 - ((4*I)/3)*Pi*Log[x]^3 + 
    (4*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/3 + 
    ((56*I)*Pi - (4*Pi^2)/3 - (66*Log[1 - x])/5 + (346*Log[x])/5)*
     PolyLog[2, x] + (-66/5 + (8*I)*Pi + 8*Log[x])*PolyLog[3, 1 - x] + 
    (-346/5 + (8*I)*Pi + 8*Log[x])*PolyLog[3, x] - 8*PolyLog[4, 1 - x] + 
    FF[x^2]*((-25*Pi^2)/3 + ((98*I)/15)*Pi^3 + (329*Pi^4)/45 - 
      (98*Pi^2*Log[1 - x])/45 - ((28*I)/3)*Pi^3*Log[1 - x] - 
      (25*Log[1 - x]^2)/3 + ((98*I)/15)*Pi*Log[1 - x]^2 + 
      (14*Pi^2*Log[1 - x]^2)/3 + (98*Log[1 - x]^3)/45 - 
      ((28*I)/3)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/3 - 
      ((28*I)/3)*Pi^3*Log[x] + (50*Log[1 - x]*Log[x])/3 - 
      ((196*I)/15)*Pi*Log[1 - x]*Log[x] - (56*Pi^2*Log[1 - x]*Log[x])/3 + 
      (98*Log[1 - x]^2*Log[x])/15 + (28*I)*Pi*Log[1 - x]^2*Log[x] + 
      (28*Log[1 - x]^3*Log[x])/3 - (25*Log[x]^2)/3 + 
      ((98*I)/15)*Pi*Log[x]^2 + (14*Pi^2*Log[x]^2)/3 - 
      (98*Log[1 - x]*Log[x]^2)/15 + (28*I)*Pi*Log[1 - x]*Log[x]^2 + 
      14*Log[1 - x]^2*Log[x]^2 + (98*Log[x]^3)/45 - ((28*I)/3)*Pi*Log[x]^3 + 
      (28*Log[1 - x]*Log[x]^3)/3 - (7*Log[x]^4)/3 + 
      ((196*Log[1 - x])/15 - (196*Log[x])/15)*PolyLog[2, x] + 
      (196/15 + (112*I)*Pi + 56*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] + 
      (196/15 + (112*I)*Pi + 56*Log[1 - x] + 56*Log[x])*PolyLog[3, x] - 
      112*PolyLog[4, 1 - x] - 112*PolyLog[4, x]) - 8*PolyLog[4, x] + 
    FF[x]*((25*Pi^2)/3 + ((14*I)/5)*Pi^3 - (346*Pi^4)/45 - 
      (18*Log[1 - x])/5 + ((196*I)/15)*Pi*Log[1 - x] + 
      (358*Pi^2*Log[1 - x])/15 + (8*I)*Pi^3*Log[1 - x] + 
      (223*Log[1 - x]^2)/15 - ((518*I)/15)*Pi*Log[1 - x]^2 - 
      (16*Pi^2*Log[1 - x]^2)/3 - (382*Log[1 - x]^3)/45 + 
      (8*I)*Pi*Log[1 - x]^3 + (4*Log[1 - x]^4)/3 + (18*Log[x])/5 - 
      ((196*I)/15)*Pi*Log[x] - (556*Pi^2*Log[x])/45 + 
      ((32*I)/3)*Pi^3*Log[x] - (50*Log[1 - x]*Log[x])/3 - 
      ((644*I)/15)*Pi*Log[1 - x]*Log[x] + (64*Pi^2*Log[1 - x]*Log[x])/3 - 
      (218*Log[1 - x]^2*Log[x])/5 - (24*I)*Pi*Log[1 - x]^2*Log[x] - 
      (16*Log[1 - x]^3*Log[x])/3 + (9*Log[x]^2)/5 + 
      ((322*I)/15)*Pi*Log[x]^2 - (16*Pi^2*Log[x]^2)/3 - 
      (62*Log[1 - x]*Log[x]^2)/5 - (32*I)*Pi*Log[1 - x]*Log[x]^2 - 
      16*Log[1 - x]^2*Log[x]^2 + (62*Log[x]^3)/15 + ((32*I)/3)*Pi*Log[x]^3 - 
      (32*Log[1 - x]*Log[x]^3)/3 + (8*Log[x]^4)/3 + 
      ((-112*I)*Pi + (8*Pi^2)/3 - (1036*Log[1 - x])/15 - (644*Log[x])/15)*
       PolyLog[2, x] + (-1036/15 - (112*I)*Pi - 48*Log[1 - x] - 64*Log[x])*
       PolyLog[3, 1 - x] + (644/15 - (112*I)*Pi - 48*Log[1 - x] - 64*Log[x])*
       PolyLog[3, x] + 112*PolyLog[4, 1 - x] + 112*PolyLog[4, x] - 
      16*PolyLog[4, -(x/(1 - x))]) + 8*PolyLog[4, -(x/(1 - x))] + 
    16*Zeta[3] + FF[x^(-2)]*((-28*Pi^4)/45 - ((29*I)/3)*Pi*Log[1 - x] + 
      (98*Pi^2*Log[1 - x])/45 - (29*Log[1 - x]^2)/6 + 
      ((49*I)/15)*Pi*Log[1 - x]^2 - (14*Pi^2*Log[1 - x]^2)/3 + 
      (98*Log[1 - x]^3)/45 - ((98*I)/15)*Pi*Log[1 - x]*Log[x] - 
      (56*Pi^2*Log[1 - x]*Log[x])/3 - (98*Log[1 - x]^2*Log[x])/15 - 
      (28*Log[1 - x]^3*Log[x])/3 + 14*Log[1 - x]^2*Log[x]^2 + 
      (((-98*I)/15)*Pi - (28*Pi^2)/3 - (98*Log[1 - x])/15)*PolyLog[2, x] + 
      (-98/15 - 56*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] + 
      56*PolyLog[4, 1 - x] + 56*PolyLog[4, x] + 56*PolyLog[4, -(x/(1 - x))] + 
      (98*Zeta[3])/15 + 56*Log[1 - x]*Zeta[3] - 56*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((53*I)/15)*Pi + (469*Pi^2)/45 - ((16*I)/45)*Pi^3 + 
      (14*Pi^4)/5 - ((98*I)/15)*Pi*Log[1 - x] - (812*Pi^2*Log[1 - x])/45 + 
      4*Pi^2*Log[1 - x]^2 + 2*Log[1 - x]^4 + (53*Log[x])/15 + 
      ((26*I)/5)*Pi*Log[x] - (284*Pi^2*Log[x])/15 - (98*Log[1 - x]*Log[x])/
       15 - (4*I)*Pi*Log[1 - x]*Log[x] + (392*Log[1 - x]^2*Log[x])/15 - 
      8*Log[1 - x]^3*Log[x] + (88*Log[x]^2)/15 + ((4*I)/3)*Pi*Log[x]^2 + 
      8*Pi^2*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 - (382*Log[x]^3)/45 + 
      2*Log[x]^4 + (((-16*I)/3)*Pi - 8*Pi^2 + (784*Log[1 - x])/15 - 
        (288*Log[x])/5)*PolyLog[2, x] + (784*PolyLog[3, 1 - x])/15 + 
      (288/5 - 48*Log[1 - x] + 48*Log[x])*PolyLog[3, x] - 
      48*PolyLog[4, 1 - x] - 48*PolyLog[4, x] + 48*PolyLog[4, -(x/(1 - x))] - 
      (8*Zeta[3])/5 + 48*Log[1 - x]*Zeta[3] - 48*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((53*I)/15)*Pi + (469*Pi^2)/45 - ((56*I)/45)*Pi^3 + 
      (8*Pi^4)/15 + (53*Log[1 - x])/15 + ((26*I)/5)*Pi*Log[1 - x] - 
      (428*Pi^2*Log[1 - x])/15 + (88*Log[1 - x]^2)/15 + 
      ((4*I)/3)*Pi*Log[1 - x]^2 + 4*Pi^2*Log[1 - x]^2 - 
      (382*Log[1 - x]^3)/45 - ((98*I)/15)*Pi*Log[x] - (28*Pi^2*Log[x])/3 - 
      (98*Log[1 - x]*Log[x])/15 + ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
      16*Pi^2*Log[1 - x]*Log[x] + (278*Log[1 - x]^2*Log[x])/5 + 
      8*Log[1 - x]^3*Log[x] - (392*Log[1 - x]*Log[x]^2)/15 - 
      12*Log[1 - x]^2*Log[x]^2 + (((16*I)/3)*Pi + 8*Pi^2 + 
        (288*Log[1 - x])/5 - (784*Log[x])/15)*PolyLog[2, x] + 
      (288/5 + 48*Log[1 - x] - 48*Log[x])*PolyLog[3, 1 - x] + 
      (784*PolyLog[3, x])/15 - 48*PolyLog[4, 1 - x] - 48*PolyLog[4, x] - 
      48*PolyLog[4, -(x/(1 - x))] - (8*Zeta[3])/5 - 48*Log[1 - x]*Zeta[3] + 
      48*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((-49*I)/45)*Pi^3 - 
      (49*Pi^4)/15 - (14*Pi^2*Log[1 - x]^2)/3 - (7*Log[1 - x]^4)/3 - 
      ((29*I)/3)*Pi*Log[x] + (49*Pi^2*Log[x])/45 + (28*Log[1 - x]^3*Log[x])/
       3 - (29*Log[x]^2)/6 + ((49*I)/15)*Pi*Log[x]^2 - (28*Pi^2*Log[x]^2)/3 + 
      (98*Log[x]^3)/45 - (7*Log[x]^4)/3 + (((98*I)/15)*Pi + (28*Pi^2)/3 + 
        (98*Log[x])/15)*PolyLog[2, x] + (-98/15 + 56*Log[1 - x] - 56*Log[x])*
       PolyLog[3, x] + 56*PolyLog[4, 1 - x] + 56*PolyLog[4, x] - 
      56*PolyLog[4, -(x/(1 - x))] + (98*Zeta[3])/15 - 56*Log[1 - x]*Zeta[3] + 
      56*Log[x]*Zeta[3])) + COLOR[CF^2*NfV2]*(-3 + ((139*I)/6)*Pi + 
    (457*Pi^2)/24 + (3*I)*Pi^3 + (91*Pi^4)/180 + (139*Log[1 - x])/6 + 
    ((193*I)/12)*Pi*Log[1 - x] - (83*Pi^2*Log[1 - x])/6 + 
    (2*I)*Pi^3*Log[1 - x] + (245*Log[1 - x]^2)/12 - 
    ((21*I)/2)*Pi*Log[1 - x]^2 + (11*Pi^2*Log[1 - x]^2)/6 - 
    (25*Log[1 - x]^3)/3 + ((8*I)/3)*Pi*Log[1 - x]^3 + (23*Log[1 - x]^4)/12 + 
    ((89*I)/12)*Pi*Log[x] - (25*Pi^2*Log[x])/2 - (I/3)*Pi^3*Log[x] - 
    (99*Log[1 - x]*Log[x])/4 - (6*I)*Pi*Log[1 - x]*Log[x] + 
    (26*Pi^2*Log[1 - x]*Log[x])/3 + (59*Log[1 - x]^2*Log[x])/2 - 
    (9*I)*Pi*Log[1 - x]^2*Log[x] - 5*Log[1 - x]^3*Log[x] + 
    (193*Log[x]^2)/12 + (I/2)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 - 
    (35*Log[1 - x]*Log[x]^2)/2 - (2*I)*Pi*Log[1 - x]*Log[x]^2 - 
    7*Log[1 - x]^2*Log[x]^2 - 4*Log[x]^3 + (I/3)*Pi*Log[x]^3 - 
    (Log[1 - x]*Log[x]^3)/3 + (3*Log[x]^4)/4 + 
    ((-30*I)*Pi - (7*Pi^2)/3 + 30*Log[1 - x] - 60*Log[x])*PolyLog[2, x] + 
    (30 - (26*I)*Pi - 26*Log[x])*PolyLog[3, 1 - x] + 
    (60 - (26*I)*Pi - 40*Log[1 - x] + 14*Log[x])*PolyLog[3, x] - 
    14*PolyLog[4, 1 - x] - 14*PolyLog[4, x] + 
    FF[x^2]*((-13*Pi^2)/4 - (I/3)*Pi^3 - (679*Pi^4)/180 + 
      (31*Pi^2*Log[1 - x])/9 + ((19*I)/3)*Pi^3*Log[1 - x] - 
      (13*Log[1 - x]^2)/4 - (I/3)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/6 + 
      (5*Log[1 - x]^3)/9 + ((11*I)/3)*Pi*Log[1 - x]^3 + 
      (13*Log[1 - x]^4)/12 + 2*Pi^2*Log[x] + (5*I)*Pi^3*Log[x] + 
      (13*Log[1 - x]*Log[x])/2 + ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (26*Pi^2*Log[1 - x]*Log[x])/3 - (19*Log[1 - x]^2*Log[x])/3 - 
      (19*I)*Pi*Log[1 - x]^2*Log[x] - (25*Log[1 - x]^3*Log[x])/3 - 
      (13*Log[x]^2)/4 - (I/3)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/6 + 
      (7*Log[1 - x]*Log[x]^2)/3 - (11*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (13*Log[1 - x]^2*Log[x]^2)/2 + (5*Log[x]^3)/9 + 
      ((11*I)/3)*Pi*Log[x]^3 - (13*Log[1 - x]*Log[x]^3)/3 + 
      (13*Log[x]^4)/12 + ((-26*Log[1 - x])/3 - (8*I)*Pi*Log[1 - x] - 
        4*Log[1 - x]^2 + (26*Log[x])/3 + (8*I)*Pi*Log[x] + 4*Log[x]^2)*
       PolyLog[2, x] + (-26/3 - (68*I)*Pi - 38*Log[1 - x] - 30*Log[x])*
       PolyLog[3, 1 - x] + (-26/3 - (68*I)*Pi - 30*Log[1 - x] - 38*Log[x])*
       PolyLog[3, x] + 68*PolyLog[4, 1 - x] + 68*PolyLog[4, x]) + 
    FF[x]*((13*Pi^2)/4 - ((14*I)/3)*Pi^3 + (28*Pi^4)/9 - (139*Log[1 - x])/6 - 
      ((26*I)/3)*Pi*Log[1 - x] - (109*Pi^2*Log[1 - x])/9 - 
      ((26*I)/3)*Pi^3*Log[1 - x] - (13*Log[1 - x]^2)/12 + 
      ((34*I)/3)*Pi*Log[1 - x]^2 + (34*Log[1 - x]^3)/9 - 
      (6*I)*Pi*Log[1 - x]^3 - (17*Log[1 - x]^4)/6 + (139*Log[x])/6 + 
      ((26*I)/3)*Pi*Log[x] + (5*Pi^2*Log[x])/3 - ((8*I)/3)*Pi^3*Log[x] - 
      (13*Log[1 - x]*Log[x])/2 + ((88*I)/3)*Pi*Log[1 - x]*Log[x] - 
      4*Pi^2*Log[1 - x]*Log[x] + (58*Log[1 - x]^2*Log[x])/3 + 
      (26*I)*Pi*Log[1 - x]^2*Log[x] + (46*Log[1 - x]^3*Log[x])/3 + 
      (91*Log[x]^2)/12 - ((32*I)/3)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 + 
      (44*Log[1 - x]*Log[x]^2)/3 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      3*Log[1 - x]^2*Log[x]^2 - (44*Log[x]^3)/9 - ((4*I)/3)*Pi*Log[x]^3 + 
      2*Log[1 - x]*Log[x]^3 - Log[x]^4/2 + 
      ((60*I)*Pi + (14*Pi^2)/3 + (116*Log[1 - x])/3 + (8*I)*Pi*Log[1 - x] + 
        4*Log[1 - x]^2 + (64*Log[x])/3 - (8*I)*Pi*Log[x] - 4*Log[x]^2)*
       PolyLog[2, x] + (116/3 + (68*I)*Pi + 52*Log[1 - x] + 16*Log[x])*
       PolyLog[3, 1 - x] + (-64/3 + (68*I)*Pi + 44*Log[1 - x] + 24*Log[x])*
       PolyLog[3, x] - 68*PolyLog[4, 1 - x] - 68*PolyLog[4, x] - 
      28*PolyLog[4, -(x/(1 - x))]) + 14*PolyLog[4, -(x/(1 - x))] + 
    (8*I)*Pi*Zeta[3] + 4*Log[1 - x]*Zeta[3] + 4*Log[x]*Zeta[3] + 
    FF[x^(-1)]*(((-139*I)/6)*Pi - (13*Pi^2)/3 - (7*I)*Pi^3 - (14*Pi^4)/45 - 
      (139*Log[1 - x])/6 + ((13*I)/2)*Pi*Log[1 - x] + 
      (109*Pi^2*Log[1 - x])/9 + (2*I)*Pi^3*Log[1 - x] - 
      (13*Log[1 - x]^2)/12 + (4*Pi^2*Log[1 - x]^2)/3 + (34*Log[1 - x]^3)/9 - 
      ((2*I)/3)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/6 + ((26*I)/3)*Pi*Log[x] + 
      4*Pi^2*Log[x] + (26*Log[1 - x]*Log[x])/3 + ((88*I)/3)*Pi*Log[1 - x]*
       Log[x] - 20*Pi^2*Log[1 - x]*Log[x] - (92*Log[1 - x]^2*Log[x])/3 - 
      (46*Log[1 - x]^3*Log[x])/3 - (4*I)*Pi*Log[x]^2 + 
      26*Log[1 - x]*Log[x]^2 + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      21*Log[1 - x]^2*Log[x]^2 + (((64*I)/3)*Pi - (26*Pi^2)/3 - 
        (116*Log[1 - x])/3 - 4*Log[1 - x]^2 + 60*Log[x] + (8*I)*Pi*Log[x] + 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-116/3 + (16*I)*Pi - 52*Log[1 - x] + 68*Log[x])*PolyLog[3, 1 - x] + 
      (-60 - (8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 28*PolyLog[4, 1 - x] + 
      68*PolyLog[4, x] + 68*PolyLog[4, -(x/(1 - x))] + (116*Zeta[3])/3 - 
      (16*I)*Pi*Zeta[3] + 52*Log[1 - x]*Zeta[3] - 68*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((13*I)/9)*Pi^3 + (179*Pi^4)/90 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (17*Pi^2*Log[1 - x]^2)/3 + 
      (17*Log[1 - x]^4)/6 - ((13*I)/2)*Pi*Log[x] - (Pi^2*Log[x])/3 - 
      (2*I)*Pi^3*Log[x] - (8*I)*Pi*Log[1 - x]*Log[x] - 
      (4*Pi^2*Log[1 - x]*Log[x])/3 + (4*I)*Pi*Log[1 - x]^2*Log[x] - 
      (34*Log[1 - x]^3*Log[x])/3 - (13*Log[x]^2)/4 + (2*I)*Pi*Log[x]^2 + 
      (8*Pi^2*Log[x]^2)/3 - 4*Log[1 - x]*Log[x]^2 + 4*Log[1 - x]^2*Log[x]^2 + 
      (5*Log[x]^3)/9 + ((2*I)/3)*Pi*Log[x]^3 + (13*Log[x]^4)/12 + 
      (((-26*I)/3)*Pi - 4*Pi^2 + (8*I)*Pi*Log[1 - x] - (26*Log[x])/3 + 
        8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      ((8*I)*Pi + 8*Log[x])*PolyLog[3, 1 - x] + 
      (26/3 - (30*I)*Pi - 68*Log[1 - x] + 38*Log[x])*PolyLog[3, x] - 
      68*PolyLog[4, 1 - x] + 68*PolyLog[4, -(x/(1 - x))] - (26*Zeta[3])/3 + 
      (30*I)*Pi*Zeta[3] + 68*Log[1 - x]*Zeta[3] - 38*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-139*I)/6)*Pi - (13*Pi^2)/3 - ((31*I)/9)*Pi^3 - 
      (277*Pi^4)/90 + ((26*I)/3)*Pi*Log[1 - x] + 14*Pi^2*Log[1 - x] + 
      ((4*I)/3)*Pi^3*Log[1 - x] - (4*I)*Pi*Log[1 - x]^2 - 
      (17*Pi^2*Log[1 - x]^2)/3 - (17*Log[1 - x]^4)/6 - (139*Log[x])/6 + 
      ((13*I)/2)*Pi*Log[x] + (17*Pi^2*Log[x])/3 + (2*I)*Pi^3*Log[x] + 
      (26*Log[1 - x]*Log[x])/3 + (8*I)*Pi*Log[1 - x]*Log[x] + 
      (4*Pi^2*Log[1 - x]*Log[x])/3 - 34*Log[1 - x]^2*Log[x] - 
      (4*I)*Pi*Log[1 - x]^2*Log[x] + (34*Log[1 - x]^3*Log[x])/3 - 
      (13*Log[x]^2)/12 - 5*Pi^2*Log[x]^2 + 8*Log[1 - x]*Log[x]^2 - 
      4*Log[1 - x]^2*Log[x]^2 + (34*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 - 
      (5*Log[x]^4)/3 + (((-64*I)/3)*Pi + (26*Pi^2)/3 - 60*Log[1 - x] - 
        (8*I)*Pi*Log[1 - x] + (116*Log[x])/3 - 8*Log[1 - x]*Log[x] + 
        4*Log[x]^2)*PolyLog[2, x] + (-60 - (8*I)*Pi - 8*Log[x])*
       PolyLog[3, 1 - x] + (-116/3 + (16*I)*Pi + 68*Log[1 - x] - 52*Log[x])*
       PolyLog[3, x] + 68*PolyLog[4, 1 - x] + 28*PolyLog[4, x] - 
      68*PolyLog[4, -(x/(1 - x))] + (116*Zeta[3])/3 - (16*I)*Pi*Zeta[3] - 
      68*Log[1 - x]*Zeta[3] + 52*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*(((-13*I)/2)*Pi*Log[1 - x] - (16*Pi^2*Log[1 - x])/9 - 
      (2*I)*Pi^3*Log[1 - x] - (13*Log[1 - x]^2)/4 + (2*I)*Pi*Log[1 - x]^2 - 
      (11*Pi^2*Log[1 - x]^2)/3 + (5*Log[1 - x]^3)/9 + 
      ((2*I)/3)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/4 + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (46*Pi^2*Log[1 - x]*Log[x])/3 + 
      (14*Log[1 - x]^2*Log[x])/3 + (46*Log[1 - x]^3*Log[x])/3 - 
      (4*I)*Pi*Log[1 - x]*Log[x]^2 - 21*Log[1 - x]^2*Log[x]^2 + 
      (((26*I)/3)*Pi + 4*Pi^2 + (26*Log[1 - x])/3 + 4*Log[1 - x]^2 - 
        (8*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (26/3 - (30*I)*Pi + 38*Log[1 - x] - 68*Log[x])*PolyLog[3, 1 - x] + 
      ((8*I)*Pi + 8*Log[1 - x])*PolyLog[3, x] - 68*PolyLog[4, x] - 
      68*PolyLog[4, -(x/(1 - x))] - (26*Zeta[3])/3 + (30*I)*Pi*Zeta[3] - 
      38*Log[1 - x]*Zeta[3] + 68*Log[x]*Zeta[3])) + 
  COLOR[CA^2*NfV2]*(-1097/1620 + ((2521*I)/40)*Pi - (11831*Pi^2)/864 + 
    ((17441*I)/2160)*Pi^3 + (557*Pi^4)/720 + (22267*Log[1 - x])/360 + 
    ((7547*I)/360)*Pi*Log[1 - x] - (481*Pi^2*Log[1 - x])/40 - 
    ((9*I)/8)*Pi^3*Log[1 - x] + (3541*Log[1 - x]^2)/288 + 
    ((349*I)/720)*Pi*Log[1 - x]^2 + (31*Pi^2*Log[1 - x]^2)/24 - 
    (97*Log[1 - x]^3)/72 - ((23*I)/24)*Pi*Log[1 - x]^3 + 
    (7*Log[1 - x]^4)/48 - (959*Log[x])/180 + ((7097*I)/360)*Pi*Log[x] - 
    (1871*Pi^2*Log[x])/432 - ((43*I)/24)*Pi^3*Log[x] - 
    (15811*Log[1 - x]*Log[x])/720 - ((9641*I)/360)*Pi*Log[1 - x]*Log[x] + 
    (53*Pi^2*Log[1 - x]*Log[x])/24 + (6317*Log[1 - x]^2*Log[x])/180 + 
    (I/8)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/4 + 
    (6001*Log[x]^2)/288 + ((4601*I)/720)*Pi*Log[x]^2 + 
    (17*Pi^2*Log[x]^2)/12 - (101*Log[1 - x]*Log[x]^2)/4 + 
    ((11*I)/8)*Pi*Log[1 - x]*Log[x]^2 - (33*Log[1 - x]^2*Log[x]^2)/8 + 
    (7*Log[x]^3)/9 - ((15*I)/8)*Pi*Log[x]^3 + (5*Log[1 - x]*Log[x]^3)/6 - 
    (5*Log[x]^4)/16 + (((-1423*I)/90)*Pi - (11*Pi^2)/12 + 
      (18709*Log[1 - x])/360 + ((3*I)/2)*Pi*Log[1 - x] + (3*Log[1 - x]^2)/4 - 
      (24401*Log[x])/360 - ((3*I)/2)*Pi*Log[x] - (3*Log[x]^2)/4)*
     PolyLog[2, x] + (18709/360 - (8*I)*Pi + (25*Log[1 - x])/4 - 
      (57*Log[x])/4)*PolyLog[3, 1 - x] + 
    (24401/360 - (8*I)*Pi - (79*Log[1 - x])/4 + (47*Log[x])/4)*
     PolyLog[3, x] - (33*PolyLog[4, 1 - x])/2 - (33*PolyLog[4, x])/2 + 
    FF[x^2]*((-1249*Pi^2)/48 - ((29*I)/8)*Pi^3 - (409*Pi^4)/720 + 
      (1097*Pi^2*Log[1 - x])/72 - ((3*I)/4)*Pi^3*Log[1 - x] - 
      (1249*Log[1 - x]^2)/48 - ((29*I)/8)*Pi*Log[1 - x]^2 - 
      (9*Pi^2*Log[1 - x]^2)/8 + (379*Log[1 - x]^3)/72 + 
      ((5*I)/4)*Pi*Log[1 - x]^3 + (19*Log[1 - x]^4)/48 + (41*Pi^2*Log[x])/4 + 
      (I/4)*Pi^3*Log[x] + (1249*Log[1 - x]*Log[x])/24 + 
      ((29*I)/4)*Pi*Log[1 - x]*Log[x] + (29*Pi^2*Log[1 - x]*Log[x])/6 - 
      (605*Log[1 - x]^2*Log[x])/24 - ((11*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (Log[1 - x]^3*Log[x])/4 - (1249*Log[x]^2)/48 - ((29*I)/8)*Pi*Log[x]^2 - 
      (5*Pi^2*Log[x]^2)/8 + (113*Log[1 - x]*Log[x]^2)/24 - 
      ((35*I)/4)*Pi*Log[1 - x]*Log[x]^2 - (39*Log[1 - x]^2*Log[x]^2)/8 + 
      (379*Log[x]^3)/72 + ((5*I)/4)*Pi*Log[x]^3 - (13*Log[1 - x]*Log[x]^3)/
       4 + (19*Log[x]^4)/48 + ((-359*Log[1 - x])/12 + (6*I)*Pi*Log[1 - x] + 
        3*Log[1 - x]^2 + (359*Log[x])/12 - (6*I)*Pi*Log[x] - 3*Log[x]^2)*
       PolyLog[2, x] + (-359/12 - (27*I)*Pi - (11*Log[1 - x])/2 - 
        (43*Log[x])/2)*PolyLog[3, 1 - x] + 
      (-359/12 - (27*I)*Pi - (43*Log[1 - x])/2 - (11*Log[x])/2)*
       PolyLog[3, x] + 17*PolyLog[4, 1 - x] + 17*PolyLog[4, x]) + 
    FF[x]*((1249*Pi^2)/48 + ((1069*I)/1080)*Pi^3 + (37*Pi^4)/120 - 
      (4837*Log[1 - x])/72 - ((5*I)/4)*Pi*Log[1 - x] - 
      (3391*Pi^2*Log[1 - x])/180 - (I/6)*Pi^3*Log[1 - x] + 
      (553*Log[1 - x]^2)/16 + ((3431*I)/360)*Pi*Log[1 - x]^2 + 
      (2*Pi^2*Log[1 - x]^2)/3 - (113*Log[1 - x]^3)/36 - 
      ((13*I)/6)*Pi*Log[1 - x]^3 - (13*Log[1 - x]^4)/12 + (4837*Log[x])/72 + 
      ((5*I)/4)*Pi*Log[x] - (2005*Pi^2*Log[x])/216 + ((2*I)/3)*Pi^3*Log[x] - 
      (1249*Log[1 - x]*Log[x])/24 + ((1541*I)/180)*Pi*Log[1 - x]*Log[x] - 
      3*Pi^2*Log[1 - x]*Log[x] + (1469*Log[1 - x]^2*Log[x])/45 + 
      ((11*I)/2)*Pi*Log[1 - x]^2*Log[x] + 3*Log[1 - x]^3*Log[x] + 
      (839*Log[x]^2)/48 - ((821*I)/360)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/6 + 
      (11*Log[1 - x]*Log[x]^2)/3 + (6*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (7*Log[1 - x]^2*Log[x]^2)/2 - (133*Log[x]^3)/18 - (I/3)*Pi*Log[x]^3 + 
      (7*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/6 + 
      (((1423*I)/45)*Pi + (11*Pi^2)/6 + (8231*Log[1 - x])/180 - 
        (6*I)*Pi*Log[1 - x] - 3*Log[1 - x]^2 - (2539*Log[x])/180 + 
        (6*I)*Pi*Log[x] + 3*Log[x]^2)*PolyLog[2, x] + 
      (8231/180 + (27*I)*Pi + 11*Log[1 - x] + 16*Log[x])*PolyLog[3, 1 - x] + 
      (2539/180 + (27*I)*Pi + 27*Log[1 - x])*PolyLog[3, x] - 
      17*PolyLog[4, 1 - x] - 17*PolyLog[4, x] - 
      11*PolyLog[4, -(x/(1 - x))]) + (11*PolyLog[4, -(x/(1 - x))])/2 - 
    (2251*Zeta[3])/36 + (11*I)*Pi*Zeta[3] + 5*Log[1 - x]*Zeta[3] + 
    5*Log[x]*Zeta[3] + FF[x^(-1)]*(((-46151*I)/720)*Pi + (461*Pi^2)/48 - 
      ((87*I)/8)*Pi^3 + (19*Pi^4)/45 - (46151*Log[1 - x])/720 + 
      ((19663*I)/360)*Pi*Log[1 - x] + (5929*Pi^2*Log[1 - x])/360 + 
      ((11*I)/12)*Pi^3*Log[1 - x] + (1181*Log[1 - x]^2)/36 - 
      ((7297*I)/360)*Pi*Log[1 - x]^2 + (31*Pi^2*Log[1 - x]^2)/24 - 
      (205*Log[1 - x]^3)/36 + ((53*I)/12)*Pi*Log[1 - x]^3 + 
      (35*Log[1 - x]^4)/8 + ((367*I)/40)*Pi*Log[x] - (115*Pi^2*Log[x])/12 + 
      (367*Log[1 - x]*Log[x])/40 + ((9353*I)/180)*Pi*Log[1 - x]*Log[x] - 
      (29*Pi^2*Log[1 - x]*Log[x])/3 - (7207*Log[1 - x]^2*Log[x])/180 - 
      (4*I)*Pi*Log[1 - x]^2*Log[x] - (71*Log[1 - x]^3*Log[x])/4 + 
      42*Log[1 - x]*Log[x]^2 + ((9*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
      (207*Log[1 - x]^2*Log[x]^2)/8 + (((6473*I)/180)*Pi + (19*Pi^2)/3 - 
        (8647*Log[1 - x])/180 + 84*Log[x])*PolyLog[2, x] + 
      (-8647/180 + (71*I)*Pi - 28*Log[1 - x] + 99*Log[x])*PolyLog[3, 1 - x] + 
      (-84 + (5*I)*Pi + 5*Log[1 - x])*PolyLog[3, x] - 38*PolyLog[4, 1 - x] + 
      94*PolyLog[4, x] + 94*PolyLog[4, -(x/(1 - x))] + (16297*Zeta[3])/180 - 
      (71*I)*Pi*Zeta[3] + 28*Log[1 - x]*Zeta[3] - 99*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((3401*I)/720)*Pi^3 - (61*Pi^4)/720 + 
      (157*Pi^2*Log[1 - x]^2)/24 + (157*Log[1 - x]^4)/48 - 
      ((5941*I)/144)*Pi*Log[x] + (133*Pi^2*Log[x])/48 + (I/12)*Pi^3*Log[x] - 
      ((115*I)/6)*Pi*Log[1 - x]*Log[x] - (11*Pi^2*Log[1 - x]*Log[x])/6 - 
      (157*Log[1 - x]^3*Log[x])/12 - (5941*Log[x]^2)/288 + 
      ((3341*I)/240)*Pi*Log[x]^2 + (121*Pi^2*Log[x]^2)/24 - 
      (115*Log[1 - x]*Log[x]^2)/12 + ((11*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (11*Log[1 - x]^2*Log[x]^2)/8 + (233*Log[x]^3)/36 - 
      ((67*I)/24)*Pi*Log[x]^3 + (11*Log[1 - x]*Log[x]^3)/12 - 
      (7*Log[x]^4)/48 + (((-3401*I)/120)*Pi + (41*Pi^2)/6 - 
        (3401*Log[x])/120 + (I/2)*Pi*Log[x] + Log[x]^2/4)*PolyLog[2, x] + 
      (((-11*I)/2)*Pi - (11*Log[x])/2)*PolyLog[3, 1 - x] + 
      (3401/120 - ((265*I)/4)*Pi - 84*Log[1 - x] + (71*Log[x])/4)*
       PolyLog[3, x] - (157*PolyLog[4, 1 - x])/2 + (85*PolyLog[4, x])/2 + 
      (157*PolyLog[4, -(x/(1 - x))])/2 - (3401*Zeta[3])/120 + 
      ((265*I)/4)*Pi*Zeta[3] + 84*Log[1 - x]*Zeta[3] - 
      (71*Log[x]*Zeta[3])/4) + FF[(1 - x)^(-1)]*(((-46151*I)/720)*Pi + 
      (461*Pi^2)/48 - ((659*I)/135)*Pi^3 - (7*Pi^4)/20 + 
      ((367*I)/40)*Pi*Log[1 - x] + (53*Pi^2*Log[1 - x])/12 - 
      (47*Pi^2*Log[1 - x]^2)/6 - (47*Log[1 - x]^4)/12 - (46151*Log[x])/720 + 
      ((19663*I)/360)*Pi*Log[x] + (457*Pi^2*Log[x])/54 + 
      ((11*I)/12)*Pi^3*Log[x] + (367*Log[1 - x]*Log[x])/40 + 
      (16*I)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/3 - 
      42*Log[1 - x]^2*Log[x] + ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      (47*Log[1 - x]^3*Log[x])/3 + (1181*Log[x]^2)/36 - 
      ((7297*I)/360)*Pi*Log[x]^2 - (157*Pi^2*Log[x]^2)/24 + 
      8*Log[1 - x]*Log[x]^2 - (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (19*Log[1 - x]^2*Log[x]^2)/8 - (205*Log[x]^3)/36 + 
      ((53*I)/12)*Pi*Log[x]^3 - (25*Log[1 - x]*Log[x]^3)/12 + 
      (11*Log[x]^4)/24 + (((-6473*I)/180)*Pi - (19*Pi^2)/3 - 84*Log[1 - x] + 
        (8647*Log[x])/180)*PolyLog[2, x] + (-84 + (5*I)*Pi + 5*Log[x])*
       PolyLog[3, 1 - x] + (-8647/180 + (71*I)*Pi + 99*Log[1 - x] - 
        28*Log[x])*PolyLog[3, x] + 94*PolyLog[4, 1 - x] - 38*PolyLog[4, x] - 
      94*PolyLog[4, -(x/(1 - x))] + (16297*Zeta[3])/180 - (71*I)*Pi*Zeta[3] - 
      99*Log[1 - x]*Zeta[3] + 28*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((-17*Pi^4)/36 - ((5941*I)/144)*Pi*Log[1 - x] - 
      (703*Pi^2*Log[1 - x])/360 + (I/6)*Pi^3*Log[1 - x] - 
      (5941*Log[1 - x]^2)/288 + ((3341*I)/240)*Pi*Log[1 - x]^2 - 
      (35*Pi^2*Log[1 - x]^2)/24 + (233*Log[1 - x]^3)/36 - 
      ((67*I)/24)*Pi*Log[1 - x]^3 - (41*Log[1 - x]^4)/12 + 
      ((367*I)/40)*Pi*Log[1 - x]*Log[x] + (53*Pi^2*Log[1 - x]*Log[x])/12 + 
      (2251*Log[1 - x]^2*Log[x])/120 + ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      (55*Log[1 - x]^3*Log[x])/4 - 21*Log[1 - x]^2*Log[x]^2 + 
      (((3401*I)/120)*Pi - (41*Pi^2)/6 + (3401*Log[1 - x])/120 - 
        (I/2)*Pi*Log[1 - x] - Log[1 - x]^2/4)*PolyLog[2, x] + 
      (3401/120 - ((265*I)/4)*Pi + (71*Log[1 - x])/4 - 84*Log[x])*
       PolyLog[3, 1 - x] + (((-11*I)/2)*Pi - (11*Log[1 - x])/2)*
       PolyLog[3, x] + (85*PolyLog[4, 1 - x])/2 - (157*PolyLog[4, x])/2 - 
      (157*PolyLog[4, -(x/(1 - x))])/2 - (3401*Zeta[3])/120 + 
      ((265*I)/4)*Pi*Zeta[3] - (71*Log[1 - x]*Zeta[3])/4 + 
      84*Log[x]*Zeta[3])) + COLOR[CA*CF*NfV2]*(-3/2 - ((977*I)/18)*Pi - 
    (617*Pi^2)/36 - ((7*I)/2)*Pi^3 - (937*Pi^4)/720 - (923*Log[1 - x])/18 - 
    ((697*I)/36)*Pi*Log[1 - x] + (637*Pi^2*Log[1 - x])/36 - 
    ((3*I)/2)*Pi^3*Log[1 - x] - (1691*Log[1 - x]^2)/72 + 
    ((91*I)/6)*Pi*Log[1 - x]^2 - (83*Pi^2*Log[1 - x]^2)/24 + 
    (379*Log[1 - x]^3)/36 - (2*I)*Pi*Log[1 - x]^3 - (13*Log[1 - x]^4)/6 - 
    3*Log[x] - ((241*I)/36)*Pi*Log[x] + (181*Pi^2*Log[x])/12 + 
    ((13*I)/12)*Pi^3*Log[x] + (629*Log[1 - x]*Log[x])/18 + 
    ((35*I)/3)*Pi*Log[1 - x]*Log[x] - (45*Pi^2*Log[1 - x]*Log[x])/4 - 
    (130*Log[1 - x]^2*Log[x])/3 + (9*I)*Pi*Log[1 - x]^2*Log[x] + 
    (16*Log[1 - x]^3*Log[x])/3 - (1499*Log[x]^2)/72 - ((5*I)/6)*Pi*Log[x]^2 - 
    (7*Pi^2*Log[x]^2)/2 + (111*Log[1 - x]*Log[x]^2)/4 + 
    ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (77*Log[1 - x]^2*Log[x]^2)/8 + 
    (13*Log[x]^3)/3 + ((2*I)/3)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/4 - 
    (5*Log[x]^4)/6 + ((44*I)*Pi + (8*Pi^2)/3 - (93*Log[1 - x])/2 - 
      (I/2)*Pi*Log[1 - x] - Log[1 - x]^2/4 + (181*Log[x])/2 + 
      (I/2)*Pi*Log[x] + Log[x]^2/4)*PolyLog[2, x] + 
    (-93/2 + ((59*I)/2)*Pi - (15*Log[1 - x])/2 + 37*Log[x])*
     PolyLog[3, 1 - x] + (-181/2 + ((59*I)/2)*Pi + 53*Log[1 - x] - 
      (47*Log[x])/2)*PolyLog[3, x] + (61*PolyLog[4, 1 - x])/2 + 
    FF[x^2]*((401*Pi^2)/36 + ((7*I)/3)*Pi^3 + (443*Pi^4)/90 - 
      (59*Pi^2*Log[1 - x])/6 - ((23*I)/3)*Pi^3*Log[1 - x] + 
      (401*Log[1 - x]^2)/36 + ((7*I)/3)*Pi*Log[1 - x]^2 + 
      (11*Pi^2*Log[1 - x]^2)/6 - (5*Log[1 - x]^3)/2 - (5*I)*Pi*Log[1 - x]^3 - 
      (3*Log[1 - x]^4)/2 - (37*Pi^2*Log[x])/6 - ((19*I)/3)*Pi^3*Log[x] - 
      (401*Log[1 - x]*Log[x])/18 - ((14*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (38*Pi^2*Log[1 - x]*Log[x])/3 + (103*Log[1 - x]^2*Log[x])/6 + 
      (25*I)*Pi*Log[1 - x]^2*Log[x] + (32*Log[1 - x]^3*Log[x])/3 + 
      (401*Log[x]^2)/36 + ((7*I)/3)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/2 - 
      (29*Log[1 - x]*Log[x]^2)/6 + (17*I)*Pi*Log[1 - x]*Log[x]^2 + 
      10*Log[1 - x]^2*Log[x]^2 - (5*Log[x]^3)/2 - (5*I)*Pi*Log[x]^3 + 
      (20*Log[1 - x]*Log[x]^3)/3 - (3*Log[x]^4)/2 + 
      (22*Log[1 - x] + (8*I)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - 22*Log[x] - 
        (8*I)*Pi*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      (22 + (96*I)*Pi + 50*Log[1 - x] + 46*Log[x])*PolyLog[3, 1 - x] + 
      (22 + (96*I)*Pi + 46*Log[1 - x] + 50*Log[x])*PolyLog[3, x] - 
      92*PolyLog[4, 1 - x] - 92*PolyLog[4, x]) + (61*PolyLog[4, x])/2 - 
    16*PolyLog[4, -(x/(1 - x))] + FF[x]*((-401*Pi^2)/36 + (5*I)*Pi^3 - 
      (25*Pi^4)/6 + (869*Log[1 - x])/18 + ((38*I)/3)*Pi*Log[1 - x] + 
      (803*Pi^2*Log[1 - x])/36 + ((31*I)/3)*Pi^3*Log[1 - x] - 
      (305*Log[1 - x]^2)/36 - ((55*I)/3)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/2 - (133*Log[1 - x]^3)/36 + 
      ((23*I)/3)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/2 - (869*Log[x])/18 - 
      ((38*I)/3)*Pi*Log[x] + (37*Pi^2*Log[x])/36 + ((11*I)/3)*Pi^3*Log[x] + 
      (401*Log[1 - x]*Log[x])/18 - ((118*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (22*Pi^2*Log[1 - x]*Log[x])/3 - (439*Log[1 - x]^2*Log[x])/12 - 
      (33*I)*Pi*Log[1 - x]^2*Log[x] - (56*Log[1 - x]^3*Log[x])/3 - 
      (497*Log[x]^2)/36 + ((41*I)/3)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/6 - 
      (79*Log[1 - x]*Log[x]^2)/4 - (9*I)*Pi*Log[1 - x]*Log[x]^2 - 
      6*Log[1 - x]^2*Log[x]^2 + (313*Log[x]^3)/36 + ((7*I)/3)*Pi*Log[x]^3 - 
      4*Log[1 - x]*Log[x]^3 + (5*Log[x]^4)/6 + 
      ((-88*I)*Pi - (16*Pi^2)/3 - 66*Log[1 - x] - (8*I)*Pi*Log[1 - x] - 
        4*Log[1 - x]^2 - 22*Log[x] + (8*I)*Pi*Log[x] + 4*Log[x]^2)*
       PolyLog[2, x] + (-66 - (96*I)*Pi - 66*Log[1 - x] - 30*Log[x])*
       PolyLog[3, 1 - x] + (22 - (96*I)*Pi - 62*Log[1 - x] - 34*Log[x])*
       PolyLog[3, x] + 92*PolyLog[4, 1 - x] + 92*PolyLog[4, x] + 
      32*PolyLog[4, -(x/(1 - x))]) - 7*Zeta[3] - (10*I)*Pi*Zeta[3] - 
    5*Log[1 - x]*Zeta[3] - 5*Log[x]*Zeta[3] + 
    FF[x^(-2)]*((-11*Pi^4)/45 + ((811*I)/36)*Pi*Log[1 - x] - 
      (3*Pi^2*Log[1 - x])/2 + (2*I)*Pi^3*Log[1 - x] + (811*Log[1 - x]^2)/72 - 
      ((35*I)/12)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/6 - 
      (11*Log[1 - x]^3)/6 + (I/3)*Pi*Log[1 - x]^3 + (23*Log[1 - x]^4)/12 - 
      ((13*I)/6)*Pi*Log[1 - x]*Log[x] - (62*Pi^2*Log[1 - x]*Log[x])/3 - 
      (61*Log[1 - x]^2*Log[x])/6 - I*Pi*Log[1 - x]^2*Log[x] - 
      18*Log[1 - x]^3*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x]^2 + 
      25*Log[1 - x]^2*Log[x]^2 + (((-109*I)/6)*Pi - (23*Pi^2)/3 - 
        (109*Log[1 - x])/6 - 4*Log[1 - x]^2 + (8*I)*Pi*Log[x] + 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-109/6 + (28*I)*Pi - 56*Log[1 - x] + 84*Log[x])*PolyLog[3, 1 - x] + 
      ((-6*I)*Pi - 6*Log[1 - x])*PolyLog[3, x] + 22*PolyLog[4, 1 - x] + 
      82*PolyLog[4, x] + 82*PolyLog[4, -(x/(1 - x))] + (109*Zeta[3])/6 - 
      (28*I)*Pi*Zeta[3] + 56*Log[1 - x]*Zeta[3] - 84*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((1681*I)/36)*Pi + (113*Pi^2)/36 + ((145*I)/36)*Pi^3 + 
      (841*Pi^4)/180 - ((61*I)/6)*Pi*Log[1 - x] - (58*Pi^2*Log[1 - x])/3 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (4*I)*Pi*Log[1 - x]^2 + 
      (47*Pi^2*Log[1 - x]^2)/6 + (47*Log[1 - x]^4)/12 + (1681*Log[x])/36 - 
      ((205*I)/9)*Pi*Log[x] - (59*Pi^2*Log[x])/12 - ((5*I)/2)*Pi^3*Log[x] - 
      (61*Log[1 - x]*Log[x])/6 - (13*I)*Pi*Log[1 - x]*Log[x] - 
      Pi^2*Log[1 - x]*Log[x] + 42*Log[1 - x]^2*Log[x] + 
      (3*I)*Pi*Log[1 - x]^2*Log[x] - (47*Log[1 - x]^3*Log[x])/3 - 
      (359*Log[x]^2)/36 - ((17*I)/12)*Pi*Log[x]^2 + (39*Pi^2*Log[x]^2)/4 - 
      (21*Log[1 - x]*Log[x]^2)/2 + ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      3*Log[1 - x]^2*Log[x]^2 - (52*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 + 
      (5*Log[1 - x]*Log[x]^3)/6 + (9*Log[x]^4)/4 + 
      (((95*I)/6)*Pi - (40*Pi^2)/3 + 76*Log[1 - x] + (8*I)*Pi*Log[1 - x] - 
        (361*Log[x])/6 + 8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      (76 + (6*I)*Pi + 6*Log[x])*PolyLog[3, 1 - x] + 
      (361/6 - (17*I)*Pi - 96*Log[1 - x] + 79*Log[x])*PolyLog[3, x] - 
      94*PolyLog[4, 1 - x] - 56*PolyLog[4, x] + 94*PolyLog[4, -(x/(1 - x))] - 
      (229*Zeta[3])/6 + (17*I)*Pi*Zeta[3] + 96*Log[1 - x]*Zeta[3] - 
      79*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((-109*I)/36)*Pi^3 - 
      (187*Pi^4)/60 + ((4*I)/3)*Pi^3*Log[1 - x] - (41*Pi^2*Log[1 - x]^2)/6 - 
      (41*Log[1 - x]^4)/12 + ((811*I)/36)*Pi*Log[x] - (163*Pi^2*Log[x])/36 + 
      (2*I)*Pi^3*Log[x] + (16*I)*Pi*Log[1 - x]*Log[x] + 
      2*Pi^2*Log[1 - x]*Log[x] - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
      (41*Log[1 - x]^3*Log[x])/3 + (811*Log[x]^2)/72 - 
      ((35*I)/12)*Pi*Log[x]^2 - (19*Pi^2*Log[x]^2)/3 + 
      8*Log[1 - x]*Log[x]^2 - I*Pi*Log[1 - x]*Log[x]^2 - 
      (7*Log[1 - x]^2*Log[x]^2)/2 - (11*Log[x]^3)/6 + (I/3)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/3 - (3*Log[x]^4)/2 + 
      (((109*I)/6)*Pi + (23*Pi^2)/3 - (8*I)*Pi*Log[1 - x] + (109*Log[x])/6 - 
        8*Log[1 - x]*Log[x] + 4*Log[x]^2)*PolyLog[2, x] + 
      ((-6*I)*Pi - 6*Log[x])*PolyLog[3, 1 - x] + 
      (-109/6 + (28*I)*Pi + 84*Log[1 - x] - 56*Log[x])*PolyLog[3, x] + 
      82*PolyLog[4, 1 - x] + 22*PolyLog[4, x] - 82*PolyLog[4, -(x/(1 - x))] + 
      (109*Zeta[3])/6 - (28*I)*Pi*Zeta[3] - 84*Log[1 - x]*Zeta[3] + 
      56*Log[x]*Zeta[3]) + FF[x^(-1)]*(((1681*I)/36)*Pi + (113*Pi^2)/36 + 
      ((20*I)/3)*Pi^3 + (28*Pi^4)/45 + (1681*Log[1 - x])/36 - 
      ((205*I)/9)*Pi*Log[1 - x] - (269*Pi^2*Log[1 - x])/18 - 
      ((5*I)/2)*Pi^3*Log[1 - x] - (359*Log[1 - x]^2)/36 - 
      ((17*I)/12)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/4 - 
      (52*Log[1 - x]^3)/9 - ((2*I)/3)*Pi*Log[1 - x]^3 - (5*Log[1 - x]^4)/3 - 
      ((61*I)/6)*Pi*Log[x] - (20*Pi^2*Log[x])/3 - (61*Log[1 - x]*Log[x])/6 - 
      ((173*I)/6)*Pi*Log[1 - x]*Log[x] + (88*Pi^2*Log[1 - x]*Log[x])/3 + 
      (149*Log[1 - x]^2*Log[x])/3 + ((3*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (41*Log[1 - x]^3*Log[x])/2 + (4*I)*Pi*Log[x]^2 - 
      34*Log[1 - x]*Log[x]^2 - (5*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (57*Log[1 - x]^2*Log[x]^2)/2 + (((-95*I)/6)*Pi + (40*Pi^2)/3 + 
        (361*Log[1 - x])/6 + 4*Log[1 - x]^2 - 76*Log[x] - (8*I)*Pi*Log[x] - 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (361/6 - (17*I)*Pi + 79*Log[1 - x] - 96*Log[x])*PolyLog[3, 1 - x] + 
      (76 + (6*I)*Pi + 6*Log[1 - x])*PolyLog[3, x] - 56*PolyLog[4, 1 - x] - 
      94*PolyLog[4, x] - 94*PolyLog[4, -(x/(1 - x))] - (229*Zeta[3])/6 + 
      (17*I)*Pi*Zeta[3] - 79*Log[1 - x]*Zeta[3] + 96*Log[x]*Zeta[3])), 
 COLOR[Nf^2*NfV2]*(((-10*I)/27)*Pi + (23*Pi^2)/108 - ((5*I)/27)*Pi^3 + 
    (23*Pi^4)/216 + ((10*I)/27)*Pi*Log[1 - x] - (23*Pi^2*Log[1 - x])/108 - 
    ((5*I)/27)*Pi*Log[1 - x]^2 + (23*Pi^2*Log[1 - x]^2)/216 - 
    ((10*I)/27)*Pi*Log[x] + (23*Pi^2*Log[x])/108 + 
    ((10*I)/27)*Pi*Log[1 - x]*Log[x] - (23*Pi^2*Log[1 - x]*Log[x])/108 - 
    ((5*I)/27)*Pi*Log[x]^2 + (23*Pi^2*Log[x]^2)/216 + 
    FF[x]*(((10*I)/27)*Pi^3 - (23*Pi^4)/108 - ((20*I)/27)*Pi*Log[1 - x] + 
      (23*Pi^2*Log[1 - x])/54 + ((10*I)/27)*Pi*Log[1 - x]^2 - 
      (23*Pi^2*Log[1 - x]^2)/108 + ((20*I)/27)*Pi*Log[x] - 
      (23*Pi^2*Log[x])/54 - ((20*I)/27)*Pi*Log[1 - x]*Log[x] + 
      (23*Pi^2*Log[1 - x]*Log[x])/54 + ((10*I)/27)*Pi*Log[x]^2 - 
      (23*Pi^2*Log[x]^2)/108) + FF[x^2]*(((-10*I)/27)*Pi^3 + (23*Pi^4)/108 - 
      ((10*I)/27)*Pi*Log[1 - x]^2 + (23*Pi^2*Log[1 - x]^2)/108 + 
      ((20*I)/27)*Pi*Log[1 - x]*Log[x] - (23*Pi^2*Log[1 - x]*Log[x])/54 - 
      ((10*I)/27)*Pi*Log[x]^2 + (23*Pi^2*Log[x]^2)/108)) + 
  COLOR[CF*Nf*NfV2]*(242/45 - (I/9)*Pi + (1759*Pi^2)/540 - 
    ((559*I)/270)*Pi^3 + (16*Pi^4)/27 - ((451*I)/1350)*Pi^5 - 
    (4*Li[{3, 2}, 1, x])/3 + (136*Li[{3, 2}, 1 - x, 1])/15 + 
    (116*Li[{3, 2}, x, 1])/15 + (37*Log[1 - x])/45 + 
    ((101*I)/9)*Pi*Log[1 - x] + (193*Pi^2*Log[1 - x])/30 + 
    ((47*I)/27)*Pi^3*Log[1 - x] - (79*Pi^4*Log[1 - x])/225 + 
    (1883*Log[1 - x]^2)/180 - ((289*I)/30)*Pi*Log[1 - x]^2 + 
    (1049*Pi^2*Log[1 - x]^2)/270 - ((7*I)/9)*Pi^3*Log[1 - x]^2 - 
    (31*Log[1 - x]^3)/6 + ((49*I)/135)*Pi*Log[1 - x]^3 - 
    (262*Pi^2*Log[1 - x]^3)/135 + (91*Log[1 - x]^4)/54 + 
    (I/18)*Pi*Log[1 - x]^4 - (143*Log[1 - x]^5)/225 - (34*Log[x])/15 + 
    ((391*I)/45)*Pi*Log[x] + (88*Pi^2*Log[x])/27 + ((5*I)/9)*Pi^3*Log[x] + 
    (221*Pi^4*Log[x])/675 - (371*Log[1 - x]*Log[x])/30 + 
    ((433*I)/45)*Pi*Log[1 - x]*Log[x] - (602*Pi^2*Log[1 - x]*Log[x])/135 - 
    ((38*I)/45)*Pi^3*Log[1 - x]*Log[x] - (413*Log[1 - x]^2*Log[x])/30 - 
    ((157*I)/45)*Pi*Log[1 - x]^2*Log[x] + (152*Pi^2*Log[1 - x]^2*Log[x])/45 - 
    (667*Log[1 - x]^3*Log[x])/135 + ((76*I)/45)*Pi*Log[1 - x]^3*Log[x] + 
    (331*Log[1 - x]^4*Log[x])/90 + (379*Log[x]^2)/36 - 
    ((319*I)/90)*Pi*Log[x]^2 + (91*Pi^2*Log[x]^2)/54 + (I/9)*Pi^3*Log[x]^2 + 
    (77*Log[1 - x]*Log[x]^2)/18 - ((17*I)/15)*Pi*Log[1 - x]*Log[x]^2 + 
    (14*Pi^2*Log[1 - x]*Log[x]^2)/45 + (169*Log[1 - x]^2*Log[x]^2)/45 + 
    ((19*I)/15)*Pi*Log[1 - x]^2*Log[x]^2 - (68*Log[1 - x]^3*Log[x]^2)/45 - 
    (5*Log[x]^3)/54 + (I/9)*Pi*Log[x]^3 - (31*Log[1 - x]*Log[x]^3)/27 - 
    ((8*I)/15)*Pi*Log[1 - x]*Log[x]^3 + (16*Log[1 - x]^2*Log[x]^3)/15 + 
    (4*Log[x]^4)/27 + (I/18)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/18 - 
    Log[x]^5/45 + (((32*I)/5)*Pi + (68*Log[1 - x])/15 + (28*Log[x])/15)*
     PolyLog[2, x]^2 + (-163/5 - ((88*I)/9)*Pi + (28*Pi^2)/5 - 
      (344*Log[1 - x])/45 - ((4*I)/15)*Pi*Log[1 - x] + (14*Log[1 - x]^2)/3 + 
      (88*Log[x])/15 + (24*Log[1 - x]*Log[x])/5 + (32*Log[x]^2)/15)*
     PolyLog[3, 1 - x] + (-979/45 - ((100*I)/9)*Pi + 8*Pi^2 - 
      (172*Log[1 - x])/9 + ((16*I)/3)*Pi*Log[1 - x] + (112*Log[1 - x]^2)/15 + 
      (32*Log[x])/3 - ((28*I)/5)*Pi*Log[x] - (64*Log[1 - x]*Log[x])/15 - 
      (2*Log[x]^2)/3)*PolyLog[3, x] + 
    (-20/9 + ((184*I)/15)*Pi + (16*Log[1 - x])/5 - (352*Log[x])/15)*
     PolyLog[4, 1 - x] + (64/9 + ((184*I)/15)*Pi - (352*Log[1 - x])/15 + 
      (56*Log[x])/5)*PolyLog[4, x] + (196/9 - (188*Log[1 - x])/15 + 
      (36*Log[x])/5)*PolyLog[4, -(x/(1 - x))] + (164*PolyLog[5, 1 - x])/15 - 
    (56*PolyLog[5, x])/15 + (28*PolyLog[5, -(x/(1 - x))])/5 + 
    (1396*Zeta[3])/45 - (262*Pi^2*Zeta[3])/45 - (24*Log[1 - x]*Zeta[3])/5 - 
    (14*Log[1 - x]^2*Zeta[3])/5 - (88*Log[x]*Zeta[3])/15 + 
    (356*Log[1 - x]*Log[x]*Zeta[3])/15 - (14*Log[x]^2*Zeta[3])/5 + 
    PolyLog[2, x]*(((-488*I)/45)*Pi + (34*Pi^2)/27 - ((16*I)/15)*Pi^3 - 
      (163*Log[1 - x])/5 - ((8*I)/15)*Pi*Log[1 - x] - 
      (88*Pi^2*Log[1 - x])/45 + (32*Log[1 - x]^2)/15 + 
      ((8*I)/3)*Pi*Log[1 - x]^2 + (8*Log[1 - x]^3)/9 + (979*Log[x])/45 - 
      ((4*I)/5)*Pi*Log[x] + (16*Log[1 - x]*Log[x])/5 + 
      ((56*I)/15)*Pi*Log[1 - x]*Log[x] + (68*Log[1 - x]^2*Log[x])/15 - 
      (10*Log[x]^2)/3 + (28*Log[1 - x]*Log[x]^2)/15 + 
      (136*PolyLog[3, 1 - x])/15 - (76*PolyLog[3, x])/15 + 4*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((151*I)/90)*Pi + (17*Pi^2)/18 + ((22*I)/45)*Pi^3 + 
      (7*Pi^4)/45 + ((49*I)/15)*Pi*Log[1 - x] - (2*Pi^2*Log[1 - x]^2)/3 - 
      Log[1 - x]^4/3 + (151*Log[x])/90 + ((37*I)/45)*Pi*Log[x] + 
      (34*Pi^2*Log[x])/9 + (49*Log[1 - x]*Log[x])/15 - 
      ((8*I)/3)*Pi*Log[1 - x]*Log[x] - 14*Log[1 - x]^2*Log[x] + 
      (4*Log[1 - x]^3*Log[x])/3 - (17*Log[x]^2)/9 + ((2*I)/15)*Pi*Log[x]^2 - 
      (4*Log[1 - x]*Log[x]^2)/3 + (8*Log[x]^3)/9 + 
      (((-464*I)/15)*Pi - (4*Pi^2)/3 - 28*Log[1 - x] - (44*Log[x])/15)*
       PolyLog[2, x] - 28*PolyLog[3, 1 - x] + 
      (44/15 + (8*I)*Pi + 8*Log[1 - x])*PolyLog[3, x] + 8*PolyLog[4, 1 - x] - 
      8*PolyLog[4, x] - 8*PolyLog[4, -(x/(1 - x))] + (376*Zeta[3])/15 - 
      (8*I)*Pi*Zeta[3] - 8*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((13*I)/30)*Pi^3 - (49*Pi^4)/90 + 
      (7*Pi^2*Log[1 - x]^2)/3 + (7*Log[1 - x]^4)/6 + ((77*I)/18)*Pi*Log[x] - 
      (67*Pi^2*Log[x])/18 + ((2*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (14*Log[1 - x]^3*Log[x])/3 + (77*Log[x]^2)/36 + 
      ((49*I)/30)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 - (2*Log[x]^3)/9 + 
      (((-13*I)/5)*Pi + (14*Pi^2)/3 - (13*Log[x])/5)*PolyLog[2, x] + 
      (13/5 - (28*I)*Pi - 28*Log[1 - x])*PolyLog[3, x] - 
      28*PolyLog[4, 1 - x] + 28*PolyLog[4, x] + 28*PolyLog[4, -(x/(1 - x))] - 
      (13*Zeta[3])/5 + (28*I)*Pi*Zeta[3] + 28*Log[1 - x]*Zeta[3]) + 
    FF[x^(-1)]*(((151*I)/90)*Pi + (17*Pi^2)/18 - ((14*I)/3)*Pi^3 + 
      (4*Pi^4)/45 + (151*Log[1 - x])/90 + ((37*I)/45)*Pi*Log[1 - x] + 
      (148*Pi^2*Log[1 - x])/45 - (17*Log[1 - x]^2)/9 + 
      ((2*I)/15)*Pi*Log[1 - x]^2 + (2*Pi^2*Log[1 - x]^2)/3 + 
      (8*Log[1 - x]^3)/9 + Log[1 - x]^4/3 + ((49*I)/15)*Pi*Log[x] - 
      (14*Pi^2*Log[x])/3 + (49*Log[1 - x]*Log[x])/15 + 
      ((424*I)/15)*Pi*Log[1 - x]*Log[x] + (8*Log[1 - x]^2*Log[x])/5 - 
      (4*Log[1 - x]^3*Log[x])/3 + 14*Log[1 - x]*Log[x]^2 + 
      2*Log[1 - x]^2*Log[x]^2 + (((464*I)/15)*Pi + (4*Pi^2)/3 + 
        (44*Log[1 - x])/15 + 28*Log[x])*PolyLog[2, x] + 
      (44/15 + (8*I)*Pi + 8*Log[x])*PolyLog[3, 1 - x] - 28*PolyLog[3, x] - 
      8*PolyLog[4, 1 - x] + 8*PolyLog[4, x] + 8*PolyLog[4, -(x/(1 - x))] + 
      (376*Zeta[3])/15 - (8*I)*Pi*Zeta[3] - 8*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((-14*Pi^4)/45 + ((77*I)/18)*Pi*Log[1 - x] - 
      (187*Pi^2*Log[1 - x])/45 + (77*Log[1 - x]^2)/36 + 
      ((49*I)/30)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/3 - 
      (2*Log[1 - x]^3)/9 - (7*Log[1 - x]^4)/6 + ((49*I)/15)*Pi*Log[1 - x]*
       Log[x] + (44*Log[1 - x]^2*Log[x])/15 + (14*Log[1 - x]^3*Log[x])/3 - 
      7*Log[1 - x]^2*Log[x]^2 + (((13*I)/5)*Pi - (14*Pi^2)/3 + 
        (13*Log[1 - x])/5)*PolyLog[2, x] + (13/5 - (28*I)*Pi - 28*Log[x])*
       PolyLog[3, 1 - x] + 28*PolyLog[4, 1 - x] - 28*PolyLog[4, x] - 
      28*PolyLog[4, -(x/(1 - x))] - (13*Zeta[3])/5 + (28*I)*Pi*Zeta[3] + 
      28*Log[x]*Zeta[3]) + FF[x]*((-29*Pi^2)/90 - ((19*I)/135)*Pi^3 - 
      (94*Pi^4)/135 + ((163*I)/675)*Pi^5 + (8*Li[{3, 2}, 1, x])/3 - 
      (176*Li[{3, 2}, 1 - x, 1])/15 - (136*Li[{3, 2}, x, 1])/15 - 
      (139*Log[1 - x])/45 - ((38*I)/15)*Pi*Log[1 - x] - 
      (479*Pi^2*Log[1 - x])/135 - ((206*I)/135)*Pi^3*Log[1 - x] + 
      (224*Pi^4*Log[1 - x])/225 - (23*Log[1 - x]^2)/90 + 
      ((349*I)/45)*Pi*Log[1 - x]^2 - (145*Pi^2*Log[1 - x]^2)/27 + 
      ((14*I)/9)*Pi^3*Log[1 - x]^2 + (119*Log[1 - x]^3)/27 - 
      ((34*I)/27)*Pi*Log[1 - x]^3 + (392*Pi^2*Log[1 - x]^3)/135 - 
      (85*Log[1 - x]^4)/27 - (I/9)*Pi*Log[1 - x]^4 + (148*Log[1 - x]^5)/225 + 
      (139*Log[x])/45 + ((38*I)/15)*Pi*Log[x] - (124*Pi^2*Log[x])/27 + 
      ((22*I)/45)*Pi^3*Log[x] - (346*Pi^4*Log[x])/675 + 
      (29*Log[1 - x]*Log[x])/45 + ((338*I)/45)*Pi*Log[1 - x]*Log[x] + 
      (116*Pi^2*Log[1 - x]*Log[x])/27 + ((28*I)/45)*Pi^3*Log[1 - x]*Log[x] + 
      (163*Log[1 - x]^2*Log[x])/45 + ((34*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (172*Pi^2*Log[1 - x]^2*Log[x])/45 + (334*Log[1 - x]^3*Log[x])/27 - 
      ((176*I)/45)*Pi*Log[1 - x]^3*Log[x] - (193*Log[1 - x]^4*Log[x])/45 - 
      (7*Log[x]^2)/18 - ((199*I)/45)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/27 - 
      ((2*I)/9)*Pi^3*Log[x]^2 + (107*Log[1 - x]*Log[x]^2)/9 + 
      ((6*I)/5)*Pi*Log[1 - x]*Log[x]^2 - (4*Pi^2*Log[1 - x]*Log[x]^2)/45 - 
      (94*Log[1 - x]^2*Log[x]^2)/9 - ((14*I)/15)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (32*Log[1 - x]^3*Log[x]^2)/45 - (155*Log[x]^3)/27 - 
      ((34*I)/45)*Pi*Log[x]^3 + (14*Log[1 - x]*Log[x]^3)/27 + 
      ((8*I)/15)*Pi*Log[1 - x]*Log[x]^3 + (4*Log[1 - x]^2*Log[x]^3)/15 - 
      (2*Log[x]^4)/27 - (I/9)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/9 + 
      (2*Log[x]^5)/45 + (((-32*I)/5)*Pi - (88*Log[1 - x])/15 - (8*Log[x])/15)*
       PolyLog[2, x]^2 + (938/45 + ((32*I)/9)*Pi - (64*Pi^2)/15 + 
        (176*Log[1 - x])/9 - ((136*I)/15)*Pi*Log[1 - x] - 
        (28*Log[1 - x]^2)/3 - (64*Log[x])/3 - (64*Log[1 - x]*Log[x])/5 + 
        (8*Log[x]^2)/15)*PolyLog[3, 1 - x] + 
      (-38/45 + ((56*I)/9)*Pi - 8*Pi^2 + (1288*Log[1 - x])/45 - 
        ((32*I)/3)*Pi*Log[1 - x] - (152*Log[1 - x]^2)/15 - (256*Log[x])/15 + 
        ((8*I)/5)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/15 + (4*Log[x]^2)/3)*
       PolyLog[3, x] + (40/9 + ((16*I)/15)*Pi + (64*Log[1 - x])/5 + 
        (512*Log[x])/15)*PolyLog[4, 1 - x] + 
      (-128/9 + ((16*I)/15)*Pi + (512*Log[1 - x])/15 - (16*Log[x])/5)*
       PolyLog[4, x] + (-392/9 + (88*Log[1 - x])/15 + (24*Log[x])/5)*
       PolyLog[4, -(x/(1 - x))] - (664*PolyLog[5, 1 - x])/15 - 
      (224*PolyLog[5, x])/15 - (168*PolyLog[5, -(x/(1 - x))])/5 + 
      PolyLog[2, x]*(((976*I)/45)*Pi - (68*Pi^2)/27 + ((16*I)/15)*Pi^3 + 
        (938*Log[1 - x])/45 - ((16*I)/15)*Pi*Log[1 - x] + 
        (128*Pi^2*Log[1 - x])/45 - ((16*I)/3)*Pi*Log[1 - x]^2 - 
        (16*Log[1 - x]^3)/9 + (38*Log[x])/45 + ((56*I)/15)*Pi*Log[x] - 
        (32*Log[1 - x]*Log[x])/5 - ((16*I)/15)*Pi*Log[1 - x]*Log[x] - 
        (88*Log[1 - x]^2*Log[x])/15 + (12*Log[x]^2)/5 - 
        (8*Log[1 - x]*Log[x]^2)/15 - (176*PolyLog[3, 1 - x])/15 + 
        (56*PolyLog[3, x])/15 - 8*Zeta[3]) + (212*Pi^2*Zeta[3])/45 - 
      (16*Log[1 - x]*Zeta[3])/15 + (4*Log[1 - x]^2*Zeta[3])/5 + 
      (16*Log[x]*Zeta[3])/15 - (376*Log[1 - x]*Log[x]*Zeta[3])/15 + 
      (4*Log[x]^2*Zeta[3])/5 - (168*Zeta[5])/5) + (268*Zeta[5])/5 + 
    FF[x^2]*((29*Pi^2)/90 - ((5*I)/3)*Pi^3 + (391*Pi^4)/810 - 
      ((163*I)/675)*Pi^5 + (32*Li[{3, 2}, 1 - x, 1])/5 + 
      (32*Li[{3, 2}, x, 1])/5 + 4*Pi^2*Log[1 - x] + 
      ((28*I)/135)*Pi^3*Log[1 - x] - (302*Pi^4*Log[1 - x])/675 + 
      (29*Log[1 - x]^2)/90 - ((5*I)/3)*Pi*Log[1 - x]^2 + 
      (4*Pi^2*Log[1 - x]^2)/5 - ((2*I)/3)*Pi^3*Log[1 - x]^2 + 
      (2*Log[1 - x]^3)/3 + ((136*I)/135)*Pi*Log[1 - x]^3 - 
      (202*Pi^2*Log[1 - x]^3)/135 + (19*Log[1 - x]^4)/27 + 
      (I/9)*Pi*Log[1 - x]^4 - (73*Log[1 - x]^5)/225 + (7*Pi^2*Log[x])/3 + 
      ((82*I)/135)*Pi^3*Log[x] - (23*Pi^4*Log[x])/225 - 
      (29*Log[1 - x]*Log[x])/45 + ((10*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (188*Pi^2*Log[1 - x]*Log[x])/135 - ((16*I)/15)*Pi^3*Log[1 - x]*Log[x] - 
      (22*Log[1 - x]^2*Log[x])/3 - ((28*I)/45)*Pi*Log[1 - x]^2*Log[x] + 
      (112*Pi^2*Log[1 - x]^2*Log[x])/45 - (218*Log[1 - x]^3*Log[x])/135 + 
      ((76*I)/45)*Pi*Log[1 - x]^3*Log[x] + (103*Log[1 - x]^4*Log[x])/45 + 
      (29*Log[x]^2)/90 - ((5*I)/3)*Pi*Log[x]^2 + Pi^2*Log[x]^2 - 
      ((2*I)/9)*Pi^3*Log[x]^2 + (8*Log[1 - x]*Log[x]^2)/3 - 
      ((136*I)/45)*Pi*Log[1 - x]*Log[x]^2 + (6*Pi^2*Log[1 - x]*Log[x]^2)/5 + 
      (9*Log[1 - x]^2*Log[x]^2)/5 + ((18*I)/5)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (2*Log[1 - x]^3*Log[x]^2)/5 + (2*Log[x]^3)/3 + 
      ((136*I)/135)*Pi*Log[x]^3 - (16*Pi^2*Log[x]^3)/27 - 
      (76*Log[1 - x]*Log[x]^3)/27 - ((44*I)/45)*Pi*Log[1 - x]*Log[x]^3 + 
      (88*Log[1 - x]^2*Log[x]^3)/45 + (19*Log[x]^4)/27 + (I/9)*Pi*Log[x]^4 + 
      (2*Log[1 - x]*Log[x]^4)/9 - (4*Log[x]^5)/45 + 
      (((32*I)/5)*Pi + (16*Log[1 - x])/5 + (16*Log[x])/5)*PolyLog[2, x]^2 + 
      (-10 - ((44*I)/9)*Pi + (272*Pi^2)/45 - (56*Log[1 - x])/45 + 
        ((56*I)/15)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - (164*Log[x])/45 + 
        ((16*I)/3)*Pi*Log[x] + (112*Log[1 - x]*Log[x])/15 + (24*Log[x]^2)/5)*
       PolyLog[3, 1 - x] + PolyLog[2, x]*(((-16*I)/15)*Pi^3 - 10*Log[1 - x] + 
        ((12*I)/5)*Pi*Log[1 - x] - (68*Pi^2*Log[1 - x])/45 + 
        (6*Log[1 - x]^2)/5 + ((8*I)/3)*Pi*Log[1 - x]^2 + (8*Log[1 - x]^3)/9 + 
        10*Log[x] - ((12*I)/5)*Pi*Log[x] + (4*Pi^2*Log[x])/9 + 
        ((32*I)/5)*Pi*Log[1 - x]*Log[x] + (16*Log[1 - x]^2*Log[x])/5 - 
        (6*Log[x]^2)/5 - ((8*I)/3)*Pi*Log[x]^2 + (16*Log[1 - x]*Log[x]^2)/5 - 
        (8*Log[x]^3)/9 + (32*PolyLog[3, 1 - x])/5 - (32*PolyLog[3, x])/5) + 
      (-10 - ((44*I)/9)*Pi + (64*Pi^2)/9 - (164*Log[1 - x])/45 + 
        ((16*I)/3)*Pi*Log[1 - x] + (24*Log[1 - x]^2)/5 - (56*Log[x])/45 + 
        ((56*I)/15)*Pi*Log[x] + (16*Log[1 - x]*Log[x])/15 + 4*Log[x]^2)*
       PolyLog[3, x] + (44/9 - ((16*I)/15)*Pi - (24*Log[1 - x])/5 - 
        (392*Log[x])/15)*PolyLog[4, 1 - x] + 
      (44/9 - ((16*I)/15)*Pi - (392*Log[1 - x])/15 - (24*Log[x])/5)*
       PolyLog[4, x] + ((-8*Log[1 - x])/15 + (8*Log[x])/15)*
       PolyLog[4, -(x/(1 - x))] + (344*PolyLog[5, 1 - x])/15 + 
      (344*PolyLog[5, x])/15 + (128*PolyLog[5, -(x/(1 - x))])/5 - 
      (44*Pi^2*Zeta[3])/15 - (4*Log[1 - x]^2*Zeta[3])/5 + 
      (72*Log[1 - x]*Log[x]*Zeta[3])/5 - (4*Log[x]^2*Zeta[3])/5 + 
      (128*Zeta[5])/5)) + COLOR[CA*Nf*NfV2]*(-2143/810 - ((422*I)/27)*Pi + 
    (26563*Pi^2)/3240 + ((191*I)/135)*Pi^3 - (7919*Pi^4)/6480 - 
    ((1843*I)/5400)*Pi^5 + (2*Li[{3, 2}, 1, x])/3 - 
    (8*Li[{3, 2}, 1 - x, 1])/15 + (2*Li[{3, 2}, x, 1])/15 - 
    (14453*Log[1 - x])/810 + ((277*I)/54)*Pi*Log[1 - x] - 
    (1253*Pi^2*Log[1 - x])/360 + ((47*I)/36)*Pi^3*Log[1 - x] - 
    (773*Pi^4*Log[1 - x])/1350 + (19349*Log[1 - x]^2)/1620 + 
    ((3091*I)/540)*Pi*Log[1 - x]^2 - (3101*Pi^2*Log[1 - x]^2)/2160 + 
    (I/8)*Pi^3*Log[1 - x]^2 + (25*Log[1 - x]^3)/36 + 
    ((8*I)/135)*Pi*Log[1 - x]^3 + (17*Pi^2*Log[1 - x]^3)/45 - 
    (47*Log[1 - x]^4)/108 - (I/36)*Pi*Log[1 - x]^4 + (13*Log[1 - x]^5)/75 - 
    (217*Log[x])/810 - ((2633*I)/270)*Pi*Log[x] - (131*Pi^2*Log[x])/216 + 
    ((13*I)/36)*Pi^3*Log[x] - (32*Pi^4*Log[x])/75 - 
    (3082*Log[1 - x]*Log[x])/405 - ((1249*I)/270)*Pi*Log[1 - x]*Log[x] + 
    (3013*Pi^2*Log[1 - x]*Log[x])/1080 - ((109*I)/180)*Pi^3*Log[1 - x]*
     Log[x] + (137*Log[1 - x]^2*Log[x])/90 - ((293*I)/90)*Pi*Log[1 - x]^2*
     Log[x] + (43*Pi^2*Log[1 - x]^2*Log[x])/90 - (53*Log[1 - x]^3*Log[x])/
     45 - ((43*I)/45)*Pi*Log[1 - x]^3*Log[x] - (161*Log[1 - x]^4*Log[x])/
     180 - (965*Log[x]^2)/324 + ((367*I)/540)*Pi*Log[x]^2 - 
    (19*Pi^2*Log[x]^2)/16 - ((23*I)/72)*Pi^3*Log[x]^2 + 
    (67*Log[1 - x]*Log[x]^2)/36 + ((88*I)/45)*Pi*Log[1 - x]*Log[x]^2 - 
    (32*Pi^2*Log[1 - x]*Log[x]^2)/45 - (3*Log[1 - x]^2*Log[x]^2)/5 + 
    ((17*I)/10)*Pi*Log[1 - x]^2*Log[x]^2 + (29*Log[1 - x]^3*Log[x]^2)/45 - 
    (19*Log[x]^3)/18 + (I/54)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/6 + 
    (19*Log[1 - x]*Log[x]^3)/27 + ((7*I)/45)*Pi*Log[1 - x]*Log[x]^3 + 
    (16*Log[1 - x]^2*Log[x]^3)/45 + Log[x]^4/9 - (I/36)*Pi*Log[x]^4 - 
    (Log[1 - x]*Log[x]^4)/12 + (((4*I)/5)*Pi - (4*Log[1 - x])/15 + 
      (16*Log[x])/15)*PolyLog[2, x]^2 + 
    (236/45 - I*Pi - (2*Pi^2)/15 - (278*Log[1 - x])/45 - 
      ((16*I)/5)*Pi*Log[1 - x] - 2*Log[1 - x]^2 + (83*Log[x])/45 + 
      ((14*I)/3)*Pi*Log[x] + (8*Log[1 - x]*Log[x])/5 + (3*Log[x]^2)/5)*
     PolyLog[3, 1 - x] + (172/45 - (I/3)*Pi - (2*Pi^2)/3 + 
      (22*Log[1 - x])/3 + (2*I)*Pi*Log[1 - x] - (31*Log[1 - x]^2)/15 - 
      (25*Log[x])/3 - ((8*I)/15)*Pi*Log[x] + (32*Log[1 - x]*Log[x])/15 + 
      (2*Log[x]^2)/3)*PolyLog[3, x] + 
    (80/9 + ((28*I)/15)*Pi + (12*Log[1 - x])/5 - (8*Log[x])/5)*
     PolyLog[4, 1 - x] + (62/9 + ((28*I)/15)*Pi - (8*Log[1 - x])/5 - 
      (8*Log[x])/5)*PolyLog[4, x] + (-38/9 + (74*Log[1 - x])/15 - 
      (34*Log[x])/15)*PolyLog[4, -(x/(1 - x))] - (62*PolyLog[5, 1 - x])/15 + 
    (16*PolyLog[5, x])/5 + (98*PolyLog[5, -(x/(1 - x))])/15 + 
    PolyLog[2, x]*(((64*I)/45)*Pi + Pi^2/27 - ((2*I)/15)*Pi^3 + 
      (236*Log[1 - x])/45 - ((253*I)/45)*Pi*Log[1 - x] + 
      (104*Pi^2*Log[1 - x])/45 - (173*Log[1 - x]^2)/45 - 
      ((4*I)/3)*Pi*Log[1 - x]^2 - Log[1 - x]^3/9 - (172*Log[x])/45 + 
      ((163*I)/45)*Pi*Log[x] - 2*Pi^2*Log[x] - (19*Log[1 - x]*Log[x])/15 + 
      ((32*I)/15)*Pi*Log[1 - x]*Log[x] + (Log[1 - x]^2*Log[x])/15 + 
      (25*Log[x]^2)/9 + (11*Log[1 - x]*Log[x]^2)/15 - Log[x]^3/3 - 
      (8*PolyLog[3, 1 - x])/15 - (22*PolyLog[3, x])/15 - 2*Zeta[3]) - 
    (611*Zeta[3])/90 - (11*Pi^2*Zeta[3])/180 + (391*Log[1 - x]*Zeta[3])/90 - 
    (43*Log[1 - x]^2*Zeta[3])/180 + (89*Log[x]*Zeta[3])/90 - 
    (53*Log[1 - x]*Log[x]*Zeta[3])/90 - (43*Log[x]^2*Zeta[3])/180 + 
    FF[x^(-1)]*(((-349*I)/45)*Pi + (7*Pi^2)/2 - (I/3)*Pi^3 - 
      (349*Log[1 - x])/45 - ((59*I)/30)*Pi*Log[1 - x] - 
      (8*Pi^2*Log[1 - x])/15 + (7*Log[1 - x]^2)/6 + 
      ((4*I)/15)*Pi*Log[1 - x]^2 - ((19*I)/30)*Pi*Log[x] - (Pi^2*Log[x])/3 - 
      (19*Log[1 - x]*Log[x])/30 + ((38*I)/15)*Pi*Log[1 - x]*Log[x] + 
      (8*Log[1 - x]^2*Log[x])/15 + Log[1 - x]*Log[x]^2 + 
      (((38*I)/15)*Pi + (8*Log[1 - x])/15 + 2*Log[x])*PolyLog[2, x] + 
      (8*PolyLog[3, 1 - x])/15 - 2*PolyLog[3, x] + (22*Zeta[3])/15) + 
    FF[(1 - x)^(-1)]*(((-349*I)/45)*Pi + (7*Pi^2)/2 + ((4*I)/45)*Pi^3 - 
      ((19*I)/30)*Pi*Log[1 - x] - (349*Log[x])/45 - ((59*I)/30)*Pi*Log[x] - 
      (4*Pi^2*Log[x])/9 - (19*Log[1 - x]*Log[x])/30 - Log[1 - x]^2*Log[x] + 
      (7*Log[x]^2)/6 + ((4*I)/15)*Pi*Log[x]^2 + 
      (((-38*I)/15)*Pi - 2*Log[1 - x] - (8*Log[x])/15)*PolyLog[2, x] - 
      2*PolyLog[3, 1 - x] + (8*PolyLog[3, x])/15 + (22*Zeta[3])/15) + 
    FF[(1 - x)^(-2)]*(((4*I)/45)*Pi^3 - (7*Pi^4)/180 + 
      (Pi^2*Log[1 - x]^2)/6 + Log[1 - x]^4/12 - ((65*I)/9)*Pi*Log[x] + 
      (19*Pi^2*Log[x])/6 - ((7*I)/6)*Pi*Log[1 - x]*Log[x] - 
      (Log[1 - x]^3*Log[x])/3 - (65*Log[x]^2)/18 - ((19*I)/60)*Pi*Log[x]^2 - 
      (7*Log[1 - x]*Log[x]^2)/12 + (11*Log[x]^3)/18 + 
      (((-8*I)/15)*Pi + Pi^2/3 - (8*Log[x])/15)*PolyLog[2, x] + 
      (8/15 - (2*I)*Pi - 2*Log[1 - x])*PolyLog[3, x] - 2*PolyLog[4, 1 - x] + 
      2*PolyLog[4, x] + 2*PolyLog[4, -(x/(1 - x))] - (8*Zeta[3])/15 + 
      (2*I)*Pi*Zeta[3] + 2*Log[1 - x]*Zeta[3]) + 
    FF[x^(-2)]*(-Pi^4/45 - ((65*I)/9)*Pi*Log[1 - x] + 
      (277*Pi^2*Log[1 - x])/90 - (65*Log[1 - x]^2)/18 - 
      ((19*I)/60)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/6 + 
      (11*Log[1 - x]^3)/18 - Log[1 - x]^4/12 - ((19*I)/30)*Pi*Log[1 - x]*
       Log[x] - (Log[1 - x]^2*Log[x])/20 + (Log[1 - x]^3*Log[x])/3 - 
      (Log[1 - x]^2*Log[x]^2)/2 + (((8*I)/15)*Pi - Pi^2/3 + 
        (8*Log[1 - x])/15)*PolyLog[2, x] + (8/15 - (2*I)*Pi - 2*Log[x])*
       PolyLog[3, 1 - x] + 2*PolyLog[4, 1 - x] - 2*PolyLog[4, x] - 
      2*PolyLog[4, -(x/(1 - x))] - (8*Zeta[3])/15 + (2*I)*Pi*Zeta[3] + 
      2*Log[x]*Zeta[3]) + FF[x]*((-15767*Pi^2)/810 - ((337*I)/90)*Pi^3 + 
      (5639*Pi^4)/3240 + ((2419*I)/2700)*Pi^5 - (4*Li[{3, 2}, 1, x])/3 - 
      (32*Li[{3, 2}, 1 - x, 1])/15 - (52*Li[{3, 2}, x, 1])/15 + 
      (7118*Log[1 - x])/405 - ((2009*I)/135)*Pi*Log[1 - x] + 
      (5903*Pi^2*Log[1 - x])/540 - ((203*I)/90)*Pi^3*Log[1 - x] + 
      (674*Pi^4*Log[1 - x])/675 - (13927*Log[1 - x]^2)/405 - 
      ((2437*I)/270)*Pi*Log[1 - x]^2 + (145*Pi^2*Log[1 - x]^2)/216 - 
      (I/4)*Pi^3*Log[1 - x]^2 + (49*Log[1 - x]^3)/18 + 
      ((16*I)/27)*Pi*Log[1 - x]^3 - (4*Pi^2*Log[1 - x]^3)/15 + 
      (35*Log[1 - x]^4)/54 + (I/18)*Pi*Log[1 - x]^4 - Log[1 - x]^5/25 - 
      (7118*Log[x])/405 + ((2009*I)/135)*Pi*Log[x] + (55*Pi^2*Log[x])/12 - 
      ((19*I)/30)*Pi^3*Log[x] + (176*Pi^4*Log[x])/225 + 
      (15767*Log[1 - x]*Log[x])/405 + ((883*I)/135)*Pi*Log[1 - x]*Log[x] - 
      (137*Pi^2*Log[1 - x]*Log[x])/108 + ((157*I)/90)*Pi^3*Log[1 - x]*
       Log[x] - (394*Log[1 - x]^2*Log[x])/45 + ((37*I)/9)*Pi*Log[1 - x]^2*
       Log[x] - (109*Pi^2*Log[1 - x]^2*Log[x])/45 + (16*Log[1 - x]^3*Log[x])/
       9 + ((98*I)/45)*Pi*Log[1 - x]^3*Log[x] + (23*Log[1 - x]^4*Log[x])/90 - 
      (368*Log[x]^2)/81 + ((287*I)/270)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/24 + 
      ((23*I)/36)*Pi^3*Log[x]^2 - (35*Log[1 - x]*Log[x]^2)/6 - 
      ((212*I)/45)*Pi*Log[1 - x]*Log[x]^2 + (52*Pi^2*Log[1 - x]*Log[x]^2)/
       45 + (2*Log[1 - x]^2*Log[x]^2)/3 - ((21*I)/5)*Pi*Log[1 - x]^2*
       Log[x]^2 + (26*Log[1 - x]^3*Log[x]^2)/45 + (56*Log[x]^3)/9 + 
      ((91*I)/135)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/3 - (32*Log[1 - x]*Log[x]^3)/
       27 - ((2*I)/45)*Pi*Log[1 - x]*Log[x]^3 - (86*Log[1 - x]^2*Log[x]^3)/
       45 - (4*Log[x]^4)/9 + (I/18)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/6 + 
      (((-24*I)/5)*Pi - (16*Log[1 - x])/15 - (56*Log[x])/15)*
       PolyLog[2, x]^2 + (-634/45 - ((10*I)/3)*Pi - (16*Pi^2)/5 + 
        (80*Log[1 - x])/9 + ((56*I)/5)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - 
        (50*Log[x])/9 - ((28*I)/3)*Pi*Log[x] - (8*Log[1 - x]*Log[x])/5 - 
        (18*Log[x]^2)/5)*PolyLog[3, 1 - x] + 
      (-506/45 - ((14*I)/3)*Pi - (8*Pi^2)/3 - (248*Log[1 - x])/15 - 
        (4*I)*Pi*Log[1 - x] + (26*Log[1 - x]^2)/15 + (66*Log[x])/5 + 
        ((88*I)/15)*Pi*Log[x] + (8*Log[1 - x]*Log[x])/15 - (4*Log[x]^2)/3)*
       PolyLog[3, x] + (-112/9 - ((248*I)/15)*Pi - (72*Log[1 - x])/5 + 
        (48*Log[x])/5)*PolyLog[4, 1 - x] + 
      (-76/9 - ((248*I)/15)*Pi + (48*Log[1 - x])/5 - (32*Log[x])/5)*
       PolyLog[4, x] + (76/9 - (4*Log[1 - x])/15 - (76*Log[x])/15)*
       PolyLog[4, -(x/(1 - x))] + (292*PolyLog[5, 1 - x])/15 + 
      (24*PolyLog[5, x])/5 - (28*PolyLog[5, -(x/(1 - x))])/15 + 
      (323*Pi^2*Zeta[3])/90 - (151*Log[1 - x]*Zeta[3])/45 + 
      (259*Log[1 - x]^2*Zeta[3])/90 + (151*Log[x]*Zeta[3])/45 - 
      (451*Log[1 - x]*Log[x]*Zeta[3])/45 + (259*Log[x]^2*Zeta[3])/90 + 
      PolyLog[2, x]*(((-128*I)/45)*Pi - (2*Pi^2)/27 + ((4*I)/5)*Pi^3 - 
        (634*Log[1 - x])/45 + ((434*I)/45)*Pi*Log[1 - x] - 
        (184*Pi^2*Log[1 - x])/45 + (62*Log[1 - x]^2)/9 + 
        ((8*I)/3)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 + (506*Log[x])/45 - 
        ((254*I)/45)*Pi*Log[x] + 4*Pi^2*Log[x] + (38*Log[1 - x]*Log[x])/15 - 
        ((112*I)/15)*Pi*Log[1 - x]*Log[x] - (26*Log[1 - x]^2*Log[x])/15 - 
        (214*Log[x]^2)/45 - (46*Log[1 - x]*Log[x]^2)/15 + (2*Log[x]^3)/3 - 
        (32*PolyLog[3, 1 - x])/15 + (92*PolyLog[3, x])/15 + 4*Zeta[3]) - 
      (428*Zeta[5])/15) - (62*Zeta[5])/15 + 
    FF[x^2]*((15767*Pi^2)/810 + ((215*I)/54)*Pi^3 - (5353*Pi^4)/3240 - 
      ((2419*I)/2700)*Pi^5 + (24*Li[{3, 2}, 1 - x, 1])/5 + 
      (24*Li[{3, 2}, x, 1])/5 - (313*Pi^2*Log[1 - x])/36 + 
      ((517*I)/270)*Pi^3*Log[1 - x] - (859*Pi^4*Log[1 - x])/675 + 
      (15767*Log[1 - x]^2)/810 + ((215*I)/54)*Pi*Log[1 - x]^2 + 
      (47*Pi^2*Log[1 - x]^2)/120 - ((7*I)/36)*Pi^3*Log[1 - x]^2 - 
      (161*Log[1 - x]^3)/36 - ((19*I)/30)*Pi*Log[1 - x]^3 - 
      (59*Pi^2*Log[1 - x]^3)/135 + (2*Log[1 - x]^4)/27 - 
      (I/18)*Pi*Log[1 - x]^4 - (19*Log[1 - x]^5)/150 - (79*Pi^2*Log[x])/12 + 
      ((173*I)/270)*Pi^3*Log[x] - (641*Pi^4*Log[x])/1350 - 
      (15767*Log[1 - x]*Log[x])/405 - ((215*I)/27)*Pi*Log[1 - x]*Log[x] + 
      (19*Pi^2*Log[1 - x]*Log[x])/60 - ((137*I)/90)*Pi^3*Log[1 - x]*Log[x] + 
      (155*Log[1 - x]^2*Log[x])/12 - ((227*I)/90)*Pi*Log[1 - x]^2*Log[x] + 
      (139*Pi^2*Log[1 - x]^2*Log[x])/45 - (152*Log[1 - x]^3*Log[x])/45 - 
      ((16*I)/15)*Pi*Log[1 - x]^3*Log[x] + (67*Log[1 - x]^4*Log[x])/90 + 
      (15767*Log[x]^2)/810 + ((215*I)/54)*Pi*Log[x]^2 - 
      (125*Pi^2*Log[x]^2)/216 - ((5*I)/12)*Pi^3*Log[x]^2 + 
      (Log[1 - x]*Log[x]^2)/4 + ((461*I)/90)*Pi*Log[1 - x]*Log[x]^2 - 
      (77*Pi^2*Log[1 - x]*Log[x]^2)/45 + (149*Log[1 - x]^2*Log[x]^2)/90 + 
      ((43*I)/15)*Pi*Log[1 - x]^2*Log[x]^2 - (Log[1 - x]^3*Log[x]^2)/45 - 
      (161*Log[x]^3)/36 - ((19*I)/30)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/27 + 
      (22*Log[1 - x]*Log[x]^3)/9 + ((4*I)/15)*Pi*Log[1 - x]*Log[x]^3 + 
      (4*Log[1 - x]^2*Log[x]^3)/5 + (2*Log[x]^4)/27 - (I/18)*Pi*Log[x]^4 - 
      (2*Log[1 - x]*Log[x]^4)/9 + Log[x]^5/45 + 
      (((24*I)/5)*Pi + (12*Log[1 - x])/5 + (12*Log[x])/5)*PolyLog[2, x]^2 + 
      (38/3 + (4*I)*Pi + (104*Pi^2)/45 - (497*Log[1 - x])/45 - 
        ((128*I)/15)*Pi*Log[1 - x] - (4*Log[1 - x]^2)/3 + (497*Log[x])/45 + 
        ((20*I)/3)*Pi*Log[x] + (64*Log[1 - x]*Log[x])/15 + (14*Log[x]^2)/15)*
       PolyLog[3, 1 - x] + PolyLog[2, x]*(((-4*I)/5)*Pi^3 + 
        (38*Log[1 - x])/3 - ((344*I)/45)*Pi*Log[1 - x] + 
        (154*Pi^2*Log[1 - x])/45 - (262*Log[1 - x]^2)/45 - 
        ((4*I)/3)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/9 - (38*Log[x])/3 + 
        ((344*I)/45)*Pi*Log[x] - (38*Pi^2*Log[x])/9 + 
        ((24*I)/5)*Pi*Log[1 - x]*Log[x] + (46*Log[1 - x]^2*Log[x])/15 + 
        (262*Log[x]^2)/45 + ((4*I)/3)*Pi*Log[x]^2 + (26*Log[1 - x]*Log[x]^2)/
         15 - (2*Log[x]^3)/9 + (24*PolyLog[3, 1 - x])/5 - 
        (24*PolyLog[3, x])/5) + (38/3 + (4*I)*Pi + (28*Pi^2)/9 + 
        (497*Log[1 - x])/45 + ((20*I)/3)*Pi*Log[1 - x] + 
        (14*Log[1 - x]^2)/15 - (497*Log[x])/45 - ((128*I)/15)*Pi*Log[x] - 
        (8*Log[1 - x]*Log[x])/15 - (4*Log[x]^2)/3)*PolyLog[3, x] + 
      (94/9 + ((248*I)/15)*Pi + (52*Log[1 - x])/5 - (68*Log[x])/5)*
       PolyLog[4, 1 - x] + (94/9 + ((248*I)/15)*Pi - (68*Log[1 - x])/5 + 
        (52*Log[x])/5)*PolyLog[4, x] + ((-12*Log[1 - x])/5 + (12*Log[x])/5)*
       PolyLog[4, -(x/(1 - x))] - (44*PolyLog[5, 1 - x])/5 - 
      (44*PolyLog[5, x])/5 + (88*PolyLog[5, -(x/(1 - x))])/15 - 
      (403*Pi^2*Zeta[3])/90 - (259*Log[1 - x]^2*Zeta[3])/90 + 
      (691*Log[1 - x]*Log[x]*Zeta[3])/45 - (259*Log[x]^2*Zeta[3])/90 + 
      (488*Zeta[5])/15)) + COLOR[CA^2*NfV2]*(16087/810 + ((4909*I)/36)*Pi - 
    (338759*Pi^2)/6480 + ((2336*I)/135)*Pi^3 + (14269*Pi^4)/3240 + 
    ((14977*I)/5400)*Pi^5 - (473*Pi^6)/2268 + (9*Li[{3, 3}, 1 - x, 1])/2 - 
    (53*Li[{3, 3}, x, 1])/6 - 14*Li[{3, 3}, -(x/(1 - x)), 1] - 
    (5*Li[{4, 2}, 1 - x, 1])/2 + (23*Li[{4, 2}, x, 1])/2 + 
    (7*Li[{2, 2, 2}, x, 1, 1])/2 + (210889*Log[1 - x])/1620 - 
    ((3797*I)/18)*Pi*Log[1 - x] + (3493*Pi^2*Log[1 - x])/540 - 
    ((787*I)/72)*Pi^3*Log[1 - x] - (31949*Pi^4*Log[1 - x])/10800 + 
    ((191*I)/180)*Pi^5*Log[1 - x] - (1141229*Log[1 - x]^2)/6480 - 
    ((1097*I)/120)*Pi*Log[1 - x]^2 - (431*Pi^2*Log[1 - x]^2)/360 - 
    ((379*I)/48)*Pi^3*Log[1 - x]^2 + (29*Pi^4*Log[1 - x]^2)/288 - 
    (127*Log[1 - x]^3)/36 + ((3307*I)/540)*Pi*Log[1 - x]^3 + 
    (2983*Pi^2*Log[1 - x]^3)/1080 + (I/2)*Pi^3*Log[1 - x]^3 + 
    (1369*Log[1 - x]^4)/216 - ((695*I)/144)*Pi*Log[1 - x]^4 + 
    (151*Pi^2*Log[1 - x]^4)/288 + (1021*Log[1 - x]^5)/900 + 
    ((5*I)/12)*Pi*Log[1 - x]^5 + (77*Log[1 - x]^6)/144 + 
    Li[{3, 2}, 1, x]*(215/4 - (30*I)*Pi + (49*Log[1 - x])/6 - 
      (187*Log[x])/6) + (4333*Log[x])/810 + ((1369*I)/15)*Pi*Log[x] + 
    (3055*Pi^2*Log[x])/216 - ((575*I)/72)*Pi^3*Log[x] - 
    (938*Pi^4*Log[x])/675 + ((391*I)/180)*Pi^5*Log[x] + 
    (306029*Log[1 - x]*Log[x])/3240 - ((2971*I)/180)*Pi*Log[1 - x]*Log[x] - 
    (35747*Pi^2*Log[1 - x]*Log[x])/1080 + ((5887*I)/360)*Pi^3*Log[1 - x]*
     Log[x] + (101*Pi^4*Log[1 - x]*Log[x])/30 + (11399*Log[1 - x]^2*Log[x])/
     180 + ((7729*I)/180)*Pi*Log[1 - x]^2*Log[x] - 
    (469*Pi^2*Log[1 - x]^2*Log[x])/180 - ((9*I)/4)*Pi^3*Log[1 - x]^2*Log[x] - 
    (23*Log[1 - x]^3*Log[x])/45 + ((269*I)/15)*Pi*Log[1 - x]^3*Log[x] - 
    (41*Pi^2*Log[1 - x]^3*Log[x])/36 - (2527*Log[1 - x]^4*Log[x])/360 - 
    ((11*I)/3)*Pi*Log[1 - x]^4*Log[x] - (155*Log[1 - x]^5*Log[x])/48 + 
    (2147*Log[x]^2)/1296 - ((2957*I)/360)*Pi*Log[x]^2 - 
    (439*Pi^2*Log[x]^2)/432 + ((337*I)/144)*Pi^3*Log[x]^2 + 
    (1199*Pi^4*Log[x]^2)/720 - (1375*Log[1 - x]*Log[x]^2)/36 + 
    ((991*I)/90)*Pi*Log[1 - x]*Log[x]^2 - (64*Pi^2*Log[1 - x]*Log[x]^2)/15 - 
    ((7*I)/12)*Pi^3*Log[1 - x]*Log[x]^2 + (10141*Log[1 - x]^2*Log[x]^2)/240 - 
    ((1283*I)/60)*Pi*Log[1 - x]^2*Log[x]^2 - (21*Pi^2*Log[1 - x]^2*Log[x]^2)/
     8 - (41*Log[1 - x]^3*Log[x]^2)/120 + ((61*I)/12)*Pi*Log[1 - x]^3*
     Log[x]^2 + (263*Log[1 - x]^4*Log[x]^2)/96 + (41*Log[x]^3)/18 - 
    ((110*I)/27)*Pi*Log[x]^3 + (37*Pi^2*Log[x]^3)/36 + 
    ((2*I)/9)*Pi^3*Log[x]^3 - (23*Log[1 - x]*Log[x]^3)/216 + 
    ((1243*I)/180)*Pi*Log[1 - x]*Log[x]^3 + (23*Pi^2*Log[1 - x]*Log[x]^3)/
     24 - (79*Log[1 - x]^2*Log[x]^3)/45 + ((11*I)/12)*Pi*Log[1 - x]^2*
     Log[x]^3 + (Log[1 - x]^3*Log[x]^3)/2 - (343*Log[x]^4)/144 + 
    ((19*I)/144)*Pi*Log[x]^4 + (53*Pi^2*Log[x]^4)/288 + 
    (43*Log[1 - x]*Log[x]^4)/24 - (I/3)*Pi*Log[1 - x]*Log[x]^4 + 
    (Log[1 - x]^2*Log[x]^4)/48 - Log[x]^5/80 - (I/60)*Pi*Log[x]^5 + 
    (Log[1 - x]*Log[x]^5)/240 + Log[x]^6/480 + Li[{3, 2}, 1 - x, 1]*
     (-396/5 + (40*I)*Pi + 3*Log[1 - x] + 37*Log[x]) + 
    Li[{3, 2}, x, 1]*(-7627/60 + (44*I)*Pi - (19*Log[1 - x])/2 + 
      (93*Log[x])/2) + (((-338*I)/15)*Pi - (17*Pi^2)/6 - (198*Log[1 - x])/5 + 
      I*Pi*Log[1 - x] - Log[1 - x]^2 + (256*Log[x])/15 - (6*I)*Pi*Log[x] + 
      3*Log[1 - x]*Log[x] - (9*Log[x]^2)/2)*PolyLog[2, x]^2 - 
    (7*PolyLog[2, x]^3)/12 - (17*PolyLog[3, 1 - x]^2)/4 + 
    (125*PolyLog[3, x]^2)/12 + (-1477/18 - ((554*I)/5)*Pi - (23*Pi^2)/6 - 
      (378*Log[1 - x])/5 + (20*I)*Pi*Log[1 - x] + (19*Log[1 - x]^2)/2 + 
      (3256*Log[x])/15 - (124*I)*Pi*Log[x] - 24*Log[1 - x]*Log[x] - 
      (227*Log[x]^2)/2)*PolyLog[4, 1 - x] + 
    (977/18 - ((964*I)/5)*Pi - (13*Pi^2)/2 + (5657*Log[1 - x])/30 - 
      (46*I)*Pi*Log[1 - x] - (5*Log[1 - x]^2)/2 - (733*Log[x])/5 + 
      (20*I)*Pi*Log[x] - 37*Log[1 - x]*Log[x] + (11*Log[x]^2)/2)*
     PolyLog[4, x] + (2861/36 - ((199*I)/2)*Pi - 7*Pi^2 + 
      (1073*Log[1 - x])/30 + (17*I)*Pi*Log[1 - x] + (47*Log[1 - x]^2)/2 - 
      (2249*Log[x])/15 - I*Pi*Log[x] + 12*Log[1 - x]*Log[x] - 
      (13*Log[x]^2)/2)*PolyLog[4, -(x/(1 - x))] + 
    (377/10 + (72*I)*Pi - 20*Log[1 - x] + 129*Log[x])*PolyLog[5, 1 - x] + 
    (5357/60 - (20*I)*Pi - (587*Log[1 - x])/6 - (85*Log[x])/6)*
     PolyLog[5, x] + (578/15 + (53*I)*Pi + 86*Log[1 - x] + 51*Log[x])*
     PolyLog[5, -(x/(1 - x))] - 2*PolyLog[6, 1 - x] + 216*PolyLog[6, x] + 
    (359*PolyLog[6, -(x/(1 - x))])/2 + PolyLog[3, x]*
     (5873/180 - ((17*I)/2)*Pi - (323*Pi^2)/12 - ((17*I)/6)*Pi^3 - 
      (305*Log[1 - x])/12 - (29*I)*Pi*Log[1 - x] - Pi^2*Log[1 - x] - 
      (697*Log[1 - x]^2)/30 - ((7*I)/2)*Pi*Log[1 - x]^2 - 
      (3*Log[1 - x]^3)/2 + (247*Log[x])/12 + ((782*I)/15)*Pi*Log[x] - 
      (43*Pi^2*Log[x])/6 + (592*Log[1 - x]*Log[x])/15 + 
      (5*I)*Pi*Log[1 - x]*Log[x] + 2*Log[1 - x]^2*Log[x] - (14*Log[x]^2)/3 + 
      ((3*I)/2)*Pi*Log[x]^2 + (17*Log[1 - x]*Log[x]^2)/2 - 2*Log[x]^3 - 
      37*Zeta[3]) + PolyLog[3, 1 - x]*(15499/180 + ((211*I)/2)*Pi + 
      (83*Pi^2)/90 - ((21*I)/2)*Pi^3 + (5573*Log[1 - x])/180 + 
      ((169*I)/5)*Pi*Log[1 - x] + (13*Pi^2*Log[1 - x])/3 + 
      (91*Log[1 - x]^2)/4 - ((29*I)/2)*Pi*Log[1 - x]^2 - 
      (25*Log[1 - x]^3)/3 + (16717*Log[x])/180 - ((62*I)/3)*Pi*Log[x] - 
      (103*Pi^2*Log[x])/6 - (2947*Log[1 - x]*Log[x])/30 + 
      (49*I)*Pi*Log[1 - x]*Log[x] + (9*Log[1 - x]^2*Log[x])/2 + 
      (57*Log[x]^2)/20 + ((7*I)/2)*Pi*Log[x]^2 + 38*Log[1 - x]*Log[x]^2 + 
      Log[x]^3/2 + 16*PolyLog[3, x] - 23*Zeta[3]) + (1319*Zeta[3])/90 - 
    (123*I)*Pi*Zeta[3] + (12713*Pi^2*Zeta[3])/360 - ((83*I)/6)*Pi^3*Zeta[3] - 
    (6799*Log[1 - x]*Zeta[3])/90 + (44*I)*Pi*Log[1 - x]*Zeta[3] + 
    (14*Pi^2*Log[1 - x]*Zeta[3])/3 + (10229*Log[1 - x]^2*Zeta[3])/360 - 
    (I/2)*Pi*Log[1 - x]^2*Zeta[3] + (10*Log[1 - x]^3*Zeta[3])/3 - 
    (6821*Log[x]*Zeta[3])/90 - (12*I)*Pi*Log[x]*Zeta[3] - 
    (40*Pi^2*Log[x]*Zeta[3])/3 - (31001*Log[1 - x]*Log[x]*Zeta[3])/180 + 
    (81*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 11*Log[1 - x]^2*Log[x]*Zeta[3] + 
    (509*Log[x]^2*Zeta[3])/360 - (I/2)*Pi*Log[x]^2*Zeta[3] + 
    77*Log[1 - x]*Log[x]^2*Zeta[3] - Log[x]^3*Zeta[3] + 14*Zeta[3]^2 + 
    FF[x^(-2)]*((17*Pi^4)/36 + ((685*I)/18)*Pi*Log[1 - x] + 
      (373*Pi^2*Log[1 - x])/360 - (I/6)*Pi^3*Log[1 - x] + 
      (685*Log[1 - x]^2)/36 - ((3011*I)/240)*Pi*Log[1 - x]^2 + 
      (35*Pi^2*Log[1 - x]^2)/24 - (433*Log[1 - x]^3)/72 + 
      ((67*I)/24)*Pi*Log[1 - x]^3 + (41*Log[1 - x]^4)/12 - 
      ((367*I)/40)*Pi*Log[1 - x]*Log[x] - (53*Pi^2*Log[1 - x]*Log[x])/12 - 
      (302*Log[1 - x]^2*Log[x])/15 - ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (55*Log[1 - x]^3*Log[x])/4 + 21*Log[1 - x]^2*Log[x]^2 + 
      (((-3731*I)/120)*Pi + (41*Pi^2)/6 - (3731*Log[1 - x])/120 + 
        (I/2)*Pi*Log[1 - x] + Log[1 - x]^2/4)*PolyLog[2, x] + 
      (-3731/120 + ((265*I)/4)*Pi - (71*Log[1 - x])/4 + 84*Log[x])*
       PolyLog[3, 1 - x] + (((11*I)/2)*Pi + (11*Log[1 - x])/2)*
       PolyLog[3, x] - (85*PolyLog[4, 1 - x])/2 + (157*PolyLog[4, x])/2 + 
      (157*PolyLog[4, -(x/(1 - x))])/2 + (3731*Zeta[3])/120 - 
      ((265*I)/4)*Pi*Zeta[3] + (71*Log[1 - x]*Zeta[3])/4 - 
      84*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((22913*I)/360)*Pi - 
      (527*Pi^2)/48 + ((34*I)/45)*Pi^3 + (119*Pi^4)/90 - 
      ((367*I)/40)*Pi*Log[1 - x] - (53*Pi^2*Log[1 - x])/12 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (9*Pi^2*Log[1 - x]^2)/2 + 
      (9*Log[1 - x]^4)/4 + (22913*Log[x])/360 - ((737*I)/40)*Pi*Log[x] - 
      (175*Pi^2*Log[x])/18 - ((13*I)/6)*Pi^3*Log[x] - 
      (367*Log[1 - x]*Log[x])/40 - (I/2)*Pi*Log[1 - x]*Log[x] - 
      (4*Pi^2*Log[1 - x]*Log[x])/3 + 42*Log[1 - x]^2*Log[x] + 
      (4*I)*Pi*Log[1 - x]^2*Log[x] - 9*Log[1 - x]^3*Log[x] - 
      (353*Log[x]^2)/24 - ((53*I)/120)*Pi*Log[x]^2 + (25*Pi^2*Log[x]^2)/12 - 
      (Log[1 - x]*Log[x]^2)/4 + 4*Log[1 - x]^2*Log[x]^2 - (71*Log[x]^3)/18 - 
      ((11*I)/12)*Pi*Log[x]^3 + Log[x]^4/6 + 
      (((3643*I)/60)*Pi - (13*Pi^2)/6 + 84*Log[1 - x] + (8*I)*Pi*Log[1 - x] - 
        (1397*Log[x])/60 - I*Pi*Log[x] + 8*Log[1 - x]*Log[x] - 
        (9*Log[x]^2)/2)*PolyLog[2, x] + (84 + (8*I)*Pi + 8*Log[x])*
       PolyLog[3, 1 - x] + (1397/60 - ((53*I)/2)*Pi - 54*Log[1 - x] + 
        (55*Log[x])/2)*PolyLog[3, x] - 54*PolyLog[4, 1 - x] + 
      8*PolyLog[4, x] + 54*PolyLog[4, -(x/(1 - x))] - (3947*Zeta[3])/60 + 
      ((53*I)/2)*Pi*Zeta[3] + 54*Log[1 - x]*Zeta[3] - 
      (55*Log[x]*Zeta[3])/2) + PolyLog[2, x]*(((4813*I)/90)*Pi - 
      (7853*Pi^2)/216 - ((1199*I)/180)*Pi^3 + (1493*Pi^4)/720 + 
      (15499*Log[1 - x])/180 + ((3592*I)/45)*Pi*Log[1 - x] + 
      (2801*Pi^2*Log[1 - x])/180 - ((11*I)/3)*Pi^3*Log[1 - x] + 
      (10681*Log[1 - x]^2)/360 - ((35*I)/12)*Pi*Log[1 - x]^2 + 
      (19*Pi^2*Log[1 - x]^2)/8 + (97*Log[1 - x]^3)/36 - 
      ((8*I)/3)*Pi*Log[1 - x]^3 + (25*Log[1 - x]^4)/48 - (5873*Log[x])/180 + 
      ((1193*I)/45)*Pi*Log[x] + (10*Pi^2*Log[x])/3 - ((7*I)/3)*Pi^3*Log[x] + 
      (2329*Log[1 - x]*Log[x])/60 - ((41*I)/30)*Pi*Log[1 - x]*Log[x] - 
      (49*Pi^2*Log[1 - x]*Log[x])/4 - (869*Log[1 - x]^2*Log[x])/15 + 
      (8*I)*Pi*Log[1 - x]^2*Log[x] - (95*Log[1 - x]^3*Log[x])/12 - 
      (575*Log[x]^2)/72 + ((15*I)/4)*Pi*Log[x]^2 + (103*Pi^2*Log[x]^2)/24 + 
      (353*Log[1 - x]*Log[x]^2)/20 + I*Pi*Log[1 - x]*Log[x]^2 + 
      (91*Log[1 - x]^2*Log[x]^2)/8 + (7*Log[x]^3)/2 - (2*I)*Pi*Log[x]^3 - 
      (5*Log[1 - x]*Log[x]^3)/12 + (7*Log[x]^4)/48 + 
      (-396/5 + (20*I)*Pi - 15*Log[1 - x] + 35*Log[x])*PolyLog[3, 1 - x] + 
      (1177/60 + (6*I)*Pi - (71*Log[1 - x])/6 + (107*Log[x])/6)*
       PolyLog[3, x] - 23*PolyLog[4, 1 - x] - 31*PolyLog[4, x] + 
      49*PolyLog[4, -(x/(1 - x))] + (505*Zeta[3])/12 + (22*I)*Pi*Zeta[3] + 
      (59*Log[1 - x]*Zeta[3])/6 + (73*Log[x]*Zeta[3])/6) + 
    FF[(1 - x)^(-2)]*(((-3731*I)/720)*Pi^3 + (61*Pi^4)/720 - 
      (157*Pi^2*Log[1 - x]^2)/24 - (157*Log[1 - x]^4)/48 + 
      ((685*I)/18)*Pi*Log[x] - (199*Pi^2*Log[x])/48 - (I/12)*Pi^3*Log[x] + 
      ((263*I)/12)*Pi*Log[1 - x]*Log[x] + (11*Pi^2*Log[1 - x]*Log[x])/6 + 
      (157*Log[1 - x]^3*Log[x])/12 + (685*Log[x]^2)/36 - 
      ((3011*I)/240)*Pi*Log[x]^2 - (121*Pi^2*Log[x]^2)/24 + 
      (263*Log[1 - x]*Log[x]^2)/24 - ((11*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
      (11*Log[1 - x]^2*Log[x]^2)/8 - (433*Log[x]^3)/72 + 
      ((67*I)/24)*Pi*Log[x]^3 - (11*Log[1 - x]*Log[x]^3)/12 + 
      (7*Log[x]^4)/48 + (((3731*I)/120)*Pi - (41*Pi^2)/6 + 
        (3731*Log[x])/120 - (I/2)*Pi*Log[x] - Log[x]^2/4)*PolyLog[2, x] + 
      (((11*I)/2)*Pi + (11*Log[x])/2)*PolyLog[3, 1 - x] + 
      (-3731/120 + ((265*I)/4)*Pi + 84*Log[1 - x] - (71*Log[x])/4)*
       PolyLog[3, x] + (157*PolyLog[4, 1 - x])/2 - (85*PolyLog[4, x])/2 - 
      (157*PolyLog[4, -(x/(1 - x))])/2 + (3731*Zeta[3])/120 - 
      ((265*I)/4)*Pi*Zeta[3] - 84*Log[1 - x]*Zeta[3] + 
      (71*Log[x]*Zeta[3])/4) + FF[x^(-1)]*(((22913*I)/360)*Pi - 
      (527*Pi^2)/48 + ((87*I)/8)*Pi^3 - (4*Pi^4)/45 + 
      (22913*Log[1 - x])/360 - ((737*I)/40)*Pi*Log[1 - x] - 
      (4897*Pi^2*Log[1 - x])/360 - ((7*I)/3)*Pi^3*Log[1 - x] - 
      (353*Log[1 - x]^2)/24 - ((53*I)/120)*Pi*Log[1 - x]^2 - 
      (19*Pi^2*Log[1 - x]^2)/6 - (71*Log[1 - x]^3)/18 - 
      ((11*I)/12)*Pi*Log[1 - x]^3 - (25*Log[1 - x]^4)/12 - 
      ((367*I)/40)*Pi*Log[x] + (115*Pi^2*Log[x])/12 - 
      (367*Log[1 - x]*Log[x])/40 - ((3673*I)/60)*Pi*Log[1 - x]*Log[x] + 
      (67*Pi^2*Log[1 - x]*Log[x])/6 + (691*Log[1 - x]^2*Log[x])/30 + 
      I*Pi*Log[1 - x]^2*Log[x] + (27*Log[1 - x]^3*Log[x])/2 - 
      42*Log[1 - x]*Log[x]^2 - (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (35*Log[1 - x]^2*Log[x]^2)/2 + (((-3643*I)/60)*Pi + (13*Pi^2)/6 + 
        (1397*Log[1 - x])/60 + I*Pi*Log[1 - x] + (9*Log[1 - x]^2)/2 - 
        84*Log[x] - (8*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (1397/60 - ((53*I)/2)*Pi + (55*Log[1 - x])/2 - 54*Log[x])*
       PolyLog[3, 1 - x] + (84 + (8*I)*Pi + 8*Log[1 - x])*PolyLog[3, x] + 
      8*PolyLog[4, 1 - x] - 54*PolyLog[4, x] - 54*PolyLog[4, -(x/(1 - x))] - 
      (3947*Zeta[3])/60 + ((53*I)/2)*Pi*Zeta[3] - (55*Log[1 - x]*Zeta[3])/2 + 
      54*Log[x]*Zeta[3]) - (5383*Zeta[5])/10 + (103*I)*Pi*Zeta[5] + 
    15*Log[1 - x]*Zeta[5] + 59*Log[x]*Zeta[5] + 
    FF[x^2]*((-706727*Pi^2)/3240 + ((563*I)/12)*Pi^3 + (118231*Pi^4)/12960 + 
      ((58189*I)/10800)*Pi^5 + (13*Pi^6)/15120 - (127*Li[{3, 3}, 1 - x, 1])/
       3 - (127*Li[{3, 3}, x, 1])/3 - 20*Li[{3, 3}, -(x/(1 - x)), 1] - 
      45*Li[{4, 2}, 1 - x, 1] - 45*Li[{4, 2}, x, 1] + 
      (411*Pi^2*Log[1 - x])/8 - ((13453*I)/270)*Pi^3*Log[1 - x] - 
      (547*Pi^4*Log[1 - x])/5400 + ((51*I)/10)*Pi^5*Log[1 - x] - 
      (706727*Log[1 - x]^2)/3240 + ((563*I)/12)*Pi*Log[1 - x]^2 - 
      (41929*Pi^2*Log[1 - x]^2)/2160 + ((79*I)/36)*Pi^3*Log[1 - x]^2 + 
      (479*Pi^4*Log[1 - x]^2)/240 + (1129*Log[1 - x]^3)/24 - 
      ((179*I)/30)*Pi*Log[1 - x]^3 + (147*Pi^2*Log[1 - x]^3)/20 + 
      (12*I)*Pi^3*Log[1 - x]^3 - (1903*Log[1 - x]^4)/864 - 
      ((19*I)/144)*Pi*Log[1 - x]^4 + (361*Pi^2*Log[1 - x]^4)/72 + 
      (7747*Log[1 - x]^5)/1800 + ((9*I)/2)*Pi*Log[1 - x]^5 + 
      (47*Log[1 - x]^6)/20 + Li[{3, 2}, x, 1]*(-673/15 - (66*I)*Pi - 
        17*Log[1 - x] - 49*Log[x]) + Li[{3, 2}, 1 - x, 1]*
       (-673/15 - (66*I)*Pi - 20*Log[1 - x] - 46*Log[x]) + 
      (1181*Pi^2*Log[x])/24 - ((3766*I)/135)*Pi^3*Log[x] + 
      (467*Pi^4*Log[x])/1800 - (I/12)*Pi^5*Log[x] + 
      (706727*Log[1 - x]*Log[x])/1620 - ((563*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (4957*Pi^2*Log[1 - x]*Log[x])/1080 + ((106*I)/5)*Pi^3*Log[1 - x]*
       Log[x] + (257*Pi^4*Log[1 - x]*Log[x])/120 - (1337*Log[1 - x]^2*Log[x])/
       24 + ((4369*I)/45)*Pi*Log[1 - x]^2*Log[x] - 
      (9703*Pi^2*Log[1 - x]^2*Log[x])/360 - ((51*I)/2)*Pi^3*Log[1 - x]^2*
       Log[x] + (20149*Log[1 - x]^3*Log[x])/360 + ((1513*I)/180)*Pi*
       Log[1 - x]^3*Log[x] - (44*Pi^2*Log[1 - x]^3*Log[x])/9 - 
      (7157*Log[1 - x]^4*Log[x])/360 - ((139*I)/6)*Pi*Log[1 - x]^4*Log[x] - 
      (97*Log[1 - x]^5*Log[x])/10 - (706727*Log[x]^2)/3240 + 
      ((563*I)/12)*Pi*Log[x]^2 - (2857*Pi^2*Log[x]^2)/432 + 
      ((13*I)/6)*Pi^3*Log[x]^2 - (397*Pi^4*Log[x]^2)/720 - 
      (1025*Log[1 - x]*Log[x]^2)/24 - ((1552*I)/45)*Pi*Log[1 - x]*Log[x]^2 - 
      (349*Pi^2*Log[1 - x]*Log[x]^2)/90 + ((7*I)/3)*Pi^3*Log[1 - x]*
       Log[x]^2 + (3737*Log[1 - x]^2*Log[x]^2)/720 - 
      ((2581*I)/120)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (71*Pi^2*Log[1 - x]^2*Log[x]^2)/12 + (1633*Log[1 - x]^3*Log[x]^2)/90 + 
      ((74*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - (Log[1 - x]^4*Log[x]^2)/3 + 
      (1129*Log[x]^3)/24 - ((179*I)/30)*Pi*Log[x]^3 + 
      (233*Pi^2*Log[x]^3)/216 + (I/3)*Pi^3*Log[x]^3 - 
      (1499*Log[1 - x]*Log[x]^3)/72 + ((1543*I)/180)*Pi*Log[1 - x]*Log[x]^3 + 
      (26*Pi^2*Log[1 - x]*Log[x]^3)/9 - (219*Log[1 - x]^2*Log[x]^3)/20 - 
      (7*I)*Pi*Log[1 - x]^2*Log[x]^3 + (52*Log[1 - x]^3*Log[x]^3)/9 - 
      (1903*Log[x]^4)/864 - ((19*I)/144)*Pi*Log[x]^4 - (Pi^2*Log[x]^4)/6 + 
      (151*Log[1 - x]*Log[x]^4)/72 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^4 + 
      (Log[1 - x]^2*Log[x]^4)/12 - (7*Log[x]^5)/72 + ((2*I)/15)*Pi*Log[x]^5 + 
      (Log[1 - x]*Log[x]^5)/6 + Log[x]^6/180 + Li[{3, 2}, 1, x]*
       ((-29*Log[1 - x])/3 + (29*Log[x])/3) + 
      (((-673*I)/15)*Pi + (13*Pi^2)/3 - (673*Log[1 - x])/30 - 
        (23*I)*Pi*Log[1 - x] - (17*Log[1 - x]^2)/2 - (673*Log[x])/30 - 
        (23*I)*Pi*Log[x] - 6*Log[1 - x]*Log[x] - (17*Log[x]^2)/2)*
       PolyLog[2, x]^2 - (17*PolyLog[3, 1 - x]^2)/6 - 
      (17*PolyLog[3, x]^2)/6 + (-2383/9 - ((1124*I)/5)*Pi - (134*Pi^2)/3 - 
        (938*Log[1 - x])/5 + (40*I)*Pi*Log[1 - x] - 3*Log[1 - x]^2 + 
        (1901*Log[x])/15 + (190*I)*Pi*Log[x] + 188*Log[1 - x]*Log[x] + 
        111*Log[x]^2)*PolyLog[4, 1 - x] + (-2383/9 - ((1124*I)/5)*Pi - 
        31*Pi^2 + (1901*Log[1 - x])/15 + (190*I)*Pi*Log[1 - x] + 
        53*Log[1 - x]^2 - (938*Log[x])/5 + (40*I)*Pi*Log[x] + 
        164*Log[1 - x]*Log[x] - 3*Log[x]^2)*PolyLog[4, x] + 
      ((1511*Log[1 - x])/10 + (54*I)*Pi*Log[1 - x] + 57*Log[1 - x]^2 - 
        (1511*Log[x])/10 - (54*I)*Pi*Log[x] - 27*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (3653/15 - (278*I)*Pi - 154*Log[1 - x] - 
        198*Log[x])*PolyLog[5, 1 - x] + (3653/15 - (278*I)*Pi - 
        (449*Log[1 - x])/3 - (607*Log[x])/3)*PolyLog[5, x] + 
      (6821/30 - (254*I)*Pi + 22*Log[1 - x] - 156*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 178*PolyLog[6, 1 - x] + 178*PolyLog[6, x] + 
      90*PolyLog[6, -(x/(1 - x))] + (5603*Pi^2*Zeta[3])/60 + 
      (21*I)*Pi^3*Zeta[3] + 10*Pi^2*Log[1 - x]*Zeta[3] + 
      (14117*Log[1 - x]^2*Zeta[3])/180 - I*Pi*Log[1 - x]^2*Zeta[3] + 
      (10*Log[1 - x]^3*Zeta[3])/3 + (46*Pi^2*Log[x]*Zeta[3])/3 - 
      (22193*Log[1 - x]*Log[x]*Zeta[3])/90 - (130*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] - 50*Log[1 - x]^2*Log[x]*Zeta[3] + (14117*Log[x]^2*Zeta[3])/
       180 - I*Pi*Log[x]^2*Zeta[3] - 92*Log[1 - x]*Log[x]^2*Zeta[3] + 
      10*Zeta[3]^2 + PolyLog[3, x]*(-13 + (152*I)*Pi - (2365*Pi^2)/36 - 
        (18*I)*Pi^3 - (1583*Log[1 - x])/45 - ((74*I)/3)*Pi*Log[1 - x] + 
        11*Pi^2*Log[1 - x] - (1049*Log[1 - x]^2)/60 - 
        (12*I)*Pi*Log[1 - x]^2 - 2*Log[1 - x]^3 + (9413*Log[x])/45 + 
        ((1502*I)/15)*Pi*Log[x] + 3*Pi^2*Log[x] + (1189*Log[1 - x]*Log[x])/
         30 + (46*I)*Pi*Log[1 - x]*Log[x] - 41*Log[1 - x]^2*Log[x] + 
        (187*Log[x]^2)/12 - (19*I)*Pi*Log[x]^2 + 39*Log[1 - x]*Log[x]^2 - 
        8*Log[x]^3 + 70*Zeta[3]) + PolyLog[3, 1 - x]*(-13 + (152*I)*Pi - 
        (3493*Pi^2)/60 - ((22*I)/3)*Pi^3 + (9413*Log[1 - x])/45 + 
        ((1502*I)/15)*Pi*Log[1 - x] + (43*Pi^2*Log[1 - x])/3 + 
        (187*Log[1 - x]^2)/12 - (19*I)*Pi*Log[1 - x]^2 - 
        (34*Log[1 - x]^3)/3 - (1583*Log[x])/45 - ((74*I)/3)*Pi*Log[x] + 
        (31*Pi^2*Log[x])/3 - (157*Log[1 - x]*Log[x])/30 - 
        (18*I)*Pi*Log[1 - x]*Log[x] - 39*Log[1 - x]^2*Log[x] - 
        (1049*Log[x]^2)/60 - (12*I)*Pi*Log[x]^2 - 27*Log[1 - x]*Log[x]^2 + 
        (4*Log[x]^3)/3 - 50*PolyLog[3, x] + 70*Zeta[3]) + 
      PolyLog[2, x]*(((673*I)/90)*Pi^3 - (5*Pi^4)/36 - 13*Log[1 - x] + 
        ((5921*I)/45)*Pi*Log[1 - x] - (539*Pi^2*Log[1 - x])/180 + 
        ((26*I)/3)*Pi^3*Log[1 - x] + (6911*Log[1 - x]^2)/90 - 
        (I/6)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/2 + Log[1 - x]^3/36 - 
        ((2*I)/3)*Pi*Log[1 - x]^3 + (5*Log[1 - x]^4)/6 + 13*Log[x] - 
        ((5921*I)/45)*Pi*Log[x] + (377*Pi^2*Log[x])/36 - I*Pi^3*Log[x] - 
        ((673*I)/15)*Pi*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/3 - 
        (747*Log[1 - x]^2*Log[x])/20 - (35*I)*Pi*Log[1 - x]^2*Log[x] - 
        (73*Log[1 - x]^3*Log[x])/3 - (6911*Log[x]^2)/90 + (I/6)*Pi*Log[x]^2 + 
        (13*Pi^2*Log[x]^2)/3 - (451*Log[1 - x]*Log[x]^2)/60 - 
        (11*I)*Pi*Log[1 - x]*Log[x]^2 + (3*Log[1 - x]^2*Log[x]^2)/2 - 
        Log[x]^3/36 + ((2*I)/3)*Pi*Log[x]^3 - (8*Log[1 - x]*Log[x]^3)/3 + 
        (5*Log[x]^4)/3 + (-673/15 - (64*I)*Pi - 88*Log[1 - x] + 24*Log[x])*
         PolyLog[3, 1 - x] + (673/15 + (64*I)*Pi - (101*Log[1 - x])/3 + 
          (293*Log[x])/3)*PolyLog[3, x] + 82*PolyLog[4, 1 - x] - 
        82*PolyLog[4, x] + 60*PolyLog[4, -(x/(1 - x))] + 
        (11*Log[1 - x]*Zeta[3])/3 - (11*Log[x]*Zeta[3])/3) - 
      (5863*Zeta[5])/10 - (274*I)*Pi*Zeta[5] - 154*Log[1 - x]*Zeta[5] - 
      92*Log[x]*Zeta[5]) + FF[x]*((706727*Pi^2)/3240 - ((10261*I)/270)*Pi^3 - 
      (54197*Pi^4)/3240 - ((14011*I)/2700)*Pi^5 + (947*Pi^6)/11340 + 
      29*Li[{3, 3}, 1 - x, 1] + (167*Li[{3, 3}, x, 1])/3 + 
      20*Li[{3, 3}, -(x/(1 - x)), 1] + 59*Li[{4, 2}, 1 - x, 1] + 
      31*Li[{4, 2}, x, 1] - 7*Li[{2, 2, 2}, x, 1, 1] - 
      (202223*Log[1 - x])/1620 + ((27199*I)/90)*Pi*Log[1 - x] - 
      (53069*Pi^2*Log[1 - x])/1080 + ((5147*I)/90)*Pi^3*Log[1 - x] + 
      (5881*Pi^4*Log[1 - x])/2700 - ((73*I)/18)*Pi^5*Log[1 - x] + 
      (1282709*Log[1 - x]^2)/3240 - ((4139*I)/90)*Pi*Log[1 - x]^2 + 
      (419*Pi^2*Log[1 - x]^2)/36 + ((407*I)/24)*Pi^3*Log[1 - x]^2 - 
      (293*Pi^4*Log[1 - x]^2)/720 - (2969*Log[1 - x]^3)/72 - 
      ((457*I)/108)*Pi*Log[1 - x]^3 - (3259*Pi^2*Log[1 - x]^3)/540 - 
      (9*I)*Pi^3*Log[1 - x]^3 - (2123*Log[1 - x]^4)/216 + 
      ((665*I)/72)*Pi*Log[1 - x]^4 - (227*Pi^2*Log[1 - x]^4)/144 - 
      (1991*Log[1 - x]^5)/900 - ((23*I)/6)*Pi*Log[1 - x]^5 - 
      (163*Log[1 - x]^6)/120 + (202223*Log[x])/1620 - 
      ((27199*I)/90)*Pi*Log[x] - (9187*Pi^2*Log[x])/216 + 
      ((3443*I)/90)*Pi^3*Log[x] + (8917*Pi^4*Log[x])/2700 - 
      ((131*I)/45)*Pi^5*Log[x] - (706727*Log[1 - x]*Log[x])/1620 + 
      ((1816*I)/45)*Pi*Log[1 - x]*Log[x] + (1390*Pi^2*Log[1 - x]*Log[x])/27 - 
      ((4291*I)/180)*Pi^3*Log[1 - x]*Log[x] - (139*Pi^4*Log[1 - x]*Log[x])/
       30 - (4747*Log[1 - x]^2*Log[x])/360 - ((5599*I)/36)*Pi*Log[1 - x]^2*
       Log[x] + (3839*Pi^2*Log[1 - x]^2*Log[x])/180 + 
      ((39*I)/2)*Pi^3*Log[1 - x]^2*Log[x] - (103*Log[1 - x]^3*Log[x])/3 - 
      ((1193*I)/30)*Pi*Log[1 - x]^3*Log[x] - (103*Pi^2*Log[1 - x]^3*Log[x])/
       18 + (619*Log[1 - x]^4*Log[x])/45 + ((67*I)/3)*Pi*Log[1 - x]^4*
       Log[x] + (139*Log[1 - x]^5*Log[x])/24 + (26149*Log[x]^2)/648 - 
      ((2153*I)/45)*Pi*Log[x]^2 + (1027*Pi^2*Log[x]^2)/216 - 
      ((331*I)/72)*Pi^3*Log[x]^2 - (79*Pi^4*Log[x]^2)/72 + 
      (465*Log[1 - x]*Log[x]^2)/8 - ((2413*I)/180)*Pi*Log[1 - x]*Log[x]^2 + 
      (263*Pi^2*Log[1 - x]*Log[x]^2)/30 - ((5*I)/6)*Pi^3*Log[1 - x]*
       Log[x]^2 - (511*Log[1 - x]^2*Log[x]^2)/8 + ((1513*I)/60)*Pi*
       Log[1 - x]^2*Log[x]^2 + (35*Pi^2*Log[1 - x]^2*Log[x]^2)/4 - 
      (407*Log[1 - x]^3*Log[x]^2)/60 - ((133*I)/6)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (241*Log[1 - x]^4*Log[x]^2)/48 - (3805*Log[x]^3)/72 + 
      ((8729*I)/540)*Pi*Log[x]^3 - (29*Pi^2*Log[x]^3)/36 - 
      ((4*I)/9)*Pi^3*Log[x]^3 + (431*Log[1 - x]*Log[x]^3)/108 - 
      ((1009*I)/90)*Pi*Log[1 - x]*Log[x]^3 - (23*Pi^2*Log[1 - x]*Log[x]^3)/
       12 - (Log[1 - x]^2*Log[x]^3)/45 + ((25*I)/6)*Pi*Log[1 - x]^2*
       Log[x]^3 - 7*Log[1 - x]^3*Log[x]^3 + (137*Log[x]^4)/18 - 
      ((49*I)/72)*Pi*Log[x]^4 - (53*Pi^2*Log[x]^4)/144 - 
      3*Log[1 - x]*Log[x]^4 + ((2*I)/3)*Pi*Log[1 - x]*Log[x]^4 - 
      (Log[1 - x]^2*Log[x]^4)/24 + (3*Log[x]^5)/40 + (I/30)*Pi*Log[x]^5 - 
      (Log[1 - x]*Log[x]^5)/120 - Log[x]^6/240 + Li[{3, 2}, x, 1]*
       (7621/30 - (28*I)*Pi - 23*Log[1 - x] + 9*Log[x]) + 
      Li[{3, 2}, 1 - x, 1]*(791/5 - (20*I)*Pi - 30*Log[1 - x] + 10*Log[x]) + 
      Li[{3, 2}, 1, x]*(-215/2 + (60*I)*Pi + (77*Log[1 - x])/3 + 
        (61*Log[x])/3) + (((673*I)/15)*Pi - (13*Pi^2)/3 + 
        (791*Log[1 - x])/10 + (16*I)*Pi*Log[1 - x] + 5*Log[1 - x]^2 - 
        (1027*Log[x])/30 + (30*I)*Pi*Log[x] + 6*Log[1 - x]*Log[x] + 
        12*Log[x]^2)*PolyLog[2, x]^2 + (7*PolyLog[2, x]^3)/6 + 
      (35*PolyLog[3, 1 - x]^2)/2 - (71*PolyLog[3, x]^2)/6 + 
      (3610/9 + ((714*I)/5)*Pi + (107*Pi^2)/3 + (583*Log[1 - x])/5 - 
        (40*I)*Pi*Log[1 - x] - Log[1 - x]^2 - (7166*Log[x])/15 + 
        (68*I)*Pi*Log[x] + 24*Log[1 - x]*Log[x] - 7*Log[x]^2)*
       PolyLog[4, 1 - x] + (1156/9 + ((1534*I)/5)*Pi + 31*Pi^2 - 
        (6311*Log[1 - x])/15 - (88*I)*Pi*Log[1 - x] + 23*Log[1 - x]^2 + 
        (1293*Log[x])/5 - (40*I)*Pi*Log[x] - 142*Log[1 - x]*Log[x] + 
        7*Log[x]^2)*PolyLog[4, x] + (-2861/18 + (199*I)*Pi + 14*Pi^2 - 
        (554*Log[1 - x])/15 - (70*I)*Pi*Log[1 - x] - 53*Log[1 - x]^2 + 
        (3979*Log[x])/15 + (38*I)*Pi*Log[x] - 24*Log[1 - x]*Log[x] + 
        31*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (384/5 + (36*I)*Pi + 4*Log[1 - x] - 30*Log[x])*PolyLog[5, 1 - x] + 
      (-791/30 + (220*I)*Pi + (641*Log[1 - x])/3 + (607*Log[x])/3)*
       PolyLog[5, x] + (1427/15 + (74*I)*Pi - 160*Log[1 - x] + 114*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 40*PolyLog[6, 1 - x] - 396*PolyLog[6, x] - 
      323*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*
       (-3643/90 - (266*I)*Pi + (1111*Pi^2)/45 + (21*I)*Pi^3 - 
        (1976*Log[1 - x])/9 - ((409*I)/5)*Pi*Log[1 - x] - 
        20*Pi^2*Log[1 - x] - 43*Log[1 - x]^2 + (35*I)*Pi*Log[1 - x]^2 + 
        (46*Log[1 - x]^3)/3 - (748*Log[x])/9 + ((49*I)/3)*Pi*Log[x] + 
        (25*Pi^2*Log[x])/3 + (2656*Log[1 - x]*Log[x])/15 - 
        (62*I)*Pi*Log[1 - x]*Log[x] + Log[1 - x]^2*Log[x] - (43*Log[x]^2)/5 + 
        (5*I)*Pi*Log[x]^2 - 10*Log[1 - x]*Log[x]^2 - Log[x]^3 + 
        36*PolyLog[3, x] - 70*Zeta[3]) + PolyLog[3, x]*
       (5983/90 - (38*I)*Pi + (241*Pi^2)/3 + ((41*I)/3)*Pi^3 + 
        (2302*Log[1 - x])/15 + (33*I)*Pi*Log[1 - x] - (64*Pi^2*Log[1 - x])/
         3 + (1307*Log[1 - x]^2)/30 + (19*I)*Pi*Log[1 - x]^2 + 
        (5*Log[1 - x]^3)/3 - (994*Log[x])/5 - ((1777*I)/15)*Pi*Log[x] + 
        (25*Pi^2*Log[x])/3 - (1472*Log[1 - x]*Log[x])/15 - 
        (22*I)*Pi*Log[1 - x]*Log[x] + 42*Log[1 - x]^2*Log[x] + 
        (71*Log[x]^2)/6 + (3*I)*Pi*Log[x]^2 - 35*Log[1 - x]*Log[x]^2 + 
        4*Log[x]^3 - 42*Zeta[3]) - (23609*Pi^2*Zeta[3])/180 + 
      ((23*I)/3)*Pi^3*Zeta[3] - (11*Log[1 - x]*Zeta[3])/45 - 
      (56*I)*Pi*Log[1 - x]*Zeta[3] - (18977*Log[1 - x]^2*Zeta[3])/180 + 
      I*Pi*Log[1 - x]^2*Zeta[3] - (16*Log[1 - x]^3*Zeta[3])/3 + 
      (11*Log[x]*Zeta[3])/45 + (56*I)*Pi*Log[x]*Zeta[3] - 
      (4*Pi^2*Log[x]*Zeta[3])/3 + (42593*Log[1 - x]*Log[x]*Zeta[3])/90 - 
      (42*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 30*Log[1 - x]^2*Log[x]*Zeta[3] - 
      (9257*Log[x]^2*Zeta[3])/180 + I*Pi*Log[x]^2*Zeta[3] + 
      14*Log[1 - x]*Log[x]^2*Zeta[3] + 2*Log[x]^3*Zeta[3] - 24*Zeta[3]^2 + 
      PolyLog[2, x]*(((-4813*I)/45)*Pi + (7853*Pi^2)/108 + 
        ((601*I)/45)*Pi^3 - (809*Pi^4)/360 - (3643*Log[1 - x])/90 - 
        ((10706*I)/45)*Pi*Log[1 - x] - (1943*Pi^2*Log[1 - x])/90 - 
        ((2*I)/3)*Pi^3*Log[1 - x] - (3545*Log[1 - x]^2)/36 - 
        ((2*I)/3)*Pi*Log[1 - x]^2 - (23*Pi^2*Log[1 - x]^2)/4 - 
        (56*Log[1 - x]^3)/9 + ((16*I)/3)*Pi*Log[1 - x]^3 - Log[1 - x]^4/24 - 
        (5983*Log[x])/90 + ((1136*I)/45)*Pi*Log[x] - (97*Pi^2*Log[x])/6 + 
        ((20*I)/3)*Pi^3*Log[x] - (2329*Log[1 - x]*Log[x])/30 + 
        ((38*I)/15)*Pi*Log[1 - x]*Log[x] + (21*Pi^2*Log[1 - x]*Log[x])/2 + 
        (3353*Log[1 - x]^2*Log[x])/30 + (14*I)*Pi*Log[1 - x]^2*Log[x] + 
        (107*Log[1 - x]^3*Log[x])/6 + (9919*Log[x]^2)/180 - I*Pi*Log[x]^2 - 
        (79*Pi^2*Log[x]^2)/12 - (157*Log[1 - x]*Log[x]^2)/5 + 
        (4*I)*Pi*Log[1 - x]*Log[x]^2 - (31*Log[1 - x]^2*Log[x]^2)/4 - 
        (37*Log[x]^3)/6 + (4*I)*Pi*Log[x]^3 + (5*Log[1 - x]*Log[x]^3)/6 - 
        (7*Log[x]^4)/24 + (791/5 + (8*I)*Pi + 54*Log[1 - x] - 46*Log[x])*
         PolyLog[3, 1 - x] + (-1171/30 - (60*I)*Pi + (125*Log[1 - x])/3 - 
          (305*Log[x])/3)*PolyLog[3, x] - 14*PolyLog[4, 1 - x] + 
        122*PolyLog[4, x] - 74*PolyLog[4, -(x/(1 - x))] - (505*Zeta[3])/6 - 
        (44*I)*Pi*Zeta[3] - (77*Log[1 - x]*Zeta[3])/3 - 
        (55*Log[x]*Zeta[3])/3) + (4544*Zeta[5])/5 + (94*I)*Pi*Zeta[5] - 
      66*Log[1 - x]*Zeta[5] + 146*Log[x]*Zeta[5])) + 
  COLOR[CA*NfV^2]*(-47/10 + ((2191*I)/180)*Pi - (37747*Pi^2)/2160 + 
    ((2819*I)/360)*Pi^3 - (671*Pi^4)/270 - ((11*I)/60)*Pi^5 - (15*Pi^6)/112 + 
    (265*Li[{3, 2}, 1, x])/6 - 85*Li[{3, 2}, 1 - x, 1] - 
    (95*Li[{3, 2}, x, 1])/2 + 9*Li[{3, 3}, 1 - x, 1] + 9*Li[{3, 3}, x, 1] - 
    9*Li[{3, 3}, -(x/(1 - x)), 1] + 27*Li[{4, 2}, 1 - x, 1] + 
    27*Li[{4, 2}, x, 1] + (4117*Log[1 - x])/180 - 
    ((10291*I)/180)*Pi*Log[1 - x] - (8491*Pi^2*Log[1 - x])/180 + 
    ((25*I)/18)*Pi^3*Log[1 - x] - (181*Pi^4*Log[1 - x])/360 - 
    (13993*Log[1 - x]^2)/240 + ((10579*I)/360)*Pi*Log[1 - x]^2 - 
    (265*Pi^2*Log[1 - x]^2)/36 - (41*Pi^4*Log[1 - x]^2)/60 + 
    (3211*Log[1 - x]^3)/540 - ((9*I)/2)*Pi*Log[1 - x]^3 + 
    (51*Pi^2*Log[1 - x]^3)/8 - (43*Log[1 - x]^4)/8 + (I/4)*Pi*Log[1 - x]^4 - 
    (11*Pi^2*Log[1 - x]^4)/24 + (19*Log[1 - x]^5)/8 + (11*Log[1 - x]^6)/240 - 
    (107*Log[x])/10 + ((2191*I)/180)*Pi*Log[x] - (15673*Pi^2*Log[x])/1080 - 
    (I/3)*Pi^3*Log[x] - (193*Pi^4*Log[x])/48 + (21397*Log[1 - x]*Log[x])/
     360 - ((2479*I)/180)*Pi*Log[1 - x]*Log[x] - (173*Pi^2*Log[1 - x]*Log[x])/
     9 - I*Pi^3*Log[1 - x]*Log[x] + (59*Pi^4*Log[1 - x]*Log[x])/120 + 
    (1114*Log[1 - x]^2*Log[x])/15 + ((53*I)/6)*Pi*Log[1 - x]^2*Log[x] + 
    (185*Pi^2*Log[1 - x]^2*Log[x])/12 + (17*Log[1 - x]^3*Log[x])/2 - 
    (2*I)*Pi*Log[1 - x]^3*Log[x] + (9*Pi^2*Log[1 - x]^3*Log[x])/4 - 
    (121*Log[1 - x]^4*Log[x])/48 + (3*Log[1 - x]^5*Log[x])/20 - 
    (3403*Log[x]^2)/144 + ((1999*I)/360)*Pi*Log[x]^2 - 
    (173*Pi^2*Log[x]^2)/18 + (I/2)*Pi^3*Log[x]^2 - (47*Pi^4*Log[x]^2)/240 - 
    (553*Log[1 - x]*Log[x]^2)/30 - ((14*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
    (11*Pi^2*Log[1 - x]*Log[x]^2)/6 + (55*Log[1 - x]^2*Log[x]^2)/6 + 
    (4*I)*Pi*Log[1 - x]^2*Log[x]^2 + (3*Pi^2*Log[1 - x]^2*Log[x]^2)/4 - 
    (407*Log[1 - x]^3*Log[x]^2)/24 - 3*Log[1 - x]^4*Log[x]^2 - 
    (527*Log[x]^3)/90 + ((20*I)/9)*Pi*Log[x]^3 - (21*Pi^2*Log[x]^3)/8 + 
    (2*Log[1 - x]*Log[x]^3)/3 - (3*I)*Pi*Log[1 - x]*Log[x]^3 + 
    (7*Pi^2*Log[1 - x]*Log[x]^3)/12 + (37*Log[1 - x]^2*Log[x]^3)/4 + 
    (3*Log[1 - x]^3*Log[x]^3)/2 - (15*Log[x]^4)/8 + ((3*I)/4)*Pi*Log[x]^4 - 
    (3*Pi^2*Log[x]^4)/16 + (Log[1 - x]*Log[x]^4)/2 + 
    (Log[1 - x]^2*Log[x]^4)/4 - (3*Log[x]^5)/16 + (Log[1 - x]*Log[x]^5)/8 - 
    Log[x]^6/48 + ((-9*Pi^2)/4 - (85*Log[1 - x])/2 - (9*Log[1 - x]^2)/4 + 
      (85*Log[x])/2 + (9*Log[1 - x]*Log[x])/2 - (9*Log[x]^2)/4)*
     PolyLog[2, x]^2 - 9*PolyLog[3, 1 - x]^2 - 9*PolyLog[3, x]^2 + 
    (331/3 - 9*Pi^2 + 54*Log[1 - x] - 9*Log[1 - x]^2 + 201*Log[x] + 
      18*Log[1 - x]*Log[x] - 9*Log[x]^2)*PolyLog[4, 1 - x] + 
    (331/3 - 9*Pi^2 + 64*Log[1 - x] - 9*Log[1 - x]^2 - 54*Log[x] + 
      18*Log[1 - x]*Log[x] - 9*Log[x]^2)*PolyLog[4, x] + 
    (-70/3 - (6*I)*Pi + 24*Log[1 - x] + (21*Log[1 - x]^2)/2 - 30*Log[x] + 
      6*Log[1 - x]*Log[x] - 3*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
    (-330 - 54*Log[x])*PolyLog[5, 1 - x] + (655/6 - 54*Log[1 - x])*
     PolyLog[5, x] + (-125/2 + 54*Log[1 - x])*PolyLog[5, -(x/(1 - x))] + 
    108*PolyLog[6, 1 - x] + 108*PolyLog[6, x] + 63*PolyLog[6, -(x/(1 - x))] + 
    PolyLog[2, x]*(((127*I)/3)*Pi + (35*Pi^2)/9 - I*Pi^3 + (33*Pi^4)/40 + 
      (22579*Log[1 - x])/180 - ((20*I)/3)*Pi*Log[1 - x] + 
      (439*Pi^2*Log[1 - x])/12 - (5*Log[1 - x]^2)/2 - I*Pi*Log[1 - x]^2 + 
      2*Pi^2*Log[1 - x]^2 + (107*Log[1 - x]^3)/12 + (7*Log[1 - x]^4)/8 - 
      (14959*Log[x])/180 + ((20*I)/3)*Pi*Log[x] + (229*Pi^2*Log[x])/12 - 
      (5*Log[1 - x]*Log[x])/3 + (2*I)*Pi*Log[1 - x]*Log[x] - 
      (11*Pi^2*Log[1 - x]*Log[x])/2 - (281*Log[1 - x]^2*Log[x])/4 - 
      8*Log[1 - x]^3*Log[x] + (25*Log[x]^2)/6 - I*Pi*Log[x]^2 + 
      (5*Pi^2*Log[x]^2)/4 + (115*Log[1 - x]*Log[x]^2)/4 + 
      (15*Log[1 - x]^2*Log[x]^2)/2 + (17*Log[x]^3)/4 - 
      (Log[1 - x]*Log[x]^3)/2 + Log[x]^4/8 + 
      (-85 - 18*Log[1 - x] + 18*Log[x])*PolyLog[3, 1 - x] + 
      (-245/6 - 18*Log[1 - x] + 18*Log[x])*PolyLog[3, x] + 
      27*PolyLog[4, -(x/(1 - x))] - (715*Zeta[3])/6) + 
    PolyLog[3, x]*(14959/180 + ((17*I)/3)*Pi - (39*Pi^2)/2 + 
      (230*Log[1 - x])/3 + (15*Pi^2*Log[1 - x])/2 - (27*Log[1 - x]^2)/2 + 
      Log[1 - x]^3/2 - 71*Log[x] + 3*Pi^2*Log[x] + 27*Log[1 - x]*Log[x] - 
      (21*Log[1 - x]^2*Log[x])/2 - (27*Log[x]^2)/2 + 6*Log[1 - x]*Log[x]^2 + 
      Log[x]^3 - 63*Zeta[3]) + PolyLog[3, 1 - x]*(22579/180 + ((17*I)/3)*Pi + 
      (68*Pi^2)/3 - 46*Log[1 - x] + (15*Pi^2*Log[1 - x])/2 + 
      (29*Log[1 - x]^2)/2 + Log[1 - x]^3/2 + (155*Log[x])/3 + 3*Pi^2*Log[x] - 
      114*Log[1 - x]*Log[x] - (21*Log[1 - x]^2*Log[x])/2 + (29*Log[x]^2)/2 + 
      6*Log[1 - x]*Log[x]^2 + Log[x]^3 - 9*PolyLog[3, x] - 63*Zeta[3]) - 
    (32*Zeta[3])/3 - (12*I)*Pi*Zeta[3] + (100*Pi^2*Zeta[3])/3 + 
    5*Log[1 - x]*Zeta[3] + (3*Pi^2*Log[1 - x]*Zeta[3])/2 - 
    Log[1 - x]^2*Zeta[3] + (3*Log[1 - x]^3*Zeta[3])/2 - 17*Log[x]*Zeta[3] - 
    168*Log[1 - x]*Log[x]*Zeta[3] - (9*Log[1 - x]^2*Log[x]*Zeta[3])/2 - 
    Log[x]^2*Zeta[3] + (9*Zeta[3]^2)/2 + 
    FF[x^(-2)]*((-7*Pi^4)/30 - ((9*I)/8)*Pi*Log[1 - x] + 
      (49*Pi^2*Log[1 - x])/60 - (9*Log[1 - x]^2)/16 + 
      ((49*I)/40)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/4 + 
      (49*Log[1 - x]^3)/60 - ((49*I)/20)*Pi*Log[1 - x]*Log[x] - 
      7*Pi^2*Log[1 - x]*Log[x] - (49*Log[1 - x]^2*Log[x])/20 - 
      (7*Log[1 - x]^3*Log[x])/2 + (21*Log[1 - x]^2*Log[x]^2)/4 + 
      (((-49*I)/20)*Pi - (7*Pi^2)/2 - (49*Log[1 - x])/20)*PolyLog[2, x] + 
      (-49/20 - 21*Log[1 - x] + 21*Log[x])*PolyLog[3, 1 - x] + 
      21*PolyLog[4, 1 - x] + 21*PolyLog[4, x] + 21*PolyLog[4, -(x/(1 - x))] + 
      (49*Zeta[3])/20 + 21*Log[1 - x]*Zeta[3] - 21*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((977*I)/360)*Pi + (469*Pi^2)/120 - ((71*I)/45)*Pi^3 + 
      (281*Pi^4)/540 - ((49*I)/20)*Pi*Log[1 - x] - (806*Pi^2*Log[1 - x])/
       135 - ((2*I)/9)*Pi^3*Log[1 - x] + (11*Pi^2*Log[1 - x]^2)/18 + 
      (13*Log[1 - x]^4)/36 + (977*Log[x])/360 + ((19*I)/20)*Pi*Log[x] - 
      (871*Pi^2*Log[x])/135 - ((2*I)/3)*Pi^3*Log[x] - 
      (49*Log[1 - x]*Log[x])/20 + (667*Log[1 - x]^2*Log[x])/90 + 
      ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - Log[1 - x]^3*Log[x] + 
      (17*Log[x]^2)/10 - ((13*I)/9)*Pi*Log[x]^2 + (10*Pi^2*Log[x]^2)/9 - 
      (103*Log[x]^3)/30 - ((2*I)/9)*Pi*Log[x]^3 + Log[x]^4/4 + 
      (((-26*I)/9)*Pi - (13*Pi^2)/9 + (667*Log[1 - x])/45 + 
        ((4*I)/3)*Pi*Log[1 - x] + (2*Log[1 - x]^2)/3 - (797*Log[x])/45 - 
        ((4*I)/3)*Pi*Log[x] - (2*Log[x]^2)/3)*PolyLog[2, x] + 
      (667/45 + ((4*I)/3)*Pi + (4*Log[1 - x])/3)*PolyLog[3, 1 - x] + 
      (797/45 + ((4*I)/3)*Pi - (26*Log[1 - x])/3 + 10*Log[x])*PolyLog[3, x] - 
      10*PolyLog[4, 1 - x] - 10*PolyLog[4, x] + (26*PolyLog[4, -(x/(1 - x))])/
       3 + (148*Zeta[3])/45 + (4*I)*Pi*Zeta[3] + (26*Log[1 - x]*Zeta[3])/3 - 
      (14*Log[x]*Zeta[3])/3) + FF[x^(-1)]*(((977*I)/360)*Pi + 
      (469*Pi^2)/120 - ((278*I)/135)*Pi^3 + Pi^4/9 + (977*Log[1 - x])/360 + 
      ((19*I)/20)*Pi*Log[1 - x] - (2539*Pi^2*Log[1 - x])/270 - 
      ((8*I)/9)*Pi^3*Log[1 - x] + (17*Log[1 - x]^2)/10 - 
      ((13*I)/9)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/18 - 
      (103*Log[1 - x]^3)/30 - ((2*I)/9)*Pi*Log[1 - x]^3 - Log[1 - x]^4/9 - 
      ((49*I)/20)*Pi*Log[x] - (7*Pi^2*Log[x])/2 - (49*Log[1 - x]*Log[x])/20 + 
      ((26*I)/9)*Pi*Log[1 - x]*Log[x] + (26*Pi^2*Log[1 - x]*Log[x])/9 + 
      (797*Log[1 - x]^2*Log[x])/45 + ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (19*Log[1 - x]^3*Log[x])/9 - (667*Log[1 - x]*Log[x]^2)/90 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (13*Log[1 - x]^2*Log[x]^2)/6 - 
      (2*Log[1 - x]*Log[x]^3)/9 + (((26*I)/9)*Pi + (13*Pi^2)/9 + 
        (797*Log[1 - x])/45 + ((4*I)/3)*Pi*Log[1 - x] + (2*Log[1 - x]^2)/3 - 
        (667*Log[x])/45 - ((4*I)/3)*Pi*Log[x] - (2*Log[x]^2)/3)*
       PolyLog[2, x] + (797/45 + ((4*I)/3)*Pi + 10*Log[1 - x] - 
        (26*Log[x])/3)*PolyLog[3, 1 - x] + 
      (667/45 + ((4*I)/3)*Pi + (4*Log[x])/3)*PolyLog[3, x] - 
      10*PolyLog[4, 1 - x] - 10*PolyLog[4, x] - (26*PolyLog[4, -(x/(1 - x))])/
       3 + (148*Zeta[3])/45 + (4*I)*Pi*Zeta[3] - (14*Log[1 - x]*Zeta[3])/3 + 
      (26*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*(((-49*I)/120)*Pi^3 - 
      (49*Pi^4)/40 - (7*Pi^2*Log[1 - x]^2)/4 - (7*Log[1 - x]^4)/8 - 
      ((9*I)/8)*Pi*Log[x] + (49*Pi^2*Log[x])/120 + (7*Log[1 - x]^3*Log[x])/
       2 - (9*Log[x]^2)/16 + ((49*I)/40)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/2 + 
      (49*Log[x]^3)/60 - (7*Log[x]^4)/8 + (((49*I)/20)*Pi + (7*Pi^2)/2 + 
        (49*Log[x])/20)*PolyLog[2, x] + (-49/20 + 21*Log[1 - x] - 21*Log[x])*
       PolyLog[3, x] + 21*PolyLog[4, 1 - x] + 21*PolyLog[4, x] - 
      21*PolyLog[4, -(x/(1 - x))] + (49*Zeta[3])/20 - 21*Log[1 - x]*Zeta[3] + 
      21*Log[x]*Zeta[3]) - (315*Zeta[5])/2 + 54*Log[x]*Zeta[5] + 
    FF[x]*((1523*Pi^2)/24 - ((1817*I)/60)*Pi^3 - (5449*Pi^4)/540 + 
      ((13*I)/15)*Pi^5 + (5*Pi^6)/6 - (265*Li[{3, 2}, 1, x])/3 + 
      170*Li[{3, 2}, 1 - x, 1] + 95*Li[{3, 2}, x, 1] - 
      54*Li[{3, 3}, 1 - x, 1] - 54*Li[{3, 3}, x, 1] + 
      54*Li[{3, 3}, -(x/(1 - x)), 1] - 162*Li[{4, 2}, 1 - x, 1] - 
      162*Li[{4, 2}, x, 1] - (6043*Log[1 - x])/180 + 
      ((6241*I)/90)*Pi*Log[1 - x] + (3713*Pi^2*Log[1 - x])/90 + 
      ((50*I)/9)*Pi^3*Log[1 - x] - (13*Pi^4*Log[1 - x])/36 + 
      (35327*Log[1 - x]^2)/360 - ((11011*I)/180)*Pi*Log[1 - x]^2 - 
      (67*Pi^2*Log[1 - x]^2)/9 - I*Pi^3*Log[1 - x]^2 + 
      (61*Pi^4*Log[1 - x]^2)/15 - (6007*Log[1 - x]^3)/270 + 
      ((44*I)/3)*Pi*Log[1 - x]^3 - (53*Pi^2*Log[1 - x]^3)/4 + 
      (17*Log[1 - x]^4)/2 - (2*I)*Pi*Log[1 - x]^4 + (49*Pi^2*Log[1 - x]^4)/
       24 - (23*Log[1 - x]^5)/4 - (83*Log[1 - x]^6)/120 + (6043*Log[x])/180 - 
      ((6241*I)/90)*Pi*Log[x] - (3107*Pi^2*Log[x])/540 + 
      ((23*I)/3)*Pi^3*Log[x] + (1039*Pi^4*Log[x])/120 - 
      (1523*Log[1 - x]*Log[x])/12 + ((2911*I)/90)*Pi*Log[1 - x]*Log[x] + 
      (124*Pi^2*Log[1 - x]*Log[x])/9 + (4*I)*Pi^3*Log[1 - x]*Log[x] - 
      (47*Pi^4*Log[1 - x]*Log[x])/15 - (974*Log[1 - x]^2*Log[x])/15 - 
      ((116*I)/3)*Pi*Log[1 - x]^2*Log[x] - (149*Pi^2*Log[1 - x]^2*Log[x])/6 - 
      (88*Log[1 - x]^3*Log[x])/3 + (10*I)*Pi*Log[1 - x]^3*Log[x] - 
      (21*Pi^2*Log[1 - x]^3*Log[x])/2 + (271*Log[1 - x]^4*Log[x])/24 + 
      (27*Log[1 - x]^5*Log[x])/20 + (10363*Log[x]^2)/360 - 
      ((2431*I)/180)*Pi*Log[x]^2 - (65*Pi^2*Log[x]^2)/18 - 
      (2*I)*Pi^3*Log[x]^2 + (53*Pi^4*Log[x]^2)/30 + (53*Log[1 - x]*Log[x]^2)/
       5 - ((11*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (32*Pi^2*Log[1 - x]*Log[x]^2)/
       3 + (55*Log[1 - x]^2*Log[x]^2)/6 - (17*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      6*Pi^2*Log[1 - x]^2*Log[x]^2 + (305*Log[1 - x]^3*Log[x]^2)/12 + 
      (111*Log[1 - x]^4*Log[x]^2)/8 + (61*Log[x]^3)/45 + 
      ((11*I)/9)*Pi*Log[x]^3 + (27*Pi^2*Log[x]^3)/4 - 
      (29*Log[1 - x]*Log[x]^3)/3 + (12*I)*Pi*Log[1 - x]*Log[x]^3 - 
      (14*Pi^2*Log[1 - x]*Log[x]^3)/3 - (33*Log[1 - x]^2*Log[x]^3)/2 - 
      6*Log[1 - x]^3*Log[x]^3 + (3*Log[x]^4)/2 - (3*I)*Pi*Log[x]^4 + 
      (3*Pi^2*Log[x]^4)/2 + (Log[1 - x]*Log[x]^4)/2 - 
      2*Log[1 - x]^2*Log[x]^4 + Log[x]^5/8 - Log[1 - x]*Log[x]^5 + 
      Log[x]^6/6 + ((27*Pi^2)/2 + 85*Log[1 - x] + (27*Log[1 - x]^2)/2 - 
        85*Log[x] - 27*Log[1 - x]*Log[x] + (27*Log[x]^2)/2)*PolyLog[2, x]^2 + 
      54*PolyLog[3, 1 - x]^2 + 54*PolyLog[3, x]^2 + 
      (238/3 + 54*Pi^2 - 108*Log[1 - x] + 54*Log[1 - x]^2 - 402*Log[x] - 
        108*Log[1 - x]*Log[x] + 54*Log[x]^2)*PolyLog[4, 1 - x] + 
      (238/3 + 54*Pi^2 - 128*Log[1 - x] + 54*Log[1 - x]^2 + 108*Log[x] - 
        108*Log[1 - x]*Log[x] + 54*Log[x]^2)*PolyLog[4, x] + 
      (140/3 + (12*I)*Pi - 60*Log[1 - x] - 75*Log[1 - x]^2 + 72*Log[x] - 
        12*Log[1 - x]*Log[x] + 6*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (660 + 324*Log[x])*PolyLog[5, 1 - x] + (-655/3 + 324*Log[1 - x])*
       PolyLog[5, x] + (155 - 324*Log[1 - x])*PolyLog[5, -(x/(1 - x))] - 
      648*PolyLog[6, 1 - x] - 648*PolyLog[6, x] - 
      288*PolyLog[6, -(x/(1 - x))] - (236*Pi^2*Zeta[3])/3 - 
      22*Log[1 - x]*Zeta[3] - 9*Pi^2*Log[1 - x]*Zeta[3] - 
      22*Log[1 - x]^2*Zeta[3] - 9*Log[1 - x]^3*Zeta[3] + 22*Log[x]*Zeta[3] + 
      384*Log[1 - x]*Log[x]*Zeta[3] + 27*Log[1 - x]^2*Log[x]*Zeta[3] - 
      22*Log[x]^2*Zeta[3] - 27*Zeta[3]^2 + PolyLog[2, x]*
       (((-254*I)/3)*Pi - (70*Pi^2)/9 + (2*I)*Pi^3 - (21*Pi^4)/5 - 
        (12691*Log[1 - x])/90 + ((16*I)/3)*Pi*Log[1 - x] - 
        (397*Pi^2*Log[1 - x])/6 + Log[1 - x]^2 + (2*I)*Pi*Log[1 - x]^2 - 
        (23*Pi^2*Log[1 - x]^2)/2 - (101*Log[1 - x]^3)/6 - 
        (11*Log[1 - x]^4)/2 + (5071*Log[x])/90 - ((16*I)/3)*Pi*Log[x] - 
        (271*Pi^2*Log[x])/6 + (10*Log[1 - x]*Log[x])/3 - 
        (4*I)*Pi*Log[1 - x]*Log[x] + 32*Pi^2*Log[1 - x]*Log[x] + 
        (275*Log[1 - x]^2*Log[x])/2 + 49*Log[1 - x]^3*Log[x] - 
        (13*Log[x]^2)/3 + (2*I)*Pi*Log[x]^2 - 7*Pi^2*Log[x]^2 - 
        (109*Log[1 - x]*Log[x]^2)/2 - (93*Log[1 - x]^2*Log[x]^2)/2 - 
        (19*Log[x]^3)/2 + 4*Log[1 - x]*Log[x]^3 - Log[x]^4 + 
        (170 + 108*Log[1 - x] - 108*Log[x])*PolyLog[3, 1 - x] + 
        (245/3 + 108*Log[1 - x] - 108*Log[x])*PolyLog[3, x] - 
        162*PolyLog[4, -(x/(1 - x))] + (715*Zeta[3])/3) + 
      PolyLog[3, x]*(-5071/90 - ((238*I)/3)*Pi + 39*Pi^2 - 
        (202*Log[1 - x])/3 - 39*Pi^2*Log[1 - x] + 39*Log[1 - x]^2 - 
        Log[1 - x]^3 - 12*Log[x] - 24*Pi^2*Log[x] - 78*Log[1 - x]*Log[x] + 
        57*Log[1 - x]^2*Log[x] + 39*Log[x]^2 - 30*Log[1 - x]*Log[x]^2 - 
        8*Log[x]^3 + 378*Zeta[3]) + PolyLog[3, 1 - x]*
       (-12691/90 - ((238*I)/3)*Pi - (136*Pi^2)/3 - 62*Log[1 - x] - 
        39*Pi^2*Log[1 - x] - 17*Log[1 - x]^2 - Log[1 - x]^3 - (52*Log[x])/3 - 
        24*Pi^2*Log[x] + 204*Log[1 - x]*Log[x] + 57*Log[1 - x]^2*Log[x] - 
        17*Log[x]^2 - 30*Log[1 - x]*Log[x]^2 - 8*Log[x]^3 + 
        54*PolyLog[3, x] + 378*Zeta[3]) + 375*Zeta[5] - 324*Log[x]*Zeta[5]) + 
    FF[x^2]*((-1523*Pi^2)/24 + ((6721*I)/180)*Pi^3 + (1511*Pi^4)/135 - 
      ((11*I)/12)*Pi^5 - (95*Pi^6)/112 + 54*Li[{3, 3}, 1 - x, 1] + 
      54*Li[{3, 3}, x, 1] - 54*Li[{3, 3}, -(x/(1 - x)), 1] + 
      162*Li[{4, 2}, 1 - x, 1] + 162*Li[{4, 2}, x, 1] - 
      (12121*Pi^2*Log[1 - x])/540 - ((37*I)/6)*Pi^3*Log[1 - x] + 
      (143*Pi^4*Log[1 - x])/180 - (1523*Log[1 - x]^2)/24 + 
      ((6721*I)/180)*Pi*Log[1 - x]^2 + (47*Pi^2*Log[1 - x]^2)/6 + 
      ((11*I)/6)*Pi^3*Log[1 - x]^2 - (81*Pi^4*Log[1 - x]^2)/20 + 
      (5641*Log[1 - x]^3)/540 - ((143*I)/18)*Pi*Log[1 - x]^3 + 
      (11*Pi^2*Log[1 - x]^3)/6 - (145*Log[1 - x]^4)/36 + 
      ((11*I)/4)*Pi*Log[1 - x]^4 - (27*Pi^2*Log[1 - x]^4)/16 + 
      (11*Log[1 - x]^5)/4 + (9*Log[1 - x]^6)/10 - 6*Pi^2*Log[x] - 
      ((127*I)/18)*Pi^3*Log[x] + (187*Pi^4*Log[x])/180 + 
      (1523*Log[1 - x]*Log[x])/12 - ((6721*I)/90)*Pi*Log[1 - x]*Log[x] - 
      (131*Pi^2*Log[1 - x]*Log[x])/6 - ((11*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
      (129*Pi^4*Log[1 - x]*Log[x])/40 + (9961*Log[1 - x]^2*Log[x])/180 + 
      ((37*I)/2)*Pi*Log[1 - x]^2*Log[x] - (22*Pi^2*Log[1 - x]^2*Log[x])/3 + 
      (121*Log[1 - x]^3*Log[x])/9 - (11*I)*Pi*Log[1 - x]^3*Log[x] + 
      9*Pi^2*Log[1 - x]^3*Log[x] - (121*Log[1 - x]^4*Log[x])/12 - 
      (99*Log[1 - x]^5*Log[x])/40 - (1523*Log[x]^2)/24 + 
      ((6721*I)/180)*Pi*Log[x]^2 + (133*Pi^2*Log[x]^2)/18 + 
      ((11*I)/6)*Pi^3*Log[x]^2 - (33*Pi^4*Log[x]^2)/16 - 
      (7801*Log[1 - x]*Log[x]^2)/180 + ((143*I)/6)*Pi*Log[1 - x]*Log[x]^2 + 
      (11*Pi^2*Log[1 - x]*Log[x]^2)/6 - (5*Log[1 - x]^2*Log[x]^2)/3 + 
      ((33*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + (27*Pi^2*Log[1 - x]^2*Log[x]^2)/
       4 + (55*Log[1 - x]^3*Log[x]^2)/6 - (189*Log[1 - x]^4*Log[x]^2)/16 + 
      (5641*Log[x]^3)/540 - ((143*I)/18)*Pi*Log[x]^3 + 
      (145*Log[1 - x]*Log[x]^3)/9 - (11*I)*Pi*Log[1 - x]*Log[x]^3 + 
      (21*Pi^2*Log[1 - x]*Log[x]^3)/4 + (11*Log[1 - x]^2*Log[x]^3)/6 + 
      (9*Log[1 - x]^3*Log[x]^3)/2 - (145*Log[x]^4)/36 + 
      ((11*I)/4)*Pi*Log[x]^4 - (27*Pi^2*Log[x]^4)/16 - 
      (55*Log[1 - x]*Log[x]^4)/12 + (9*Log[1 - x]^2*Log[x]^4)/4 + 
      (11*Log[x]^5)/12 + (9*Log[1 - x]*Log[x]^5)/8 - (3*Log[x]^6)/16 + 
      ((-27*Pi^2)/2 - (27*Log[1 - x]^2)/2 + 27*Log[1 - x]*Log[x] - 
        (27*Log[x]^2)/2)*PolyLog[2, x]^2 - 54*PolyLog[3, 1 - x]^2 - 
      54*PolyLog[3, x]^2 + (-238/3 - 54*Pi^2 - 54*Log[1 - x]^2 + 
        108*Log[1 - x]*Log[x] - 54*Log[x]^2)*PolyLog[4, 1 - x] + 
      (-238/3 - 54*Pi^2 - 54*Log[1 - x]^2 + 108*Log[1 - x]*Log[x] - 
        54*Log[x]^2)*PolyLog[4, x] + (66*Log[1 - x] + 81*Log[1 - x]^2 - 
        66*Log[x])*PolyLog[4, -(x/(1 - x))] + PolyLog[2, x]*
       ((153*Pi^4)/40 + (8881*Log[1 - x])/90 - ((16*I)/3)*Pi*Log[1 - x] - 
        (11*Pi^2*Log[1 - x])/3 - (8*Log[1 - x]^2)/3 + (45*Pi^2*Log[1 - x]^2)/
         4 + (11*Log[1 - x]^3)/3 + (45*Log[1 - x]^4)/8 - (8881*Log[x])/90 + 
        ((16*I)/3)*Pi*Log[x] + (11*Pi^2*Log[x])/3 - 
        (63*Pi^2*Log[1 - x]*Log[x])/2 - 11*Log[1 - x]^2*Log[x] - 
        (99*Log[1 - x]^3*Log[x])/2 + (8*Log[x]^2)/3 + (27*Pi^2*Log[x]^2)/4 + 
        11*Log[1 - x]*Log[x]^2 + (189*Log[1 - x]^2*Log[x]^2)/4 - 
        (11*Log[x]^3)/3 - (9*Log[1 - x]*Log[x]^3)/2 + (9*Log[x]^4)/8 + 
        (-108*Log[1 - x] + 108*Log[x])*PolyLog[3, 1 - x] + 
        (-108*Log[1 - x] + 108*Log[x])*PolyLog[3, x] + 
        162*PolyLog[4, -(x/(1 - x))]) - 324*Log[x]*PolyLog[5, 1 - x] - 
      324*Log[1 - x]*PolyLog[5, x] + (110 + 324*Log[1 - x])*
       PolyLog[5, -(x/(1 - x))] + 648*PolyLog[6, 1 - x] + 648*PolyLog[6, x] + 
      243*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*
       (8881/90 + ((238*I)/3)*Pi - 11*Pi^2 + (127*Log[1 - x])/3 + 
        36*Pi^2*Log[1 - x] - 11*Log[1 - x]^2 + 37*Log[x] + 27*Pi^2*Log[x] + 
        22*Log[1 - x]*Log[x] - 54*Log[1 - x]^2*Log[x] - 11*Log[x]^2 + 
        27*Log[1 - x]*Log[x]^2 + 9*Log[x]^3 - 378*Zeta[3]) + 
      PolyLog[3, 1 - x]*(8881/90 + ((238*I)/3)*Pi - 11*Pi^2 + 37*Log[1 - x] + 
        36*Pi^2*Log[1 - x] - 11*Log[1 - x]^2 + (127*Log[x])/3 + 
        27*Pi^2*Log[x] + 22*Log[1 - x]*Log[x] - 54*Log[1 - x]^2*Log[x] - 
        11*Log[x]^2 + 27*Log[1 - x]*Log[x]^2 + 9*Log[x]^3 - 
        54*PolyLog[3, x] - 378*Zeta[3]) + 22*Pi^2*Zeta[3] + 
      9*Pi^2*Log[1 - x]*Zeta[3] + 22*Log[1 - x]^2*Zeta[3] + 
      9*Log[1 - x]^3*Zeta[3] - 44*Log[1 - x]*Log[x]*Zeta[3] - 
      27*Log[1 - x]^2*Log[x]*Zeta[3] + 22*Log[x]^2*Zeta[3] + 27*Zeta[3]^2 - 
      110*Zeta[5] + 324*Log[x]*Zeta[5])) + 
  COLOR[CF*NfV^2]*(188/15 - ((4382*I)/135)*Pi + (37747*Pi^2)/810 - 
    ((2819*I)/135)*Pi^3 + (2684*Pi^4)/405 + ((22*I)/45)*Pi^5 + (5*Pi^6)/14 - 
    (1060*Li[{3, 2}, 1, x])/9 + (680*Li[{3, 2}, 1 - x, 1])/3 + 
    (380*Li[{3, 2}, x, 1])/3 - 24*Li[{3, 3}, 1 - x, 1] - 
    24*Li[{3, 3}, x, 1] + 24*Li[{3, 3}, -(x/(1 - x)), 1] - 
    72*Li[{4, 2}, 1 - x, 1] - 72*Li[{4, 2}, x, 1] - (8234*Log[1 - x])/135 + 
    ((20582*I)/135)*Pi*Log[1 - x] + (16982*Pi^2*Log[1 - x])/135 - 
    ((100*I)/27)*Pi^3*Log[1 - x] + (181*Pi^4*Log[1 - x])/135 + 
    (13993*Log[1 - x]^2)/90 - ((10579*I)/135)*Pi*Log[1 - x]^2 + 
    (530*Pi^2*Log[1 - x]^2)/27 + (82*Pi^4*Log[1 - x]^2)/45 - 
    (6422*Log[1 - x]^3)/405 + (12*I)*Pi*Log[1 - x]^3 - 17*Pi^2*Log[1 - x]^3 + 
    (43*Log[1 - x]^4)/3 - ((2*I)/3)*Pi*Log[1 - x]^4 + 
    (11*Pi^2*Log[1 - x]^4)/9 - (19*Log[1 - x]^5)/3 - (11*Log[1 - x]^6)/90 + 
    (428*Log[x])/15 - ((4382*I)/135)*Pi*Log[x] + (15673*Pi^2*Log[x])/405 + 
    ((8*I)/9)*Pi^3*Log[x] + (193*Pi^4*Log[x])/18 - 
    (21397*Log[1 - x]*Log[x])/135 + ((4958*I)/135)*Pi*Log[1 - x]*Log[x] + 
    (1384*Pi^2*Log[1 - x]*Log[x])/27 + ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
    (59*Pi^4*Log[1 - x]*Log[x])/45 - (8912*Log[1 - x]^2*Log[x])/45 - 
    ((212*I)/9)*Pi*Log[1 - x]^2*Log[x] - (370*Pi^2*Log[1 - x]^2*Log[x])/9 - 
    (68*Log[1 - x]^3*Log[x])/3 + ((16*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
    6*Pi^2*Log[1 - x]^3*Log[x] + (121*Log[1 - x]^4*Log[x])/18 - 
    (2*Log[1 - x]^5*Log[x])/5 + (3403*Log[x]^2)/54 - 
    ((1999*I)/135)*Pi*Log[x]^2 + (692*Pi^2*Log[x]^2)/27 - 
    ((4*I)/3)*Pi^3*Log[x]^2 + (47*Pi^4*Log[x]^2)/90 + 
    (2212*Log[1 - x]*Log[x]^2)/45 + ((112*I)/9)*Pi*Log[1 - x]*Log[x]^2 - 
    (44*Pi^2*Log[1 - x]*Log[x]^2)/9 - (220*Log[1 - x]^2*Log[x]^2)/9 - 
    ((32*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 2*Pi^2*Log[1 - x]^2*Log[x]^2 + 
    (407*Log[1 - x]^3*Log[x]^2)/9 + 8*Log[1 - x]^4*Log[x]^2 + 
    (2108*Log[x]^3)/135 - ((160*I)/27)*Pi*Log[x]^3 + 7*Pi^2*Log[x]^3 - 
    (16*Log[1 - x]*Log[x]^3)/9 + (8*I)*Pi*Log[1 - x]*Log[x]^3 - 
    (14*Pi^2*Log[1 - x]*Log[x]^3)/9 - (74*Log[1 - x]^2*Log[x]^3)/3 - 
    4*Log[1 - x]^3*Log[x]^3 + 5*Log[x]^4 - (2*I)*Pi*Log[x]^4 + 
    (Pi^2*Log[x]^4)/2 - (4*Log[1 - x]*Log[x]^4)/3 - 
    (2*Log[1 - x]^2*Log[x]^4)/3 + Log[x]^5/2 - (Log[1 - x]*Log[x]^5)/3 + 
    Log[x]^6/18 + (6*Pi^2 + (340*Log[1 - x])/3 + 6*Log[1 - x]^2 - 
      (340*Log[x])/3 - 12*Log[1 - x]*Log[x] + 6*Log[x]^2)*PolyLog[2, x]^2 + 
    24*PolyLog[3, 1 - x]^2 + 24*PolyLog[3, x]^2 + 
    (-2648/9 + 24*Pi^2 - 144*Log[1 - x] + 24*Log[1 - x]^2 - 536*Log[x] - 
      48*Log[1 - x]*Log[x] + 24*Log[x]^2)*PolyLog[4, 1 - x] + 
    (-2648/9 + 24*Pi^2 - (512*Log[1 - x])/3 + 24*Log[1 - x]^2 + 144*Log[x] - 
      48*Log[1 - x]*Log[x] + 24*Log[x]^2)*PolyLog[4, x] + 
    (560/9 + (16*I)*Pi - 64*Log[1 - x] - 28*Log[1 - x]^2 + 80*Log[x] - 
      16*Log[1 - x]*Log[x] + 8*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
    (880 + 144*Log[x])*PolyLog[5, 1 - x] + (-2620/9 + 144*Log[1 - x])*
     PolyLog[5, x] + (500/3 - 144*Log[1 - x])*PolyLog[5, -(x/(1 - x))] - 
    288*PolyLog[6, 1 - x] - 288*PolyLog[6, x] - 
    168*PolyLog[6, -(x/(1 - x))] + (256*Zeta[3])/9 + (32*I)*Pi*Zeta[3] - 
    (800*Pi^2*Zeta[3])/9 - (40*Log[1 - x]*Zeta[3])/3 - 
    4*Pi^2*Log[1 - x]*Zeta[3] + (8*Log[1 - x]^2*Zeta[3])/3 - 
    4*Log[1 - x]^3*Zeta[3] + (136*Log[x]*Zeta[3])/3 + 
    448*Log[1 - x]*Log[x]*Zeta[3] + 12*Log[1 - x]^2*Log[x]*Zeta[3] + 
    (8*Log[x]^2*Zeta[3])/3 - 12*Zeta[3]^2 + PolyLog[3, x]*
     (-29918/135 - ((136*I)/9)*Pi + 52*Pi^2 - (1840*Log[1 - x])/9 - 
      20*Pi^2*Log[1 - x] + 36*Log[1 - x]^2 - (4*Log[1 - x]^3)/3 + 
      (568*Log[x])/3 - 8*Pi^2*Log[x] - 72*Log[1 - x]*Log[x] + 
      28*Log[1 - x]^2*Log[x] + 36*Log[x]^2 - 16*Log[1 - x]*Log[x]^2 - 
      (8*Log[x]^3)/3 + 168*Zeta[3]) + PolyLog[3, 1 - x]*
     (-45158/135 - ((136*I)/9)*Pi - (544*Pi^2)/9 + (368*Log[1 - x])/3 - 
      20*Pi^2*Log[1 - x] - (116*Log[1 - x]^2)/3 - (4*Log[1 - x]^3)/3 - 
      (1240*Log[x])/9 - 8*Pi^2*Log[x] + 304*Log[1 - x]*Log[x] + 
      28*Log[1 - x]^2*Log[x] - (116*Log[x]^2)/3 - 16*Log[1 - x]*Log[x]^2 - 
      (8*Log[x]^3)/3 + 24*PolyLog[3, x] + 168*Zeta[3]) + 
    PolyLog[2, x]*(((-1016*I)/9)*Pi - (280*Pi^2)/27 + ((8*I)/3)*Pi^3 - 
      (11*Pi^4)/5 - (45158*Log[1 - x])/135 + ((160*I)/9)*Pi*Log[1 - x] - 
      (878*Pi^2*Log[1 - x])/9 + (20*Log[1 - x]^2)/3 + 
      ((8*I)/3)*Pi*Log[1 - x]^2 - (16*Pi^2*Log[1 - x]^2)/3 - 
      (214*Log[1 - x]^3)/9 - (7*Log[1 - x]^4)/3 + (29918*Log[x])/135 - 
      ((160*I)/9)*Pi*Log[x] - (458*Pi^2*Log[x])/9 + (40*Log[1 - x]*Log[x])/
       9 - ((16*I)/3)*Pi*Log[1 - x]*Log[x] + (44*Pi^2*Log[1 - x]*Log[x])/3 + 
      (562*Log[1 - x]^2*Log[x])/3 + (64*Log[1 - x]^3*Log[x])/3 - 
      (100*Log[x]^2)/9 + ((8*I)/3)*Pi*Log[x]^2 - (10*Pi^2*Log[x]^2)/3 - 
      (230*Log[1 - x]*Log[x]^2)/3 - 20*Log[1 - x]^2*Log[x]^2 - 
      (34*Log[x]^3)/3 + (4*Log[1 - x]*Log[x]^3)/3 - Log[x]^4/3 + 
      (680/3 + 48*Log[1 - x] - 48*Log[x])*PolyLog[3, 1 - x] + 
      (980/9 + 48*Log[1 - x] - 48*Log[x])*PolyLog[3, x] - 
      72*PolyLog[4, -(x/(1 - x))] + (2860*Zeta[3])/9) + 
    FF[(1 - x)^(-2)]*(((49*I)/45)*Pi^3 + (49*Pi^4)/15 + 
      (14*Pi^2*Log[1 - x]^2)/3 + (7*Log[1 - x]^4)/3 + (3*I)*Pi*Log[x] - 
      (49*Pi^2*Log[x])/45 - (28*Log[1 - x]^3*Log[x])/3 + (3*Log[x]^2)/2 - 
      ((49*I)/15)*Pi*Log[x]^2 + (28*Pi^2*Log[x]^2)/3 - (98*Log[x]^3)/45 + 
      (7*Log[x]^4)/3 + (((-98*I)/15)*Pi - (28*Pi^2)/3 - (98*Log[x])/15)*
       PolyLog[2, x] + (98/15 - 56*Log[1 - x] + 56*Log[x])*PolyLog[3, x] - 
      56*PolyLog[4, 1 - x] - 56*PolyLog[4, x] + 56*PolyLog[4, -(x/(1 - x))] - 
      (98*Zeta[3])/15 + 56*Log[1 - x]*Zeta[3] - 56*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((-977*I)/135)*Pi - (469*Pi^2)/45 + ((2224*I)/405)*Pi^3 - 
      (8*Pi^4)/27 - (977*Log[1 - x])/135 - ((38*I)/15)*Pi*Log[1 - x] + 
      (10156*Pi^2*Log[1 - x])/405 + ((64*I)/27)*Pi^3*Log[1 - x] - 
      (68*Log[1 - x]^2)/15 + ((104*I)/27)*Pi*Log[1 - x]^2 - 
      (20*Pi^2*Log[1 - x]^2)/27 + (412*Log[1 - x]^3)/45 + 
      ((16*I)/27)*Pi*Log[1 - x]^3 + (8*Log[1 - x]^4)/27 + 
      ((98*I)/15)*Pi*Log[x] + (28*Pi^2*Log[x])/3 + (98*Log[1 - x]*Log[x])/
       15 - ((208*I)/27)*Pi*Log[1 - x]*Log[x] - (208*Pi^2*Log[1 - x]*Log[x])/
       27 - (6376*Log[1 - x]^2*Log[x])/135 - ((32*I)/9)*Pi*Log[1 - x]^2*
       Log[x] - (152*Log[1 - x]^3*Log[x])/27 + (2668*Log[1 - x]*Log[x]^2)/
       135 + ((16*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (52*Log[1 - x]^2*Log[x]^2)/
       9 + (16*Log[1 - x]*Log[x]^3)/27 + (((-208*I)/27)*Pi - (104*Pi^2)/27 - 
        (6376*Log[1 - x])/135 - ((32*I)/9)*Pi*Log[1 - x] - 
        (16*Log[1 - x]^2)/9 + (5336*Log[x])/135 + ((32*I)/9)*Pi*Log[x] + 
        (16*Log[x]^2)/9)*PolyLog[2, x] + (-6376/135 - ((32*I)/9)*Pi - 
        (80*Log[1 - x])/3 + (208*Log[x])/9)*PolyLog[3, 1 - x] + 
      (-5336/135 - ((32*I)/9)*Pi - (32*Log[x])/9)*PolyLog[3, x] + 
      (80*PolyLog[4, 1 - x])/3 + (80*PolyLog[4, x])/3 + 
      (208*PolyLog[4, -(x/(1 - x))])/9 - (1184*Zeta[3])/135 - 
      ((32*I)/3)*Pi*Zeta[3] + (112*Log[1 - x]*Zeta[3])/9 - 
      (208*Log[x]*Zeta[3])/9) + FF[(1 - x)^(-1)]*(((-977*I)/135)*Pi - 
      (469*Pi^2)/45 + ((568*I)/135)*Pi^3 - (562*Pi^4)/405 + 
      ((98*I)/15)*Pi*Log[1 - x] + (6448*Pi^2*Log[1 - x])/405 + 
      ((16*I)/27)*Pi^3*Log[1 - x] - (44*Pi^2*Log[1 - x]^2)/27 - 
      (26*Log[1 - x]^4)/27 - (977*Log[x])/135 - ((38*I)/15)*Pi*Log[x] + 
      (6968*Pi^2*Log[x])/405 + ((16*I)/9)*Pi^3*Log[x] + 
      (98*Log[1 - x]*Log[x])/15 - (2668*Log[1 - x]^2*Log[x])/135 - 
      ((16*I)/9)*Pi*Log[1 - x]^2*Log[x] + (8*Log[1 - x]^3*Log[x])/3 - 
      (68*Log[x]^2)/15 + ((104*I)/27)*Pi*Log[x]^2 - (80*Pi^2*Log[x]^2)/27 + 
      (412*Log[x]^3)/45 + ((16*I)/27)*Pi*Log[x]^3 - (2*Log[x]^4)/3 + 
      (((208*I)/27)*Pi + (104*Pi^2)/27 - (5336*Log[1 - x])/135 - 
        ((32*I)/9)*Pi*Log[1 - x] - (16*Log[1 - x]^2)/9 + (6376*Log[x])/135 + 
        ((32*I)/9)*Pi*Log[x] + (16*Log[x]^2)/9)*PolyLog[2, x] + 
      (-5336/135 - ((32*I)/9)*Pi - (32*Log[1 - x])/9)*PolyLog[3, 1 - x] + 
      (-6376/135 - ((32*I)/9)*Pi + (208*Log[1 - x])/9 - (80*Log[x])/3)*
       PolyLog[3, x] + (80*PolyLog[4, 1 - x])/3 + (80*PolyLog[4, x])/3 - 
      (208*PolyLog[4, -(x/(1 - x))])/9 - (1184*Zeta[3])/135 - 
      ((32*I)/3)*Pi*Zeta[3] - (208*Log[1 - x]*Zeta[3])/9 + 
      (112*Log[x]*Zeta[3])/9) + FF[x^(-2)]*((28*Pi^4)/45 + 
      (3*I)*Pi*Log[1 - x] - (98*Pi^2*Log[1 - x])/45 + (3*Log[1 - x]^2)/2 - 
      ((49*I)/15)*Pi*Log[1 - x]^2 + (14*Pi^2*Log[1 - x]^2)/3 - 
      (98*Log[1 - x]^3)/45 + ((98*I)/15)*Pi*Log[1 - x]*Log[x] + 
      (56*Pi^2*Log[1 - x]*Log[x])/3 + (98*Log[1 - x]^2*Log[x])/15 + 
      (28*Log[1 - x]^3*Log[x])/3 - 14*Log[1 - x]^2*Log[x]^2 + 
      (((98*I)/15)*Pi + (28*Pi^2)/3 + (98*Log[1 - x])/15)*PolyLog[2, x] + 
      (98/15 + 56*Log[1 - x] - 56*Log[x])*PolyLog[3, 1 - x] - 
      56*PolyLog[4, 1 - x] - 56*PolyLog[4, x] - 56*PolyLog[4, -(x/(1 - x))] - 
      (98*Zeta[3])/15 - 56*Log[1 - x]*Zeta[3] + 56*Log[x]*Zeta[3]) + 
    420*Zeta[5] - 144*Log[x]*Zeta[5] + 
    FF[x^2]*((1523*Pi^2)/9 - ((13442*I)/135)*Pi^3 - (12088*Pi^4)/405 + 
      ((22*I)/9)*Pi^5 + (95*Pi^6)/42 - 144*Li[{3, 3}, 1 - x, 1] - 
      144*Li[{3, 3}, x, 1] + 144*Li[{3, 3}, -(x/(1 - x)), 1] - 
      432*Li[{4, 2}, 1 - x, 1] - 432*Li[{4, 2}, x, 1] + 
      (24242*Pi^2*Log[1 - x])/405 + ((148*I)/9)*Pi^3*Log[1 - x] - 
      (286*Pi^4*Log[1 - x])/135 + (1523*Log[1 - x]^2)/9 - 
      ((13442*I)/135)*Pi*Log[1 - x]^2 - (188*Pi^2*Log[1 - x]^2)/9 - 
      ((44*I)/9)*Pi^3*Log[1 - x]^2 + (54*Pi^4*Log[1 - x]^2)/5 - 
      (11282*Log[1 - x]^3)/405 + ((572*I)/27)*Pi*Log[1 - x]^3 - 
      (44*Pi^2*Log[1 - x]^3)/9 + (290*Log[1 - x]^4)/27 - 
      ((22*I)/3)*Pi*Log[1 - x]^4 + (9*Pi^2*Log[1 - x]^4)/2 - 
      (22*Log[1 - x]^5)/3 - (12*Log[1 - x]^6)/5 + 16*Pi^2*Log[x] + 
      ((508*I)/27)*Pi^3*Log[x] - (374*Pi^4*Log[x])/135 - 
      (3046*Log[1 - x]*Log[x])/9 + ((26884*I)/135)*Pi*Log[1 - x]*Log[x] + 
      (524*Pi^2*Log[1 - x]*Log[x])/9 + ((88*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
      (43*Pi^4*Log[1 - x]*Log[x])/5 - (19922*Log[1 - x]^2*Log[x])/135 - 
      ((148*I)/3)*Pi*Log[1 - x]^2*Log[x] + (176*Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (968*Log[1 - x]^3*Log[x])/27 + ((88*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
      24*Pi^2*Log[1 - x]^3*Log[x] + (242*Log[1 - x]^4*Log[x])/9 + 
      (33*Log[1 - x]^5*Log[x])/5 + (1523*Log[x]^2)/9 - 
      ((13442*I)/135)*Pi*Log[x]^2 - (532*Pi^2*Log[x]^2)/27 - 
      ((44*I)/9)*Pi^3*Log[x]^2 + (11*Pi^4*Log[x]^2)/2 + 
      (15602*Log[1 - x]*Log[x]^2)/135 - ((572*I)/9)*Pi*Log[1 - x]*Log[x]^2 - 
      (44*Pi^2*Log[1 - x]*Log[x]^2)/9 + (40*Log[1 - x]^2*Log[x]^2)/9 - 
      (44*I)*Pi*Log[1 - x]^2*Log[x]^2 - 18*Pi^2*Log[1 - x]^2*Log[x]^2 - 
      (220*Log[1 - x]^3*Log[x]^2)/9 + (63*Log[1 - x]^4*Log[x]^2)/2 - 
      (11282*Log[x]^3)/405 + ((572*I)/27)*Pi*Log[x]^3 - 
      (1160*Log[1 - x]*Log[x]^3)/27 + ((88*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
      14*Pi^2*Log[1 - x]*Log[x]^3 - (44*Log[1 - x]^2*Log[x]^3)/9 - 
      12*Log[1 - x]^3*Log[x]^3 + (290*Log[x]^4)/27 - ((22*I)/3)*Pi*Log[x]^4 + 
      (9*Pi^2*Log[x]^4)/2 + (110*Log[1 - x]*Log[x]^4)/9 - 
      6*Log[1 - x]^2*Log[x]^4 - (22*Log[x]^5)/9 - 3*Log[1 - x]*Log[x]^5 + 
      Log[x]^6/2 + (36*Pi^2 + 36*Log[1 - x]^2 - 72*Log[1 - x]*Log[x] + 
        36*Log[x]^2)*PolyLog[2, x]^2 + 144*PolyLog[3, 1 - x]^2 + 
      144*PolyLog[3, x]^2 + (1904/9 + 144*Pi^2 + 144*Log[1 - x]^2 - 
        288*Log[1 - x]*Log[x] + 144*Log[x]^2)*PolyLog[4, 1 - x] + 
      (1904/9 + 144*Pi^2 + 144*Log[1 - x]^2 - 288*Log[1 - x]*Log[x] + 
        144*Log[x]^2)*PolyLog[4, x] + PolyLog[2, x]*((-51*Pi^4)/5 - 
        (35524*Log[1 - x])/135 + ((128*I)/9)*Pi*Log[1 - x] + 
        (88*Pi^2*Log[1 - x])/9 + (64*Log[1 - x]^2)/9 - 30*Pi^2*Log[1 - x]^2 - 
        (88*Log[1 - x]^3)/9 - 15*Log[1 - x]^4 + (35524*Log[x])/135 - 
        ((128*I)/9)*Pi*Log[x] - (88*Pi^2*Log[x])/9 + 84*Pi^2*Log[1 - x]*
         Log[x] + (88*Log[1 - x]^2*Log[x])/3 + 132*Log[1 - x]^3*Log[x] - 
        (64*Log[x]^2)/9 - 18*Pi^2*Log[x]^2 - (88*Log[1 - x]*Log[x]^2)/3 - 
        126*Log[1 - x]^2*Log[x]^2 + (88*Log[x]^3)/9 + 
        12*Log[1 - x]*Log[x]^3 - 3*Log[x]^4 + (288*Log[1 - x] - 288*Log[x])*
         PolyLog[3, 1 - x] + (288*Log[1 - x] - 288*Log[x])*PolyLog[3, x] - 
        432*PolyLog[4, -(x/(1 - x))]) + (-176*Log[1 - x] - 216*Log[1 - x]^2 + 
        176*Log[x])*PolyLog[4, -(x/(1 - x))] + 864*Log[x]*PolyLog[5, 1 - x] + 
      864*Log[1 - x]*PolyLog[5, x] + (-880/3 - 864*Log[1 - x])*
       PolyLog[5, -(x/(1 - x))] - 1728*PolyLog[6, 1 - x] - 
      1728*PolyLog[6, x] - 648*PolyLog[6, -(x/(1 - x))] - 
      (176*Pi^2*Zeta[3])/3 - 24*Pi^2*Log[1 - x]*Zeta[3] - 
      (176*Log[1 - x]^2*Zeta[3])/3 - 24*Log[1 - x]^3*Zeta[3] + 
      (352*Log[1 - x]*Log[x]*Zeta[3])/3 + 72*Log[1 - x]^2*Log[x]*Zeta[3] - 
      (176*Log[x]^2*Zeta[3])/3 - 72*Zeta[3]^2 + PolyLog[3, x]*
       (-35524/135 - ((1904*I)/9)*Pi + (88*Pi^2)/3 - (1016*Log[1 - x])/9 - 
        96*Pi^2*Log[1 - x] + (88*Log[1 - x]^2)/3 - (296*Log[x])/3 - 
        72*Pi^2*Log[x] - (176*Log[1 - x]*Log[x])/3 + 144*Log[1 - x]^2*
         Log[x] + (88*Log[x]^2)/3 - 72*Log[1 - x]*Log[x]^2 - 24*Log[x]^3 + 
        1008*Zeta[3]) + PolyLog[3, 1 - x]*(-35524/135 - ((1904*I)/9)*Pi + 
        (88*Pi^2)/3 - (296*Log[1 - x])/3 - 96*Pi^2*Log[1 - x] + 
        (88*Log[1 - x]^2)/3 - (1016*Log[x])/9 - 72*Pi^2*Log[x] - 
        (176*Log[1 - x]*Log[x])/3 + 144*Log[1 - x]^2*Log[x] + 
        (88*Log[x]^2)/3 - 72*Log[1 - x]*Log[x]^2 - 24*Log[x]^3 + 
        144*PolyLog[3, x] + 1008*Zeta[3]) + (880*Zeta[5])/3 - 
      864*Log[x]*Zeta[5]) + FF[x]*((-1523*Pi^2)/9 + ((3634*I)/45)*Pi^3 + 
      (10898*Pi^4)/405 - ((104*I)/45)*Pi^5 - (20*Pi^6)/9 + 
      (2120*Li[{3, 2}, 1, x])/9 - (1360*Li[{3, 2}, 1 - x, 1])/3 - 
      (760*Li[{3, 2}, x, 1])/3 + 144*Li[{3, 3}, 1 - x, 1] + 
      144*Li[{3, 3}, x, 1] - 144*Li[{3, 3}, -(x/(1 - x)), 1] + 
      432*Li[{4, 2}, 1 - x, 1] + 432*Li[{4, 2}, x, 1] + 
      (12086*Log[1 - x])/135 - ((24964*I)/135)*Pi*Log[1 - x] - 
      (14852*Pi^2*Log[1 - x])/135 - ((400*I)/27)*Pi^3*Log[1 - x] + 
      (26*Pi^4*Log[1 - x])/27 - (35327*Log[1 - x]^2)/135 + 
      ((22022*I)/135)*Pi*Log[1 - x]^2 + (536*Pi^2*Log[1 - x]^2)/27 + 
      ((8*I)/3)*Pi^3*Log[1 - x]^2 - (488*Pi^4*Log[1 - x]^2)/45 + 
      (24028*Log[1 - x]^3)/405 - ((352*I)/9)*Pi*Log[1 - x]^3 + 
      (106*Pi^2*Log[1 - x]^3)/3 - (68*Log[1 - x]^4)/3 + 
      ((16*I)/3)*Pi*Log[1 - x]^4 - (49*Pi^2*Log[1 - x]^4)/9 + 
      (46*Log[1 - x]^5)/3 + (83*Log[1 - x]^6)/45 - (12086*Log[x])/135 + 
      ((24964*I)/135)*Pi*Log[x] + (6214*Pi^2*Log[x])/405 - 
      ((184*I)/9)*Pi^3*Log[x] - (1039*Pi^4*Log[x])/45 + 
      (3046*Log[1 - x]*Log[x])/9 - ((11644*I)/135)*Pi*Log[1 - x]*Log[x] - 
      (992*Pi^2*Log[1 - x]*Log[x])/27 - ((32*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
      (376*Pi^4*Log[1 - x]*Log[x])/45 + (7792*Log[1 - x]^2*Log[x])/45 + 
      ((928*I)/9)*Pi*Log[1 - x]^2*Log[x] + (596*Pi^2*Log[1 - x]^2*Log[x])/9 + 
      (704*Log[1 - x]^3*Log[x])/9 - ((80*I)/3)*Pi*Log[1 - x]^3*Log[x] + 
      28*Pi^2*Log[1 - x]^3*Log[x] - (271*Log[1 - x]^4*Log[x])/9 - 
      (18*Log[1 - x]^5*Log[x])/5 - (10363*Log[x]^2)/135 + 
      ((4862*I)/135)*Pi*Log[x]^2 + (260*Pi^2*Log[x]^2)/27 + 
      ((16*I)/3)*Pi^3*Log[x]^2 - (212*Pi^4*Log[x]^2)/45 - 
      (424*Log[1 - x]*Log[x]^2)/15 + ((88*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
      (256*Pi^2*Log[1 - x]*Log[x]^2)/9 - (220*Log[1 - x]^2*Log[x]^2)/9 + 
      ((136*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 16*Pi^2*Log[1 - x]^2*Log[x]^2 - 
      (610*Log[1 - x]^3*Log[x]^2)/9 - 37*Log[1 - x]^4*Log[x]^2 - 
      (488*Log[x]^3)/135 - ((88*I)/27)*Pi*Log[x]^3 - 18*Pi^2*Log[x]^3 + 
      (232*Log[1 - x]*Log[x]^3)/9 - (32*I)*Pi*Log[1 - x]*Log[x]^3 + 
      (112*Pi^2*Log[1 - x]*Log[x]^3)/9 + 44*Log[1 - x]^2*Log[x]^3 + 
      16*Log[1 - x]^3*Log[x]^3 - 4*Log[x]^4 + (8*I)*Pi*Log[x]^4 - 
      4*Pi^2*Log[x]^4 - (4*Log[1 - x]*Log[x]^4)/3 + 
      (16*Log[1 - x]^2*Log[x]^4)/3 - Log[x]^5/3 + (8*Log[1 - x]*Log[x]^5)/3 - 
      (4*Log[x]^6)/9 + (-36*Pi^2 - (680*Log[1 - x])/3 - 36*Log[1 - x]^2 + 
        (680*Log[x])/3 + 72*Log[1 - x]*Log[x] - 36*Log[x]^2)*
       PolyLog[2, x]^2 - 144*PolyLog[3, 1 - x]^2 - 144*PolyLog[3, x]^2 + 
      (-1904/9 - 144*Pi^2 + 288*Log[1 - x] - 144*Log[1 - x]^2 + 1072*Log[x] + 
        288*Log[1 - x]*Log[x] - 144*Log[x]^2)*PolyLog[4, 1 - x] + 
      (-1904/9 - 144*Pi^2 + (1024*Log[1 - x])/3 - 144*Log[1 - x]^2 - 
        288*Log[x] + 288*Log[1 - x]*Log[x] - 144*Log[x]^2)*PolyLog[4, x] + 
      (-1120/9 - (32*I)*Pi + 160*Log[1 - x] + 200*Log[1 - x]^2 - 192*Log[x] + 
        32*Log[1 - x]*Log[x] - 16*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (-1760 - 864*Log[x])*PolyLog[5, 1 - x] + (5240/9 - 864*Log[1 - x])*
       PolyLog[5, x] + (-1240/3 + 864*Log[1 - x])*PolyLog[5, -(x/(1 - x))] + 
      1728*PolyLog[6, 1 - x] + 1728*PolyLog[6, x] + 
      768*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*
       (20284/135 + ((1904*I)/9)*Pi - 104*Pi^2 + (1616*Log[1 - x])/9 + 
        104*Pi^2*Log[1 - x] - 104*Log[1 - x]^2 + (8*Log[1 - x]^3)/3 + 
        32*Log[x] + 64*Pi^2*Log[x] + 208*Log[1 - x]*Log[x] - 
        152*Log[1 - x]^2*Log[x] - 104*Log[x]^2 + 80*Log[1 - x]*Log[x]^2 + 
        (64*Log[x]^3)/3 - 1008*Zeta[3]) + PolyLog[3, 1 - x]*
       (50764/135 + ((1904*I)/9)*Pi + (1088*Pi^2)/9 + (496*Log[1 - x])/3 + 
        104*Pi^2*Log[1 - x] + (136*Log[1 - x]^2)/3 + (8*Log[1 - x]^3)/3 + 
        (416*Log[x])/9 + 64*Pi^2*Log[x] - 544*Log[1 - x]*Log[x] - 
        152*Log[1 - x]^2*Log[x] + (136*Log[x]^2)/3 + 80*Log[1 - x]*Log[x]^2 + 
        (64*Log[x]^3)/3 - 144*PolyLog[3, x] - 1008*Zeta[3]) + 
      PolyLog[2, x]*(((2032*I)/9)*Pi + (560*Pi^2)/27 - ((16*I)/3)*Pi^3 + 
        (56*Pi^4)/5 + (50764*Log[1 - x])/135 - ((128*I)/9)*Pi*Log[1 - x] + 
        (1588*Pi^2*Log[1 - x])/9 - (8*Log[1 - x]^2)/3 - 
        ((16*I)/3)*Pi*Log[1 - x]^2 + (92*Pi^2*Log[1 - x]^2)/3 + 
        (404*Log[1 - x]^3)/9 + (44*Log[1 - x]^4)/3 - (20284*Log[x])/135 + 
        ((128*I)/9)*Pi*Log[x] + (1084*Pi^2*Log[x])/9 - (80*Log[1 - x]*Log[x])/
         9 + ((32*I)/3)*Pi*Log[1 - x]*Log[x] - (256*Pi^2*Log[1 - x]*Log[x])/
         3 - (1100*Log[1 - x]^2*Log[x])/3 - (392*Log[1 - x]^3*Log[x])/3 + 
        (104*Log[x]^2)/9 - ((16*I)/3)*Pi*Log[x]^2 + (56*Pi^2*Log[x]^2)/3 + 
        (436*Log[1 - x]*Log[x]^2)/3 + 124*Log[1 - x]^2*Log[x]^2 + 
        (76*Log[x]^3)/3 - (32*Log[1 - x]*Log[x]^3)/3 + (8*Log[x]^4)/3 + 
        (-1360/3 - 288*Log[1 - x] + 288*Log[x])*PolyLog[3, 1 - x] + 
        (-1960/9 - 288*Log[1 - x] + 288*Log[x])*PolyLog[3, x] + 
        432*PolyLog[4, -(x/(1 - x))] - (5720*Zeta[3])/9) + 
      (1888*Pi^2*Zeta[3])/9 + (176*Log[1 - x]*Zeta[3])/3 + 
      24*Pi^2*Log[1 - x]*Zeta[3] + (176*Log[1 - x]^2*Zeta[3])/3 + 
      24*Log[1 - x]^3*Zeta[3] - (176*Log[x]*Zeta[3])/3 - 
      1024*Log[1 - x]*Log[x]*Zeta[3] - 72*Log[1 - x]^2*Log[x]*Zeta[3] + 
      (176*Log[x]^2*Zeta[3])/3 + 72*Zeta[3]^2 - 1000*Zeta[5] + 
      864*Log[x]*Zeta[5])) + COLOR[CA*CF*NfV2]*(-202/9 - ((1867*I)/18)*Pi + 
    (10151*Pi^2)/216 - ((2837*I)/108)*Pi^3 - (607*Pi^4)/1080 - 
    ((1423*I)/1080)*Pi^5 - (827*Pi^6)/2520 + (22*Li[{3, 3}, 1 - x, 1])/3 + 
    54*Li[{3, 3}, x, 1] + (64*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
    54*Li[{4, 2}, 1 - x, 1] - 14*Li[{4, 2}, x, 1] - 
    20*Li[{2, 2, 2}, x, 1, 1] - (1831*Log[1 - x])/18 + 
    ((5645*I)/18)*Pi*Log[1 - x] - (2833*Pi^2*Log[1 - x])/36 - 
    ((161*I)/27)*Pi^3*Log[1 - x] + (6577*Pi^4*Log[1 - x])/360 - 
    ((251*I)/180)*Pi^5*Log[1 - x] + (14035*Log[1 - x]^2)/72 + 
    ((775*I)/12)*Pi*Log[1 - x]^2 - (1081*Pi^2*Log[1 - x]^2)/216 + 
    ((1333*I)/36)*Pi^3*Log[1 - x]^2 + (2587*Pi^4*Log[1 - x]^2)/1080 + 
    (104*Log[1 - x]^3)/3 - ((431*I)/27)*Pi*Log[1 - x]^3 + 
    (361*Pi^2*Log[1 - x]^3)/108 - ((125*I)/18)*Pi^3*Log[1 - x]^3 - 
    (3817*Log[1 - x]^4)/216 + ((1247*I)/72)*Pi*Log[1 - x]^4 + 
    (661*Pi^2*Log[1 - x]^4)/216 - (17*Log[1 - x]^5)/90 - 
    ((71*I)/20)*Pi*Log[1 - x]^5 - (101*Log[1 - x]^6)/1080 + 
    Li[{3, 2}, 1 - x, 1]*(728/3 - (120*I)*Pi - 118*Log[1 - x] - 2*Log[x]) + 
    (16*Log[x])/3 - ((1591*I)/18)*Pi*Log[x] - (923*Pi^2*Log[x])/54 - 
    ((289*I)/18)*Pi^3*Log[x] + (193*Pi^4*Log[x])/180 - 
    ((779*I)/180)*Pi^5*Log[x] - (739*Log[1 - x]*Log[x])/12 + 
    ((677*I)/18)*Pi*Log[1 - x]*Log[x] + (6215*Pi^2*Log[1 - x]*Log[x])/54 - 
    ((299*I)/18)*Pi^3*Log[1 - x]*Log[x] - (8*Pi^4*Log[1 - x]*Log[x])/45 - 
    (995*Log[1 - x]^2*Log[x])/12 - ((1109*I)/18)*Pi*Log[1 - x]^2*Log[x] - 
    (115*Pi^2*Log[1 - x]^2*Log[x])/3 + ((29*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + 
    (2575*Log[1 - x]^3*Log[x])/54 - ((164*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
    (143*Pi^2*Log[1 - x]^3*Log[x])/6 + (121*Log[1 - x]^4*Log[x])/36 + 
    ((257*I)/12)*Pi*Log[1 - x]^4*Log[x] - (307*Log[1 - x]^5*Log[x])/180 - 
    (965*Log[x]^2)/72 + ((901*I)/36)*Pi*Log[x]^2 - (1259*Pi^2*Log[x]^2)/108 + 
    ((2*I)/9)*Pi^3*Log[x]^2 - (25*Pi^4*Log[x]^2)/24 + 
    (260*Log[1 - x]*Log[x]^2)/9 - ((153*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
    (105*Pi^2*Log[1 - x]*Log[x]^2)/4 - (2*I)*Pi^3*Log[1 - x]*Log[x]^2 - 
    (12187*Log[1 - x]^2*Log[x]^2)/72 - ((17*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (13*Pi^2*Log[1 - x]^2*Log[x]^2)/12 + (49*Log[1 - x]^3*Log[x]^2)/2 - 
    ((41*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + (467*Log[1 - x]^4*Log[x]^2)/24 + 
    (175*Log[x]^3)/108 + ((53*I)/9)*Pi*Log[x]^3 - (151*Pi^2*Log[x]^3)/36 - 
    ((5*I)/18)*Pi^3*Log[x]^3 - (809*Log[1 - x]*Log[x]^3)/108 - 
    ((257*I)/18)*Pi*Log[1 - x]*Log[x]^3 + (5*Pi^2*Log[1 - x]*Log[x]^3)/6 - 
    (455*Log[1 - x]^2*Log[x]^3)/12 + ((29*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 - 
    (17*Log[1 - x]^3*Log[x]^3)/2 + (49*Log[x]^4)/54 + 
    ((107*I)/72)*Pi*Log[x]^4 - (25*Pi^2*Log[x]^4)/72 - 
    (101*Log[1 - x]*Log[x]^4)/36 - ((5*I)/12)*Pi*Log[1 - x]*Log[x]^4 + 
    (5*Log[1 - x]^2*Log[x]^4)/8 + (113*Log[x]^5)/360 + (I/60)*Pi*Log[x]^5 - 
    (7*Log[1 - x]*Log[x]^5)/60 - Log[x]^6/120 + 
    Li[{3, 2}, x, 1]*(913/2 - (140*I)*Pi - 116*Log[1 - x] + 16*Log[x]) + 
    Li[{3, 2}, 1, x]*(-511/2 + (132*I)*Pi + (214*Log[1 - x])/3 + 
      (62*Log[x])/3) + (((-101*I)/3)*Pi - (32*Pi^2)/3 + (364*Log[1 - x])/3 + 
      (14*I)*Pi*Log[1 - x] + 2*Log[1 - x]^2 - 155*Log[x] + (42*I)*Pi*Log[x] + 
      10*Log[1 - x]*Log[x] + 16*Log[x]^2)*PolyLog[2, x]^2 + 
    (10*PolyLog[2, x]^3)/3 + (164*PolyLog[3, 1 - x]^2)/3 - 
    (2*PolyLog[3, x]^2)/3 + (989/9 + ((320*I)/3)*Pi + 22*Pi^2 + 
      13*Log[1 - x] + (16*I)*Pi*Log[1 - x] + 38*Log[1 - x]^2 - 605*Log[x] + 
      (344*I)*Pi*Log[x] + 326*Log[1 - x]*Log[x] + 28*Log[x]^2)*
     PolyLog[4, 1 - x] + (-3157/9 + ((1400*I)/3)*Pi + (94*Pi^2)/3 - 
      510*Log[1 - x] + (40*I)*Pi*Log[1 - x] + 184*Log[1 - x]^2 + 403*Log[x] - 
      (16*I)*Pi*Log[x] - 194*Log[1 - x]*Log[x] + 34*Log[x]^2)*PolyLog[4, x] + 
    (-4319/18 + (411*I)*Pi + (70*Pi^2)/3 - (23*Log[1 - x])/3 - 
      (108*I)*Pi*Log[1 - x] - 68*Log[1 - x]^2 + 448*Log[x] + 
      (52*I)*Pi*Log[x] - 36*Log[1 - x]*Log[x] + 44*Log[x]^2)*
     PolyLog[4, -(x/(1 - x))] + (171 - (336*I)*Pi - 310*Log[1 - x] - 
      198*Log[x])*PolyLog[5, 1 - x] + 
    (-541/6 + (52*I)*Pi + (628*Log[1 - x])/3 + (548*Log[x])/3)*
     PolyLog[5, x] + (-152/3 - (140*I)*Pi - 428*Log[1 - x] + 160*Log[x])*
     PolyLog[5, -(x/(1 - x))] + 320*PolyLog[6, 1 - x] - 528*PolyLog[6, x] - 
    596*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*
     (-371/3 - ((3266*I)/9)*Pi - (827*Pi^2)/9 + (39*I)*Pi^3 + 
      (923*Log[1 - x])/18 + ((83*I)/3)*Pi*Log[1 - x] - 
      (271*Pi^2*Log[1 - x])/9 - (337*Log[1 - x]^2)/6 + 
      (39*I)*Pi*Log[1 - x]^2 + (98*Log[1 - x]^3)/9 - (2749*Log[x])/6 - 
      (73*I)*Pi*Log[x] - 2*Pi^2*Log[x] + (1060*Log[1 - x]*Log[x])/3 - 
      (130*I)*Pi*Log[1 - x]*Log[x] - (128*Log[1 - x]^2*Log[x])/3 - 
      (551*Log[x]^2)/6 + (13*I)*Pi*Log[x]^2 - 24*Log[1 - x]*Log[x]^2 + 
      (146*PolyLog[3, x])/3 - (140*Zeta[3])/3) - (49*Zeta[3])/18 + 
    (462*I)*Pi*Zeta[3] - (350*Pi^2*Zeta[3])/9 + (20*I)*Pi^3*Zeta[3] + 
    (381*Log[1 - x]*Zeta[3])/2 - (168*I)*Pi*Log[1 - x]*Zeta[3] + 
    (238*Pi^2*Log[1 - x]*Zeta[3])/9 - 42*Log[1 - x]^2*Zeta[3] - 
    (20*I)*Pi*Log[1 - x]^2*Zeta[3] - (116*Log[1 - x]^3*Zeta[3])/9 + 
    (1981*Log[x]*Zeta[3])/6 + (56*I)*Pi*Log[x]*Zeta[3] + 
    (10*Pi^2*Log[x]*Zeta[3])/3 + (1204*Log[1 - x]*Log[x]*Zeta[3])/3 - 
    (200*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - (592*Log[1 - x]^2*Log[x]*Zeta[3])/
     3 + 70*Log[x]^2*Zeta[3] - (20*I)*Pi*Log[x]^2*Zeta[3] + 
    8*Log[1 - x]*Log[x]^2*Zeta[3] - 4*Log[x]^3*Zeta[3] - (152*Zeta[3]^2)/3 + 
    PolyLog[3, x]*(173/9 - ((38*I)/9)*Pi + (191*Pi^2)/6 + ((47*I)/3)*Pi^3 - 
      (2065*Log[1 - x])/18 + ((167*I)/3)*Pi*Log[1 - x] - 
      (454*Pi^2*Log[1 - x])/9 + (223*Log[1 - x]^2)/3 + 
      (33*I)*Pi*Log[1 - x]^2 - (4*Log[1 - x]^3)/9 + (575*Log[x])/6 - 
      (157*I)*Pi*Log[x] + 3*Pi^2*Log[x] - (367*Log[1 - x]*Log[x])/3 + 
      (10*I)*Pi*Log[1 - x]*Log[x] + (208*Log[1 - x]^2*Log[x])/3 - 
      (52*Log[x]^2)/3 + (3*I)*Pi*Log[x]^2 - 40*Log[1 - x]*Log[x]^2 + 
      2*Log[x]^3 + (28*Zeta[3])/3) + FF[x^(-1)]*(((-1597*I)/36)*Pi - 
      (95*Pi^2)/36 - ((20*I)/3)*Pi^3 - (8*Pi^4)/45 - (1597*Log[1 - x])/36 + 
      ((929*I)/18)*Pi*Log[1 - x] + (79*Pi^2*Log[1 - x])/3 + 
      (8*I)*Pi^3*Log[1 - x] + (439*Log[1 - x]^2)/18 - 
      ((71*I)/6)*Pi*Log[1 - x]^2 + (26*Pi^2*Log[1 - x]^2)/3 + 
      2*Log[1 - x]^3 + ((10*I)/3)*Pi*Log[1 - x]^3 + (41*Log[1 - x]^4)/6 + 
      ((61*I)/6)*Pi*Log[x] + (20*Pi^2*Log[x])/3 + (61*Log[1 - x]*Log[x])/6 + 
      (3*I)*Pi*Log[1 - x]*Log[x] - 48*Pi^2*Log[1 - x]*Log[x] - 
      (229*Log[1 - x]^2*Log[x])/3 - (4*I)*Pi*Log[1 - x]^2*Log[x] - 
      (148*Log[1 - x]^3*Log[x])/3 - (4*I)*Pi*Log[x]^2 + 
      34*Log[1 - x]*Log[x]^2 + (16*I)*Pi*Log[1 - x]*Log[x]^2 + 
      66*Log[1 - x]^2*Log[x]^2 + (((-35*I)/3)*Pi - (56*Pi^2)/3 - 
        (263*Log[1 - x])/3 - 16*Log[1 - x]^2 + 76*Log[x] + (32*I)*Pi*Log[x] + 
        32*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-263/3 + (80*I)*Pi - 120*Log[1 - x] + 200*Log[x])*PolyLog[3, 1 - x] + 
      (-76 - (24*I)*Pi - 24*Log[1 - x])*PolyLog[3, x] + 
      16*PolyLog[4, 1 - x] + 192*PolyLog[4, x] + 
      192*PolyLog[4, -(x/(1 - x))] + (197*Zeta[3])/3 - (80*I)*Pi*Zeta[3] + 
      120*Log[1 - x]*Zeta[3] - 200*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((115*I)/36)*Pi^3 + (187*Pi^4)/60 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (41*Pi^2*Log[1 - x]^2)/6 + 
      (41*Log[1 - x]^4)/12 - ((691*I)/36)*Pi*Log[x] + (181*Pi^2*Log[x])/36 - 
      (2*I)*Pi^3*Log[x] - (17*I)*Pi*Log[1 - x]*Log[x] - 
      2*Pi^2*Log[1 - x]*Log[x] + (4*I)*Pi*Log[1 - x]^2*Log[x] - 
      (41*Log[1 - x]^3*Log[x])/3 - (691*Log[x]^2)/72 + 
      ((29*I)/12)*Pi*Log[x]^2 + (19*Pi^2*Log[x]^2)/3 - 
      (17*Log[1 - x]*Log[x]^2)/2 + I*Pi*Log[1 - x]*Log[x]^2 + 
      (7*Log[1 - x]^2*Log[x]^2)/2 + (5*Log[x]^3)/3 - (I/3)*Pi*Log[x]^3 + 
      (Log[1 - x]*Log[x]^3)/3 + (3*Log[x]^4)/2 + 
      (((-115*I)/6)*Pi - (23*Pi^2)/3 + (8*I)*Pi*Log[1 - x] - (115*Log[x])/6 + 
        8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      ((6*I)*Pi + 6*Log[x])*PolyLog[3, 1 - x] + 
      (115/6 - (28*I)*Pi - 84*Log[1 - x] + 56*Log[x])*PolyLog[3, x] - 
      82*PolyLog[4, 1 - x] - 22*PolyLog[4, x] + 82*PolyLog[4, -(x/(1 - x))] - 
      (115*Zeta[3])/6 + (28*I)*Pi*Zeta[3] + 84*Log[1 - x]*Zeta[3] - 
      56*Log[x]*Zeta[3]) + PolyLog[2, x]*(((-1286*I)/9)*Pi + 
      (9887*Pi^2)/108 + ((1043*I)/18)*Pi^3 - (281*Pi^4)/90 - 
      (371*Log[1 - x])/3 - (87*I)*Pi*Log[1 - x] - (445*Pi^2*Log[1 - x])/6 - 
      (55*Log[1 - x]^2)/4 + ((71*I)/6)*Pi*Log[1 - x]^2 - 
      (41*Pi^2*Log[1 - x]^2)/3 - (149*Log[1 - x]^3)/9 + 
      (8*I)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/6 - (173*Log[x])/9 - 
      (199*I)*Pi*Log[x] + (5*Pi^2*Log[x])/3 + ((40*I)/3)*Pi^3*Log[x] - 
      (207*Log[1 - x]*Log[x])/2 - (159*I)*Pi*Log[1 - x]*Log[x] + 
      (38*Pi^2*Log[1 - x]*Log[x])/3 + (1097*Log[1 - x]^2*Log[x])/6 + 
      (6*I)*Pi*Log[1 - x]^2*Log[x] + (52*Log[1 - x]^3*Log[x])/3 - 
      (485*Log[x]^2)/12 + ((51*I)/2)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/3 - 
      141*Log[1 - x]*Log[x]^2 - 13*Log[1 - x]^2*Log[x]^2 + (23*Log[x]^3)/6 + 
      ((10*I)/3)*Pi*Log[x]^3 - Log[x]^4/6 + 
      (728/3 - (52*I)*Pi + 20*Log[1 - x] - 72*Log[x])*PolyLog[3, 1 - x] + 
      (109/2 - (48*I)*Pi + (250*Log[1 - x])/3 - (394*Log[x])/3)*
       PolyLog[3, x] + 72*PolyLog[4, 1 - x] + 136*PolyLog[4, x] - 
      104*PolyLog[4, -(x/(1 - x))] - (1033*Zeta[3])/6 - (92*I)*Pi*Zeta[3] - 
      (226*Log[1 - x]*Zeta[3])/3 - (50*Log[x]*Zeta[3])/3) + 
    FF[x^(-2)]*((11*Pi^4)/45 - ((691*I)/36)*Pi*Log[1 - x] + 
      (11*Pi^2*Log[1 - x])/6 - (2*I)*Pi^3*Log[1 - x] - 
      (691*Log[1 - x]^2)/72 + ((29*I)/12)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/6 + (5*Log[1 - x]^3)/3 - (I/3)*Pi*Log[1 - x]^3 - 
      (23*Log[1 - x]^4)/12 + ((13*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (62*Pi^2*Log[1 - x]*Log[x])/3 + (32*Log[1 - x]^2*Log[x])/3 + 
      I*Pi*Log[1 - x]^2*Log[x] + 18*Log[1 - x]^3*Log[x] - 
      (4*I)*Pi*Log[1 - x]*Log[x]^2 - 25*Log[1 - x]^2*Log[x]^2 + 
      (((115*I)/6)*Pi + (23*Pi^2)/3 + (115*Log[1 - x])/6 + 4*Log[1 - x]^2 - 
        (8*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (115/6 - (28*I)*Pi + 56*Log[1 - x] - 84*Log[x])*PolyLog[3, 1 - x] + 
      ((6*I)*Pi + 6*Log[1 - x])*PolyLog[3, x] - 22*PolyLog[4, 1 - x] - 
      82*PolyLog[4, x] - 82*PolyLog[4, -(x/(1 - x))] - (115*Zeta[3])/6 + 
      (28*I)*Pi*Zeta[3] - 56*Log[1 - x]*Zeta[3] + 84*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-1597*I)/36)*Pi - (95*Pi^2)/36 - ((155*I)/18)*Pi^3 - 
      (316*Pi^4)/45 + ((61*I)/6)*Pi*Log[1 - x] + (58*Pi^2*Log[1 - x])/3 + 
      ((16*I)/3)*Pi^3*Log[1 - x] - (4*I)*Pi*Log[1 - x]^2 - 
      16*Pi^2*Log[1 - x]^2 - 8*Log[1 - x]^4 - (1597*Log[x])/36 + 
      ((929*I)/18)*Pi*Log[x] + (211*Pi^2*Log[x])/18 + (8*I)*Pi^3*Log[x] + 
      (61*Log[1 - x]*Log[x])/6 + ((44*I)/3)*Pi*Log[1 - x]*Log[x] + 
      8*Pi^2*Log[1 - x]*Log[x] - 42*Log[1 - x]^2*Log[x] - 
      (16*I)*Pi*Log[1 - x]^2*Log[x] + 32*Log[1 - x]^3*Log[x] + 
      (439*Log[x]^2)/18 - ((71*I)/6)*Pi*Log[x]^2 - 10*Pi^2*Log[x]^2 + 
      (34*Log[1 - x]*Log[x]^2)/3 - (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
      14*Log[1 - x]^2*Log[x]^2 + 2*Log[x]^3 + ((10*I)/3)*Pi*Log[x]^3 - 
      (4*Log[1 - x]*Log[x]^3)/3 - (7*Log[x]^4)/6 + 
      (((35*I)/3)*Pi + (56*Pi^2)/3 - 76*Log[1 - x] - (32*I)*Pi*Log[1 - x] + 
        (263*Log[x])/3 - 32*Log[1 - x]*Log[x] + 16*Log[x]^2)*PolyLog[2, x] + 
      (-76 - (24*I)*Pi - 24*Log[x])*PolyLog[3, 1 - x] + 
      (-263/3 + (80*I)*Pi + 200*Log[1 - x] - 120*Log[x])*PolyLog[3, x] + 
      192*PolyLog[4, 1 - x] + 16*PolyLog[4, x] - 
      192*PolyLog[4, -(x/(1 - x))] + (197*Zeta[3])/3 - (80*I)*Pi*Zeta[3] - 
      200*Log[1 - x]*Zeta[3] + 120*Log[x]*Zeta[3]) + (3535*Zeta[5])/3 - 
    (108*I)*Pi*Zeta[5] - 340*Log[1 - x]*Zeta[5] + 192*Log[x]*Zeta[5] + 
    FF[x]*((-9403*Pi^2)/36 + ((1679*I)/27)*Pi^3 + (1169*Pi^4)/120 - 
      ((917*I)/540)*Pi^5 + (215*Pi^6)/108 - (500*Li[{3, 3}, 1 - x, 1])/3 - 
      260*Li[{3, 3}, x, 1] - (32*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
      324*Li[{4, 2}, 1 - x, 1] - 188*Li[{4, 2}, x, 1] + 
      40*Li[{2, 2, 2}, x, 1, 1] + (1927*Log[1 - x])/18 - 
      (402*I)*Pi*Log[1 - x] + (3367*Pi^2*Log[1 - x])/108 - 
      ((3365*I)/27)*Pi^3*Log[1 - x] - (551*Pi^4*Log[1 - x])/36 + 
      ((947*I)/90)*Pi^5*Log[1 - x] - (16903*Log[1 - x]^2)/36 + 
      ((418*I)/9)*Pi*Log[1 - x]^2 - (1112*Pi^2*Log[1 - x]^2)/27 - 
      ((1381*I)/18)*Pi^3*Log[1 - x]^2 - (2143*Pi^4*Log[1 - x]^2)/540 - 
      (125*Log[1 - x]^3)/108 + ((463*I)/27)*Pi*Log[1 - x]^3 - 
      (355*Pi^2*Log[1 - x]^3)/54 + ((413*I)/9)*Pi^3*Log[1 - x]^3 + 
      (6767*Log[1 - x]^4)/216 - ((1259*I)/36)*Pi*Log[1 - x]^4 - 
      (433*Pi^2*Log[1 - x]^4)/108 - (247*Log[1 - x]^5)/45 + 
      ((191*I)/10)*Pi*Log[1 - x]^5 + (145*Log[1 - x]^6)/108 + 
      Li[{3, 2}, x, 1]*(-933 + (40*I)*Pi + 400*Log[1 - x] - 440*Log[x]) + 
      Li[{3, 2}, 1 - x, 1]*(-1516/3 + 332*Log[1 - x] - 332*Log[x]) - 
      (1927*Log[x])/18 + (402*I)*Pi*Log[x] - (8627*Pi^2*Log[x])/108 - 
      ((427*I)/9)*Pi^3*Log[x] - (11*Pi^4*Log[x])/9 + 
      ((263*I)/90)*Pi^5*Log[x] + (9403*Log[1 - x]*Log[x])/18 - 
      ((262*I)/9)*Pi*Log[1 - x]*Log[x] - (7123*Pi^2*Log[1 - x]*Log[x])/54 - 
      ((109*I)/9)*Pi^3*Log[1 - x]*Log[x] - (362*Pi^4*Log[1 - x]*Log[x])/45 + 
      (7825*Log[1 - x]^2*Log[x])/36 + ((3818*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
      (110*Pi^2*Log[1 - x]^2*Log[x])/3 - ((238*I)/3)*Pi^3*Log[1 - x]^2*
       Log[x] + (2587*Log[1 - x]^3*Log[x])/54 + ((326*I)/3)*Pi*Log[1 - x]^3*
       Log[x] + (239*Pi^2*Log[1 - x]^3*Log[x])/3 + (151*Log[1 - x]^4*Log[x])/
       9 - ((617*I)/6)*Pi*Log[1 - x]^4*Log[x] + (547*Log[1 - x]^5*Log[x])/
       90 - (1903*Log[x]^2)/36 + ((1130*I)/9)*Pi*Log[x]^2 - 
      (461*Pi^2*Log[x]^2)/108 - ((13*I)/9)*Pi^3*Log[x]^2 - 
      (137*Pi^4*Log[x]^2)/20 - (2849*Log[1 - x]*Log[x]^2)/36 + 
      (112*I)*Pi*Log[1 - x]*Log[x]^2 - (307*Pi^2*Log[1 - x]*Log[x]^2)/6 + 
      (12*I)*Pi^3*Log[1 - x]*Log[x]^2 + (4457*Log[1 - x]^2*Log[x]^2)/18 + 
      ((170*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (71*Pi^2*Log[1 - x]^2*Log[x]^2)/
       6 - 64*Log[1 - x]^3*Log[x]^2 + ((226*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - 
      (971*Log[1 - x]^4*Log[x]^2)/12 + (7013*Log[x]^3)/108 - 
      ((239*I)/9)*Pi*Log[x]^3 + (13*Pi^2*Log[x]^3)/2 + 
      ((5*I)/9)*Pi^3*Log[x]^3 + (448*Log[1 - x]*Log[x]^3)/27 + 
      ((161*I)/9)*Pi*Log[1 - x]*Log[x]^3 - (5*Pi^2*Log[1 - x]*Log[x]^3)/3 + 
      (587*Log[1 - x]^2*Log[x]^3)/6 - ((130*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + 
      41*Log[1 - x]^3*Log[x]^3 - (1259*Log[x]^4)/216 - 
      ((119*I)/36)*Pi*Log[x]^4 + (25*Pi^2*Log[x]^4)/36 + 
      (83*Log[1 - x]*Log[x]^4)/18 + ((5*I)/6)*Pi*Log[1 - x]*Log[x]^4 - 
      (5*Log[1 - x]^2*Log[x]^4)/4 - (43*Log[x]^5)/36 - (I/30)*Pi*Log[x]^5 + 
      (7*Log[1 - x]*Log[x]^5)/30 + Log[x]^6/60 + Li[{3, 2}, 1, x]*
       (511 - (264*I)*Pi - (932*Log[1 - x])/3 + (380*Log[x])/3) + 
      (((142*I)/3)*Pi + (184*Pi^2)/3 - (758*Log[1 - x])/3 - 
        (100*I)*Pi*Log[1 - x] - 16*Log[1 - x]^2 + 300*Log[x] - 
        (156*I)*Pi*Log[x] - 68*Log[1 - x]*Log[x] - 44*Log[x]^2)*
       PolyLog[2, x]^2 - (20*PolyLog[2, x]^3)/3 - (436*PolyLog[3, 1 - x]^2)/
       3 - (104*PolyLog[3, x]^2)/3 + (-10720/9 + ((848*I)/3)*Pi - 156*Pi^2 + 
        322*Log[1 - x] - (32*I)*Pi*Log[1 - x] - 148*Log[1 - x]^2 + 
        1418*Log[x] + (32*I)*Pi*Log[x] - 556*Log[1 - x]*Log[x] + 
        880*Log[x]^2)*PolyLog[4, 1 - x] + (-2428/9 - ((1312*I)/3)*Pi - 
        (404*Pi^2)/3 + 1228*Log[1 - x] + (640*I)*Pi*Log[1 - x] - 
        440*Log[1 - x]^2 - 458*Log[x] + (32*I)*Pi*Log[x] + 
        1252*Log[1 - x]*Log[x] - 140*Log[x]^2)*PolyLog[4, x] + 
      (4319/9 - (822*I)*Pi - (140*Pi^2)/3 - (998*Log[1 - x])/3 + 
        (360*I)*Pi*Log[1 - x] + 160*Log[1 - x]^2 - 548*Log[x] - 
        (248*I)*Pi*Log[x] + 72*Log[1 - x]*Log[x] - 160*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (-1338 - (48*I)*Pi + 764*Log[1 - x] - 
        516*Log[x])*PolyLog[5, 1 - x] + (-2447/3 - (824*I)*Pi - 
        (1472*Log[1 - x])/3 - (3184*Log[x])/3)*PolyLog[5, x] + 
      (-3008/3 - (440*I)*Pi + 808*Log[1 - x] - 1184*Log[x])*
       PolyLog[5, -(x/(1 - x))] - 784*PolyLog[6, 1 - x] + 912*PolyLog[6, x] + 
      1048*PolyLog[6, -(x/(1 - x))] + (2164*Pi^2*Zeta[3])/9 + 
      (40*I)*Pi^3*Zeta[3] + (419*Log[1 - x]*Zeta[3])/3 + 
      (224*I)*Pi*Log[1 - x]*Zeta[3] - (812*Pi^2*Log[1 - x]*Zeta[3])/9 + 
      184*Log[1 - x]^2*Zeta[3] + (40*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      (184*Log[1 - x]^3*Zeta[3])/9 - (419*Log[x]*Zeta[3])/3 - 
      (224*I)*Pi*Log[x]*Zeta[3] + (316*Pi^2*Log[x]*Zeta[3])/3 - 
      (3464*Log[1 - x]*Log[x]*Zeta[3])/3 - (80*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] + (1808*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 40*Log[x]^2*Zeta[3] + 
      (40*I)*Pi*Log[x]^2*Zeta[3] - 688*Log[1 - x]*Log[x]^2*Zeta[3] + 
      8*Log[x]^3*Zeta[3] + (256*Zeta[3]^2)/3 + PolyLog[3, x]*
       (310/9 + ((3274*I)/9)*Pi - 113*Pi^2 - ((190*I)/3)*Pi^3 - 
        (911*Log[1 - x])/9 - ((154*I)/3)*Pi*Log[1 - x] + 
        (1748*Pi^2*Log[1 - x])/9 - (338*Log[1 - x]^2)/3 - 
        (114*I)*Pi*Log[1 - x]^2 + (56*Log[1 - x]^3)/9 + (1307*Log[x])/3 + 
        (262*I)*Pi*Log[x] + 18*Pi^2*Log[x] + (698*Log[1 - x]*Log[x])/3 + 
        (28*I)*Pi*Log[1 - x]*Log[x] - (968*Log[1 - x]^2*Log[x])/3 + 
        (44*Log[x]^2)/3 - (30*I)*Pi*Log[x]^2 + 152*Log[1 - x]*Log[x]^2 - 
        4*Log[x]^3 + (1336*Zeta[3])/3) + PolyLog[3, 1 - x]*
       (2882/9 + ((9730*I)/9)*Pi + (1240*Pi^2)/9 - (78*I)*Pi^3 + 
        (4723*Log[1 - x])/9 - ((322*I)/3)*Pi*Log[1 - x] + 
        (950*Pi^2*Log[1 - x])/9 + (277*Log[1 - x]^2)/3 - 
        (102*I)*Pi*Log[1 - x]^2 - (148*Log[1 - x]^3)/9 + (1757*Log[x])/3 + 
        (206*I)*Pi*Log[x] + 108*Pi^2*Log[x] - (2216*Log[1 - x]*Log[x])/3 + 
        (116*I)*Pi*Log[1 - x]*Log[x] + (136*Log[1 - x]^2*Log[x])/3 + 
        (659*Log[x]^2)/3 - (74*I)*Pi*Log[x]^2 - 216*Log[1 - x]*Log[x]^2 - 
        (1108*PolyLog[3, x])/3 + (1672*Zeta[3])/3) + 
      PolyLog[2, x]*(((2572*I)/9)*Pi - (9887*Pi^2)/54 - ((1013*I)/9)*Pi^3 - 
        (61*Pi^4)/45 + (2882*Log[1 - x])/9 + (516*I)*Pi*Log[1 - x] + 
        (349*Pi^2*Log[1 - x])/3 + (32*I)*Pi^3*Log[1 - x] + 
        (1015*Log[1 - x]^2)/6 - ((41*I)/3)*Pi*Log[1 - x]^2 + 
        (94*Pi^2*Log[1 - x]^2)/3 + (280*Log[1 - x]^3)/9 - 
        (16*I)*Pi*Log[1 - x]^3 - (5*Log[1 - x]^4)/3 - (310*Log[x])/9 + 
        (56*I)*Pi*Log[x] + 32*Pi^2*Log[x] - ((104*I)/3)*Pi^3*Log[x] + 
        207*Log[1 - x]*Log[x] + (298*I)*Pi*Log[1 - x]*Log[x] + 
        (92*Pi^2*Log[1 - x]*Log[x])/3 - (1079*Log[1 - x]^2*Log[x])/3 - 
        (132*I)*Pi*Log[1 - x]^2*Log[x] - (128*Log[1 - x]^3*Log[x])/3 - 
        (365*Log[x]^2)/6 - (61*I)*Pi*Log[x]^2 - (10*Pi^2*Log[x]^2)/3 + 
        256*Log[1 - x]*Log[x]^2 - (24*I)*Pi*Log[1 - x]*Log[x]^2 - 
        34*Log[1 - x]^2*Log[x]^2 - (17*Log[x]^3)/3 - ((20*I)/3)*Pi*Log[x]^3 + 
        Log[x]^4/3 + (-1516/3 - (88*I)*Pi - 136*Log[1 - x] + 48*Log[x])*
         PolyLog[3, 1 - x] + (-89 + (288*I)*Pi - (716*Log[1 - x])/3 + 
          (1580*Log[x])/3)*PolyLog[3, x] + 96*PolyLog[4, 1 - x] - 
        512*PolyLog[4, x] + 112*PolyLog[4, -(x/(1 - x))] + (1033*Zeta[3])/3 + 
        (184*I)*Pi*Zeta[3] + (524*Log[1 - x]*Zeta[3])/3 + 
        (28*Log[x]*Zeta[3])/3) - (5054*Zeta[5])/3 - (984*I)*Pi*Zeta[5] + 
      824*Log[1 - x]*Zeta[5] - 1440*Log[x]*Zeta[5]) + 
    FF[x^2]*((9403*Pi^2)/36 - (86*I)*Pi^3 + (65977*Pi^4)/6480 + 
      ((2623*I)/1080)*Pi^5 - (1171*Pi^6)/567 + (640*Li[{3, 3}, 1 - x, 1])/3 + 
      (640*Li[{3, 3}, x, 1])/3 + (32*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      256*Li[{4, 2}, 1 - x, 1] + 256*Li[{4, 2}, x, 1] + 
      (245*Pi^2*Log[1 - x])/9 + ((2197*I)/27)*Pi^3*Log[1 - x] - 
      (47*Pi^4*Log[1 - x])/54 - ((673*I)/45)*Pi^5*Log[1 - x] + 
      (9403*Log[1 - x]^2)/36 - (86*I)*Pi*Log[1 - x]^2 + 
      (1147*Pi^2*Log[1 - x]^2)/24 + ((119*I)/12)*Pi^3*Log[1 - x]^2 - 
      (56*Pi^4*Log[1 - x]^2)/135 - (287*Log[1 - x]^3)/9 + 
      ((127*I)/27)*Pi*Log[1 - x]^3 + (19*Pi^2*Log[1 - x]^3)/3 - 
      ((550*I)/9)*Pi^3*Log[1 - x]^3 - (1189*Log[1 - x]^4)/432 + 
      ((145*I)/72)*Pi*Log[1 - x]^4 - (227*Pi^2*Log[1 - x]^4)/27 + 
      (47*Log[1 - x]^5)/90 - ((347*I)/15)*Pi*Log[1 - x]^5 - 
      (701*Log[1 - x]^6)/135 + Li[{3, 2}, 1, x]*((776*Log[1 - x])/3 - 
        (776*Log[x])/3) - (7*Pi^2*Log[x])/3 + ((1162*I)/27)*Pi^3*Log[x] - 
      (2279*Pi^4*Log[x])/270 + ((386*I)/45)*Pi^5*Log[x] - 
      (9403*Log[1 - x]*Log[x])/18 + (172*I)*Pi*Log[1 - x]*Log[x] - 
      (1823*Pi^2*Log[1 - x]*Log[x])/108 + ((133*I)/18)*Pi^3*Log[1 - x]*
       Log[x] + (47*Pi^4*Log[1 - x]*Log[x])/3 - (259*Log[1 - x]^2*Log[x])/3 - 
      ((2161*I)/9)*Pi*Log[1 - x]^2*Log[x] - (9*Pi^2*Log[1 - x]^2*Log[x])/4 + 
      ((337*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (11087*Log[1 - x]^3*Log[x])/
       108 - ((455*I)/18)*Pi*Log[1 - x]^3*Log[x] - 
      (422*Pi^2*Log[1 - x]^3*Log[x])/9 - (160*Log[1 - x]^4*Log[x])/9 + 
      (118*I)*Pi*Log[1 - x]^4*Log[x] + (454*Log[1 - x]^5*Log[x])/45 + 
      (9403*Log[x]^2)/36 - (86*I)*Pi*Log[x]^2 + (229*Pi^2*Log[x]^2)/8 + 
      ((215*I)/36)*Pi^3*Log[x]^2 + (409*Pi^4*Log[x]^2)/30 + 
      91*Log[1 - x]*Log[x]^2 - ((91*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
      (295*Pi^2*Log[1 - x]*Log[x]^2)/18 - ((44*I)/3)*Pi^3*Log[1 - x]*
       Log[x]^2 - (673*Log[1 - x]^2*Log[x]^2)/8 - ((409*I)/12)*Pi*
       Log[1 - x]^2*Log[x]^2 + (26*Pi^2*Log[1 - x]^2*Log[x]^2)/3 + 
      (113*Log[1 - x]^3*Log[x]^2)/18 - ((286*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (200*Log[1 - x]^4*Log[x]^2)/3 - (287*Log[x]^3)/9 + 
      ((127*I)/27)*Pi*Log[x]^3 - (269*Pi^2*Log[x]^3)/108 - 
      ((7*I)/9)*Pi^3*Log[x]^3 + (1333*Log[1 - x]*Log[x]^3)/108 - 
      ((29*I)/18)*Pi*Log[1 - x]*Log[x]^3 + (4*Pi^2*Log[1 - x]*Log[x]^3)/9 - 
      (221*Log[1 - x]^2*Log[x]^3)/9 + (52*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (362*Log[1 - x]^3*Log[x]^3)/9 - (1189*Log[x]^4)/432 + 
      ((145*I)/72)*Pi*Log[x]^4 + (Pi^2*Log[x]^4)/3 + 
      (5*Log[1 - x]*Log[x]^4)/18 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]^4 + 
      (53*Log[x]^5)/90 - (I/5)*Pi*Log[x]^5 - (4*Log[1 - x]*Log[x]^5)/5 + 
      Log[x]^6/45 + Li[{3, 2}, 1 - x, 1]*(-142/3 + (376*I)*Pi - 
        136*Log[1 - x] + 512*Log[x]) + Li[{3, 2}, x, 1]*
       (-142/3 + (376*I)*Pi - 264*Log[1 - x] + 640*Log[x]) + 
      (((-142*I)/3)*Pi - (184*Pi^2)/3 - (71*Log[1 - x])/3 + 
        (128*I)*Pi*Log[1 - x] + 30*Log[1 - x]^2 - (71*Log[x])/3 + 
        (128*I)*Pi*Log[x] + 68*Log[1 - x]*Log[x] + 30*Log[x]^2)*
       PolyLog[2, x]^2 + 90*PolyLog[3, 1 - x]^2 + 90*PolyLog[3, x]^2 + 
      (6574/9 + ((232*I)/3)*Pi + (584*Pi^2)/3 + 68*Log[1 - x] + 
        144*Log[1 - x]^2 + 210*Log[x] - (1128*I)*Pi*Log[x] - 
        264*Log[1 - x]*Log[x] - 1392*Log[x]^2)*PolyLog[4, 1 - x] + 
      (6574/9 + ((232*I)/3)*Pi + (392*Pi^2)/3 + 210*Log[1 - x] - 
        (1128*I)*Pi*Log[1 - x] + 160*Log[1 - x]^2 + 68*Log[x] - 
        1432*Log[1 - x]*Log[x] + 144*Log[x]^2)*PolyLog[4, x] + 
      ((-323*Log[1 - x])/3 - (304*I)*Pi*Log[1 - x] - 168*Log[1 - x]^2 + 
        (323*Log[x])/3 + (304*I)*Pi*Log[x] + 152*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (-602/3 + (1096*I)*Pi - 168*Log[1 - x] + 
        1520*Log[x])*PolyLog[5, 1 - x] + (-602/3 + (1096*I)*Pi + 
        (680*Log[1 - x])/3 + (3376*Log[x])/3)*PolyLog[5, x] + 
      (-1591/3 + (1232*I)*Pi - 224*Log[1 - x] + 1392*Log[x])*
       PolyLog[5, -(x/(1 - x))] - 64*PolyLog[6, 1 - x] - 64*PolyLog[6, x] - 
      48*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*(-532/3 - ((6502*I)/9)*Pi + 
        (535*Pi^2)/18 + (78*I)*Pi^3 - (2180*Log[1 - x])/9 - 
        ((232*I)/3)*Pi*Log[1 - x] - (1508*Pi^2*Log[1 - x])/9 - 
        (107*Log[1 - x]^2)/2 + (94*I)*Pi*Log[1 - x]^2 - (20*Log[1 - x]^3)/9 - 
        (4322*Log[x])/9 - ((232*I)/3)*Pi*Log[x] - (154*Pi^2*Log[x])/3 + 
        (Log[1 - x]*Log[x])/3 - (116*I)*Pi*Log[1 - x]*Log[x] + 
        (992*Log[1 - x]^2*Log[x])/3 - (107*Log[x]^2)/2 + (66*I)*Pi*Log[x]^2 - 
        164*Log[1 - x]*Log[x]^2 + (28*Log[x]^3)/3 - (1744*Zeta[3])/3) + 
      PolyLog[3, 1 - x]*(-532/3 - ((6502*I)/9)*Pi + (677*Pi^2)/18 + 
        ((74*I)/3)*Pi^3 - (4322*Log[1 - x])/9 - ((232*I)/3)*Pi*Log[1 - x] - 
        (848*Pi^2*Log[1 - x])/9 - (107*Log[1 - x]^2)/2 + 
        (66*I)*Pi*Log[1 - x]^2 + (100*Log[1 - x]^3)/9 - (2180*Log[x])/9 - 
        ((232*I)/3)*Pi*Log[x] - 178*Pi^2*Log[x] - 47*Log[1 - x]*Log[x] + 
        (204*I)*Pi*Log[1 - x]*Log[x] + (296*Log[1 - x]^2*Log[x])/3 - 
        (107*Log[x]^2)/2 + (94*I)*Pi*Log[x]^2 + 388*Log[1 - x]*Log[x]^2 - 
        4*Log[x]^3 + (1348*PolyLog[3, x])/3 - (1744*Zeta[3])/3) - 
      (506*Pi^2*Zeta[3])/9 - ((496*I)/3)*Pi^3*Zeta[3] + 
      (512*Pi^2*Log[1 - x]*Zeta[3])/9 - 72*Log[1 - x]^2*Zeta[3] - 
      (40*I)*Pi*Log[1 - x]^2*Zeta[3] - (136*Log[1 - x]^3*Zeta[3])/9 - 
      (512*Pi^2*Log[x]*Zeta[3])/3 + (148*Log[1 - x]*Log[x]*Zeta[3])/3 + 
      (832*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (920*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 72*Log[x]^2*Zeta[3] - 
      (40*I)*Pi*Log[x]^2*Zeta[3] + 1064*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (40*Log[x]^3*Zeta[3])/3 - (16*Zeta[3]^2)/3 + 
      PolyLog[2, x]*(((71*I)/9)*Pi^3 + (446*Pi^4)/45 - (532*Log[1 - x])/3 - 
        (230*I)*Pi*Log[1 - x] + (47*Pi^2*Log[1 - x])/6 - 
        ((178*I)/3)*Pi^3*Log[1 - x] - 115*Log[1 - x]^2 - 
        ((71*I)/3)*Pi*Log[1 - x]^2 - (68*Pi^2*Log[1 - x]^2)/3 - 
        (331*Log[1 - x]^3)/18 + ((14*I)/3)*Pi*Log[1 - x]^3 + 2*Log[1 - x]^4 + 
        (532*Log[x])/3 + (230*I)*Pi*Log[x] + (Pi^2*Log[x])/18 + 
        ((50*I)/3)*Pi^3*Log[x] - ((142*I)/3)*Pi*Log[1 - x]*Log[x] - 
        70*Pi^2*Log[1 - x]*Log[x] + (47*Log[1 - x]^2*Log[x])/6 + 
        (210*I)*Pi*Log[1 - x]^2*Log[x] + (184*Log[1 - x]^3*Log[x])/3 + 
        115*Log[x]^2 + ((71*I)/3)*Pi*Log[x]^2 + 10*Pi^2*Log[x]^2 - 
        (331*Log[1 - x]*Log[x]^2)/6 + (46*I)*Pi*Log[1 - x]*Log[x]^2 + 
        64*Log[1 - x]^2*Log[x]^2 + (331*Log[x]^3)/18 - 
        ((14*I)/3)*Pi*Log[x]^3 + 4*Log[1 - x]*Log[x]^3 - (10*Log[x]^4)/3 + 
        (-142/3 + (320*I)*Pi + 268*Log[1 - x] + 52*Log[x])*
         PolyLog[3, 1 - x] + (142/3 - (320*I)*Pi + (620*Log[1 - x])/3 - 
          (1580*Log[x])/3)*PolyLog[3, x] - 384*PolyLog[4, 1 - x] + 
        384*PolyLog[4, x] - 32*PolyLog[4, -(x/(1 - x))] - 
        (248*Log[1 - x]*Zeta[3])/3 + (248*Log[x]*Zeta[3])/3) + 
      (455*Zeta[5])/3 + (1776*I)*Pi*Zeta[5] - 80*Log[1 - x]*Zeta[5] + 
      1408*Log[x]*Zeta[5])) + COLOR[CF^2*NfV2]*(17/2 + ((151*I)/3)*Pi - 
    (839*Pi^2)/12 + ((115*I)/6)*Pi^3 + (91*Pi^4)/144 + ((49*I)/60)*Pi^5 + 
    (10961*Pi^6)/22680 - (62*Li[{3, 3}, 1 - x, 1])/3 - 
    (182*Li[{3, 3}, x, 1])/3 - (8*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
    82*Li[{4, 2}, 1 - x, 1] - 2*Li[{4, 2}, x, 1] + 
    26*Li[{2, 2, 2}, x, 1, 1] + (139*Log[1 - x])/3 - 
    ((916*I)/3)*Pi*Log[1 - x] + (263*Pi^2*Log[1 - x])/6 - 
    (11*I)*Pi^3*Log[1 - x] - (56*Pi^4*Log[1 - x])/3 + 
    ((14*I)/9)*Pi^5*Log[1 - x] - (2381*Log[1 - x]^2)/12 + 
    ((23*I)/2)*Pi*Log[1 - x]^2 + (33*Pi^2*Log[1 - x]^2)/8 - 
    ((65*I)/2)*Pi^3*Log[1 - x]^2 - (142*Pi^4*Log[1 - x]^2)/135 + 
    (49*Log[1 - x]^3)/6 - ((35*I)/3)*Pi*Log[1 - x]^3 + 
    (7*Pi^2*Log[1 - x]^3)/9 + ((46*I)/9)*Pi^3*Log[1 - x]^3 + 
    (41*Log[1 - x]^4)/48 - ((167*I)/12)*Pi*Log[1 - x]^4 - 
    (1007*Pi^2*Log[1 - x]^4)/216 + (17*Log[1 - x]^5)/5 + 
    ((14*I)/5)*Pi*Log[1 - x]^5 - (133*Log[1 - x]^6)/135 + 
    Li[{3, 2}, x, 1]*(-506 + (148*I)*Pi + 154*Log[1 - x] - 58*Log[x]) + 
    Li[{3, 2}, 1 - x, 1]*(-282 + (124*I)*Pi + 152*Log[1 - x] - 28*Log[x]) + 
    4*Log[x] + ((142*I)/3)*Pi*Log[x] - (14*Pi^2*Log[x])/3 + 
    ((26*I)/3)*Pi^3*Log[x] - (427*Pi^4*Log[x])/180 + ((25*I)/6)*Pi^5*Log[x] + 
    (183*Log[1 - x]*Log[x])/2 - (39*I)*Pi*Log[1 - x]*Log[x] - 
    (1091*Pi^2*Log[1 - x]*Log[x])/12 + ((56*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
    (41*Pi^4*Log[1 - x]*Log[x])/60 + (203*Log[1 - x]^2*Log[x])/2 + 
    (96*I)*Pi*Log[1 - x]^2*Log[x] + (101*Pi^2*Log[1 - x]^2*Log[x])/3 - 
    (7*I)*Pi^3*Log[1 - x]^2*Log[x] - (59*Log[1 - x]^3*Log[x])/4 + 
    (30*I)*Pi*Log[1 - x]^3*Log[x] + (232*Pi^2*Log[1 - x]^3*Log[x])/9 - 
    (71*Log[1 - x]^4*Log[x])/3 - ((40*I)/3)*Pi*Log[1 - x]^4*Log[x] + 
    (1577*Log[1 - x]^5*Log[x])/180 - (265*Log[x]^2)/12 + 
    ((29*I)/2)*Pi*Log[x]^2 + (33*Pi^2*Log[x]^2)/8 - 
    ((10*I)/3)*Pi^3*Log[x]^2 + (61*Pi^4*Log[x]^2)/360 - 
    (13*Log[1 - x]*Log[x]^2)/2 + (73*I)*Pi*Log[1 - x]*Log[x]^2 - 
    (39*Pi^2*Log[1 - x]*Log[x]^2)/2 + ((10*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + 
    (1137*Log[1 - x]^2*Log[x]^2)/8 - I*Pi*Log[1 - x]^2*Log[x]^2 + 
    (Pi^2*Log[1 - x]^2*Log[x]^2)/6 - (41*Log[1 - x]^3*Log[x]^2)/2 + 
    ((32*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - (631*Log[1 - x]^4*Log[x]^2)/24 + 
    (59*Log[x]^3)/6 - ((22*I)/3)*Pi*Log[x]^3 + (43*Pi^2*Log[x]^3)/18 - 
    ((2*I)/9)*Pi^3*Log[x]^3 + (167*Log[1 - x]*Log[x]^3)/12 + 
    ((25*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (Pi^2*Log[1 - x]*Log[x]^3)/2 + 
    (209*Log[1 - x]^2*Log[x]^3)/6 - (10*I)*Pi*Log[1 - x]^2*Log[x]^3 + 
    (100*Log[1 - x]^3*Log[x]^3)/9 - (103*Log[x]^4)/48 - 
    ((11*I)/12)*Pi*Log[x]^4 + (5*Pi^2*Log[x]^4)/24 + 
    (Log[1 - x]*Log[x]^4)/3 + (I/3)*Pi*Log[1 - x]*Log[x]^4 - 
    (5*Log[1 - x]^2*Log[x]^4)/4 - (I/15)*Pi*Log[x]^5 + 
    (Log[1 - x]*Log[x]^5)/12 - Log[x]^6/72 + Li[{3, 2}, 1, x]*
     (808/3 - (144*I)*Pi - 98*Log[1 - x] + 6*Log[x]) + 
    ((10*I)*Pi + 10*Pi^2 - 141*Log[1 - x] - (10*I)*Pi*Log[1 - x] + 
      Log[1 - x]^2 + 151*Log[x] - (38*I)*Pi*Log[x] - 12*Log[1 - x]*Log[x] - 
      13*Log[x]^2)*PolyLog[2, x]^2 - (13*PolyLog[2, x]^3)/3 - 
    (181*PolyLog[3, 1 - x]^2)/3 - (25*PolyLog[3, x]^2)/3 + 
    (-182 - (40*I)*Pi - (88*Pi^2)/3 + 76*Log[1 - x] - (32*I)*Pi*Log[1 - x] - 
      54*Log[1 - x]^2 + 730*Log[x] - (340*I)*Pi*Log[x] - 
      400*Log[1 - x]*Log[x] + 62*Log[x]^2)*PolyLog[4, 1 - x] + 
    (206 - (440*I)*Pi - (122*Pi^2)/3 + 658*Log[1 - x] - 
      (44*I)*Pi*Log[1 - x] - 230*Log[1 - x]^2 - 388*Log[x] + 
      (32*I)*Pi*Log[x] + 248*Log[1 - x]*Log[x] - 30*Log[x]^2)*PolyLog[4, x] + 
    (130 - (408*I)*Pi - (56*Pi^2)/3 + 40*Log[1 - x] + (108*I)*Pi*Log[1 - x] + 
      46*Log[1 - x]^2 - 448*Log[x] - (60*I)*Pi*Log[x] + 
      24*Log[1 - x]*Log[x] - 42*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
    (-358 + (324*I)*Pi + 380*Log[1 - x] + 148*Log[x])*PolyLog[5, 1 - x] + 
    (-146/3 - (84*I)*Pi - 146*Log[1 - x] - 242*Log[x])*PolyLog[5, x] + 
    (-68 + (172*I)*Pi + 428*Log[1 - x] - 240*Log[x])*
     PolyLog[5, -(x/(1 - x))] - 340*PolyLog[6, 1 - x] + 484*PolyLog[6, x] + 
    546*PolyLog[6, -(x/(1 - x))] - 194*Zeta[3] - (460*I)*Pi*Zeta[3] + 
    62*Pi^2*Zeta[3] - ((64*I)/3)*Pi^3*Zeta[3] - 126*Log[1 - x]*Zeta[3] + 
    (164*I)*Pi*Log[1 - x]*Zeta[3] - (344*Pi^2*Log[1 - x]*Zeta[3])/9 + 
    58*Log[1 - x]^2*Zeta[3] + (20*I)*Pi*Log[1 - x]^2*Zeta[3] + 
    (76*Log[1 - x]^3*Zeta[3])/9 - 334*Log[x]*Zeta[3] - 
    (68*I)*Pi*Log[x]*Zeta[3] + 8*Pi^2*Log[x]*Zeta[3] - 
    516*Log[1 - x]*Log[x]*Zeta[3] + (208*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
    (800*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 58*Log[x]^2*Zeta[3] + 
    (20*I)*Pi*Log[x]^2*Zeta[3] - 72*Log[1 - x]*Log[x]^2*Zeta[3] + 
    (16*Log[x]^3*Zeta[3])/3 + (160*Zeta[3]^2)/3 + 
    PolyLog[3, x]*(-17 + (156*I)*Pi - 40*Pi^2 - (16*I)*Pi^3 + 
      232*Log[1 - x] - (116*I)*Pi*Log[1 - x] + (440*Pi^2*Log[1 - x])/9 - 
      116*Log[1 - x]^2 - (28*I)*Pi*Log[1 - x]^2 + (38*Log[1 - x]^3)/9 - 
      76*Log[x] + (156*I)*Pi*Log[x] + 4*Pi^2*Log[x] + 116*Log[1 - x]*Log[x] - 
      (12*I)*Pi*Log[1 - x]*Log[x] - (236*Log[1 - x]^2*Log[x])/3 + 
      20*Log[x]^2 - (10*I)*Pi*Log[x]^2 + 36*Log[1 - x]*Log[x]^2 - 
      2*Log[x]^3 + (124*Zeta[3])/3) + PolyLog[3, 1 - x]*
     (229 + (452*I)*Pi + (313*Pi^2)/3 - ((112*I)/3)*Pi^3 + 18*Log[1 - x] - 
      (100*I)*Pi*Log[1 - x] + (212*Pi^2*Log[1 - x])/9 - 
      (18*I)*Pi*Log[1 - x]^2 + (26*Log[1 - x]^3)/9 + 434*Log[x] + 
      (60*I)*Pi*Log[x] + 12*Pi^2*Log[x] - 382*Log[1 - x]*Log[x] + 
      (124*I)*Pi*Log[1 - x]*Log[x] + (160*Log[1 - x]^2*Log[x])/3 + 
      80*Log[x]^2 - (16*I)*Pi*Log[x]^2 - 2*Log[x]^3 - (220*PolyLog[3, x])/3 + 
      (292*Zeta[3])/3) + FF[(1 - x)^(-1)]*(((121*I)/6)*Pi + (13*Pi^2)/3 + 
      ((46*I)/9)*Pi^3 + (302*Pi^4)/45 - ((26*I)/3)*Pi*Log[1 - x] - 
      14*Pi^2*Log[1 - x] - ((16*I)/3)*Pi^3*Log[1 - x] + 
      (4*I)*Pi*Log[1 - x]^2 + (52*Pi^2*Log[1 - x]^2)/3 + 
      (26*Log[1 - x]^4)/3 + (121*Log[x])/6 + (34*I)*Pi*Log[x] - 
      (44*Pi^2*Log[x])/3 - (8*I)*Pi^3*Log[x] - (26*Log[1 - x]*Log[x])/3 - 
      (16*Pi^2*Log[1 - x]*Log[x])/3 + 34*Log[1 - x]^2*Log[x] + 
      (16*I)*Pi*Log[1 - x]^2*Log[x] - (104*Log[1 - x]^3*Log[x])/3 + 
      (64*Log[x]^2)/3 - (2*I)*Pi*Log[x]^2 + (16*Pi^2*Log[x]^2)/3 - 
      4*Log[1 - x]*Log[x]^2 + 16*Log[1 - x]^2*Log[x]^2 - (67*Log[x]^3)/9 + 
      ((8*I)/3)*Pi*Log[x]^3 + 3*Log[x]^4 + 
      (((34*I)/3)*Pi - 16*Pi^2 + 60*Log[1 - x] + (32*I)*Pi*Log[1 - x] - 
        (146*Log[x])/3 + 32*Log[1 - x]*Log[x] - 16*Log[x]^2)*PolyLog[2, x] + 
      (60 + (32*I)*Pi + 32*Log[x])*PolyLog[3, 1 - x] + 
      (146/3 - (88*I)*Pi - 208*Log[1 - x] + 120*Log[x])*PolyLog[3, x] - 
      208*PolyLog[4, 1 - x] + 208*PolyLog[4, -(x/(1 - x))] - 
      (146*Zeta[3])/3 + (88*I)*Pi*Zeta[3] + 208*Log[1 - x]*Zeta[3] - 
      120*Log[x]*Zeta[3]) + FF[x^(-2)]*(((7*I)/2)*Pi*Log[1 - x] + 
      (16*Pi^2*Log[1 - x])/9 + (2*I)*Pi^3*Log[1 - x] + (7*Log[1 - x]^2)/4 - 
      (2*I)*Pi*Log[1 - x]^2 + (11*Pi^2*Log[1 - x]^2)/3 - (5*Log[1 - x]^3)/9 - 
      ((2*I)/3)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/4 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (46*Pi^2*Log[1 - x]*Log[x])/3 - 
      (14*Log[1 - x]^2*Log[x])/3 - (46*Log[1 - x]^3*Log[x])/3 + 
      (4*I)*Pi*Log[1 - x]*Log[x]^2 + 21*Log[1 - x]^2*Log[x]^2 + 
      (((-26*I)/3)*Pi - 4*Pi^2 - (26*Log[1 - x])/3 - 4*Log[1 - x]^2 + 
        (8*I)*Pi*Log[x] + 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-26/3 + (30*I)*Pi - 38*Log[1 - x] + 68*Log[x])*PolyLog[3, 1 - x] + 
      ((-8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 68*PolyLog[4, x] + 
      68*PolyLog[4, -(x/(1 - x))] + (26*Zeta[3])/3 - (30*I)*Pi*Zeta[3] + 
      38*Log[1 - x]*Zeta[3] - 68*Log[x]*Zeta[3]) + 
    PolyLog[2, x]*((246*I)*Pi - 59*Pi^2 - (57*I)*Pi^3 + (79*Pi^4)/36 + 
      229*Log[1 - x] + (56*I)*Pi*Log[1 - x] + 79*Pi^2*Log[1 - x] + 
      ((4*I)/3)*Pi^3*Log[1 - x] - 8*Log[1 - x]^2 - (29*I)*Pi*Log[1 - x]^2 + 
      (49*Pi^2*Log[1 - x]^2)/6 + (29*Log[1 - x]^3)/3 - 
      ((4*I)/3)*Pi*Log[1 - x]^3 + (25*Log[1 - x]^4)/12 + 17*Log[x] + 
      (148*I)*Pi*Log[x] + (16*Pi^2*Log[x])/3 - ((34*I)/3)*Pi^3*Log[x] + 
      72*Log[1 - x]*Log[x] + (158*I)*Pi*Log[1 - x]*Log[x] - 
      (19*Pi^2*Log[1 - x]*Log[x])/3 - 199*Log[1 - x]^2*Log[x] - 
      (6*I)*Pi*Log[1 - x]^2*Log[x] - (23*Log[1 - x]^3*Log[x])/3 + 
      38*Log[x]^2 - (39*I)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/6 + 
      137*Log[1 - x]*Log[x]^2 + (2*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (13*Log[1 - x]^2*Log[x]^2)/2 - (25*Log[x]^3)/3 - 
      ((8*I)/3)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/3 - Log[x]^4/12 + 
      (-282 + (56*I)*Pi + 8*Log[1 - x] + 48*Log[x])*PolyLog[3, 1 - x] + 
      (-98/3 + (40*I)*Pi - 86*Log[1 - x] + 126*Log[x])*PolyLog[3, x] - 
      72*PolyLog[4, 1 - x] - 128*PolyLog[4, x] + 
      60*PolyLog[4, -(x/(1 - x))] + (536*Zeta[3])/3 + (96*I)*Pi*Zeta[3] + 
      82*Log[1 - x]*Zeta[3] + 14*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((-13*I)/9)*Pi^3 - (179*Pi^4)/90 + 
      ((4*I)/3)*Pi^3*Log[1 - x] - (17*Pi^2*Log[1 - x]^2)/3 - 
      (17*Log[1 - x]^4)/6 + ((7*I)/2)*Pi*Log[x] + (Pi^2*Log[x])/3 + 
      (2*I)*Pi^3*Log[x] + (8*I)*Pi*Log[1 - x]*Log[x] + 
      (4*Pi^2*Log[1 - x]*Log[x])/3 - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
      (34*Log[1 - x]^3*Log[x])/3 + (7*Log[x]^2)/4 - (2*I)*Pi*Log[x]^2 - 
      (8*Pi^2*Log[x]^2)/3 + 4*Log[1 - x]*Log[x]^2 - 4*Log[1 - x]^2*Log[x]^2 - 
      (5*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 - (13*Log[x]^4)/12 + 
      (((26*I)/3)*Pi + 4*Pi^2 - (8*I)*Pi*Log[1 - x] + (26*Log[x])/3 - 
        8*Log[1 - x]*Log[x] + 4*Log[x]^2)*PolyLog[2, x] + 
      ((-8*I)*Pi - 8*Log[x])*PolyLog[3, 1 - x] + 
      (-26/3 + (30*I)*Pi + 68*Log[1 - x] - 38*Log[x])*PolyLog[3, x] + 
      68*PolyLog[4, 1 - x] - 68*PolyLog[4, -(x/(1 - x))] + (26*Zeta[3])/3 - 
      (30*I)*Pi*Zeta[3] - 68*Log[1 - x]*Zeta[3] + 38*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((121*I)/6)*Pi + (13*Pi^2)/3 + (7*I)*Pi^3 + 
      (121*Log[1 - x])/6 + (34*I)*Pi*Log[1 - x] - (205*Pi^2*Log[1 - x])/9 - 
      (8*I)*Pi^3*Log[1 - x] + (64*Log[1 - x]^2)/3 - (2*I)*Pi*Log[1 - x]^2 - 
      (44*Pi^2*Log[1 - x]^2)/3 - (67*Log[1 - x]^3)/9 + 
      ((8*I)/3)*Pi*Log[1 - x]^3 - (17*Log[1 - x]^4)/3 - 
      ((26*I)/3)*Pi*Log[x] - 4*Pi^2*Log[x] - (26*Log[1 - x]*Log[x])/3 - 
      ((34*I)/3)*Pi*Log[1 - x]*Log[x] + (152*Pi^2*Log[1 - x]*Log[x])/3 + 
      (134*Log[1 - x]^2*Log[x])/3 + (152*Log[1 - x]^3*Log[x])/3 + 
      (4*I)*Pi*Log[x]^2 - 26*Log[1 - x]*Log[x]^2 - (16*I)*Pi*Log[1 - x]*
       Log[x]^2 - 68*Log[1 - x]^2*Log[x]^2 + 
      (((-34*I)/3)*Pi + 16*Pi^2 + (146*Log[1 - x])/3 + 16*Log[1 - x]^2 - 
        60*Log[x] - (32*I)*Pi*Log[x] - 32*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (146/3 - (88*I)*Pi + 120*Log[1 - x] - 208*Log[x])*PolyLog[3, 1 - x] + 
      (60 + (32*I)*Pi + 32*Log[1 - x])*PolyLog[3, x] - 208*PolyLog[4, x] - 
      208*PolyLog[4, -(x/(1 - x))] - (146*Zeta[3])/3 + (88*I)*Pi*Zeta[3] - 
      120*Log[1 - x]*Zeta[3] + 208*Log[x]*Zeta[3]) - 1208*Zeta[5] + 
    (52*I)*Pi*Zeta[5] + 408*Log[1 - x]*Zeta[5] - 272*Log[x]*Zeta[5] + 
    FF[x^2]*((-383*Pi^2)/2 + ((151*I)/3)*Pi^3 - (797*Pi^4)/360 - 
      ((43*I)/10)*Pi^5 + (5989*Pi^6)/2835 - (700*Li[{3, 3}, 1 - x, 1])/3 - 
      (700*Li[{3, 3}, x, 1])/3 + (80*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
      300*Li[{4, 2}, 1 - x, 1] - 300*Li[{4, 2}, x, 1] - 
      (106*Pi^2*Log[1 - x])/9 - ((295*I)/3)*Pi^3*Log[1 - x] - 
      (77*Pi^4*Log[1 - x])/30 + ((233*I)/15)*Pi^5*Log[1 - x] - 
      (383*Log[1 - x]^2)/2 + ((151*I)/3)*Pi*Log[1 - x]^2 - 
      (601*Pi^2*Log[1 - x]^2)/12 - (5*I)*Pi^3*Log[1 - x]^2 + 
      (61*Pi^4*Log[1 - x]^2)/54 + (160*Log[1 - x]^3)/9 - 
      ((43*I)/3)*Pi*Log[1 - x]^3 - 3*Pi^2*Log[1 - x]^3 + 
      ((182*I)/3)*Pi^3*Log[1 - x]^3 - (79*Log[1 - x]^4)/24 + 
      (I/2)*Pi*Log[1 - x]^4 + (209*Pi^2*Log[1 - x]^4)/54 + 
      (11*Log[1 - x]^5)/10 + (23*I)*Pi*Log[1 - x]^5 + 
      (394*Log[1 - x]^6)/135 + Li[{3, 2}, x, 1]*(12 - (400*I)*Pi + 
        364*Log[1 - x] - 764*Log[x]) + Li[{3, 2}, 1 - x, 1]*
       (12 - (400*I)*Pi + 208*Log[1 - x] - 608*Log[x]) + 3*Pi^2*Log[x] - 
      ((169*I)/3)*Pi^3*Log[x] + (32*Pi^4*Log[x])/15 - 
      ((379*I)/45)*Pi^5*Log[x] + 383*Log[1 - x]*Log[x] - 
      ((302*I)/3)*Pi*Log[1 - x]*Log[x] + (11*Pi^2*Log[1 - x]*Log[x])/6 + 
      (12*I)*Pi^3*Log[1 - x]*Log[x] - (677*Pi^4*Log[1 - x]*Log[x])/45 + 
      (124*Log[1 - x]^2*Log[x])/3 + (295*I)*Pi*Log[1 - x]^2*Log[x] + 
      9*Pi^2*Log[1 - x]^2*Log[x] - (116*I)*Pi^3*Log[1 - x]^2*Log[x] + 
      (835*Log[1 - x]^3*Log[x])/6 + (4*I)*Pi*Log[1 - x]^3*Log[x] + 
      (544*Pi^2*Log[1 - x]^3*Log[x])/9 + (9*Log[1 - x]^4*Log[x])/2 - 
      ((341*I)/3)*Pi*Log[1 - x]^4*Log[x] + (157*Log[1 - x]^5*Log[x])/45 - 
      (383*Log[x]^2)/2 + ((151*I)/3)*Pi*Log[x]^2 - (349*Pi^2*Log[x]^2)/12 - 
      (4*I)*Pi^3*Log[x]^2 - (467*Pi^4*Log[x]^2)/30 - 
      (142*Log[1 - x]*Log[x]^2)/3 + (43*I)*Pi*Log[1 - x]*Log[x]^2 - 
      4*Pi^2*Log[1 - x]*Log[x]^2 + (14*I)*Pi^3*Log[1 - x]*Log[x]^2 + 
      (345*Log[1 - x]^2*Log[x]^2)/4 - (12*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (56*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - 12*Log[1 - x]^3*Log[x]^2 + 
      ((298*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - (509*Log[1 - x]^4*Log[x]^2)/6 + 
      (160*Log[x]^3)/9 - ((43*I)/3)*Pi*Log[x]^3 + (2*Pi^2*Log[x]^3)/3 + 
      ((4*I)/9)*Pi^3*Log[x]^3 + (79*Log[1 - x]*Log[x]^3)/6 - 
      (2*I)*Pi*Log[1 - x]*Log[x]^3 - (22*Pi^2*Log[1 - x]*Log[x]^3)/9 + 
      6*Log[1 - x]^2*Log[x]^3 - (50*I)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (446*Log[1 - x]^3*Log[x]^3)/9 - (79*Log[x]^4)/24 + (I/2)*Pi*Log[x]^4 + 
      (Pi^2*Log[x]^4)/2 - (5*Log[1 - x]*Log[x]^4)/2 + 
      ((5*I)/3)*Pi*Log[1 - x]*Log[x]^4 - (Log[1 - x]^2*Log[x]^4)/6 + 
      Log[x]^5/2 - (I/3)*Pi*Log[x]^5 + (2*Log[1 - x]*Log[x]^5)/3 - 
      Log[x]^6/9 + Li[{3, 2}, 1, x]*(-324*Log[1 - x] + 324*Log[x]) + 
      ((12*I)*Pi + 60*Pi^2 + 6*Log[1 - x] - (120*I)*Pi*Log[1 - x] - 
        24*Log[1 - x]^2 + 6*Log[x] - (120*I)*Pi*Log[x] - 
        72*Log[1 - x]*Log[x] - 24*Log[x]^2)*PolyLog[2, x]^2 - 
      (314*PolyLog[3, 1 - x]^2)/3 - (314*PolyLog[3, x]^2)/3 + 
      (-928 + (48*I)*Pi - 212*Pi^2 + 24*Log[1 - x] - 156*Log[1 - x]^2 - 
        12*Log[x] + (1200*I)*Pi*Log[x] + 88*Log[1 - x]*Log[x] + 
        1668*Log[x]^2)*PolyLog[4, 1 - x] + (-928 + (48*I)*Pi - (436*Pi^2)/3 - 
        12*Log[1 - x] + (1200*I)*Pi*Log[1 - x] - 276*Log[1 - x]^2 + 
        24*Log[x] + 1632*Log[1 - x]*Log[x] - 156*Log[x]^2)*PolyLog[4, x] + 
      (72*Log[1 - x] + (312*I)*Pi*Log[1 - x] + 116*Log[1 - x]^2 - 72*Log[x] - 
        (312*I)*Pi*Log[x] - 156*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (-12 - (1200*I)*Pi + 312*Log[1 - x] - 1712*Log[x])*PolyLog[5, 1 - x] + 
      (-12 - (1200*I)*Pi - 92*Log[1 - x] - 1308*Log[x])*PolyLog[5, x] + 
      (288 - (1240*I)*Pi + 192*Log[1 - x] - 1592*Log[x])*
       PolyLog[5, -(x/(1 - x))] - 120*PolyLog[6, -(x/(1 - x))] + 
      44*Pi^2*Zeta[3] + ((520*I)/3)*Pi^3*Zeta[3] - 
      (784*Pi^2*Log[1 - x]*Zeta[3])/9 + 48*Log[1 - x]^2*Zeta[3] + 
      (40*I)*Pi*Log[1 - x]^2*Zeta[3] + (80*Log[1 - x]^3*Zeta[3])/9 + 
      (608*Pi^2*Log[x]*Zeta[3])/3 - 72*Log[1 - x]*Log[x]*Zeta[3] - 
      (880*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (1408*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 48*Log[x]^2*Zeta[3] + 
      (40*I)*Pi*Log[x]^2*Zeta[3] - 1256*Log[1 - x]*Log[x]^2*Zeta[3] + 
      (40*Log[x]^3*Zeta[3])/3 - (40*Zeta[3]^2)/3 + 
      PolyLog[3, x]*(266/3 + (928*I)*Pi + 4*Pi^2 - (76*I)*Pi^3 + 
        338*Log[1 - x] - (24*I)*Pi*Log[1 - x] + (1612*Pi^2*Log[1 - x])/9 + 
        12*Log[1 - x]^2 - (92*I)*Pi*Log[1 - x]^2 + (64*Log[1 - x]^3)/9 + 
        590*Log[x] - (24*I)*Pi*Log[x] + (160*Pi^2*Log[x])/3 - 
        48*Log[1 - x]*Log[x] + (104*I)*Pi*Log[1 - x]*Log[x] - 
        (1084*Log[1 - x]^2*Log[x])/3 + 12*Log[x]^2 - (52*I)*Pi*Log[x]^2 + 
        152*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 + (2120*Zeta[3])/3) + 
      PolyLog[3, 1 - x]*(266/3 + (928*I)*Pi + 2*Pi^2 - ((68*I)/3)*Pi^3 + 
        590*Log[1 - x] - (24*I)*Pi*Log[1 - x] + (832*Pi^2*Log[1 - x])/9 + 
        12*Log[1 - x]^2 - (52*I)*Pi*Log[1 - x]^2 + (52*Log[1 - x]^3)/9 + 
        338*Log[x] - (24*I)*Pi*Log[x] + (580*Pi^2*Log[x])/3 - 
        36*Log[1 - x]*Log[x] - (216*I)*Pi*Log[1 - x]*Log[x] - 
        (208*Log[1 - x]^2*Log[x])/3 + 12*Log[x]^2 - (92*I)*Pi*Log[x]^2 - 
        460*Log[1 - x]*Log[x]^2 + (8*Log[x]^3)/3 - (1568*PolyLog[3, x])/3 + 
        (2120*Zeta[3])/3) + PolyLog[2, x]*((-2*I)*Pi^3 - (97*Pi^4)/9 + 
        (266*Log[1 - x])/3 + (252*I)*Pi*Log[1 - x] + 2*Pi^2*Log[1 - x] + 
        ((172*I)/3)*Pi^3*Log[1 - x] + 126*Log[1 - x]^2 + 
        (6*I)*Pi*Log[1 - x]^2 + 12*Pi^2*Log[1 - x]^2 + 10*Log[1 - x]^3 + 
        ((4*I)/3)*Pi*Log[1 - x]^3 - (11*Log[1 - x]^4)/3 - (266*Log[x])/3 - 
        (252*I)*Pi*Log[x] - 4*Pi^2*Log[x] - ((52*I)/3)*Pi^3*Log[x] + 
        (12*I)*Pi*Log[1 - x]*Log[x] + (236*Pi^2*Log[1 - x]*Log[x])/3 - 
        18*Log[1 - x]^2*Log[x] - (204*I)*Pi*Log[1 - x]^2*Log[x] - 
        (104*Log[1 - x]^3*Log[x])/3 - 126*Log[x]^2 - (6*I)*Pi*Log[x]^2 - 
        (32*Pi^2*Log[x]^2)/3 + 30*Log[1 - x]*Log[x]^2 - 
        (36*I)*Pi*Log[1 - x]*Log[x]^2 - 82*Log[1 - x]^2*Log[x]^2 - 
        10*Log[x]^3 - ((4*I)/3)*Pi*Log[x]^3 + Log[x]^4/3 + 
        (12 - (320*I)*Pi - 208*Log[1 - x] - 112*Log[x])*PolyLog[3, 1 - x] + 
        (-12 + (320*I)*Pi - 212*Log[1 - x] + 532*Log[x])*PolyLog[3, x] + 
        400*PolyLog[4, 1 - x] - 400*PolyLog[4, x] - 
        80*PolyLog[4, -(x/(1 - x))] + 92*Log[1 - x]*Zeta[3] - 
        92*Log[x]*Zeta[3]) - 192*Zeta[5] - (1960*I)*Pi*Zeta[5] + 
      352*Log[1 - x]*Zeta[5] - 1752*Log[x]*Zeta[5]) + 
    FF[x]*((383*Pi^2)/2 - ((28*I)/3)*Pi^3 - (3653*Pi^4)/360 + 
      ((271*I)/90)*Pi^5 - (26093*Pi^6)/11340 + (580*Li[{3, 3}, 1 - x, 1])/3 + 
      (820*Li[{3, 3}, x, 1])/3 - (80*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      380*Li[{4, 2}, 1 - x, 1] + 220*Li[{4, 2}, x, 1] - 
      52*Li[{2, 2, 2}, x, 1, 1] - (127*Log[1 - x])/3 + 
      ((1058*I)/3)*Pi*Log[1 - x] - (305*Pi^2*Log[1 - x])/9 + 
      ((428*I)/3)*Pi^3*Log[1 - x] + (923*Pi^4*Log[1 - x])/45 - 
      ((488*I)/45)*Pi^5*Log[1 - x] + (2207*Log[1 - x]^2)/6 - 
      ((142*I)/3)*Pi*Log[1 - x]^2 + (547*Pi^2*Log[1 - x]^2)/12 + 
      ((185*I)/3)*Pi^3*Log[1 - x]^2 + (173*Pi^4*Log[1 - x]^2)/135 - 
      (145*Log[1 - x]^3)/9 + ((56*I)/3)*Pi*Log[1 - x]^3 - 
      (22*Pi^2*Log[1 - x]^3)/9 - ((380*I)/9)*Pi^3*Log[1 - x]^3 - 
      (41*Log[1 - x]^4)/8 + ((59*I)/2)*Pi*Log[1 - x]^4 + 
      (779*Pi^2*Log[1 - x]^4)/108 + (19*Log[1 - x]^5)/15 - 
      ((88*I)/5)*Pi*Log[1 - x]^5 + (22*Log[1 - x]^6)/27 + 
      Li[{3, 2}, 1, x]*(-1616/3 + (288*I)*Pi + 364*Log[1 - x] - 180*Log[x]) + 
      (127*Log[x])/3 - ((1058*I)/3)*Pi*Log[x] + (251*Pi^2*Log[x])/3 + 
      (46*I)*Pi^3*Log[x] + (601*Pi^4*Log[x])/90 - ((13*I)/5)*Pi^5*Log[x] - 
      383*Log[1 - x]*Log[x] - ((436*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (545*Pi^2*Log[1 - x]*Log[x])/6 + (293*Pi^4*Log[1 - x]*Log[x])/30 - 
      (499*Log[1 - x]^2*Log[x])/3 - (466*I)*Pi*Log[1 - x]^2*Log[x] - 
      44*Pi^2*Log[1 - x]^2*Log[x] + (74*I)*Pi^3*Log[1 - x]^2*Log[x] - 
      (761*Log[1 - x]^3*Log[x])/6 - ((164*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
      (752*Pi^2*Log[1 - x]^3*Log[x])/9 + 16*Log[1 - x]^4*Log[x] + 
      ((260*I)/3)*Pi*Log[1 - x]^4*Log[x] - (1817*Log[1 - x]^5*Log[x])/90 + 
      (91*Log[x]^2)/6 - ((160*I)/3)*Pi*Log[x]^2 + (203*Pi^2*Log[x]^2)/12 + 
      (4*I)*Pi^3*Log[x]^2 + (1547*Pi^4*Log[x]^2)/180 - 
      (221*Log[1 - x]*Log[x]^2)/3 - (76*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (125*Pi^2*Log[1 - x]*Log[x]^2)/3 - ((44*I)/3)*Pi^3*Log[1 - x]*
       Log[x]^2 - (763*Log[1 - x]^2*Log[x]^2)/4 - (34*I)*Pi*Log[1 - x]^2*
       Log[x]^2 + (41*Pi^2*Log[1 - x]^2*Log[x]^2)/3 + 
      71*Log[1 - x]^3*Log[x]^2 - ((208*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (1135*Log[1 - x]^4*Log[x]^2)/12 - (175*Log[x]^3)/9 + 
      (10*I)*Pi*Log[x]^3 - (53*Pi^2*Log[x]^3)/9 + ((4*I)/9)*Pi^3*Log[x]^3 - 
      (73*Log[1 - x]*Log[x]^3)/6 - ((46*I)/3)*Pi*Log[1 - x]*Log[x]^3 + 
      Pi^2*Log[1 - x]*Log[x]^3 - (281*Log[1 - x]^2*Log[x]^3)/3 + 
      (44*I)*Pi*Log[1 - x]^2*Log[x]^3 - (416*Log[1 - x]^3*Log[x]^3)/9 + 
      (7*Log[x]^4)/8 + ((7*I)/2)*Pi*Log[x]^4 - (5*Pi^2*Log[x]^4)/12 - 
      3*Log[1 - x]*Log[x]^4 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^4 + 
      (5*Log[1 - x]^2*Log[x]^4)/2 + (2*Log[x]^5)/3 + ((2*I)/15)*Pi*Log[x]^5 - 
      (Log[1 - x]*Log[x]^5)/6 + Log[x]^6/36 + Li[{3, 2}, 1 - x, 1]*
       (572 - (8*I)*Pi - 400*Log[1 - x] + 392*Log[x]) + 
      Li[{3, 2}, x, 1]*(1020 - (56*I)*Pi - 476*Log[1 - x] + 524*Log[x]) + 
      ((-12*I)*Pi - 60*Pi^2 + 286*Log[1 - x] + (92*I)*Pi*Log[1 - x] + 
        10*Log[1 - x]^2 - 298*Log[x] + (148*I)*Pi*Log[x] + 
        72*Log[1 - x]*Log[x] + 38*Log[x]^2)*PolyLog[2, x]^2 + 
      (26*PolyLog[2, x]^3)/3 + (470*PolyLog[3, 1 - x]^2)/3 + 
      (158*PolyLog[3, x]^2)/3 + (1316 - (448*I)*Pi + (512*Pi^2)/3 - 
        488*Log[1 - x] + (64*I)*Pi*Log[1 - x] + 180*Log[1 - x]^2 - 
        1676*Log[x] - (40*I)*Pi*Log[x] + 704*Log[1 - x]*Log[x] - 
        1060*Log[x]^2)*PolyLog[4, 1 - x] + (540 + (352*I)*Pi + (460*Pi^2)/3 - 
        1532*Log[1 - x] - (632*I)*Pi*Log[1 - x] + 532*Log[1 - x]^2 + 
        440*Log[x] - (64*I)*Pi*Log[x] - 1360*Log[1 - x]*Log[x] + 
        132*Log[x]^2)*PolyLog[4, x] + (-260 + (816*I)*Pi + (112*Pi^2)/3 + 
        336*Log[1 - x] - (360*I)*Pi*Log[1 - x] - 116*Log[1 - x]^2 + 
        480*Log[x] + (264*I)*Pi*Log[x] - 48*Log[1 - x]*Log[x] + 156*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (1668 + (72*I)*Pi - 904*Log[1 - x] + 
        616*Log[x])*PolyLog[5, 1 - x] + (3148/3 + (888*I)*Pi + 
        364*Log[1 - x] + 1180*Log[x])*PolyLog[5, x] + 
      (1328 + (376*I)*Pi - 808*Log[1 - x] + 1344*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 824*PolyLog[6, 1 - x] - 824*PolyLog[6, x] - 
      948*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*
       (-1004/3 - (1224*I)*Pi - (590*Pi^2)/3 + ((224*I)/3)*Pi^3 - 
        684*Log[1 - x] + (280*I)*Pi*Log[1 - x] - (832*Pi^2*Log[1 - x])/9 + 
        8*Log[1 - x]^2 + (60*I)*Pi*Log[1 - x]^2 - (100*Log[1 - x]^3)/9 - 
        540*Log[x] - (152*I)*Pi*Log[x] - 128*Pi^2*Log[x] + 
        836*Log[1 - x]*Log[x] - (104*I)*Pi*Log[1 - x]*Log[x] - 
        (200*Log[1 - x]^2*Log[x])/3 - 208*Log[x]^2 + (80*I)*Pi*Log[x]^2 + 
        264*Log[1 - x]*Log[x]^2 + 4*Log[x]^3 + (1256*PolyLog[3, x])/3 - 
        (1976*Zeta[3])/3) + PolyLog[3, x]*(472/3 - (632*I)*Pi + 
        (280*Pi^2)/3 + (64*I)*Pi^3 - 136*Log[1 - x] + (200*I)*Pi*Log[1 - x] - 
        (1720*Pi^2*Log[1 - x])/9 + 184*Log[1 - x]^2 + 
        (104*I)*Pi*Log[1 - x]^2 - (124*Log[1 - x]^3)/9 - 496*Log[x] - 
        (232*I)*Pi*Log[x] - 32*Pi^2*Log[x] - 168*Log[1 - x]*Log[x] - 
        (24*I)*Pi*Log[1 - x]*Log[x] + (1024*Log[1 - x]^2*Log[x])/3 - 
        32*Log[x]^2 + (44*I)*Pi*Log[x]^2 - 144*Log[1 - x]*Log[x]^2 + 
        4*Log[x]^3 - (1640*Zeta[3])/3) - (716*Pi^2*Zeta[3])/3 - 
      ((112*I)/3)*Pi^3*Zeta[3] - 208*Log[1 - x]*Zeta[3] - 
      (232*I)*Pi*Log[1 - x]*Zeta[3] + (1024*Pi^2*Log[1 - x]*Zeta[3])/9 - 
      164*Log[1 - x]^2*Zeta[3] - (40*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (104*Log[1 - x]^3*Zeta[3])/9 + 208*Log[x]*Zeta[3] + 
      (232*I)*Pi*Log[x]*Zeta[3] - 128*Pi^2*Log[x]*Zeta[3] + 
      1240*Log[1 - x]*Log[x]*Zeta[3] + (64*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (2224*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 68*Log[x]^2*Zeta[3] - 
      (40*I)*Pi*Log[x]^2*Zeta[3] + 816*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (32*Log[x]^3*Zeta[3])/3 - (272*Zeta[3]^2)/3 + 
      PolyLog[2, x]*((-492*I)*Pi + 118*Pi^2 + ((338*I)/3)*Pi^3 + 
        (289*Pi^4)/90 - (1004*Log[1 - x])/3 - (456*I)*Pi*Log[1 - x] - 
        (410*Pi^2*Log[1 - x])/3 - ((104*I)/3)*Pi^3*Log[1 - x] - 
        156*Log[1 - x]^2 + (62*I)*Pi*Log[1 - x]^2 - (61*Pi^2*Log[1 - x]^2)/
         3 - (34*Log[1 - x]^3)/3 + ((8*I)/3)*Pi*Log[1 - x]^3 - 
        Log[1 - x]^4/6 - (472*Log[x])/3 + (48*I)*Pi*Log[x] - 
        (100*Pi^2*Log[x])/3 + ((92*I)/3)*Pi^3*Log[x] - 
        144*Log[1 - x]*Log[x] - (308*I)*Pi*Log[1 - x]*Log[x] - 
        (130*Pi^2*Log[1 - x]*Log[x])/3 + 382*Log[1 - x]^2*Log[x] + 
        (132*I)*Pi*Log[1 - x]^2*Log[x] + (70*Log[1 - x]^3*Log[x])/3 + 
        96*Log[x]^2 + (74*I)*Pi*Log[x]^2 + (19*Pi^2*Log[x]^2)/3 - 
        250*Log[1 - x]*Log[x]^2 + (20*I)*Pi*Log[1 - x]*Log[x]^2 + 
        47*Log[1 - x]^2*Log[x]^2 + (26*Log[x]^3)/3 + ((16*I)/3)*Pi*Log[x]^3 - 
        (2*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/6 + 
        (572 + (80*I)*Pi + 80*Log[1 - x])*PolyLog[3, 1 - x] + 
        (172/3 - (272*I)*Pi + 244*Log[1 - x] - 516*Log[x])*PolyLog[3, x] - 
        96*PolyLog[4, 1 - x] + 496*PolyLog[4, x] - 
        24*PolyLog[4, -(x/(1 - x))] - (1072*Zeta[3])/3 - (192*I)*Pi*Zeta[3] - 
        188*Log[1 - x]*Zeta[3] - 4*Log[x]*Zeta[3]) + 1808*Zeta[5] + 
      (1096*I)*Pi*Zeta[5] - 960*Log[1 - x]*Zeta[5] + 1600*Log[x]*Zeta[5])), 
 COLOR[Nf^2*NfV2]*(((-10*I)/27)*Pi - (17*Pi^2)/108 - ((23*I)/108)*Pi^3 + 
    ((10*I)/27)*Pi*Log[1 - x] + (17*Pi^2*Log[1 - x])/108 + 
    ((23*I)/108)*Pi^3*Log[1 - x] - ((5*I)/27)*Pi*Log[1 - x]^2 + 
    (23*Pi^2*Log[1 - x]^2)/216 + FF[x^(-1)]*((20*Pi^2)/27 + 
      ((23*I)/54)*Pi^3 - ((20*I)/27)*Pi*Log[1 - x] - 
      (17*Pi^2*Log[1 - x])/54 - ((23*I)/54)*Pi^3*Log[1 - x] + 
      ((10*I)/27)*Pi*Log[1 - x]^2 - (23*Pi^2*Log[1 - x]^2)/108) + 
    FF[x^(-2)]*((20*Pi^2*Log[1 - x])/27 + ((23*I)/54)*Pi^3*Log[1 - x] - 
      ((10*I)/27)*Pi*Log[1 - x]^2 + (23*Pi^2*Log[1 - x]^2)/108)) + 
  COLOR[CF*NfV^2]*(142/15 + ((322*I)/15)*Pi + (1601*Pi^2)/90 - 
    ((659*I)/27)*Pi^3 - (221*Pi^4)/45 - ((937*I)/450)*Pi^5 - (412*Pi^6)/945 - 
    (4112*Li[{3, 2}, 1, x])/45 + (1772*Li[{3, 2}, 1 - x, 1])/15 + 
    (1296*Li[{3, 2}, x, 1])/5 + 32*Li[{3, 3}, 1 - x, 1] + 
    48*Li[{4, 2}, 1 - x, 1] - 20*Log[1 - x] + ((102*I)/5)*Pi*Log[1 - x] - 
    (1888*Pi^2*Log[1 - x])/45 + ((5804*I)/135)*Pi^3*Log[1 - x] + 
    (22427*Pi^4*Log[1 - x])/1350 - ((2*I)/9)*Pi^5*Log[1 - x] + 
    (399*Log[1 - x]^2)/10 - ((203*I)/27)*Pi*Log[1 - x]^2 + 
    (154*Pi^2*Log[1 - x]^2)/9 - ((917*I)/45)*Pi^3*Log[1 - x]^2 - 
    (29*Pi^4*Log[1 - x]^2)/9 - (6422*Log[1 - x]^3)/405 + 
    ((4492*I)/135)*Pi*Log[1 - x]^3 - (689*Pi^2*Log[1 - x]^3)/135 - 
    ((4*I)/9)*Pi^3*Log[1 - x]^3 + (185*Log[1 - x]^4)/9 - 
    ((547*I)/90)*Pi*Log[1 - x]^4 - (17*Pi^2*Log[1 - x]^4)/9 - 
    (173*Log[1 - x]^5)/50 - ((2*I)/3)*Pi*Log[1 - x]^5 - (5*Log[1 - x]^6)/9 + 
    (622*Log[x])/15 + ((178*I)/5)*Pi*Log[x] - (5393*Pi^2*Log[x])/405 + 
    ((644*I)/135)*Pi^3*Log[x] + (322*Pi^4*Log[x])/75 - 
    (297*Log[1 - x]*Log[x])/5 + ((1774*I)/27)*Pi*Log[1 - x]*Log[x] - 
    (3112*Pi^2*Log[1 - x]*Log[x])/135 - ((136*I)/45)*Pi^3*Log[1 - x]*Log[x] + 
    (8*Pi^4*Log[1 - x]*Log[x])/15 + (1138*Log[1 - x]^2*Log[x])/15 - 
    ((908*I)/9)*Pi*Log[1 - x]^2*Log[x] - (83*Pi^2*Log[1 - x]^2*Log[x])/15 + 
    ((8*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (12376*Log[1 - x]^3*Log[x])/135 + 
    ((284*I)/5)*Pi*Log[1 - x]^3*Log[x] + 4*Pi^2*Log[1 - x]^3*Log[x] + 
    (71*Log[1 - x]^4*Log[x])/2 + ((8*I)/3)*Pi*Log[1 - x]^4*Log[x] + 
    2*Log[1 - x]^5*Log[x] + (95*Log[x]^2)/2 - ((887*I)/27)*Pi*Log[x]^2 + 
    (34*Pi^2*Log[x]^2)/5 - (36*Log[1 - x]*Log[x]^2)/5 + 
    ((1276*I)/45)*Pi*Log[1 - x]*Log[x]^2 - (28*Pi^2*Log[1 - x]*Log[x]^2)/15 + 
    (614*Log[1 - x]^2*Log[x]^2)/15 - ((36*I)/5)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (164*Log[1 - x]^3*Log[x]^2)/15 - (542*Log[x]^3)/45 - 
    ((4*I)/45)*Pi*Log[x]^3 + (16*Log[1 - x]*Log[x]^3)/45 + 
    ((28*I)/45)*Pi*Log[1 - x]*Log[x]^3 + (14*Log[1 - x]^2*Log[x]^3)/9 + 
    (5*Log[x]^4)/3 + (((258*I)/5)*Pi + (886*Log[1 - x])/15 + 
      (8*I)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - (112*Log[x])/15)*
     PolyLog[2, x]^2 + (566/27 - ((5312*I)/45)*Pi + (28*Pi^2)/5 - 
      (6992*Log[1 - x])/45 + ((232*I)/3)*Pi*Log[1 - x] + 
      (664*Log[1 - x]^2)/15 + (112*Log[x])/3 - ((56*I)/5)*Pi*Log[x] - 
      (56*Log[1 - x]*Log[x])/5)*PolyLog[3, x] + 
    (1208/9 + ((552*I)/5)*Pi + 24*Pi^2 + (712*Log[1 - x])/5 - 
      (32*I)*Pi*Log[1 - x] - 16*Log[1 - x]^2 - (1932*Log[x])/5 - 
      48*Log[1 - x]*Log[x])*PolyLog[4, 1 - x] + 
    FF[x]*(16*Pi^2 - ((148*I)/15)*Pi^3 + (94*Pi^4)/45 - (106*Log[1 - x])/15 - 
      ((196*I)/15)*Pi*Log[1 - x] - (832*Pi^2*Log[1 - x])/45 - 
      ((8*I)/3)*Pi^3*Log[1 - x] + (142*Log[1 - x]^2)/15 + 
      ((412*I)/15)*Pi*Log[1 - x]^2 + (4*Pi^2*Log[1 - x]^2)/3 + 
      (412*Log[1 - x]^3)/45 - ((8*I)/3)*Pi*Log[1 - x]^3 - 
      (2*Log[1 - x]^4)/3 + (106*Log[x])/15 + ((196*I)/15)*Pi*Log[x] + 
      (28*Pi^2*Log[x])/3 - ((8*I)/3)*Pi^3*Log[x] - 32*Log[1 - x]*Log[x] + 
      ((856*I)/15)*Pi*Log[1 - x]*Log[x] - (16*Pi^2*Log[1 - x]*Log[x])/3 + 
      (412*Log[1 - x]^2*Log[x])/15 + (8*I)*Pi*Log[1 - x]^2*Log[x] + 
      (8*Log[1 - x]^3*Log[x])/3 + (338*Log[x]^2)/15 - 
      ((428*I)/15)*Pi*Log[x]^2 + (4*Pi^2*Log[x]^2)/3 + 
      (428*Log[1 - x]*Log[x]^2)/15 + (8*I)*Pi*Log[1 - x]*Log[x]^2 + 
      4*Log[1 - x]^2*Log[x]^2 - (428*Log[x]^3)/45 - ((8*I)/3)*Pi*Log[x]^3 + 
      (8*Log[1 - x]*Log[x]^3)/3 - (2*Log[x]^4)/3 + 
      ((112*I)*Pi + (824*Log[1 - x])/15 + (856*Log[x])/15)*PolyLog[2, x] + 
      (824/15 + (32*I)*Pi + 16*Log[1 - x] + 16*Log[x])*PolyLog[3, 1 - x] + 
      (-856/15 + (32*I)*Pi + 16*Log[1 - x] + 16*Log[x])*PolyLog[3, x] - 
      32*PolyLog[4, 1 - x] - 32*PolyLog[4, x]) + 
    (1208/9 + ((552*I)/5)*Pi - (6344*Log[1 - x])/15 - (32*I)*Pi*Log[1 - x] - 
      16*Log[1 - x]^2 + (448*Log[x])/15)*PolyLog[4, x] + 
    FF[x^2]*(3*Pi^2 - ((98*I)/15)*Pi^3 - (329*Pi^4)/45 + 
      (98*Pi^2*Log[1 - x])/45 + ((28*I)/3)*Pi^3*Log[1 - x] + 3*Log[1 - x]^2 - 
      ((98*I)/15)*Pi*Log[1 - x]^2 - (14*Pi^2*Log[1 - x]^2)/3 - 
      (98*Log[1 - x]^3)/45 + ((28*I)/3)*Pi*Log[1 - x]^3 + 
      (7*Log[1 - x]^4)/3 + ((28*I)/3)*Pi^3*Log[x] - 6*Log[1 - x]*Log[x] + 
      ((196*I)/15)*Pi*Log[1 - x]*Log[x] + (56*Pi^2*Log[1 - x]*Log[x])/3 - 
      (98*Log[1 - x]^2*Log[x])/15 - (28*I)*Pi*Log[1 - x]^2*Log[x] - 
      (28*Log[1 - x]^3*Log[x])/3 + 3*Log[x]^2 - ((98*I)/15)*Pi*Log[x]^2 - 
      (14*Pi^2*Log[x]^2)/3 + (98*Log[1 - x]*Log[x]^2)/15 - 
      (28*I)*Pi*Log[1 - x]*Log[x]^2 - 14*Log[1 - x]^2*Log[x]^2 - 
      (98*Log[x]^3)/45 + ((28*I)/3)*Pi*Log[x]^3 - (28*Log[1 - x]*Log[x]^3)/
       3 + (7*Log[x]^4)/3 + ((-196*Log[1 - x])/15 + (196*Log[x])/15)*
       PolyLog[2, x] + (-196/15 - (112*I)*Pi - 56*Log[1 - x] - 56*Log[x])*
       PolyLog[3, 1 - x] + (-196/15 - (112*I)*Pi - 56*Log[1 - x] - 56*Log[x])*
       PolyLog[3, x] + 112*PolyLog[4, 1 - x] + 112*PolyLog[4, x]) + 
    (1904/9 + ((1432*I)/15)*Pi + (328*Log[1 - x])/5 - (32*I)*Pi*Log[1 - x] - 
      16*Log[1 - x]^2 + (448*Log[x])/15)*PolyLog[4, -(x/(1 - x))] - 
    (3652*PolyLog[5, 1 - x])/15 + (17032*PolyLog[5, x])/45 + 
    (7048*PolyLog[5, -(x/(1 - x))])/15 + 240*PolyLog[6, 1 - x] + 
    PolyLog[3, 1 - x]*(1934/27 - ((5312*I)/45)*Pi - (2782*Pi^2)/45 + 
      ((16*I)/3)*Pi^3 - (9032*Log[1 - x])/45 + ((992*I)/15)*Pi*Log[1 - x] - 
      (16*Pi^2*Log[1 - x])/3 + (116*Log[1 - x]^2)/3 + 
      (16*I)*Pi*Log[1 - x]^2 + (16*Log[1 - x]^3)/3 + (248*Log[x])/3 + 
      (1604*Log[1 - x]*Log[x])/15 + 16*Log[1 - x]^2*Log[x] + 
      (28*Log[x]^2)/5 - 128*Zeta[3]) - 224*Zeta[3] - (1856*Pi^2*Zeta[3])/45 - 
    ((16*I)/3)*Pi^3*Zeta[3] + 40*Log[1 - x]*Zeta[3] + 
    (16*Pi^2*Log[1 - x]*Zeta[3])/3 - (28*Log[1 - x]^2*Zeta[3])/5 - 
    (16*I)*Pi*Log[1 - x]^2*Zeta[3] - (16*Log[1 - x]^3*Zeta[3])/3 - 
    40*Log[x]*Zeta[3] + (3712*Log[1 - x]*Log[x]*Zeta[3])/15 - 
    16*Log[1 - x]^2*Log[x]*Zeta[3] - (28*Log[x]^2*Zeta[3])/5 + 64*Zeta[3]^2 + 
    PolyLog[2, x]*(((152*I)/3)*Pi - (952*Pi^2)/27 + ((362*I)/45)*Pi^3 + 
      (8*Pi^4)/15 + (1934*Log[1 - x])/27 - ((1312*I)/45)*Pi*Log[1 - x] - 
      (1466*Pi^2*Log[1 - x])/45 - ((8*I)/3)*Pi^3*Log[1 - x] - 
      (1252*Log[1 - x]^2)/45 + (66*I)*Pi*Log[1 - x]^2 + 
      (4*Pi^2*Log[1 - x]^2)/3 + (214*Log[1 - x]^3)/9 - 
      ((8*I)/3)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/3 - (566*Log[x])/27 + 
      ((1312*I)/45)*Pi*Log[x] - (56*Pi^2*Log[x])/15 + 
      (1192*Log[1 - x]*Log[x])/45 - ((272*I)/15)*Pi*Log[1 - x]*Log[x] + 
      (806*Log[1 - x]^2*Log[x])/15 + (16*I)*Pi*Log[1 - x]^2*Log[x] + 
      8*Log[1 - x]^3*Log[x] + (4*Log[x]^2)/3 + ((56*I)/15)*Pi*Log[x]^2 - 
      (56*Log[1 - x]*Log[x]^2)/15 + (1772/15 + (32*I)*Pi + 32*Log[1 - x])*
       PolyLog[3, 1 - x] - (688*PolyLog[3, x])/9 - 48*PolyLog[4, 1 - x] - 
      (8584*Zeta[3])/45 - (32*I)*Pi*Zeta[3] - 32*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((49*I)/45)*Pi^3 + (49*Pi^4)/15 + 
      (14*Pi^2*Log[1 - x]^2)/3 + (7*Log[1 - x]^4)/3 + (3*I)*Pi*Log[x] - 
      (49*Pi^2*Log[x])/45 - (28*Log[1 - x]^3*Log[x])/3 + (3*Log[x]^2)/2 - 
      ((49*I)/15)*Pi*Log[x]^2 + (28*Pi^2*Log[x]^2)/3 - (98*Log[x]^3)/45 + 
      (7*Log[x]^4)/3 + (((-98*I)/15)*Pi - (28*Pi^2)/3 - (98*Log[x])/15)*
       PolyLog[2, x] + (98/15 - 56*Log[1 - x] + 56*Log[x])*PolyLog[3, x] - 
      56*PolyLog[4, 1 - x] - 56*PolyLog[4, x] + 56*PolyLog[4, -(x/(1 - x))] - 
      (98*Zeta[3])/15 + 56*Log[1 - x]*Zeta[3] - 56*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-977*I)/135)*Pi - (469*Pi^2)/45 + ((50*I)/27)*Pi^3 - 
      (2192*Pi^4)/405 + ((98*I)/15)*Pi*Log[1 - x] + (6448*Pi^2*Log[1 - x])/
       405 - (184*Pi^2*Log[1 - x]^2)/27 - (32*Log[1 - x]^4)/9 - 
      (977*Log[x])/135 - ((368*I)/15)*Pi*Log[x] + (7922*Pi^2*Log[x])/405 - 
      ((16*I)/27)*Pi^3*Log[x] + (98*Log[1 - x]*Log[x])/15 - 
      (16*Pi^2*Log[1 - x]*Log[x])/27 - (2668*Log[1 - x]^2*Log[x])/135 + 
      (352*Log[1 - x]^3*Log[x])/27 - (233*Log[x]^2)/15 + 
      ((1474*I)/135)*Pi*Log[x]^2 - 16*Pi^2*Log[x]^2 + 
      (16*Log[1 - x]^2*Log[x]^2)/9 + (208*Log[x]^3)/15 - 4*Log[x]^4 + 
      (((2948*I)/135)*Pi + (416*Pi^2)/27 - (5336*Log[1 - x])/135 - 
        (16*Log[1 - x]^2)/9 + (8284*Log[x])/135 + ((32*I)/9)*Pi*Log[x] + 
        (32*Log[1 - x]*Log[x])/9)*PolyLog[2, x] + 
      (-5336/135 - (32*Log[1 - x])/9 + (32*Log[x])/9)*PolyLog[3, 1 - x] + 
      (-8284/135 - ((32*I)/3)*Pi + (256*Log[1 - x])/3 - 96*Log[x])*
       PolyLog[3, x] + (800*PolyLog[4, 1 - x])/9 + (320*PolyLog[4, x])/3 - 
      (256*PolyLog[4, -(x/(1 - x))])/3 + (724*Zeta[3])/135 - 
      ((32*I)/9)*Pi*Zeta[3] - (256*Log[1 - x]*Zeta[3])/3 + 
      (736*Log[x]*Zeta[3])/9) + FF[x^(-1)]*(((6529*I)/135)*Pi - 
      (16987*Pi^2)/405 - ((572*I)/135)*Pi^3 + (1588*Pi^4)/405 + 
      ((691*I)/225)*Pi^5 + (412*Pi^6)/189 + (5392*Li[{3, 2}, 1, x])/45 - 
      (1672*Li[{3, 2}, 1 - x, 1])/15 - (1776*Li[{3, 2}, x, 1])/5 - 
      160*Li[{3, 3}, 1 - x, 1] - 240*Li[{4, 2}, 1 - x, 1] + 
      (6529*Log[1 - x])/135 - ((8396*I)/135)*Pi*Log[1 - x] + 
      (2056*Pi^2*Log[1 - x])/405 - ((6952*I)/135)*Pi^3*Log[1 - x] - 
      (19181*Pi^4*Log[1 - x])/675 + ((10*I)/9)*Pi^5*Log[1 - x] - 
      (10601*Log[1 - x]^2)/135 + ((2710*I)/27)*Pi*Log[1 - x]^2 - 
      (796*Pi^2*Log[1 - x]^2)/27 + ((1942*I)/45)*Pi^3*Log[1 - x]^2 + 
      (145*Pi^4*Log[1 - x]^2)/9 + (24028*Log[1 - x]^3)/405 - 
      ((808*I)/27)*Pi*Log[1 - x]^3 + (1054*Pi^2*Log[1 - x]^3)/135 + 
      ((20*I)/9)*Pi^3*Log[1 - x]^3 - (152*Log[1 - x]^4)/9 + 
      ((601*I)/45)*Pi*Log[1 - x]^4 + (85*Pi^2*Log[1 - x]^4)/9 + 
      (397*Log[1 - x]^5)/75 + ((10*I)/3)*Pi*Log[1 - x]^5 + 
      (25*Log[1 - x]^6)/9 + ((12806*I)/135)*Pi*Log[x] + 
      (472*Pi^2*Log[x])/27 - ((152*I)/15)*Pi^3*Log[x] - 
      (412*Pi^4*Log[x])/75 + (12806*Log[1 - x]*Log[x])/135 - 
      ((1196*I)/27)*Pi*Log[1 - x]*Log[x] + (368*Pi^2*Log[1 - x]*Log[x])/15 + 
      ((416*I)/45)*Pi^3*Log[1 - x]*Log[x] - (8*Pi^4*Log[1 - x]*Log[x])/3 - 
      (9076*Log[1 - x]^2*Log[x])/135 + ((1096*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
      (58*Pi^2*Log[1 - x]^2*Log[x])/15 - ((40*I)/3)*Pi^3*Log[1 - x]^2*
       Log[x] + (2576*Log[1 - x]^3*Log[x])/27 - ((1432*I)/15)*Pi*Log[1 - x]^3*
       Log[x] - 20*Pi^2*Log[1 - x]^3*Log[x] - (163*Log[1 - x]^4*Log[x])/3 - 
      ((40*I)/3)*Pi*Log[1 - x]^4*Log[x] - 10*Log[1 - x]^5*Log[x] + 
      ((44*I)/9)*Pi*Log[x]^2 - (4*Pi^2*Log[x]^2)/15 + 
      (832*Log[1 - x]*Log[x]^2)/15 - ((2648*I)/45)*Pi*Log[1 - x]*Log[x]^2 + 
      (8*Pi^2*Log[1 - x]*Log[x]^2)/15 - (608*Log[1 - x]^2*Log[x]^2)/9 + 
      ((136*I)/5)*Pi*Log[1 - x]^2*Log[x]^2 + (424*Log[1 - x]^3*Log[x]^2)/15 + 
      ((8*I)/45)*Pi*Log[x]^3 - (32*Log[1 - x]*Log[x]^3)/45 - 
      ((8*I)/45)*Pi*Log[1 - x]*Log[x]^3 - (4*Log[1 - x]^2*Log[x]^3)/9 + 
      (((-268*I)/5)*Pi - (836*Log[1 - x])/15 - (40*I)*Pi*Log[1 - x] - 
        20*Log[1 - x]^2 + (32*Log[x])/15)*PolyLog[2, x]^2 + 
      (-4552/45 - ((2624*I)/45)*Pi - (8*Pi^2)/5 - (2864*Log[1 - x])/45 - 
        ((272*I)/3)*Pi*Log[1 - x] - (704*Log[1 - x]^2)/15 + (16*Log[x])/3 + 
        ((16*I)/5)*Pi*Log[x] + (16*Log[1 - x]*Log[x])/5)*PolyLog[3, x] + 
      (-1616/9 - ((752*I)/5)*Pi - 120*Pi^2 - (1552*Log[1 - x])/5 + 
        (160*I)*Pi*Log[1 - x] + 80*Log[1 - x]^2 + (2472*Log[x])/5 + 
        240*Log[1 - x]*Log[x])*PolyLog[4, 1 - x] + 
      (80/9 - ((752*I)/5)*Pi + (8464*Log[1 - x])/15 + (160*I)*Pi*Log[1 - x] + 
        80*Log[1 - x]^2 - (128*Log[x])/15)*PolyLog[4, x] + 
      (128/9 - ((2192*I)/15)*Pi - (688*Log[1 - x])/5 + 
        (160*I)*Pi*Log[1 - x] + 80*Log[1 - x]^2 - (128*Log[x])/15)*
       PolyLog[4, -(x/(1 - x))] + (9752*PolyLog[5, 1 - x])/15 - 
      (25952*PolyLog[5, x])/45 - (10448*PolyLog[5, -(x/(1 - x))])/15 - 
      1200*PolyLog[6, 1 - x] + (52876*Zeta[3])/135 - 
      ((5536*I)/45)*Pi*Zeta[3] + (1696*Pi^2*Zeta[3])/45 + 
      ((80*I)/3)*Pi^3*Zeta[3] - (752*Log[1 - x]*Zeta[3])/15 - 
      (80*Pi^2*Log[1 - x]*Zeta[3])/3 + (8*Log[1 - x]^2*Zeta[3])/5 + 
      (80*I)*Pi*Log[1 - x]^2*Zeta[3] + (80*Log[1 - x]^3*Zeta[3])/3 - 
      (656*Log[x]*Zeta[3])/9 - (3392*Log[1 - x]*Log[x]*Zeta[3])/15 + 
      80*Log[1 - x]^2*Log[x]*Zeta[3] + (8*Log[x]^2*Zeta[3])/5 - 
      320*Zeta[3]^2 + PolyLog[3, 1 - x]*(2804/135 + ((608*I)/9)*Pi + 
        (4052*Pi^2)/45 - ((80*I)/3)*Pi^3 + (512*Log[1 - x])/3 - 
        ((1312*I)/15)*Pi*Log[1 - x] + (80*Pi^2*Log[1 - x])/3 - 
        (136*Log[1 - x]^2)/3 - (80*I)*Pi*Log[1 - x]^2 - (80*Log[1 - x]^3)/3 - 
        (928*Log[x])/9 - (1624*Log[1 - x]*Log[x])/15 - 
        80*Log[1 - x]^2*Log[x] - (8*Log[x]^2)/5 + 640*Zeta[3]) + 
      PolyLog[2, x]*(((3292*I)/27)*Pi - (352*Pi^2)/135 - ((172*I)/45)*Pi^3 - 
        (8*Pi^4)/3 + (2804*Log[1 - x])/135 + ((5504*I)/45)*Pi*Log[1 - x] + 
        (1516*Pi^2*Log[1 - x])/45 + ((40*I)/3)*Pi^3*Log[1 - x] + 
        88*Log[1 - x]^2 - (108*I)*Pi*Log[1 - x]^2 - (20*Pi^2*Log[1 - x]^2)/
         3 - (404*Log[1 - x]^3)/9 + ((40*I)/3)*Pi*Log[1 - x]^3 + 
        (10*Log[1 - x]^4)/3 + (4552*Log[x])/45 - ((2656*I)/45)*Pi*Log[x] + 
        (16*Pi^2*Log[x])/15 - (2416*Log[1 - x]*Log[x])/45 + 
        ((832*I)/15)*Pi*Log[1 - x]*Log[x] - (436*Log[1 - x]^2*Log[x])/15 - 
        (80*I)*Pi*Log[1 - x]^2*Log[x] - 40*Log[1 - x]^3*Log[x] - 
        (8*Log[x]^2)/3 - ((16*I)/15)*Pi*Log[x]^2 + (16*Log[1 - x]*Log[x]^2)/
         15 + (-1672/15 - (160*I)*Pi - 160*Log[1 - x])*PolyLog[3, 1 - x] + 
        (1040*PolyLog[3, x])/9 + 240*PolyLog[4, 1 - x] + (16544*Zeta[3])/45 + 
        (160*I)*Pi*Zeta[3] + 160*Log[1 - x]*Zeta[3]) - (3616*Zeta[5])/5) + 
    FF[x^(-2)]*((-1064*Pi^4)/405 - ((16*I)/225)*Pi^5 - (206*Pi^6)/105 + 
      (1208*Li[{3, 2}, 1, x])/45 - (576*Li[{3, 2}, 1 - x, 1])/5 - 
      (424*Li[{3, 2}, x, 1])/5 + 144*Li[{3, 3}, 1 - x, 1] + 
      216*Li[{4, 2}, 1 - x, 1] + ((7753*I)/45)*Pi*Log[1 - x] - 
      (19382*Pi^2*Log[1 - x])/405 + ((3452*I)/135)*Pi^3*Log[1 - x] + 
      (1936*Pi^4*Log[1 - x])/675 - I*Pi^5*Log[1 - x] + 
      (7753*Log[1 - x]^2)/90 - ((4291*I)/135)*Pi*Log[1 - x]^2 + 
      (134*Pi^2*Log[1 - x]^2)/27 - ((652*I)/45)*Pi^3*Log[1 - x]^2 - 
      (29*Pi^4*Log[1 - x]^2)/2 - (11282*Log[1 - x]^3)/405 + 
      ((2968*I)/135)*Pi*Log[1 - x]^3 - (88*Pi^2*Log[1 - x]^3)/45 - 
      (2*I)*Pi^3*Log[1 - x]^3 + (22*Log[1 - x]^4)/3 - 
      ((24*I)/5)*Pi*Log[1 - x]^4 - (17*Pi^2*Log[1 - x]^4)/2 - 
      (266*Log[1 - x]^5)/225 - (3*I)*Pi*Log[1 - x]^5 - (5*Log[1 - x]^6)/2 - 
      (424*Pi^4*Log[x])/225 + ((13982*I)/135)*Pi*Log[1 - x]*Log[x] + 
      (1352*Pi^2*Log[1 - x]*Log[x])/45 - ((152*I)/15)*Pi^3*Log[1 - x]*
       Log[x] + (12*Pi^4*Log[1 - x]*Log[x])/5 + (16682*Log[1 - x]^2*Log[x])/
       135 - ((1112*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
      (232*Pi^2*Log[1 - x]^2*Log[x])/15 + (12*I)*Pi^3*Log[1 - x]^2*Log[x] - 
      (7304*Log[1 - x]^3*Log[x])/135 - ((8*I)/15)*Pi*Log[1 - x]^3*Log[x] + 
      18*Pi^2*Log[1 - x]^3*Log[x] + (32*Log[1 - x]^4*Log[x])/9 + 
      (12*I)*Pi*Log[1 - x]^4*Log[x] + 9*Log[1 - x]^5*Log[x] + 
      ((268*I)/45)*Pi*Log[1 - x]*Log[x]^2 - (8*Pi^2*Log[1 - x]*Log[x]^2)/15 - 
      (652*Log[1 - x]^2*Log[x]^2)/45 - ((448*I)/15)*Pi*Log[1 - x]^2*
       Log[x]^2 - (464*Log[1 - x]^3*Log[x]^2)/15 + ((8*I)/45)*Pi*Log[1 - x]*
       Log[x]^3 + (4*Log[1 - x]^2*Log[x]^3)/9 + 
      (((-896*I)/15)*Pi - (288*Log[1 - x])/5 + (36*I)*Pi*Log[1 - x] + 
        18*Log[1 - x]^2 - (32*Log[x])/15)*PolyLog[2, x]^2 + 
      (((-536*I)/45)*Pi + (8*Pi^2)/5 - (536*Log[1 - x])/45 - 
        ((176*I)/3)*Pi*Log[1 - x] - (416*Log[1 - x]^2)/15 - 
        ((16*I)/5)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/5)*PolyLog[3, x] + 
      (2128/9 + ((32*I)/5)*Pi + 108*Pi^2 + (912*Log[1 - x])/5 - 
        (144*I)*Pi*Log[1 - x] - 72*Log[1 - x]^2 + (848*Log[x])/5 - 
        216*Log[1 - x]*Log[x])*PolyLog[4, 1 - x] + 
      (-736/9 + ((32*I)/5)*Pi + (2576*Log[1 - x])/15 - 
        (144*I)*Pi*Log[1 - x] - 72*Log[1 - x]^2 + (128*Log[x])/15)*
       PolyLog[4, x] + (-736/9 + ((32*I)/15)*Pi - (32*Log[1 - x])/5 - 
        (144*I)*Pi*Log[1 - x] - 72*Log[1 - x]^2 + (128*Log[x])/15)*
       PolyLog[4, -(x/(1 - x))] - (2384*PolyLog[5, 1 - x])/5 - 
      (7048*PolyLog[5, x])/45 - (2752*PolyLog[5, -(x/(1 - x))])/15 + 
      1080*PolyLog[6, 1 - x] + PolyLog[3, 1 - x]*(19382/135 - 
        ((10208*I)/45)*Pi + (296*Pi^2)/15 + (24*I)*Pi^3 - 
        (2176*Log[1 - x])/15 - ((928*I)/15)*Pi*Log[1 - x] - 
        24*Pi^2*Log[1 - x] - (88*Log[1 - x]^2)/3 + (72*I)*Pi*Log[1 - x]^2 + 
        24*Log[1 - x]^3 - (736*Log[x])/9 - (592*Log[1 - x]*Log[x])/5 + 
        72*Log[1 - x]^2*Log[x] + (8*Log[x]^2)/5 - 576*Zeta[3]) - 
      (19382*Zeta[3])/135 + ((10208*I)/45)*Pi*Zeta[3] + 
      (568*Pi^2*Zeta[3])/15 - (24*I)*Pi^3*Zeta[3] + (2176*Log[1 - x]*Zeta[3])/
       15 + 24*Pi^2*Log[1 - x]*Zeta[3] - (8*Log[1 - x]^2*Zeta[3])/5 - 
      (72*I)*Pi*Log[1 - x]^2*Zeta[3] - 24*Log[1 - x]^3*Zeta[3] + 
      (736*Log[x]*Zeta[3])/9 - (1136*Log[1 - x]*Log[x]*Zeta[3])/5 - 
      72*Log[1 - x]^2*Log[x]*Zeta[3] - (8*Log[x]^2*Zeta[3])/5 + 
      288*Zeta[3]^2 + PolyLog[2, x]*(((19382*I)/135)*Pi + (2216*Pi^2)/135 - 
        ((136*I)/15)*Pi^3 + (12*Pi^4)/5 + (19382*Log[1 - x])/135 - 
        ((1112*I)/9)*Pi*Log[1 - x] + (1304*Pi^2*Log[1 - x])/45 - 
        (12*I)*Pi^3*Log[1 - x] - (1016*Log[1 - x]^2)/15 + 
        6*Pi^2*Log[1 - x]^2 + (88*Log[1 - x]^3)/9 - (12*I)*Pi*Log[1 - x]^3 - 
        3*Log[1 - x]^4 + ((536*I)/45)*Pi*Log[x] - (16*Pi^2*Log[x])/15 + 
        (536*Log[1 - x]*Log[x])/45 - ((304*I)/5)*Pi*Log[1 - x]*Log[x] - 
        (1304*Log[1 - x]^2*Log[x])/15 + (72*I)*Pi*Log[1 - x]^2*Log[x] + 
        36*Log[1 - x]^3*Log[x] + ((16*I)/15)*Pi*Log[x]^2 - 
        (16*Log[1 - x]*Log[x]^2)/15 + (-576/5 + (144*I)*Pi + 144*Log[1 - x])*
         PolyLog[3, 1 - x] + (280*PolyLog[3, x])/9 - 216*PolyLog[4, 1 - x] - 
        (3944*Zeta[3])/45 - (144*I)*Pi*Zeta[3] - 144*Log[1 - x]*Zeta[3]) - 
      (784*Zeta[5])/5) + (2816*Zeta[5])/5) + 
  COLOR[CA*Nf*NfV2]*(-1369/810 + ((7501*I)/810)*Pi - (505*Pi^2)/24 - 
    ((8203*I)/1080)*Pi^3 + (6647*Pi^4)/3240 + ((22*I)/135)*Pi^5 + 
    (55*Li[{3, 2}, 1, x])/9 - (28*Li[{3, 2}, 1 - x, 1])/3 - 
    (23*Li[{3, 2}, x, 1])/3 - (17117*Log[1 - x])/810 - 
    ((1046*I)/405)*Pi*Log[1 - x] + (33067*Pi^2*Log[1 - x])/1080 + 
    ((409*I)/216)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/90 - 
    (2557*Log[1 - x]^2)/162 - ((3379*I)/270)*Pi*Log[1 - x]^2 - 
    (425*Pi^2*Log[1 - x]^2)/432 + ((65*I)/72)*Pi^3*Log[1 - x]^2 + 
    (35*Log[1 - x]^3)/12 + ((29*I)/27)*Pi*Log[1 - x]^3 + 
    (17*Pi^2*Log[1 - x]^3)/54 + (5*Log[1 - x]^4)/72 + 
    ((11*I)/18)*Pi*Log[1 - x]^4 + (13*Log[1 - x]^5)/180 + (1226*Log[x])/45 - 
    ((479*I)/45)*Pi*Log[x] + (233*Pi^2*Log[x])/27 - (I/18)*Pi^3*Log[x] - 
    (23*Pi^4*Log[x])/135 + (1826*Log[1 - x]*Log[x])/45 + 
    ((469*I)/15)*Pi*Log[1 - x]*Log[x] - (341*Pi^2*Log[1 - x]*Log[x])/18 - 
    ((28*I)/9)*Pi^3*Log[1 - x]*Log[x] - (1843*Log[1 - x]^2*Log[x])/45 + 
    ((3*I)/2)*Pi*Log[1 - x]^2*Log[x] + (23*Pi^2*Log[1 - x]^2*Log[x])/6 + 
    (38*Log[1 - x]^3*Log[x])/27 - ((35*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
    (7*Log[1 - x]^4*Log[x])/12 - (281*Log[x]^2)/9 - 
    ((1009*I)/180)*Pi*Log[x]^2 + (10*Pi^2*Log[x]^2)/9 + 
    (1099*Log[1 - x]*Log[x]^2)/36 + ((17*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
    (4*Pi^2*Log[1 - x]*Log[x]^2)/3 + (157*Log[1 - x]^2*Log[x]^2)/18 + 
    (7*I)*Pi*Log[1 - x]^2*Log[x]^2 - (77*Log[1 - x]^3*Log[x]^2)/18 + 
    (59*Log[x]^3)/18 - (32*Log[1 - x]*Log[x]^3)/9 + 
    (32*Log[1 - x]^2*Log[x]^3)/9 + (((2*I)/3)*Pi - (14*Log[1 - x])/3 + 
      (16*Log[x])/3)*PolyLog[2, x]^2 + 
    (-1297/30 + ((107*I)/9)*Pi - (23*Pi^2)/9 + (2*Log[1 - x])/3 - 
      ((8*I)/3)*Pi*Log[1 - x] + (8*Log[1 - x]^2)/3 + (191*Log[x])/9 + 
      ((52*I)/3)*Pi*Log[x] - (40*Log[1 - x]*Log[x])/3 + (16*Log[x]^2)/3)*
     PolyLog[3, 1 - x] + FF[x^2]*((-43*Pi^2)/36 - ((7*I)/12)*Pi^3 + 
      (8*Pi^2*Log[1 - x])/9 - (43*Log[1 - x]^2)/36 - 
      ((7*I)/12)*Pi*Log[1 - x]^2 + (5*Log[1 - x]^3)/18 + (7*Pi^2*Log[x])/12 + 
      (43*Log[1 - x]*Log[x])/18 + ((7*I)/6)*Pi*Log[1 - x]*Log[x] - 
      (3*Log[1 - x]^2*Log[x])/2 - (43*Log[x]^2)/36 - ((7*I)/12)*Pi*Log[x]^2 + 
      (Log[1 - x]*Log[x]^2)/3 + (5*Log[x]^3)/18 + 
      ((-11*Log[1 - x])/6 + (11*Log[x])/6)*PolyLog[2, x] - 
      (11*PolyLog[3, 1 - x])/6 - (11*PolyLog[3, x])/6) + 
    (-1084/15 - ((95*I)/3)*Pi + (8*Pi^2)/9 + 11*Log[1 - x] - 
      (4*I)*Pi*Log[1 - x] - 2*Log[1 - x]^2 - (64*Log[x])/3)*PolyLog[3, x] + 
    (-20/9 - ((44*I)/3)*Pi + (2*Log[1 - x])/3 + (46*Log[x])/3)*
     PolyLog[4, 1 - x] + (455/9 + ((52*I)/3)*Pi + (2*Log[1 - x])/3 + 
      (32*Log[x])/3)*PolyLog[4, x] + (71/9 + ((52*I)/3)*Pi - 4*Log[1 - x] + 
      (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - (86*PolyLog[5, 1 - x])/3 - 
    (179*PolyLog[5, x])/9 - 26*PolyLog[5, -(x/(1 - x))] + 
    PolyLog[2, x]*(((871*I)/30)*Pi - (523*Pi^2)/54 - ((2*I)/9)*Pi^3 - 
      (1297*Log[1 - x])/30 - ((2*I)/3)*Pi*Log[1 - x] + 
      (40*Pi^2*Log[1 - x])/9 + (7*Log[1 - x]^2)/2 - I*Pi*Log[1 - x]^2 + 
      (5*Log[1 - x]^3)/9 + (1084*Log[x])/15 + ((71*I)/3)*Pi*Log[x] - 
      (8*Pi^2*Log[x])/9 + (7*Log[1 - x]*Log[x])/3 + ((16*I)/3)*Pi*Log[1 - x]*
       Log[x] - (22*Log[1 - x]^2*Log[x])/3 + (16*Log[1 - x]*Log[x]^2)/3 - 
      (28*PolyLog[3, 1 - x])/3 - (41*PolyLog[3, x])/9 - (85*Zeta[3])/9) + 
    (280*Zeta[3])/9 + ((325*I)/18)*Pi*Zeta[3] + (65*Pi^2*Zeta[3])/9 - 
    (91*Log[1 - x]*Zeta[3])/18 + ((133*I)/18)*Pi*Log[1 - x]*Zeta[3] - 
    (11*Log[1 - x]^2*Zeta[3])/36 + (22*Log[x]*Zeta[3])/9 - 
    ((52*I)/3)*Pi*Log[x]*Zeta[3] - (44*Log[1 - x]*Log[x]*Zeta[3])/3 - 
    (16*Log[x]^2*Zeta[3])/3 + FF[(1 - x)^(-1)]*(((-349*I)/45)*Pi + 
      (7*Pi^2)/2 - ((4*I)/15)*Pi^3 + (7*Pi^4)/90 - 
      ((19*I)/30)*Pi*Log[1 - x] - (Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/6 - 
      (349*Log[x])/45 + ((1123*I)/90)*Pi*Log[x] - (53*Pi^2*Log[x])/9 - 
      (19*Log[1 - x]*Log[x])/30 + ((7*I)/3)*Pi*Log[1 - x]*Log[x] - 
      Log[1 - x]^2*Log[x] + (2*Log[1 - x]^3*Log[x])/3 + (151*Log[x]^2)/18 + 
      ((11*I)/30)*Pi*Log[x]^2 + (7*Log[1 - x]*Log[x]^2)/6 - (11*Log[x]^3)/9 + 
      (((-2*I)/5)*Pi - (2*Pi^2)/3 - 2*Log[1 - x] + (8*Log[x])/5)*
       PolyLog[2, x] - 2*PolyLog[3, 1 - x] + (-8/5 + (4*I)*Pi + 4*Log[1 - x])*
       PolyLog[3, x] + 4*PolyLog[4, 1 - x] - 4*PolyLog[4, x] - 
      4*PolyLog[4, -(x/(1 - x))] + (18*Zeta[3])/5 - (4*I)*Pi*Zeta[3] - 
      4*Log[1 - x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((4*I)/45)*Pi^3 - 
      (7*Pi^4)/180 + (Pi^2*Log[1 - x]^2)/6 + Log[1 - x]^4/12 - 
      ((65*I)/9)*Pi*Log[x] + (19*Pi^2*Log[x])/6 - ((7*I)/6)*Pi*Log[1 - x]*
       Log[x] - (Log[1 - x]^3*Log[x])/3 - (65*Log[x]^2)/18 - 
      ((19*I)/60)*Pi*Log[x]^2 - (7*Log[1 - x]*Log[x]^2)/12 + 
      (11*Log[x]^3)/18 + (((-8*I)/15)*Pi + Pi^2/3 - (8*Log[x])/15)*
       PolyLog[2, x] + (8/15 - (2*I)*Pi - 2*Log[1 - x])*PolyLog[3, x] - 
      2*PolyLog[4, 1 - x] + 2*PolyLog[4, x] + 2*PolyLog[4, -(x/(1 - x))] - 
      (8*Zeta[3])/15 + (2*I)*Pi*Zeta[3] + 2*Log[1 - x]*Zeta[3]) + 
    FF[x]*((187*Pi^2)/36 + (I/5)*Pi^3 - (74*Pi^4)/405 - (67*Log[1 - x])/9 - 
      ((53*I)/18)*Pi*Log[1 - x] - (166*Pi^2*Log[1 - x])/45 + 
      (49*Log[1 - x]^2)/9 + ((31*I)/15)*Pi*Log[1 - x]^2 - 
      (2*Pi^2*Log[1 - x]^2)/27 - (4*Log[1 - x]^3)/9 + Log[1 - x]^4/27 + 
      (67*Log[x])/9 + ((53*I)/18)*Pi*Log[x] + (5*Pi^2*Log[x])/3 + 
      ((16*I)/27)*Pi^3*Log[x] - (187*Log[1 - x]*Log[x])/18 + 
      ((22*I)/15)*Pi*Log[1 - x]*Log[x] + (8*Pi^2*Log[1 - x]*Log[x])/27 + 
      (62*Log[1 - x]^2*Log[x])/15 - ((16*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (28*Log[1 - x]^3*Log[x])/27 + (89*Log[x]^2)/18 - 
      ((11*I)/15)*Pi*Log[x]^2 - (2*Pi^2*Log[x]^2)/27 - 
      ((4*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (2*Log[1 - x]^2*Log[x]^2)/3 - 
      (4*Log[x]^3)/9 + ((4*I)/27)*Pi*Log[x]^3 + 
      (((28*I)/5)*Pi - (4*Pi^2)/9 + (62*Log[1 - x])/15 - 
        ((16*I)/9)*Pi*Log[1 - x] - (8*Log[1 - x]^2)/9 + (22*Log[x])/15 - 
        ((8*I)/9)*Pi*Log[x] - (8*Log[1 - x]*Log[x])/9 - (4*Log[x]^2)/9)*
       PolyLog[2, x] + (62/15 - ((32*I)/9)*Pi - (32*Log[1 - x])/9 - 
        (8*Log[x])/9)*PolyLog[3, 1 - x] + 
      (-22/15 - ((8*I)/9)*Pi - (8*Log[1 - x])/9 + (8*Log[x])/9)*
       PolyLog[3, x] + (40*PolyLog[4, 1 - x])/9 + 
      (8*PolyLog[4, -(x/(1 - x))])/9 + (32*Log[1 - x]*Zeta[3])/9 - 
      (32*Log[x]*Zeta[3])/9) + FF[x^(-2)]*((71*Pi^4)/162 + 
      ((91*I)/135)*Pi^5 + (133*Li[{3, 2}, 1, x])/9 - 
      (68*Li[{3, 2}, 1 - x, 1])/3 - (37*Li[{3, 2}, x, 1])/3 + 
      ((754*I)/81)*Pi*Log[1 - x] + (1891*Pi^2*Log[1 - x])/270 - 
      ((61*I)/36)*Pi^3*Log[1 - x] + (13*Pi^4*Log[1 - x])/540 + 
      (377*Log[1 - x]^2)/81 - ((5401*I)/540)*Pi*Log[1 - x]^2 + 
      (73*Pi^2*Log[1 - x]^2)/24 + ((53*I)/12)*Pi^3*Log[1 - x]^2 - 
      (13*Log[1 - x]^3)/4 + ((29*I)/54)*Pi*Log[1 - x]^3 + 
      (59*Pi^2*Log[1 - x]^3)/54 + (65*Log[1 - x]^4)/27 + 
      ((7*I)/3)*Pi*Log[1 - x]^4 + (59*Log[1 - x]^5)/180 - 
      (37*Pi^4*Log[x])/135 - ((74*I)/5)*Pi*Log[1 - x]*Log[x] - 
      (37*Pi^2*Log[1 - x]*Log[x])/27 - ((29*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
      (202*Log[1 - x]^2*Log[x])/15 - I*Pi*Log[1 - x]^2*Log[x] + 
      (59*Pi^2*Log[1 - x]^2*Log[x])/6 - (161*Log[1 - x]^3*Log[x])/18 - 
      ((41*I)/3)*Pi*Log[1 - x]^3*Log[x] + (11*Log[1 - x]^4*Log[x])/36 - 
      ((4*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (44*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
      (122*Log[1 - x]^2*Log[x]^2)/9 + ((76*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (91*Log[1 - x]^3*Log[x]^2)/9 + (32*Log[1 - x]^2*Log[x]^3)/3 + 
      (((14*I)/3)*Pi - (34*Log[1 - x])/3 + 16*Log[x])*PolyLog[2, x]^2 + 
      (-182/15 + ((425*I)/9)*Pi - 16*Pi^2 - (71*Log[1 - x])/9 - 
        (4*I)*Pi*Log[1 - x] + (8*Log[1 - x]^2)/3 + 56*Log[x] + 
        (60*I)*Pi*Log[x] - (80*Log[1 - x]*Log[x])/3 + 16*Log[x]^2)*
       PolyLog[3, 1 - x] + (((8*I)/9)*Pi + (40*Pi^2)/9 + (8*Log[1 - x])/9 - 
        ((34*I)/3)*Pi*Log[1 - x] - (17*Log[1 - x]^2)/3)*PolyLog[3, x] + 
      (-355/9 - ((182*I)/3)*Pi + 4*Log[1 - x] + (74*Log[x])/3)*
       PolyLog[4, 1 - x] + (56 + (60*I)*Pi - (34*Log[1 - x])/3 + 32*Log[x])*
       PolyLog[4, x] + (56 + (60*I)*Pi - 4*Log[1 - x] + 32*Log[x])*
       PolyLog[4, -(x/(1 - x))] - (206*PolyLog[5, 1 - x])/3 - 
      (377*PolyLog[5, x])/9 - (170*PolyLog[5, -(x/(1 - x))])/3 + 
      PolyLog[2, x]*(((-182*I)/15)*Pi + (215*Pi^2)/27 + (I/3)*Pi^3 - 
        (182*Log[1 - x])/15 - I*Pi*Log[1 - x] + (101*Pi^2*Log[1 - x])/9 + 
        (7*Log[1 - x]^2)/18 - ((11*I)/3)*Pi*Log[1 - x]^2 + 
        (2*Log[1 - x]^3)/3 - ((8*I)/9)*Pi*Log[x] - (40*Pi^2*Log[x])/9 - 
        (8*Log[1 - x]*Log[x])/9 + ((62*I)/3)*Pi*Log[1 - x]*Log[x] - 
        17*Log[1 - x]^2*Log[x] + 16*Log[1 - x]*Log[x]^2 - 
        (68*PolyLog[3, 1 - x])/3 - (155*PolyLog[3, x])/9 - (319*Zeta[3])/9) + 
      (182*Zeta[3])/15 - ((425*I)/9)*Pi*Zeta[3] + (82*Pi^2*Zeta[3])/3 + 
      (71*Log[1 - x]*Zeta[3])/9 + ((151*I)/9)*Pi*Log[1 - x]*Zeta[3] + 
      (67*Log[1 - x]^2*Zeta[3])/18 - 56*Log[x]*Zeta[3] - 
      (60*I)*Pi*Log[x]*Zeta[3] - (124*Log[1 - x]*Log[x]*Zeta[3])/3 - 
      16*Log[x]^2*Zeta[3] - 56*Zeta[5]) - (68*Zeta[5])/3 + 
    FF[x^(-1)]*(((8324*I)/405)*Pi - (401*Pi^2)/54 + ((631*I)/108)*Pi^3 - 
      (6203*Pi^4)/1620 - ((98*I)/135)*Pi^5 - (164*Li[{3, 2}, 1, x])/9 + 
      (80*Li[{3, 2}, 1 - x, 1])/3 + (52*Li[{3, 2}, x, 1])/3 + 
      (8324*Log[1 - x])/405 + ((1696*I)/405)*Pi*Log[1 - x] - 
      (21821*Pi^2*Log[1 - x])/540 - ((325*I)/108)*Pi^3*Log[1 - x] + 
      (Pi^4*Log[1 - x])/6 + (118*Log[1 - x]^2)/81 + 
      ((4979*I)/270)*Pi*Log[1 - x]^2 - (547*Pi^2*Log[1 - x]^2)/216 - 
      ((173*I)/36)*Pi^3*Log[1 - x]^2 + Log[1 - x]^3/18 - 
      ((52*I)/27)*Pi*Log[1 - x]^3 - (32*Pi^2*Log[1 - x]^3)/27 - 
      (83*Log[1 - x]^4)/36 - ((23*I)/9)*Pi*Log[1 - x]^4 - 
      (14*Log[1 - x]^5)/45 - ((626*I)/45)*Pi*Log[x] + (335*Pi^2*Log[x])/27 + 
      (I/3)*Pi^3*Log[x] + (52*Pi^4*Log[x])/135 - (626*Log[1 - x]*Log[x])/45 - 
      ((1762*I)/45)*Pi*Log[1 - x]*Log[x] + (331*Pi^2*Log[1 - x]*Log[x])/9 + 
      ((98*I)/9)*Pi^3*Log[1 - x]*Log[x] + (4961*Log[1 - x]^2*Log[x])/90 - 
      (3*I)*Pi*Log[1 - x]^2*Log[x] - 12*Pi^2*Log[1 - x]^2*Log[x] + 
      (263*Log[1 - x]^3*Log[x])/27 + ((136*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      Log[1 - x]^4*Log[x] - ((4*I)/9)*Pi*Log[x]^2 - (20*Pi^2*Log[x]^2)/9 - 
      (404*Log[1 - x]*Log[x]^2)/9 - (10*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (16*Pi^2*Log[1 - x]*Log[x]^2)/3 - (256*Log[1 - x]^2*Log[x]^2)/9 - 
      (28*I)*Pi*Log[1 - x]^2*Log[x]^2 + (113*Log[1 - x]^3*Log[x]^2)/9 + 
      (16*Log[1 - x]*Log[x]^3)/3 - (112*Log[1 - x]^2*Log[x]^3)/9 + 
      (((-16*I)/3)*Pi + (40*Log[1 - x])/3 - (56*Log[x])/3)*PolyLog[2, x]^2 + 
      (881/15 - ((502*I)/9)*Pi + (142*Pi^2)/9 + (52*Log[1 - x])/3 + 
        ((16*I)/3)*Pi*Log[1 - x] - (16*Log[1 - x]^2)/3 - (766*Log[x])/9 - 
        ((200*I)/3)*Pi*Log[x] + (104*Log[1 - x]*Log[x])/3 - (56*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (800/9 + (50*I)*Pi - (40*Pi^2)/9 - 14*Log[1 - x] + 
        (12*I)*Pi*Log[1 - x] + 6*Log[1 - x]^2 + 32*Log[x])*PolyLog[3, x] + 
      (226/9 + ((196*I)/3)*Pi - (4*Log[1 - x])/3 - (104*Log[x])/3)*
       PolyLog[4, 1 - x] + (-1138/9 - ((200*I)/3)*Pi + (32*Log[1 - x])/3 - 
        (112*Log[x])/3)*PolyLog[4, x] + (-562/9 - ((200*I)/3)*Pi + 
        8*Log[1 - x] - (112*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
      (232*PolyLog[5, 1 - x])/3 + (484*PolyLog[5, x])/9 + 
      72*PolyLog[5, -(x/(1 - x))] - (2468*Zeta[3])/45 + 
      ((71*I)/9)*Pi*Zeta[3] - (262*Pi^2*Zeta[3])/9 - 
      (5*Log[1 - x]*Zeta[3])/9 - ((169*I)/9)*Pi*Log[1 - x]*Zeta[3] - 
      (25*Log[1 - x]^2*Zeta[3])/18 + (376*Log[x]*Zeta[3])/9 + 
      ((200*I)/3)*Pi*Log[x]*Zeta[3] + (136*Log[1 - x]*Log[x]*Zeta[3])/3 + 
      (56*Log[x]^2*Zeta[3])/3 + PolyLog[2, x]*(((-1357*I)/45)*Pi + 
        (409*Pi^2)/27 - ((2*I)/9)*Pi^3 + (881*Log[1 - x])/15 + 
        ((2*I)/3)*Pi*Log[1 - x] - (122*Pi^2*Log[1 - x])/9 - 
        (4*Log[1 - x]^2)/3 + (4*I)*Pi*Log[1 - x]^2 - (10*Log[1 - x]^3)/9 - 
        (800*Log[x])/9 - ((122*I)/3)*Pi*Log[x] + (40*Pi^2*Log[x])/9 - 
        (26*Log[1 - x]*Log[x])/3 - ((68*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (62*Log[1 - x]^2*Log[x])/3 - (56*Log[1 - x]*Log[x]^2)/3 + 
        (80*PolyLog[3, 1 - x])/3 + (172*PolyLog[3, x])/9 + (332*Zeta[3])/9) + 
      (208*Zeta[5])/3)) + COLOR[CF*Nf*NfV2]*(311/45 - ((2717*I)/135)*Pi + 
    (6863*Pi^2)/324 + ((1343*I)/90)*Pi^3 - (242*Pi^4)/81 - 
    ((83*I)/540)*Pi^5 + (41*Pi^6)/945 - (332*Li[{3, 2}, 1, x])/9 + 
    (190*Li[{3, 2}, 1 - x, 1])/3 + (316*Li[{3, 2}, x, 1])/3 + 
    8*Li[{3, 3}, 1 - x, 1] + 12*Li[{4, 2}, 1 - x, 1] - 
    (2656*Log[1 - x])/135 + ((10289*I)/135)*Pi*Log[1 - x] - 
    (6563*Pi^2*Log[1 - x])/135 - ((121*I)/9)*Pi^3*Log[1 - x] + 
    (11*Pi^4*Log[1 - x])/180 + ((19*I)/90)*Pi^5*Log[1 - x] + 
    (273*Log[1 - x]^2)/4 + ((823*I)/45)*Pi*Log[1 - x]^2 - 
    (Pi^2*Log[1 - x]^2)/18 + ((5*I)/3)*Pi^3*Log[1 - x]^2 + 
    (19*Pi^4*Log[1 - x]^2)/180 - (31*Log[1 - x]^3)/6 + 
    ((16*I)/27)*Pi*Log[1 - x]^3 - (29*Pi^2*Log[1 - x]^3)/9 - 
    ((2*I)/3)*Pi^3*Log[1 - x]^3 + (109*Log[1 - x]^4)/27 + 
    ((7*I)/6)*Pi*Log[1 - x]^4 - (Pi^2*Log[1 - x]^4)/3 - 
    (11*Log[1 - x]^5)/30 - (I/3)*Pi*Log[1 - x]^5 - Log[1 - x]^6/6 - 
    (241*Log[x])/135 - ((3061*I)/135)*Pi*Log[x] - (835*Pi^2*Log[x])/54 + 
    ((20*I)/9)*Pi^3*Log[x] + (253*Pi^4*Log[x])/135 - 
    (16997*Log[1 - x]*Log[x])/270 - ((31*I)/5)*Pi*Log[1 - x]*Log[x] + 
    (724*Pi^2*Log[1 - x]*Log[x])/27 - ((4*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
    (2*Pi^4*Log[1 - x]*Log[x])/15 + (6136*Log[1 - x]^2*Log[x])/45 + 
    ((46*I)/3)*Pi*Log[1 - x]^2*Log[x] + (5*Pi^2*Log[1 - x]^2*Log[x])/18 - 
    ((2*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (64*Log[1 - x]^3*Log[x])/27 - 
    ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] - (Pi^2*Log[1 - x]^3*Log[x])/3 + 
    (17*Log[1 - x]^4*Log[x])/9 + ((4*I)/3)*Pi*Log[1 - x]^4*Log[x] + 
    (2*Log[1 - x]^5*Log[x])/3 + (797*Log[x]^2)/36 + 
    ((1139*I)/90)*Pi*Log[x]^2 + (8*Pi^2*Log[x]^2)/9 - 
    (290*Log[1 - x]*Log[x]^2)/9 - (14*I)*Pi*Log[1 - x]*Log[x]^2 - 
    (196*Log[1 - x]^2*Log[x]^2)/9 + ((10*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
    (68*Log[1 - x]^3*Log[x]^2)/9 - (2*Log[x]^3)/9 + 
    (8*Log[1 - x]*Log[x]^3)/9 - (16*Log[1 - x]^2*Log[x]^3)/9 + 
    ((29*I)*Pi + (95*Log[1 - x])/3 + (2*I)*Pi*Log[1 - x] + Log[1 - x]^2 - 
      (8*Log[x])/3)*PolyLog[2, x]^2 + FF[x^2]*((25*Pi^2)/18 + (I/3)*Pi^3 - 
      (4*Pi^2*Log[1 - x])/9 + (25*Log[1 - x]^2)/18 + (I/3)*Pi*Log[1 - x]^2 - 
      (2*Log[1 - x]^3)/9 - (Pi^2*Log[x])/3 - (25*Log[1 - x]*Log[x])/9 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (2*Log[1 - x]^2*Log[x])/3 + 
      (25*Log[x]^2)/18 + (I/3)*Pi*Log[x]^2 - (2*Log[x]^3)/9 + 
      ((2*Log[1 - x])/3 - (2*Log[x])/3)*PolyLog[2, x] + 
      (2*PolyLog[3, 1 - x])/3 + (2*PolyLog[3, x])/3) + 
    (4039/45 - ((364*I)/3)*Pi + (8*Pi^2)/9 - 132*Log[1 - x] + 
      (36*I)*Pi*Log[1 - x] + 18*Log[1 - x]^2 + (16*Log[x])/3)*PolyLog[3, x] + 
    (-1408/9 - ((32*I)/3)*Pi - 2*Pi^2 - (80*Log[1 - x])/3 + 
      (8*I)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - (506*Log[x])/3 - 
      12*Log[1 - x]*Log[x])*PolyLog[4, 1 - x] + 
    (608/9 + ((76*I)/3)*Pi - (508*Log[1 - x])/3 - (8*I)*Pi*Log[1 - x] - 
      4*Log[1 - x]^2 - (16*Log[x])/3)*PolyLog[4, x] + 
    (704/9 + ((76*I)/3)*Pi + 36*Log[1 - x] - (8*I)*Pi*Log[1 - x] - 
      4*Log[1 - x]^2 - (16*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
    (632*PolyLog[5, 1 - x])/3 + (1612*PolyLog[5, x])/9 + 
    216*PolyLog[5, -(x/(1 - x))] + PolyLog[3, 1 - x]*
     (1059/5 + Pi^2/3 - ((4*I)/3)*Pi^3 + (436*Log[1 - x])/9 + 
      (4*I)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/3 - (14*Log[1 - x]^2)/3 - 
      (508*Log[x])/9 - ((8*I)/3)*Pi*Log[x] + (214*Log[1 - x]*Log[x])/3 + 
      4*Log[1 - x]^2*Log[x] - (8*Log[x]^2)/3 - 32*Zeta[3]) - 
    (680*Zeta[3])/9 + ((208*I)/3)*Pi*Zeta[3] - 18*Pi^2*Zeta[3] + 
    ((4*I)/3)*Pi^3*Zeta[3] + (512*Log[1 - x]*Zeta[3])/9 - 
    (40*I)*Pi*Log[1 - x]*Zeta[3] + (4*Pi^2*Log[1 - x]*Zeta[3])/3 - 
    (40*Log[1 - x]^2*Zeta[3])/3 + (88*Log[x]*Zeta[3])/9 + 
    ((8*I)/3)*Pi*Log[x]*Zeta[3] + (356*Log[1 - x]*Log[x]*Zeta[3])/3 - 
    4*Log[1 - x]^2*Log[x]*Zeta[3] + (8*Log[x]^2*Zeta[3])/3 + 16*Zeta[3]^2 + 
    FF[(1 - x)^(-1)]*(((151*I)/90)*Pi + (17*Pi^2)/18 - ((61*I)/45)*Pi^3 + 
      (14*Pi^4)/15 + ((49*I)/15)*Pi*Log[1 - x] - 4*Pi^2*Log[1 - x]^2 - 
      2*Log[1 - x]^4 + (151*Log[x])/90 + ((112*I)/45)*Pi*Log[x] + 
      (11*Pi^2*Log[x])/3 + (49*Log[1 - x]*Log[x])/15 + 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x] - 14*Log[1 - x]^2*Log[x] + 
      8*Log[1 - x]^3*Log[x] - (19*Log[x]^2)/18 - ((17*I)/5)*Pi*Log[x]^2 + 
      (2*Log[1 - x]*Log[x]^2)/3 - (4*Log[x]^3)/9 + 
      (((-298*I)/15)*Pi - 8*Pi^2 - 28*Log[1 - x] + (122*Log[x])/15)*
       PolyLog[2, x] - 28*PolyLog[3, 1 - x] + 
      (-122/15 + (48*I)*Pi + 48*Log[1 - x])*PolyLog[3, x] + 
      48*PolyLog[4, 1 - x] - 48*PolyLog[4, x] - 48*PolyLog[4, -(x/(1 - x))] + 
      (542*Zeta[3])/15 - (48*I)*Pi*Zeta[3] - 48*Log[1 - x]*Zeta[3]) + 
    PolyLog[2, x]*(((5492*I)/45)*Pi + (404*Pi^2)/27 - ((29*I)/9)*Pi^3 + 
      (2*Pi^4)/15 + (1059*Log[1 - x])/5 + (24*I)*Pi*Log[1 - x] - 
      (133*Pi^2*Log[1 - x])/9 - (2*I)*Pi^3*Log[1 - x] + (28*Log[1 - x]^2)/3 + 
      (4*I)*Pi*Log[1 - x]^2 - Pi^2*Log[1 - x]^2 - (8*Log[1 - x]^3)/9 - 
      (4039*Log[x])/45 - (8*I)*Pi*Log[x] - (8*Pi^2*Log[x])/9 - 
      (8*Log[1 - x]*Log[x])/3 + (8*I)*Pi*Log[1 - x]*Log[x] + 
      (115*Log[1 - x]^2*Log[x])/3 + (4*I)*Pi*Log[1 - x]^2*Log[x] + 
      2*Log[1 - x]^3*Log[x] - (8*Log[1 - x]*Log[x]^2)/3 + 
      (190/3 + (8*I)*Pi + 8*Log[1 - x])*PolyLog[3, 1 - x] - 
      (284*PolyLog[3, x])/9 - 12*PolyLog[4, 1 - x] - (424*Zeta[3])/9 - 
      (8*I)*Pi*Zeta[3] - 8*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((13*I)/30)*Pi^3 - (49*Pi^4)/90 + 
      (7*Pi^2*Log[1 - x]^2)/3 + (7*Log[1 - x]^4)/6 + ((77*I)/18)*Pi*Log[x] - 
      (67*Pi^2*Log[x])/18 + ((2*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (14*Log[1 - x]^3*Log[x])/3 + (77*Log[x]^2)/36 + 
      ((49*I)/30)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 - (2*Log[x]^3)/9 + 
      (((-13*I)/5)*Pi + (14*Pi^2)/3 - (13*Log[x])/5)*PolyLog[2, x] + 
      (13/5 - (28*I)*Pi - 28*Log[1 - x])*PolyLog[3, x] - 
      28*PolyLog[4, 1 - x] + 28*PolyLog[4, x] + 28*PolyLog[4, -(x/(1 - x))] - 
      (13*Zeta[3])/5 + (28*I)*Pi*Zeta[3] + 28*Log[1 - x]*Zeta[3]) + 
    FF[x]*((-77*Pi^2)/9 - ((262*I)/405)*Pi^3 + (38*Pi^4)/135 + 
      (43*Log[1 - x])/27 + ((2*I)/3)*Pi*Log[1 - x] + 
      (796*Pi^2*Log[1 - x])/135 - ((8*I)/27)*Pi^3*Log[1 - x] - 
      (80*Log[1 - x]^2)/9 - ((458*I)/135)*Pi*Log[1 - x]^2 + 
      (4*Pi^2*Log[1 - x]^2)/27 + (8*Log[1 - x]^3)/9 - 
      ((8*I)/27)*Pi*Log[1 - x]^3 - (2*Log[1 - x]^4)/9 - (43*Log[x])/27 - 
      ((2*I)/3)*Pi*Log[x] - (170*Pi^2*Log[x])/81 - ((8*I)/27)*Pi^3*Log[x] + 
      (154*Log[1 - x]*Log[x])/9 - ((196*I)/135)*Pi*Log[1 - x]*Log[x] + 
      (8*Pi^2*Log[1 - x]*Log[x])/27 - (916*Log[1 - x]^2*Log[x])/135 + 
      ((8*I)/9)*Pi*Log[1 - x]^2*Log[x] + (16*Log[1 - x]^3*Log[x])/9 - 
      (74*Log[x]^2)/9 + ((98*I)/135)*Pi*Log[x]^2 - (8*Log[1 - x]^2*Log[x]^2)/
       9 + (8*Log[x]^3)/9 + (((-1112*I)/135)*Pi + (40*Pi^2)/27 - 
        (916*Log[1 - x])/135 + (8*Log[1 - x]^2)/9 - (196*Log[x])/135 - 
        ((16*I)/9)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/9)*PolyLog[2, x] + 
      (-916/135 + ((32*I)/9)*Pi + (16*Log[1 - x])/3 - (16*Log[x])/9)*
       PolyLog[3, 1 - x] + (196/135 + ((16*I)/3)*Pi + (16*Log[1 - x])/3)*
       PolyLog[3, x] - (32*PolyLog[4, 1 - x])/9 - (16*PolyLog[4, x])/3 - 
      (16*PolyLog[4, -(x/(1 - x))])/3 - (64*Log[1 - x]*Zeta[3])/9 + 
      (64*Log[x]*Zeta[3])/9) + FF[x^(-1)]*(((4723*I)/270)*Pi - 
      (3865*Pi^2)/162 - ((50*I)/3)*Pi^3 + (917*Pi^4)/405 + 
      ((221*I)/270)*Pi^5 - (328*Pi^6)/945 + (880*Li[{3, 2}, 1, x])/9 - 
      (548*Li[{3, 2}, 1 - x, 1])/3 - (848*Li[{3, 2}, x, 1])/3 - 
      64*Li[{3, 3}, 1 - x, 1] - 96*Li[{4, 2}, 1 - x, 1] + 
      (4723*Log[1 - x])/270 - ((18914*I)/135)*Pi*Log[1 - x] + 
      (10928*Pi^2*Log[1 - x])/135 + ((370*I)/9)*Pi^3*Log[1 - x] - 
      (29*Pi^4*Log[1 - x])/18 - ((76*I)/45)*Pi^5*Log[1 - x] - 
      (551*Log[1 - x]^2)/6 - ((1588*I)/45)*Pi*Log[1 - x]^2 + 
      (253*Pi^2*Log[1 - x]^2)/9 - ((10*I)/3)*Pi^3*Log[1 - x]^2 - 
      (38*Pi^4*Log[1 - x]^2)/45 + (119*Log[1 - x]^3)/27 - 
      ((32*I)/27)*Pi*Log[1 - x]^3 + (82*Pi^2*Log[1 - x]^3)/9 + 
      ((16*I)/3)*Pi^3*Log[1 - x]^3 + (70*Log[1 - x]^4)/27 - 
      (3*I)*Pi*Log[1 - x]^4 + (8*Pi^2*Log[1 - x]^4)/3 + 
      (19*Log[1 - x]^5)/15 + ((8*I)/3)*Pi*Log[1 - x]^5 + (4*Log[1 - x]^6)/3 + 
      ((6241*I)/135)*Pi*Log[x] - (350*Pi^2*Log[x])/27 - 
      ((40*I)/9)*Pi^3*Log[x] - (686*Pi^4*Log[x])/135 + 
      (6241*Log[1 - x]*Log[x])/135 - ((182*I)/15)*Pi*Log[1 - x]*Log[x] - 
      (1640*Pi^2*Log[1 - x]*Log[x])/27 + ((32*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
      (16*Pi^4*Log[1 - x]*Log[x])/15 - (2392*Log[1 - x]^2*Log[x])/15 - 
      (60*I)*Pi*Log[1 - x]^2*Log[x] + (73*Pi^2*Log[1 - x]^2*Log[x])/9 + 
      ((16*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (1600*Log[1 - x]^3*Log[x])/27 - 
      ((44*I)/9)*Pi*Log[1 - x]^3*Log[x] + (8*Pi^2*Log[1 - x]^3*Log[x])/3 - 
      (64*Log[1 - x]^4*Log[x])/9 - ((32*I)/3)*Pi*Log[1 - x]^4*Log[x] - 
      (16*Log[1 - x]^5*Log[x])/3 + ((16*I)/9)*Pi*Log[x]^2 + 
      (394*Log[1 - x]*Log[x]^2)/9 + ((76*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
      (506*Log[1 - x]^2*Log[x]^2)/9 - ((44*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (208*Log[1 - x]^3*Log[x]^2)/9 - (16*Log[1 - x]*Log[x]^3)/9 + 
      (32*Log[1 - x]^2*Log[x]^3)/9 + ((-86*I)*Pi - (274*Log[1 - x])/3 - 
        (16*I)*Pi*Log[1 - x] - 8*Log[1 - x]^2 + (16*Log[x])/3)*
       PolyLog[2, x]^2 + (-84 + ((80*I)/3)*Pi - (16*Pi^2)/9 + 48*Log[1 - x] - 
        (104*I)*Pi*Log[1 - x] - 52*Log[1 - x]^2 - (32*Log[x])/3)*
       PolyLog[3, x] + (1760/9 - ((32*I)/3)*Pi + 16*Pi^2 + 
        (208*Log[1 - x])/3 - (64*I)*Pi*Log[1 - x] - 32*Log[1 - x]^2 + 
        (1372*Log[x])/3 + 96*Log[1 - x]*Log[x])*PolyLog[4, 1 - x] + 
      (1040/9 - ((200*I)/3)*Pi + (1400*Log[1 - x])/3 + (64*I)*Pi*Log[1 - x] + 
        32*Log[1 - x]^2 + (32*Log[x])/3)*PolyLog[4, x] + 
      (848/9 - ((200*I)/3)*Pi - 88*Log[1 - x] + (64*I)*Pi*Log[1 - x] + 
        32*Log[1 - x]^2 + (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - 
      (1696*PolyLog[5, 1 - x])/3 - (4304*PolyLog[5, x])/9 - 
      576*PolyLog[5, -(x/(1 - x))] + (586*Zeta[3])/45 + 
      ((272*I)/3)*Pi*Zeta[3] + (164*Pi^2*Zeta[3])/3 - 
      ((32*I)/3)*Pi^3*Zeta[3] + (1400*Log[1 - x]*Zeta[3])/9 + 
      (112*I)*Pi*Log[1 - x]*Zeta[3] - (32*Pi^2*Log[1 - x]*Zeta[3])/3 + 
      (128*Log[1 - x]^2*Zeta[3])/3 - (632*Log[x]*Zeta[3])/9 - 
      ((16*I)/3)*Pi*Log[x]*Zeta[3] - (1048*Log[1 - x]*Log[x]*Zeta[3])/3 + 
      32*Log[1 - x]^2*Log[x]*Zeta[3] - (16*Log[x]^2*Zeta[3])/3 - 
      128*Zeta[3]^2 + PolyLog[3, 1 - x]*(-9866/45 - ((104*I)/3)*Pi + 
        (2*Pi^2)/3 + ((32*I)/3)*Pi^3 - (1688*Log[1 - x])/9 - 
        (8*I)*Pi*Log[1 - x] + (32*Pi^2*Log[1 - x])/3 + (28*Log[1 - x]^2)/3 + 
        (1424*Log[x])/9 + ((16*I)/3)*Pi*Log[x] - (596*Log[1 - x]*Log[x])/3 - 
        32*Log[1 - x]^2*Log[x] + (16*Log[x]^2)/3 + 256*Zeta[3]) + 
      PolyLog[2, x]*(((-6086*I)/45)*Pi - (208*Pi^2)/27 + ((94*I)/9)*Pi^3 - 
        (16*Pi^4)/15 - (9866*Log[1 - x])/45 - ((224*I)/3)*Pi*Log[1 - x] + 
        (446*Pi^2*Log[1 - x])/9 + (16*I)*Pi^3*Log[1 - x] - 
        (128*Log[1 - x]^2)/3 - (16*I)*Pi*Log[1 - x]^2 + 8*Pi^2*Log[1 - x]^2 + 
        (16*Log[1 - x]^3)/9 + 84*Log[x] + ((80*I)/3)*Pi*Log[x] + 
        (16*Pi^2*Log[x])/9 + 16*Log[1 - x]*Log[x] - (32*I)*Pi*Log[1 - x]*
         Log[x] - (338*Log[1 - x]^2*Log[x])/3 - (32*I)*Pi*Log[1 - x]^2*
         Log[x] - 16*Log[1 - x]^3*Log[x] + (16*Log[1 - x]*Log[x]^2)/3 + 
        (-548/3 - (64*I)*Pi - 64*Log[1 - x])*PolyLog[3, 1 - x] + 
        (784*PolyLog[3, x])/9 + 96*PolyLog[4, 1 - x] + (920*Zeta[3])/9 + 
        (64*I)*Pi*Zeta[3] + 64*Log[1 - x]*Zeta[3]) - (2128*Zeta[5])/3) + 
    (728*Zeta[5])/3 + FF[x^(-2)]*((532*Pi^4)/405 - ((128*I)/135)*Pi^5 + 
      (41*Pi^6)/105 - (188*Li[{3, 2}, 1, x])/9 + 64*Li[{3, 2}, 1 - x, 1] + 
      52*Li[{3, 2}, x, 1] + 72*Li[{3, 3}, 1 - x, 1] + 
      108*Li[{4, 2}, 1 - x, 1] + ((1507*I)/18)*Pi*Log[1 - x] - 
      (6541*Pi^2*Log[1 - x])/135 - (30*I)*Pi^3*Log[1 - x] + 
      (115*Pi^4*Log[1 - x])/27 + ((19*I)/10)*Pi^5*Log[1 - x] + 
      (1507*Log[1 - x]^2)/36 + ((6901*I)/270)*Pi*Log[1 - x]^2 - 
      (578*Pi^2*Log[1 - x]^2)/27 - ((32*I)/9)*Pi^3*Log[1 - x]^2 + 
      (19*Pi^4*Log[1 - x]^2)/20 + (2*Log[1 - x]^3)/3 + 
      ((46*I)/27)*Pi*Log[1 - x]^3 - (80*Pi^2*Log[1 - x]^3)/27 - 
      (6*I)*Pi^3*Log[1 - x]^3 - (119*Log[1 - x]^4)/54 - 
      ((4*I)/9)*Pi*Log[1 - x]^4 - 3*Pi^2*Log[1 - x]^4 - 
      (32*Log[1 - x]^5)/45 - (3*I)*Pi*Log[1 - x]^5 - (3*Log[1 - x]^6)/2 + 
      (52*Pi^4*Log[x])/45 + ((6721*I)/135)*Pi*Log[1 - x]*Log[x] - 
      (4*Pi^2*Log[1 - x]*Log[x])/3 - ((20*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
      (6*Pi^4*Log[1 - x]*Log[x])/5 + (8071*Log[1 - x]^2*Log[x])/135 + 
      ((556*I)/9)*Pi*Log[1 - x]^2*Log[x] - 30*Pi^2*Log[1 - x]^2*Log[x] - 
      (6*I)*Pi^3*Log[1 - x]^2*Log[x] + (1100*Log[1 - x]^3*Log[x])/27 + 
      ((152*I)/9)*Pi*Log[1 - x]^3*Log[x] - 3*Pi^2*Log[1 - x]^3*Log[x] + 
      (19*Log[1 - x]^4*Log[x])/9 + (12*I)*Pi*Log[1 - x]^4*Log[x] + 
      6*Log[1 - x]^5*Log[x] + ((16*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
      (8*Pi^2*Log[1 - x]*Log[x]^2)/9 - (47*Log[1 - x]^2*Log[x]^2)/3 + 
      ((26*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (170*Log[1 - x]^3*Log[x]^2)/9 - 
      (32*Log[1 - x]^2*Log[x]^3)/9 + (((80*I)/3)*Pi + 32*Log[1 - x] + 
        (18*I)*Pi*Log[1 - x] + 9*Log[1 - x]^2 - (16*Log[x])/3)*
       PolyLog[2, x]^2 + (((-32*I)/9)*Pi - (32*Log[1 - x])/9 + 
        ((88*I)/3)*Pi*Log[1 - x] + (44*Log[1 - x]^2)/3)*PolyLog[3, x] + 
      (-1064/9 + ((256*I)/3)*Pi - 18*Pi^2 - (8*Log[1 - x])/3 + 
        (72*I)*Pi*Log[1 - x] + 36*Log[1 - x]^2 - 104*Log[x] - 
        108*Log[1 - x]*Log[x])*PolyLog[4, 1 - x] + 
      (-628/9 - ((40*I)/3)*Pi - (256*Log[1 - x])/3 - (72*I)*Pi*Log[1 - x] - 
        36*Log[1 - x]^2 - (32*Log[x])/3)*PolyLog[4, x] + 
      (-628/9 - ((40*I)/3)*Pi + 8*Log[1 - x] - (72*I)*Pi*Log[1 - x] - 
        36*Log[1 - x]^2 - (32*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
      (352*PolyLog[5, 1 - x])/3 + (844*PolyLog[5, x])/9 + 
      (344*PolyLog[5, -(x/(1 - x))])/3 + PolyLog[3, 1 - x]*
       (9421/135 + ((160*I)/3)*Pi - (88*Pi^2)/9 - (12*I)*Pi^3 + 
        (1108*Log[1 - x])/9 + ((16*I)/3)*Pi*Log[1 - x] - 12*Pi^2*Log[1 - x] - 
        4*Log[1 - x]^2 - (628*Log[x])/9 - ((40*I)/3)*Pi*Log[x] + 
        72*Log[1 - x]*Log[x] + 36*Log[1 - x]^2*Log[x] - (16*Log[x]^2)/3 - 
        288*Zeta[3]) - (9421*Zeta[3])/135 - ((160*I)/3)*Pi*Zeta[3] - 
      (200*Pi^2*Zeta[3])/9 + (12*I)*Pi^3*Zeta[3] - (1108*Log[1 - x]*Zeta[3])/
       9 - ((104*I)/3)*Pi*Log[1 - x]*Zeta[3] + 12*Pi^2*Log[1 - x]*Zeta[3] - 
      (32*Log[1 - x]^2*Zeta[3])/3 + (628*Log[x]*Zeta[3])/9 + 
      ((40*I)/3)*Pi*Log[x]*Zeta[3] + 120*Log[1 - x]*Log[x]*Zeta[3] - 
      36*Log[1 - x]^2*Log[x]*Zeta[3] + (16*Log[x]^2*Zeta[3])/3 + 
      144*Zeta[3]^2 + PolyLog[2, x]*(((9421*I)/135)*Pi - (350*Pi^2)/27 - 
        ((40*I)/9)*Pi^3 + (6*Pi^4)/5 + (9421*Log[1 - x])/135 + 
        ((556*I)/9)*Pi*Log[1 - x] - (112*Pi^2*Log[1 - x])/3 - 
        (18*I)*Pi^3*Log[1 - x] + (262*Log[1 - x]^2)/9 + 
        ((44*I)/3)*Pi*Log[1 - x]^2 - 9*Pi^2*Log[1 - x]^2 - 
        (8*Log[1 - x]^3)/9 + ((32*I)/9)*Pi*Log[x] + (32*Log[1 - x]*Log[x])/
         9 + (24*I)*Pi*Log[1 - x]*Log[x] + (148*Log[1 - x]^2*Log[x])/3 + 
        (36*I)*Pi*Log[1 - x]^2*Log[x] + 18*Log[1 - x]^3*Log[x] - 
        (16*Log[1 - x]*Log[x]^2)/3 + (64 + (72*I)*Pi + 72*Log[1 - x])*
         PolyLog[3, 1 - x] - (92*PolyLog[3, x])/9 - 108*PolyLog[4, 1 - x] + 
        (404*Zeta[3])/9 - (72*I)*Pi*Zeta[3] - 72*Log[1 - x]*Zeta[3]) + 
      (704*Zeta[5])/3)) + COLOR[CA*NfV^2]*(-71/20 - ((161*I)/20)*Pi - 
    (1601*Pi^2)/240 + ((659*I)/72)*Pi^3 + (221*Pi^4)/120 + 
    ((937*I)/1200)*Pi^5 + (103*Pi^6)/630 + (514*Li[{3, 2}, 1, x])/15 - 
    (443*Li[{3, 2}, 1 - x, 1])/10 - (486*Li[{3, 2}, x, 1])/5 - 
    12*Li[{3, 3}, 1 - x, 1] - 18*Li[{4, 2}, 1 - x, 1] + (15*Log[1 - x])/2 - 
    ((153*I)/20)*Pi*Log[1 - x] + (236*Pi^2*Log[1 - x])/15 - 
    ((1451*I)/90)*Pi^3*Log[1 - x] - (22427*Pi^4*Log[1 - x])/3600 + 
    (I/12)*Pi^5*Log[1 - x] - (1197*Log[1 - x]^2)/80 + 
    ((203*I)/72)*Pi*Log[1 - x]^2 - (77*Pi^2*Log[1 - x]^2)/12 + 
    ((917*I)/120)*Pi^3*Log[1 - x]^2 + (29*Pi^4*Log[1 - x]^2)/24 + 
    (3211*Log[1 - x]^3)/540 - ((1123*I)/90)*Pi*Log[1 - x]^3 + 
    (689*Pi^2*Log[1 - x]^3)/360 + (I/6)*Pi^3*Log[1 - x]^3 - 
    (185*Log[1 - x]^4)/24 + ((547*I)/240)*Pi*Log[1 - x]^4 + 
    (17*Pi^2*Log[1 - x]^4)/24 + (519*Log[1 - x]^5)/400 + 
    (I/4)*Pi*Log[1 - x]^5 + (5*Log[1 - x]^6)/24 - (311*Log[x])/20 - 
    ((267*I)/20)*Pi*Log[x] + (5393*Pi^2*Log[x])/1080 - 
    ((161*I)/90)*Pi^3*Log[x] - (161*Pi^4*Log[x])/100 + 
    (891*Log[1 - x]*Log[x])/40 - ((887*I)/36)*Pi*Log[1 - x]*Log[x] + 
    (389*Pi^2*Log[1 - x]*Log[x])/45 + ((17*I)/15)*Pi^3*Log[1 - x]*Log[x] - 
    (Pi^4*Log[1 - x]*Log[x])/5 - (569*Log[1 - x]^2*Log[x])/20 + 
    ((227*I)/6)*Pi*Log[1 - x]^2*Log[x] + (83*Pi^2*Log[1 - x]^2*Log[x])/40 - 
    I*Pi^3*Log[1 - x]^2*Log[x] + (1547*Log[1 - x]^3*Log[x])/45 - 
    ((213*I)/10)*Pi*Log[1 - x]^3*Log[x] - (3*Pi^2*Log[1 - x]^3*Log[x])/2 - 
    (213*Log[1 - x]^4*Log[x])/16 - I*Pi*Log[1 - x]^4*Log[x] - 
    (3*Log[1 - x]^5*Log[x])/4 - (285*Log[x]^2)/16 + 
    ((887*I)/72)*Pi*Log[x]^2 - (51*Pi^2*Log[x]^2)/20 + 
    (27*Log[1 - x]*Log[x]^2)/10 - ((319*I)/30)*Pi*Log[1 - x]*Log[x]^2 + 
    (7*Pi^2*Log[1 - x]*Log[x]^2)/10 - (307*Log[1 - x]^2*Log[x]^2)/20 + 
    ((27*I)/10)*Pi*Log[1 - x]^2*Log[x]^2 + (41*Log[1 - x]^3*Log[x]^2)/10 + 
    (271*Log[x]^3)/60 + (I/30)*Pi*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/15 - 
    ((7*I)/30)*Pi*Log[1 - x]*Log[x]^3 - (7*Log[1 - x]^2*Log[x]^3)/12 - 
    (5*Log[x]^4)/8 + (((-387*I)/20)*Pi - (443*Log[1 - x])/20 - 
      (3*I)*Pi*Log[1 - x] - (3*Log[1 - x]^2)/2 + (14*Log[x])/5)*
     PolyLog[2, x]^2 + (-283/36 + ((664*I)/15)*Pi - (21*Pi^2)/10 + 
      (874*Log[1 - x])/15 - (29*I)*Pi*Log[1 - x] - (83*Log[1 - x]^2)/5 - 
      14*Log[x] + ((21*I)/5)*Pi*Log[x] + (21*Log[1 - x]*Log[x])/5)*
     PolyLog[3, x] + (-151/3 - ((207*I)/5)*Pi - 9*Pi^2 - (267*Log[1 - x])/5 + 
      (12*I)*Pi*Log[1 - x] + 6*Log[1 - x]^2 + (1449*Log[x])/10 + 
      18*Log[1 - x]*Log[x])*PolyLog[4, 1 - x] + 
    FF[x^2]*((-9*Pi^2)/8 + ((49*I)/20)*Pi^3 + (329*Pi^4)/120 - 
      (49*Pi^2*Log[1 - x])/60 - ((7*I)/2)*Pi^3*Log[1 - x] - 
      (9*Log[1 - x]^2)/8 + ((49*I)/20)*Pi*Log[1 - x]^2 + 
      (7*Pi^2*Log[1 - x]^2)/4 + (49*Log[1 - x]^3)/60 - 
      ((7*I)/2)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/8 - 
      ((7*I)/2)*Pi^3*Log[x] + (9*Log[1 - x]*Log[x])/4 - 
      ((49*I)/10)*Pi*Log[1 - x]*Log[x] - 7*Pi^2*Log[1 - x]*Log[x] + 
      (49*Log[1 - x]^2*Log[x])/20 + ((21*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (7*Log[1 - x]^3*Log[x])/2 - (9*Log[x]^2)/8 + ((49*I)/20)*Pi*Log[x]^2 + 
      (7*Pi^2*Log[x]^2)/4 - (49*Log[1 - x]*Log[x]^2)/20 + 
      ((21*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (21*Log[1 - x]^2*Log[x]^2)/4 + 
      (49*Log[x]^3)/60 - ((7*I)/2)*Pi*Log[x]^3 + (7*Log[1 - x]*Log[x]^3)/2 - 
      (7*Log[x]^4)/8 + ((49*Log[1 - x])/10 - (49*Log[x])/10)*PolyLog[2, x] + 
      (49/10 + (42*I)*Pi + 21*Log[1 - x] + 21*Log[x])*PolyLog[3, 1 - x] + 
      (49/10 + (42*I)*Pi + 21*Log[1 - x] + 21*Log[x])*PolyLog[3, x] - 
      42*PolyLog[4, 1 - x] - 42*PolyLog[4, x]) + 
    (-151/3 - ((207*I)/5)*Pi + (793*Log[1 - x])/5 + (12*I)*Pi*Log[1 - x] + 
      6*Log[1 - x]^2 - (56*Log[x])/5)*PolyLog[4, x] + 
    FF[x]*(-6*Pi^2 + ((37*I)/10)*Pi^3 - (47*Pi^4)/60 + (53*Log[1 - x])/20 + 
      ((49*I)/10)*Pi*Log[1 - x] + (104*Pi^2*Log[1 - x])/15 + 
      I*Pi^3*Log[1 - x] - (71*Log[1 - x]^2)/20 - ((103*I)/10)*Pi*
       Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/2 - (103*Log[1 - x]^3)/30 + 
      I*Pi*Log[1 - x]^3 + Log[1 - x]^4/4 - (53*Log[x])/20 - 
      ((49*I)/10)*Pi*Log[x] - (7*Pi^2*Log[x])/2 + I*Pi^3*Log[x] + 
      12*Log[1 - x]*Log[x] - ((107*I)/5)*Pi*Log[1 - x]*Log[x] + 
      2*Pi^2*Log[1 - x]*Log[x] - (103*Log[1 - x]^2*Log[x])/10 - 
      (3*I)*Pi*Log[1 - x]^2*Log[x] - Log[1 - x]^3*Log[x] - 
      (169*Log[x]^2)/20 + ((107*I)/10)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/2 - 
      (107*Log[1 - x]*Log[x]^2)/10 - (3*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (3*Log[1 - x]^2*Log[x]^2)/2 + (107*Log[x]^3)/30 + I*Pi*Log[x]^3 - 
      Log[1 - x]*Log[x]^3 + Log[x]^4/4 + ((-42*I)*Pi - (103*Log[1 - x])/5 - 
        (107*Log[x])/5)*PolyLog[2, x] + (-103/5 - (12*I)*Pi - 6*Log[1 - x] - 
        6*Log[x])*PolyLog[3, 1 - x] + (107/5 - (12*I)*Pi - 6*Log[1 - x] - 
        6*Log[x])*PolyLog[3, x] + 12*PolyLog[4, 1 - x] + 12*PolyLog[4, x]) + 
    (-238/3 - ((179*I)/5)*Pi - (123*Log[1 - x])/5 + (12*I)*Pi*Log[1 - x] + 
      6*Log[1 - x]^2 - (56*Log[x])/5)*PolyLog[4, -(x/(1 - x))] + 
    (913*PolyLog[5, 1 - x])/10 - (2129*PolyLog[5, x])/15 - 
    (881*PolyLog[5, -(x/(1 - x))])/5 - 90*PolyLog[6, 1 - x] + 84*Zeta[3] + 
    (232*Pi^2*Zeta[3])/15 + (2*I)*Pi^3*Zeta[3] - 15*Log[1 - x]*Zeta[3] - 
    2*Pi^2*Log[1 - x]*Zeta[3] + (21*Log[1 - x]^2*Zeta[3])/10 + 
    (6*I)*Pi*Log[1 - x]^2*Zeta[3] + 2*Log[1 - x]^3*Zeta[3] + 
    15*Log[x]*Zeta[3] - (464*Log[1 - x]*Log[x]*Zeta[3])/5 + 
    6*Log[1 - x]^2*Log[x]*Zeta[3] + (21*Log[x]^2*Zeta[3])/10 - 24*Zeta[3]^2 + 
    PolyLog[3, 1 - x]*(-967/36 + ((664*I)/15)*Pi + (1391*Pi^2)/60 - 
      (2*I)*Pi^3 + (1129*Log[1 - x])/15 - ((124*I)/5)*Pi*Log[1 - x] + 
      2*Pi^2*Log[1 - x] - (29*Log[1 - x]^2)/2 - (6*I)*Pi*Log[1 - x]^2 - 
      2*Log[1 - x]^3 - 31*Log[x] - (401*Log[1 - x]*Log[x])/10 - 
      6*Log[1 - x]^2*Log[x] - (21*Log[x]^2)/10 + 48*Zeta[3]) + 
    PolyLog[2, x]*((-19*I)*Pi + (119*Pi^2)/9 - ((181*I)/60)*Pi^3 - Pi^4/5 - 
      (967*Log[1 - x])/36 + ((164*I)/15)*Pi*Log[1 - x] + 
      (733*Pi^2*Log[1 - x])/60 + I*Pi^3*Log[1 - x] + (313*Log[1 - x]^2)/30 - 
      ((99*I)/4)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/2 - 
      (107*Log[1 - x]^3)/12 + I*Pi*Log[1 - x]^3 + Log[1 - x]^4/4 + 
      (283*Log[x])/36 - ((164*I)/15)*Pi*Log[x] + (7*Pi^2*Log[x])/5 - 
      (149*Log[1 - x]*Log[x])/15 + ((34*I)/5)*Pi*Log[1 - x]*Log[x] - 
      (403*Log[1 - x]^2*Log[x])/20 - (6*I)*Pi*Log[1 - x]^2*Log[x] - 
      3*Log[1 - x]^3*Log[x] - Log[x]^2/2 - ((7*I)/5)*Pi*Log[x]^2 + 
      (7*Log[1 - x]*Log[x]^2)/5 + (-443/10 - (12*I)*Pi - 12*Log[1 - x])*
       PolyLog[3, 1 - x] + (86*PolyLog[3, x])/3 + 18*PolyLog[4, 1 - x] + 
      (1073*Zeta[3])/15 + (12*I)*Pi*Zeta[3] + 12*Log[1 - x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((977*I)/360)*Pi + (469*Pi^2)/120 - ((25*I)/36)*Pi^3 + 
      (274*Pi^4)/135 - ((49*I)/20)*Pi*Log[1 - x] - (806*Pi^2*Log[1 - x])/
       135 + (23*Pi^2*Log[1 - x]^2)/9 + (4*Log[1 - x]^4)/3 + 
      (977*Log[x])/360 + ((46*I)/5)*Pi*Log[x] - (3961*Pi^2*Log[x])/540 + 
      ((2*I)/9)*Pi^3*Log[x] - (49*Log[1 - x]*Log[x])/20 + 
      (2*Pi^2*Log[1 - x]*Log[x])/9 + (667*Log[1 - x]^2*Log[x])/90 - 
      (44*Log[1 - x]^3*Log[x])/9 + (233*Log[x]^2)/40 - 
      ((737*I)/180)*Pi*Log[x]^2 + 6*Pi^2*Log[x]^2 - (2*Log[1 - x]^2*Log[x]^2)/
       3 - (26*Log[x]^3)/5 + (3*Log[x]^4)/2 + 
      (((-737*I)/90)*Pi - (52*Pi^2)/9 + (667*Log[1 - x])/45 + 
        (2*Log[1 - x]^2)/3 - (2071*Log[x])/90 - ((4*I)/3)*Pi*Log[x] - 
        (4*Log[1 - x]*Log[x])/3)*PolyLog[2, x] + 
      (667/45 + (4*Log[1 - x])/3 - (4*Log[x])/3)*PolyLog[3, 1 - x] + 
      (2071/90 + (4*I)*Pi - 32*Log[1 - x] + 36*Log[x])*PolyLog[3, x] - 
      (100*PolyLog[4, 1 - x])/3 - 40*PolyLog[4, x] + 
      32*PolyLog[4, -(x/(1 - x))] - (181*Zeta[3])/90 + ((4*I)/3)*Pi*Zeta[3] + 
      32*Log[1 - x]*Zeta[3] - (92*Log[x]*Zeta[3])/3) + 
    FF[(1 - x)^(-2)]*(((-49*I)/120)*Pi^3 - (49*Pi^4)/40 - 
      (7*Pi^2*Log[1 - x]^2)/4 - (7*Log[1 - x]^4)/8 - ((9*I)/8)*Pi*Log[x] + 
      (49*Pi^2*Log[x])/120 + (7*Log[1 - x]^3*Log[x])/2 - (9*Log[x]^2)/16 + 
      ((49*I)/40)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/2 + (49*Log[x]^3)/60 - 
      (7*Log[x]^4)/8 + (((49*I)/20)*Pi + (7*Pi^2)/2 + (49*Log[x])/20)*
       PolyLog[2, x] + (-49/20 + 21*Log[1 - x] - 21*Log[x])*PolyLog[3, x] + 
      21*PolyLog[4, 1 - x] + 21*PolyLog[4, x] - 21*PolyLog[4, -(x/(1 - x))] + 
      (49*Zeta[3])/20 - 21*Log[1 - x]*Zeta[3] + 21*Log[x]*Zeta[3]) - 
    (1056*Zeta[5])/5 + FF[x^(-2)]*((133*Pi^4)/135 + ((2*I)/75)*Pi^5 + 
      (103*Pi^6)/140 - (151*Li[{3, 2}, 1, x])/15 + (216*Li[{3, 2}, 1 - x, 1])/
       5 + (159*Li[{3, 2}, x, 1])/5 - 54*Li[{3, 3}, 1 - x, 1] - 
      81*Li[{4, 2}, 1 - x, 1] - ((7753*I)/120)*Pi*Log[1 - x] + 
      (9691*Pi^2*Log[1 - x])/540 - ((863*I)/90)*Pi^3*Log[1 - x] - 
      (242*Pi^4*Log[1 - x])/225 + ((3*I)/8)*Pi^5*Log[1 - x] - 
      (7753*Log[1 - x]^2)/240 + ((4291*I)/360)*Pi*Log[1 - x]^2 - 
      (67*Pi^2*Log[1 - x]^2)/36 + ((163*I)/30)*Pi^3*Log[1 - x]^2 + 
      (87*Pi^4*Log[1 - x]^2)/16 + (5641*Log[1 - x]^3)/540 - 
      ((371*I)/45)*Pi*Log[1 - x]^3 + (11*Pi^2*Log[1 - x]^3)/15 + 
      ((3*I)/4)*Pi^3*Log[1 - x]^3 - (11*Log[1 - x]^4)/4 + 
      ((9*I)/5)*Pi*Log[1 - x]^4 + (51*Pi^2*Log[1 - x]^4)/16 + 
      (133*Log[1 - x]^5)/300 + ((9*I)/8)*Pi*Log[1 - x]^5 + 
      (15*Log[1 - x]^6)/16 + (53*Pi^4*Log[x])/75 - ((6991*I)/180)*Pi*
       Log[1 - x]*Log[x] - (169*Pi^2*Log[1 - x]*Log[x])/15 + 
      ((19*I)/5)*Pi^3*Log[1 - x]*Log[x] - (9*Pi^4*Log[1 - x]*Log[x])/10 - 
      (8341*Log[1 - x]^2*Log[x])/180 + ((139*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      (29*Pi^2*Log[1 - x]^2*Log[x])/5 - ((9*I)/2)*Pi^3*Log[1 - x]^2*Log[x] + 
      (913*Log[1 - x]^3*Log[x])/45 + (I/5)*Pi*Log[1 - x]^3*Log[x] - 
      (27*Pi^2*Log[1 - x]^3*Log[x])/4 - (4*Log[1 - x]^4*Log[x])/3 - 
      ((9*I)/2)*Pi*Log[1 - x]^4*Log[x] - (27*Log[1 - x]^5*Log[x])/8 - 
      ((67*I)/30)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/5 + 
      (163*Log[1 - x]^2*Log[x]^2)/30 + ((56*I)/5)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (58*Log[1 - x]^3*Log[x]^2)/5 - (I/15)*Pi*Log[1 - x]*Log[x]^3 - 
      (Log[1 - x]^2*Log[x]^3)/6 + (((112*I)/5)*Pi + (108*Log[1 - x])/5 - 
        ((27*I)/2)*Pi*Log[1 - x] - (27*Log[1 - x]^2)/4 + (4*Log[x])/5)*
       PolyLog[2, x]^2 + (((67*I)/15)*Pi - (3*Pi^2)/5 + (67*Log[1 - x])/15 + 
        (22*I)*Pi*Log[1 - x] + (52*Log[1 - x]^2)/5 + ((6*I)/5)*Pi*Log[x] + 
        (6*Log[1 - x]*Log[x])/5)*PolyLog[3, x] + 
      (-266/3 - ((12*I)/5)*Pi - (81*Pi^2)/2 - (342*Log[1 - x])/5 + 
        (54*I)*Pi*Log[1 - x] + 27*Log[1 - x]^2 - (318*Log[x])/5 + 
        81*Log[1 - x]*Log[x])*PolyLog[4, 1 - x] + 
      (92/3 - ((12*I)/5)*Pi - (322*Log[1 - x])/5 + (54*I)*Pi*Log[1 - x] + 
        27*Log[1 - x]^2 - (16*Log[x])/5)*PolyLog[4, x] + 
      (92/3 - ((4*I)/5)*Pi + (12*Log[1 - x])/5 + (54*I)*Pi*Log[1 - x] + 
        27*Log[1 - x]^2 - (16*Log[x])/5)*PolyLog[4, -(x/(1 - x))] + 
      (894*PolyLog[5, 1 - x])/5 + (881*PolyLog[5, x])/15 + 
      (344*PolyLog[5, -(x/(1 - x))])/5 - 405*PolyLog[6, 1 - x] + 
      (9691*Zeta[3])/180 - ((1276*I)/15)*Pi*Zeta[3] - (71*Pi^2*Zeta[3])/5 + 
      (9*I)*Pi^3*Zeta[3] - (272*Log[1 - x]*Zeta[3])/5 - 
      9*Pi^2*Log[1 - x]*Zeta[3] + (3*Log[1 - x]^2*Zeta[3])/5 + 
      (27*I)*Pi*Log[1 - x]^2*Zeta[3] + 9*Log[1 - x]^3*Zeta[3] - 
      (92*Log[x]*Zeta[3])/3 + (426*Log[1 - x]*Log[x]*Zeta[3])/5 + 
      27*Log[1 - x]^2*Log[x]*Zeta[3] + (3*Log[x]^2*Zeta[3])/5 - 
      108*Zeta[3]^2 + PolyLog[3, 1 - x]*(-9691/180 + ((1276*I)/15)*Pi - 
        (37*Pi^2)/5 - (9*I)*Pi^3 + (272*Log[1 - x])/5 + 
        ((116*I)/5)*Pi*Log[1 - x] + 9*Pi^2*Log[1 - x] + 11*Log[1 - x]^2 - 
        (27*I)*Pi*Log[1 - x]^2 - 9*Log[1 - x]^3 + (92*Log[x])/3 + 
        (222*Log[1 - x]*Log[x])/5 - 27*Log[1 - x]^2*Log[x] - (3*Log[x]^2)/5 + 
        216*Zeta[3]) + PolyLog[2, x]*(((-9691*I)/180)*Pi - (277*Pi^2)/45 + 
        ((17*I)/5)*Pi^3 - (9*Pi^4)/10 - (9691*Log[1 - x])/180 + 
        ((139*I)/3)*Pi*Log[1 - x] - (163*Pi^2*Log[1 - x])/15 + 
        ((9*I)/2)*Pi^3*Log[1 - x] + (127*Log[1 - x]^2)/5 - 
        (9*Pi^2*Log[1 - x]^2)/4 - (11*Log[1 - x]^3)/3 + 
        ((9*I)/2)*Pi*Log[1 - x]^3 + (9*Log[1 - x]^4)/8 - 
        ((67*I)/15)*Pi*Log[x] + (2*Pi^2*Log[x])/5 - (67*Log[1 - x]*Log[x])/
         15 + ((114*I)/5)*Pi*Log[1 - x]*Log[x] + (163*Log[1 - x]^2*Log[x])/
         5 - (27*I)*Pi*Log[1 - x]^2*Log[x] - (27*Log[1 - x]^3*Log[x])/2 - 
        ((2*I)/5)*Pi*Log[x]^2 + (2*Log[1 - x]*Log[x]^2)/5 + 
        (216/5 - (54*I)*Pi - 54*Log[1 - x])*PolyLog[3, 1 - x] - 
        (35*PolyLog[3, x])/3 + 81*PolyLog[4, 1 - x] + (493*Zeta[3])/15 + 
        (54*I)*Pi*Zeta[3] + 54*Log[1 - x]*Zeta[3]) + (294*Zeta[5])/5) + 
    FF[x^(-1)]*(((-6529*I)/360)*Pi + (16987*Pi^2)/1080 + ((143*I)/90)*Pi^3 - 
      (397*Pi^4)/270 - ((691*I)/600)*Pi^5 - (103*Pi^6)/126 - 
      (674*Li[{3, 2}, 1, x])/15 + (209*Li[{3, 2}, 1 - x, 1])/5 + 
      (666*Li[{3, 2}, x, 1])/5 + 60*Li[{3, 3}, 1 - x, 1] + 
      90*Li[{4, 2}, 1 - x, 1] - (6529*Log[1 - x])/360 + 
      ((2099*I)/90)*Pi*Log[1 - x] - (257*Pi^2*Log[1 - x])/135 + 
      ((869*I)/45)*Pi^3*Log[1 - x] + (19181*Pi^4*Log[1 - x])/1800 - 
      ((5*I)/12)*Pi^5*Log[1 - x] + (10601*Log[1 - x]^2)/360 - 
      ((1355*I)/36)*Pi*Log[1 - x]^2 + (199*Pi^2*Log[1 - x]^2)/18 - 
      ((971*I)/60)*Pi^3*Log[1 - x]^2 - (145*Pi^4*Log[1 - x]^2)/24 - 
      (6007*Log[1 - x]^3)/270 + ((101*I)/9)*Pi*Log[1 - x]^3 - 
      (527*Pi^2*Log[1 - x]^3)/180 - ((5*I)/6)*Pi^3*Log[1 - x]^3 + 
      (19*Log[1 - x]^4)/3 - ((601*I)/120)*Pi*Log[1 - x]^4 - 
      (85*Pi^2*Log[1 - x]^4)/24 - (397*Log[1 - x]^5)/200 - 
      ((5*I)/4)*Pi*Log[1 - x]^5 - (25*Log[1 - x]^6)/24 - 
      ((6403*I)/180)*Pi*Log[x] - (59*Pi^2*Log[x])/9 + 
      ((19*I)/5)*Pi^3*Log[x] + (103*Pi^4*Log[x])/50 - 
      (6403*Log[1 - x]*Log[x])/180 + ((299*I)/18)*Pi*Log[1 - x]*Log[x] - 
      (46*Pi^2*Log[1 - x]*Log[x])/5 - ((52*I)/15)*Pi^3*Log[1 - x]*Log[x] + 
      Pi^4*Log[1 - x]*Log[x] + (2269*Log[1 - x]^2*Log[x])/90 - 
      ((137*I)/3)*Pi*Log[1 - x]^2*Log[x] - (29*Pi^2*Log[1 - x]^2*Log[x])/20 + 
      (5*I)*Pi^3*Log[1 - x]^2*Log[x] - (322*Log[1 - x]^3*Log[x])/9 + 
      ((179*I)/5)*Pi*Log[1 - x]^3*Log[x] + (15*Pi^2*Log[1 - x]^3*Log[x])/2 + 
      (163*Log[1 - x]^4*Log[x])/8 + (5*I)*Pi*Log[1 - x]^4*Log[x] + 
      (15*Log[1 - x]^5*Log[x])/4 - ((11*I)/6)*Pi*Log[x]^2 + 
      (Pi^2*Log[x]^2)/10 - (104*Log[1 - x]*Log[x]^2)/5 + 
      ((331*I)/15)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/5 + 
      (76*Log[1 - x]^2*Log[x]^2)/3 - ((51*I)/5)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (53*Log[1 - x]^3*Log[x]^2)/5 - (I/15)*Pi*Log[x]^3 + 
      (4*Log[1 - x]*Log[x]^3)/15 + (I/15)*Pi*Log[1 - x]*Log[x]^3 + 
      (Log[1 - x]^2*Log[x]^3)/6 + (((201*I)/10)*Pi + (209*Log[1 - x])/10 + 
        (15*I)*Pi*Log[1 - x] + (15*Log[1 - x]^2)/2 - (4*Log[x])/5)*
       PolyLog[2, x]^2 + (569/15 + ((328*I)/15)*Pi + (3*Pi^2)/5 + 
        (358*Log[1 - x])/15 + (34*I)*Pi*Log[1 - x] + (88*Log[1 - x]^2)/5 - 
        2*Log[x] - ((6*I)/5)*Pi*Log[x] - (6*Log[1 - x]*Log[x])/5)*
       PolyLog[3, x] + (202/3 + ((282*I)/5)*Pi + 45*Pi^2 + 
        (582*Log[1 - x])/5 - (60*I)*Pi*Log[1 - x] - 30*Log[1 - x]^2 - 
        (927*Log[x])/5 - 90*Log[1 - x]*Log[x])*PolyLog[4, 1 - x] + 
      (-10/3 + ((282*I)/5)*Pi - (1058*Log[1 - x])/5 - (60*I)*Pi*Log[1 - x] - 
        30*Log[1 - x]^2 + (16*Log[x])/5)*PolyLog[4, x] + 
      (-16/3 + ((274*I)/5)*Pi + (258*Log[1 - x])/5 - (60*I)*Pi*Log[1 - x] - 
        30*Log[1 - x]^2 + (16*Log[x])/5)*PolyLog[4, -(x/(1 - x))] - 
      (1219*PolyLog[5, 1 - x])/5 + (3244*PolyLog[5, x])/15 + 
      (1306*PolyLog[5, -(x/(1 - x))])/5 + 450*PolyLog[6, 1 - x] + 
      PolyLog[3, 1 - x]*(-701/90 - ((76*I)/3)*Pi - (1013*Pi^2)/30 + 
        (10*I)*Pi^3 - 64*Log[1 - x] + ((164*I)/5)*Pi*Log[1 - x] - 
        10*Pi^2*Log[1 - x] + 17*Log[1 - x]^2 + (30*I)*Pi*Log[1 - x]^2 + 
        10*Log[1 - x]^3 + (116*Log[x])/3 + (203*Log[1 - x]*Log[x])/5 + 
        30*Log[1 - x]^2*Log[x] + (3*Log[x]^2)/5 - 240*Zeta[3]) - 
      (13219*Zeta[3])/90 + ((692*I)/15)*Pi*Zeta[3] - (212*Pi^2*Zeta[3])/15 - 
      (10*I)*Pi^3*Zeta[3] + (94*Log[1 - x]*Zeta[3])/5 + 
      10*Pi^2*Log[1 - x]*Zeta[3] - (3*Log[1 - x]^2*Zeta[3])/5 - 
      (30*I)*Pi*Log[1 - x]^2*Zeta[3] - 10*Log[1 - x]^3*Zeta[3] + 
      (82*Log[x]*Zeta[3])/3 + (424*Log[1 - x]*Log[x]*Zeta[3])/5 - 
      30*Log[1 - x]^2*Log[x]*Zeta[3] - (3*Log[x]^2*Zeta[3])/5 + 
      120*Zeta[3]^2 + PolyLog[2, x]*(((-823*I)/18)*Pi + (44*Pi^2)/45 + 
        ((43*I)/30)*Pi^3 + Pi^4 - (701*Log[1 - x])/90 - 
        ((688*I)/15)*Pi*Log[1 - x] - (379*Pi^2*Log[1 - x])/30 - 
        (5*I)*Pi^3*Log[1 - x] - 33*Log[1 - x]^2 + ((81*I)/2)*Pi*
         Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/2 + (101*Log[1 - x]^3)/6 - 
        (5*I)*Pi*Log[1 - x]^3 - (5*Log[1 - x]^4)/4 - (569*Log[x])/15 + 
        ((332*I)/15)*Pi*Log[x] - (2*Pi^2*Log[x])/5 + (302*Log[1 - x]*Log[x])/
         15 - ((104*I)/5)*Pi*Log[1 - x]*Log[x] + (109*Log[1 - x]^2*Log[x])/
         10 + (30*I)*Pi*Log[1 - x]^2*Log[x] + 15*Log[1 - x]^3*Log[x] + 
        Log[x]^2 + ((2*I)/5)*Pi*Log[x]^2 - (2*Log[1 - x]*Log[x]^2)/5 + 
        (209/5 + (60*I)*Pi + 60*Log[1 - x])*PolyLog[3, 1 - x] - 
        (130*PolyLog[3, x])/3 - 90*PolyLog[4, 1 - x] - (2068*Zeta[3])/15 - 
        (60*I)*Pi*Zeta[3] - 60*Log[1 - x]*Zeta[3]) + (1356*Zeta[5])/5)) + 
  COLOR[CA^2*NfV2]*(18287/1620 - ((161401*I)/3240)*Pi - (27719*Pi^2)/1296 - 
    ((6797*I)/720)*Pi^3 + (3851*Pi^4)/648 + ((1369*I)/1080)*Pi^5 + 
    (55*Pi^6)/1512 - (175*Li[{3, 3}, 1 - x, 1])/6 - (65*Li[{3, 3}, x, 1])/3 + 
    (14*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 26*Li[{4, 2}, 1 - x, 1] + 
    12*Li[{4, 2}, x, 1] + (13*Li[{2, 2, 2}, x, 1, 1])/4 + 
    (325471*Log[1 - x])/1620 - ((569363*I)/3240)*Pi*Log[1 - x] + 
    (5261*Pi^2*Log[1 - x])/90 + ((5605*I)/216)*Pi^3*Log[1 - x] - 
    (2167*Pi^4*Log[1 - x])/720 - ((119*I)/72)*Pi^5*Log[1 - x] - 
    (46981*Log[1 - x]^2)/324 - ((33919*I)/720)*Pi*Log[1 - x]^2 + 
    (20677*Pi^2*Log[1 - x]^2)/432 - ((2833*I)/144)*Pi^3*Log[1 - x]^2 - 
    (1423*Pi^4*Log[1 - x]^2)/1080 - (1043*Log[1 - x]^3)/36 - 
    ((1939*I)/216)*Pi*Log[1 - x]^3 + (1483*Pi^2*Log[1 - x]^3)/216 + 
    ((19*I)/8)*Pi^3*Log[1 - x]^3 + (55*Log[1 - x]^4)/144 - 
    ((1243*I)/144)*Pi*Log[1 - x]^4 - (271*Pi^2*Log[1 - x]^4)/864 + 
    (149*Log[1 - x]^5)/72 + ((299*I)/240)*Pi*Log[1 - x]^5 + 
    (491*Log[1 - x]^6)/4320 + Li[{3, 2}, 1, x]*(1267/18 - ((227*I)/6)*Pi - 
      (89*Log[1 - x])/6 - (33*Log[x])/2) + Li[{3, 2}, x, 1]*
     (-1931/6 + ((61*I)/2)*Pi + (75*Log[1 - x])/2 - (27*Log[x])/2) + 
    Li[{3, 2}, 1 - x, 1]*(-1393/6 + (30*I)*Pi + 31*Log[1 - x] - Log[x]) - 
    (267721*Log[x])/1080 + ((230609*I)/1080)*Pi*Log[x] - 
    (1361*Pi^2*Log[x])/432 - ((129*I)/4)*Pi^3*Log[x] - 
    (20929*Pi^4*Log[x])/2160 + ((61*I)/90)*Pi^5*Log[x] + 
    (70199*Log[1 - x]*Log[x])/1080 - ((16603*I)/120)*Pi*Log[1 - x]*Log[x] - 
    (941*Pi^2*Log[1 - x]*Log[x])/36 + ((1513*I)/36)*Pi^3*Log[1 - x]*Log[x] + 
    (103*Pi^4*Log[1 - x]*Log[x])/72 - (72839*Log[1 - x]^2*Log[x])/360 - 
    ((263*I)/6)*Pi*Log[1 - x]^2*Log[x] - (269*Pi^2*Log[1 - x]^2*Log[x])/12 + 
    ((16*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (3109*Log[1 - x]^3*Log[x])/54 + 
    ((701*I)/36)*Pi*Log[1 - x]^3*Log[x] + (203*Pi^2*Log[1 - x]^3*Log[x])/24 - 
    (637*Log[1 - x]^4*Log[x])/24 - ((65*I)/24)*Pi*Log[1 - x]^4*Log[x] + 
    (1081*Log[1 - x]^5*Log[x])/720 + (841*Log[x]^2)/8 - 
    ((26581*I)/720)*Pi*Log[x]^2 - (76*Pi^2*Log[x]^2)/3 + 
    ((49*I)/12)*Pi^3*Log[x]^2 - (Pi^4*Log[x]^2)/6 - 
    (1601*Log[1 - x]*Log[x]^2)/24 + ((287*I)/6)*Pi*Log[1 - x]*Log[x]^2 + 
    (355*Pi^2*Log[1 - x]*Log[x]^2)/12 - ((3*I)/2)*Pi^3*Log[1 - x]*Log[x]^2 + 
    (14137*Log[1 - x]^2*Log[x]^2)/144 - (104*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (13*Pi^2*Log[1 - x]^2*Log[x]^2)/3 + (91*Log[1 - x]^3*Log[x]^2)/9 - 
    ((35*I)/6)*Pi*Log[1 - x]^3*Log[x]^2 - (181*Log[1 - x]^4*Log[x]^2)/24 - 
    (1177*Log[x]^3)/72 + ((317*I)/72)*Pi*Log[x]^3 + (2*Pi^2*Log[x]^3)/3 + 
    (217*Log[1 - x]*Log[x]^3)/8 - ((7*I)/2)*Pi*Log[1 - x]*Log[x]^3 - 
    (Pi^2*Log[1 - x]*Log[x]^3)/3 - (446*Log[1 - x]^2*Log[x]^3)/9 + 
    ((5*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + (3*Log[1 - x]^3*Log[x]^3)/2 - 
    (5*Log[x]^4)/3 + (47*Log[1 - x]*Log[x]^4)/24 - 
    (Log[1 - x]^2*Log[x]^4)/8 + (((-2057*I)/12)*Pi + (5*Pi^2)/2 - 
      (1393*Log[1 - x])/12 - ((45*I)/4)*Pi*Log[1 - x] - (33*Log[1 - x]^2)/8 - 
      (166*Log[x])/3 - ((29*I)/2)*Pi*Log[x] - 3*Log[1 - x]*Log[x] - 
      (23*Log[x]^2)/4)*PolyLog[2, x]^2 - (13*PolyLog[2, x]^3)/24 - 
    (77*PolyLog[3, 1 - x]^2)/4 + (37*PolyLog[3, x]^2)/2 + 
    (3997/18 - ((310*I)/3)*Pi + (3*Pi^2)/4 + (461*Log[1 - x])/6 - 
      (61*I)*Pi*Log[1 - x] - 33*Log[1 - x]^2 + (1505*Log[x])/3 - 
      (61*I)*Pi*Log[x] - (53*Log[1 - x]*Log[x])/2 + 15*Log[x]^2)*
     PolyLog[4, 1 - x] + FF[x^2]*((1315*Pi^2)/144 + ((17*I)/8)*Pi^3 + 
      (35*Pi^4)/32 - (139*Pi^2*Log[1 - x])/18 - ((23*I)/24)*Pi^3*Log[1 - x] + 
      (1315*Log[1 - x]^2)/144 + ((17*I)/8)*Pi*Log[1 - x]^2 + 
      (41*Pi^2*Log[1 - x]^2)/48 - (91*Log[1 - x]^3)/36 - 
      ((31*I)/24)*Pi*Log[1 - x]^3 - (11*Log[1 - x]^4)/32 - 
      (41*Pi^2*Log[x])/8 - ((9*I)/8)*Pi^3*Log[x] - (1315*Log[1 - x]*Log[x])/
       72 - ((17*I)/4)*Pi*Log[1 - x]*Log[x] - (13*Pi^2*Log[1 - x]*Log[x])/3 + 
      (155*Log[1 - x]^2*Log[x])/12 + ((43*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
      (41*Log[1 - x]^3*Log[x])/24 + (1315*Log[x]^2)/144 + 
      ((17*I)/8)*Pi*Log[x]^2 + (37*Pi^2*Log[x]^2)/48 - 
      (8*Log[1 - x]*Log[x]^2)/3 + ((51*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
      (65*Log[1 - x]^2*Log[x]^2)/16 - (91*Log[x]^3)/36 - 
      ((31*I)/24)*Pi*Log[x]^3 + (53*Log[1 - x]*Log[x]^3)/24 - 
      (11*Log[x]^4)/32 + ((187*Log[1 - x])/12 - I*Pi*Log[1 - x] - 
        Log[1 - x]^2/2 - (187*Log[x])/12 + I*Pi*Log[x] + Log[x]^2/2)*
       PolyLog[2, x] + (187/12 + ((55*I)/2)*Pi + (43*Log[1 - x])/4 + 
        (67*Log[x])/4)*PolyLog[3, 1 - x] + 
      (187/12 + ((55*I)/2)*Pi + (67*Log[1 - x])/4 + (43*Log[x])/4)*
       PolyLog[3, x] - (45*PolyLog[4, 1 - x])/2 - (45*PolyLog[4, x])/2) + 
    (-11293/18 - ((1264*I)/3)*Pi - 2*Pi^2 + (2014*Log[1 - x])/3 + 
      (76*I)*Pi*Log[1 - x] - 41*Log[1 - x]^2 - (839*Log[x])/3 + 
      90*Log[1 - x]*Log[x])*PolyLog[4, x] + 
    (-2663/36 - ((709*I)/3)*Pi - (113*Log[1 - x])/2 + (42*I)*Pi*Log[1 - x] + 
      14*Log[1 - x]^2 - (727*Log[x])/6)*PolyLog[4, -(x/(1 - x))] + 
    (-2591/6 + (186*I)*Pi + 104*Log[1 - x] + 11*Log[x])*PolyLog[5, 1 - x] + 
    (-2549/18 + ((139*I)/6)*Pi - (629*Log[1 - x])/6 - (87*Log[x])/2)*
     PolyLog[5, x] + (-535 + (61*I)*Pi + 60*Log[1 - x] - 27*Log[x])*
     PolyLog[5, -(x/(1 - x))] - (183*PolyLog[6, 1 - x])/2 + 
    24*PolyLog[6, x] + 24*PolyLog[6, -(x/(1 - x))] + 
    PolyLog[3, x]*(17819/360 + ((3339*I)/4)*Pi - (182*Pi^2)/9 + (3*I)*Pi^3 + 
      (4567*Log[1 - x])/12 - ((311*I)/2)*Pi*Log[1 - x] + 
      (221*Pi^2*Log[1 - x])/18 - (357*Log[1 - x]^2)/4 + 
      (71*Log[1 - x]^3)/18 + (2021*Log[x])/6 + (65*I)*Pi*Log[x] + 
      2*Pi^2*Log[x] + 23*Log[1 - x]*Log[x] - (39*I)*Pi*Log[1 - x]*Log[x] - 
      (53*Log[1 - x]^2*Log[x])/6 + 21*Log[x]^2 - 10*Log[1 - x]*Log[x]^2 - 
      (76*Zeta[3])/3) + (1435*Zeta[3])/18 - ((10451*I)/36)*Pi*Zeta[3] + 
    (751*Pi^2*Zeta[3])/9 - ((44*I)/3)*Pi^3*Zeta[3] - 
    (6133*Log[1 - x]*Zeta[3])/36 + ((3829*I)/36)*Pi*Log[1 - x]*Zeta[3] - 
    (575*Pi^2*Log[1 - x]*Zeta[3])/18 + (7357*Log[1 - x]^2*Zeta[3])/72 + 
    ((13*I)/2)*Pi*Log[1 - x]^2*Zeta[3] - (19*Log[1 - x]^3*Zeta[3])/9 - 
    (95*Log[x]*Zeta[3])/18 + ((196*I)/3)*Pi*Log[x]*Zeta[3] + 
    (Pi^2*Log[x]*Zeta[3])/3 - (1624*Log[1 - x]*Log[x]*Zeta[3])/3 + 
    (88*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + (605*Log[1 - x]^2*Log[x]*Zeta[3])/
     6 + (251*Log[x]^2*Zeta[3])/6 + Log[1 - x]*Log[x]^2*Zeta[3] - 
    (287*Zeta[3]^2)/6 + PolyLog[3, 1 - x]*(-53833/120 + ((8233*I)/36)*Pi + 
      (275*Pi^2)/9 - (I/3)*Pi^3 - (905*Log[1 - x])/6 + 
      ((19*I)/6)*Pi*Log[1 - x] + (179*Pi^2*Log[1 - x])/18 - 
      (205*Log[1 - x]^2)/6 + ((13*I)/2)*Pi*Log[1 - x]^2 + 
      (58*Log[1 - x]^3)/9 + (11683*Log[x])/36 - ((463*I)/3)*Pi*Log[x] + 
      (Pi^2*Log[x])/6 - (548*Log[1 - x]*Log[x])/3 + (3*I)*Pi*Log[1 - x]*
       Log[x] - (40*Log[1 - x]^2*Log[x])/3 - (871*Log[x]^2)/12 - 
      4*Log[1 - x]*Log[x]^2 + (4*PolyLog[3, x])/3 + (323*Zeta[3])/3) + 
    FF[(1 - x)^(-1)]*(((22913*I)/360)*Pi - (527*Pi^2)/48 + 
      ((1513*I)/120)*Pi^3 - (521*Pi^4)/360 - ((367*I)/40)*Pi*Log[1 - x] - 
      (53*Pi^2*Log[1 - x])/12 + ((4*I)/3)*Pi^3*Log[1 - x] + 
      (103*Pi^2*Log[1 - x]^2)/12 + (103*Log[1 - x]^4)/24 + 
      (22913*Log[x])/360 - ((28033*I)/360)*Pi*Log[x] - (239*Pi^2*Log[x])/72 + 
      ((5*I)/2)*Pi^3*Log[x] - (367*Log[1 - x]*Log[x])/40 - 
      ((148*I)/3)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/3 + 
      42*Log[1 - x]^2*Log[x] - (4*I)*Pi*Log[1 - x]^2*Log[x] - 
      (103*Log[1 - x]^3*Log[x])/6 - (3199*Log[x]^2)/72 + 
      ((1547*I)/60)*Pi*Log[x]^2 + (101*Pi^2*Log[x]^2)/12 - 
      (74*Log[1 - x]*Log[x]^2)/3 + ((11*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (27*Log[1 - x]^2*Log[x]^2)/4 + (281*Log[x]^3)/36 - 
      ((29*I)/6)*Pi*Log[x]^3 + (11*Log[1 - x]*Log[x]^3)/6 - 
      (11*Log[x]^4)/24 + (((-52*I)/5)*Pi + (31*Pi^2)/2 + 84*Log[1 - x] - 
        (8*I)*Pi*Log[1 - x] - (472*Log[x])/5 + (3*I)*Pi*Log[x] - 
        8*Log[1 - x]*Log[x] + (11*Log[x]^2)/2)*PolyLog[2, x] + 
      (84 - (19*I)*Pi - 19*Log[x])*PolyLog[3, 1 - x] + 
      (472/5 - (107*I)*Pi - 114*Log[1 - x] + 7*Log[x])*PolyLog[3, x] - 
      103*PolyLog[4, 1 - x] + 78*PolyLog[4, x] + 
      103*PolyLog[4, -(x/(1 - x))] - (1369*Zeta[3])/10 + (107*I)*Pi*Zeta[3] + 
      114*Log[1 - x]*Zeta[3] - 7*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((-3731*I)/720)*Pi^3 + (61*Pi^4)/720 - 
      (157*Pi^2*Log[1 - x]^2)/24 - (157*Log[1 - x]^4)/48 + 
      ((685*I)/18)*Pi*Log[x] - (199*Pi^2*Log[x])/48 - (I/12)*Pi^3*Log[x] + 
      ((263*I)/12)*Pi*Log[1 - x]*Log[x] + (11*Pi^2*Log[1 - x]*Log[x])/6 + 
      (157*Log[1 - x]^3*Log[x])/12 + (685*Log[x]^2)/36 - 
      ((3011*I)/240)*Pi*Log[x]^2 - (115*Pi^2*Log[x]^2)/24 + 
      (263*Log[1 - x]*Log[x]^2)/24 - ((11*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
      (11*Log[1 - x]^2*Log[x]^2)/8 - (433*Log[x]^3)/72 + 
      ((61*I)/24)*Pi*Log[x]^3 - (11*Log[1 - x]*Log[x]^3)/12 + Log[x]^4/12 + 
      (((3731*I)/120)*Pi - (41*Pi^2)/6 + (3731*Log[x])/120 - 
        (I/2)*Pi*Log[x] - Log[x]^2/4)*PolyLog[2, x] + 
      (((11*I)/2)*Pi + (11*Log[x])/2)*PolyLog[3, 1 - x] + 
      (-3731/120 + ((265*I)/4)*Pi + 84*Log[1 - x] - (71*Log[x])/4)*
       PolyLog[3, x] + (157*PolyLog[4, 1 - x])/2 - (85*PolyLog[4, x])/2 - 
      (157*PolyLog[4, -(x/(1 - x))])/2 + (3731*Zeta[3])/120 - 
      ((265*I)/4)*Pi*Zeta[3] - 84*Log[1 - x]*Zeta[3] + 
      (71*Log[x]*Zeta[3])/4) + PolyLog[2, x]*(((-89659*I)/180)*Pi + 
      (11251*Pi^2)/216 + ((179*I)/9)*Pi^3 + (2*Pi^4)/3 - 
      (53833*Log[1 - x])/120 - ((242*I)/3)*Pi*Log[1 - x] + 
      (1367*Pi^2*Log[1 - x])/36 + ((29*I)/4)*Pi^3*Log[1 - x] - 
      (1843*Log[1 - x]^2)/24 - ((37*I)/2)*Pi*Log[1 - x]^2 + 
      (61*Pi^2*Log[1 - x]^2)/12 - (245*Log[1 - x]^3)/36 + 
      ((7*I)/4)*Pi*Log[1 - x]^3 + (23*Log[1 - x]^4)/24 - (17819*Log[x])/360 - 
      ((659*I)/3)*Pi*Log[x] + (587*Pi^2*Log[x])/36 - (3*I)*Pi^3*Log[x] + 
      (215*Log[1 - x]*Log[x])/12 - ((827*I)/6)*Pi*Log[1 - x]*Log[x] - 
      (19*Pi^2*Log[1 - x]*Log[x])/3 - (685*Log[1 - x]^2*Log[x])/6 - 
      ((45*I)/2)*Pi*Log[1 - x]^2*Log[x] - (61*Log[1 - x]^3*Log[x])/6 - 
      (481*Log[x]^2)/8 - ((9*I)/4)*Pi*Log[x]^2 - Pi^2*Log[x]^2 - 
      (425*Log[1 - x]*Log[x]^2)/6 + (5*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (53*Log[x]^3)/12 - (Log[1 - x]*Log[x]^3)/2 + 
      (-1393/6 - (39*I)*Pi - 32*Log[1 - x] - 7*Log[x])*PolyLog[3, 1 - x] + 
      (3259/18 + ((109*I)/6)*Pi - (25*Log[1 - x])/3 + (53*Log[x])/2)*
       PolyLog[3, x] + 55*PolyLog[4, 1 - x] - (141*PolyLog[4, x])/2 - 
      (15*PolyLog[4, -(x/(1 - x))])/2 + (1961*Zeta[3])/18 + 
      ((641*I)/6)*Pi*Zeta[3] + (178*Log[1 - x]*Zeta[3])/3 + 
      (95*Log[x]*Zeta[3])/2) + FF[x]*((-1259*Pi^2)/72 + 
      ((13043*I)/3240)*Pi^3 - (3479*Pi^4)/1620 - ((11*I)/90)*Pi^5 + 
      (68*Li[{3, 2}, 1, x])/9 - (40*Li[{3, 2}, 1 - x, 1])/3 - 
      (28*Li[{3, 2}, x, 1])/3 + (12535*Log[1 - x])/216 + 
      ((181*I)/36)*Pi*Log[1 - x] - (131*Pi^2*Log[1 - x])/270 + 
      ((11*I)/9)*Pi^3*Log[1 - x] - (97*Pi^4*Log[1 - x])/135 - 
      (220*Log[1 - x]^2)/9 + ((2077*I)/1080)*Pi*Log[1 - x]^2 - 
      (95*Pi^2*Log[1 - x]^2)/27 + ((11*I)/9)*Pi^3*Log[1 - x]^2 + 
      (217*Log[1 - x]^3)/72 + ((19*I)/9)*Pi*Log[1 - x]^3 + 
      (4*Pi^2*Log[1 - x]^3)/3 + (91*Log[1 - x]^4)/108 - 
      (I/18)*Pi*Log[1 - x]^4 + (11*Log[1 - x]^5)/45 - (12535*Log[x])/216 - 
      ((181*I)/36)*Pi*Log[x] + (5083*Pi^2*Log[x])/648 + 
      ((7*I)/3)*Pi^3*Log[x] - (88*Pi^4*Log[x])/135 + (1259*Log[1 - x]*Log[x])/
       36 - ((6563*I)/540)*Pi*Log[1 - x]*Log[x] + (29*Pi^2*Log[1 - x]*Log[x])/
       27 + ((10*I)/9)*Pi^3*Log[1 - x]*Log[x] + (149*Log[1 - x]^2*Log[x])/
       1080 + (I/9)*Pi*Log[1 - x]^2*Log[x] + (19*Pi^2*Log[1 - x]^2*Log[x])/
       3 - (187*Log[1 - x]^3*Log[x])/27 - ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (379*Log[x]^2)/36 + ((4403*I)/1080)*Pi*Log[x]^2 + 
      (34*Pi^2*Log[x]^2)/27 - ((7*I)/9)*Pi^3*Log[x]^2 - 
      (109*Log[1 - x]*Log[x]^2)/8 - ((37*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
      (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + (13*Log[1 - x]^2*Log[x]^2)/6 - 
      ((7*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (38*Log[1 - x]^3*Log[x]^2)/9 + 
      (455*Log[x]^3)/72 - ((17*I)/27)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/9 - 
      3*Log[1 - x]*Log[x]^3 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
      (14*Log[1 - x]^2*Log[x]^3)/9 + Log[x]^4/4 + (I/6)*Pi*Log[x]^4 + 
      ((-20*Log[1 - x])/3 + (20*Log[x])/3)*PolyLog[2, x]^2 + 
      (-83/540 - ((172*I)/3)*Pi + 6*Pi^2 - (278*Log[1 - x])/9 + 
        ((8*I)/3)*Pi*Log[1 - x] + (14*Log[1 - x]^2)/3 - (194*Log[x])/9 - 
        ((8*I)/3)*Pi*Log[x] - 20*Log[1 - x]*Log[x] + 2*Log[x]^2)*
       PolyLog[3, 1 - x] + (6563/540 - ((964*I)/9)*Pi - (34*Pi^2)/9 - 
        (542*Log[1 - x])/9 + ((8*I)/3)*Pi*Log[1 - x] - 2*Log[1 - x]^2 - 
        (466*Log[x])/9 - ((8*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 - 
        (14*Log[x]^2)/3)*PolyLog[3, x] + 
      (364/9 - (8*I)*Pi - (16*Log[1 - x])/3 + (112*Log[x])/3)*
       PolyLog[4, 1 - x] + (100 + (8*I)*Pi + 8*Log[1 - x] + (16*Log[x])/3)*
       PolyLog[4, x] + (164/9 + ((8*I)/3)*Pi + (4*Log[1 - x])/3 + 
        (4*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - 32*PolyLog[5, 1 - x] - 
      (52*PolyLog[5, x])/9 - (68*PolyLog[5, -(x/(1 - x))])/3 + 
      PolyLog[2, x]*(((-3323*I)/270)*Pi - (118*Pi^2)/9 + ((16*I)/9)*Pi^3 - 
        (83*Log[1 - x])/540 + ((112*I)/9)*Pi*Log[1 - x] + 
        (82*Pi^2*Log[1 - x])/9 - (14*Log[1 - x]^2)/9 - 
        ((4*I)/3)*Pi*Log[1 - x]^2 + (10*Log[1 - x]^3)/9 - (6563*Log[x])/540 + 
        ((112*I)/3)*Pi*Log[x] + (62*Pi^2*Log[x])/9 + (184*Log[1 - x]*Log[x])/
         9 - ((16*I)/3)*Pi*Log[1 - x]*Log[x] - (34*Log[1 - x]^2*Log[x])/3 + 
        (98*Log[x]^2)/9 - ((4*I)/3)*Pi*Log[x]^2 + 2*Log[1 - x]*Log[x]^2 + 
        (10*Log[x]^3)/9 - (40*PolyLog[3, 1 - x])/3 - (52*PolyLog[3, x])/9 - 
        (140*Zeta[3])/9) + (40*Pi^2*Zeta[3])/9 + (104*Log[1 - x]*Zeta[3])/9 - 
      (104*Log[x]*Zeta[3])/9 - (80*Log[1 - x]*Log[x]*Zeta[3])/3 - 
      (68*Zeta[5])/3) - (3541*Zeta[5])/3 - (21*I)*Pi*Zeta[5] + 
    266*Log[1 - x]*Zeta[5] - (33*Log[x]*Zeta[5])/2 + 
    FF[x^(-1)]*(((-307709*I)/1620)*Pi + (49163*Pi^2)/324 - 
      ((392*I)/27)*Pi^3 - (4597*Pi^4)/6480 - ((119*I)/108)*Pi^5 + 
      (295*Pi^6)/756 + (463*Li[{3, 3}, 1 - x, 1])/3 + 
      (199*Li[{3, 3}, x, 1])/3 + (50*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      172*Li[{4, 2}, 1 - x, 1] - 63*Li[{4, 2}, x, 1] - 
      20*Li[{2, 2, 2}, x, 1, 1] - (307709*Log[1 - x])/1620 + 
      ((200936*I)/405)*Pi*Log[1 - x] - (59833*Pi^2*Log[1 - x])/270 - 
      ((9913*I)/108)*Pi^3*Log[1 - x] + (91*Pi^4*Log[1 - x])/8 + 
      ((863*I)/90)*Pi^5*Log[1 - x] + (30344*Log[1 - x]^2)/81 + 
      ((28457*I)/360)*Pi*Log[1 - x]^2 - (15713*Pi^2*Log[1 - x]^2)/108 + 
      ((3559*I)/72)*Pi^3*Log[1 - x]^2 + (575*Pi^4*Log[1 - x]^2)/108 - 
      (197*Log[1 - x]^3)/18 + ((2827*I)/108)*Pi*Log[1 - x]^3 - 
      (1465*Pi^2*Log[1 - x]^3)/108 - ((113*I)/12)*Pi^3*Log[1 - x]^3 - 
      (835*Log[1 - x]^4)/48 + ((1813*I)/72)*Pi*Log[1 - x]^4 - 
      (2327*Pi^2*Log[1 - x]^4)/432 - (743*Log[1 - x]^5)/360 - 
      ((791*I)/120)*Pi*Log[1 - x]^5 - (1705*Log[1 - x]^6)/432 + 
      Li[{3, 2}, x, 1]*(4393/6 - (235*I)*Pi - 63*Log[1 - x] - 132*Log[x]) + 
      Li[{3, 2}, 1 - x, 1]*(1537/3 - (204*I)*Pi - 74*Log[1 - x] - 
        130*Log[x]) - ((26803*I)/135)*Pi*Log[x] - (215*Pi^2*Log[x])/108 + 
      ((811*I)/18)*Pi^3*Log[x] + (21067*Pi^4*Log[x])/1080 - 
      ((47*I)/9)*Pi^5*Log[x] - (26803*Log[1 - x]*Log[x])/135 + 
      ((73417*I)/180)*Pi*Log[1 - x]*Log[x] + (200*Pi^2*Log[1 - x]*Log[x])/9 - 
      ((2305*I)/18)*Pi^3*Log[1 - x]*Log[x] - (391*Pi^4*Log[1 - x]*Log[x])/
       90 + (59137*Log[1 - x]^2*Log[x])/180 + ((2989*I)/12)*Pi*Log[1 - x]^2*
       Log[x] + (31*Pi^2*Log[1 - x]^2*Log[x])/3 - ((104*I)/3)*Pi^3*
       Log[1 - x]^2*Log[x] + (27763*Log[1 - x]^3*Log[x])/108 - 
      ((1025*I)/18)*Pi*Log[1 - x]^3*Log[x] - (223*Pi^2*Log[1 - x]^3*Log[x])/
       12 + (1079*Log[1 - x]^4*Log[x])/24 + ((251*I)/12)*Pi*Log[1 - x]^4*
       Log[x] + (955*Log[1 - x]^5*Log[x])/72 - ((61*I)/36)*Pi*Log[x]^2 + 
      (413*Pi^2*Log[x]^2)/18 - ((47*I)/6)*Pi^3*Log[x]^2 - 
      (109*Pi^4*Log[x]^2)/30 + (2093*Log[1 - x]*Log[x]^2)/18 - 
      ((319*I)/4)*Pi*Log[1 - x]*Log[x]^2 - (475*Pi^2*Log[1 - x]*Log[x]^2)/6 + 
      (8*I)*Pi^3*Log[1 - x]*Log[x]^2 - (10969*Log[1 - x]^2*Log[x]^2)/72 + 
      (335*I)*Pi*Log[1 - x]^2*Log[x]^2 + (20*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - 
      (41*Log[1 - x]^3*Log[x]^2)/36 + ((68*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (109*Log[1 - x]^4*Log[x]^2)/12 + ((2*I)/9)*Pi*Log[x]^3 - 
      (4*Pi^2*Log[x]^3)/3 - (671*Log[1 - x]*Log[x]^3)/18 + 
      ((35*I)/6)*Pi*Log[1 - x]*Log[x]^3 + (4*Pi^2*Log[1 - x]*Log[x]^3)/3 + 
      (1165*Log[1 - x]^2*Log[x]^3)/9 - ((13*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (2*Log[1 - x]^3*Log[x]^3)/3 - (49*Log[1 - x]*Log[x]^4)/12 + 
      2*Log[1 - x]^2*Log[x]^4 + Li[{3, 2}, 1, x]*(-2303/18 + ((563*I)/3)*Pi - 
        Log[1 - x]/3 + 148*Log[x]) + (((1291*I)/3)*Pi - (5*Pi^2)/2 + 
        (1537*Log[1 - x])/6 + ((99*I)/2)*Pi*Log[1 - x] + 
        (123*Log[1 - x]^2)/4 + (1045*Log[x])/6 + (56*I)*Pi*Log[x] - 
        12*Log[1 - x]*Log[x] + 34*Log[x]^2)*PolyLog[2, x]^2 + 
      (10*PolyLog[2, x]^3)/3 + (135*PolyLog[3, 1 - x]^2)/2 - 
      (171*PolyLog[3, x]^2)/2 + (-6599/18 - ((46*I)/3)*Pi - (17*Pi^2)/2 - 
        (797*Log[1 - x])/3 + (284*I)*Pi*Log[1 - x] + 150*Log[1 - x]^2 - 
        (3508*Log[x])/3 + (470*I)*Pi*Log[x] - 85*Log[1 - x]*Log[x] + 
        327*Log[x]^2)*PolyLog[4, 1 - x] + (4468/9 + ((2873*I)/3)*Pi + 
        3*Pi^2 - (4850*Log[1 - x])/3 - (140*I)*Pi*Log[1 - x] + 
        49*Log[1 - x]^2 + (1669*Log[x])/3 - 48*Log[1 - x]*Log[x])*
       PolyLog[4, x] + (-3227/9 + ((2006*I)/3)*Pi - 5*Pi^2 + 214*Log[1 - x] - 
        (252*I)*Pi*Log[1 - x] - 151*Log[1 - x]^2 + (748*Log[x])/3)*
       PolyLog[4, -(x/(1 - x))] + (3581/3 - (816*I)*Pi - 238*Log[1 - x] - 
        340*Log[x])*PolyLog[5, 1 - x] + (10837/18 - ((847*I)/3)*Pi + 
        (1331*Log[1 - x])/3 - 116*Log[x])*PolyLog[5, x] + 
      (1332 - (470*I)*Pi - 306*Log[1 - x] - 264*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 27*PolyLog[6, 1 - x] - 126*PolyLog[6, x] - 
      126*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*
       (9733/20 + ((352*I)/9)*Pi - (2435*Pi^2)/18 - ((22*I)/3)*Pi^3 + 
        (1693*Log[1 - x])/3 + ((56*I)/3)*Pi*Log[1 - x] - 
        (473*Pi^2*Log[1 - x])/9 + (187*Log[1 - x]^2)/3 - 
        (7*I)*Pi*Log[1 - x]^2 - (77*Log[1 - x]^3)/9 - (4133*Log[x])/9 + 
        ((1580*I)/3)*Pi*Log[x] + (50*Pi^2*Log[x])/3 + 
        (1351*Log[1 - x]*Log[x])/3 - (90*I)*Pi*Log[1 - x]*Log[x] + 
        (293*Log[1 - x]^2*Log[x])/3 + (575*Log[x]^2)/3 - 
        100*Log[1 - x]*Log[x]^2 - (230*PolyLog[3, x])/3 - (1738*Zeta[3])/3) + 
      (20513*Zeta[3])/180 - ((253*I)/18)*Pi*Zeta[3] - 
      (1531*Pi^2*Zeta[3])/18 + ((328*I)/3)*Pi^3*Zeta[3] - 
      (4525*Log[1 - x]*Zeta[3])/9 - ((6349*I)/18)*Pi*Log[1 - x]*Zeta[3] + 
      (1058*Pi^2*Log[1 - x]*Zeta[3])/9 - (8743*Log[1 - x]^2*Zeta[3])/36 - 
      (31*I)*Pi*Log[1 - x]^2*Zeta[3] - (Log[1 - x]^3*Zeta[3])/9 + 
      (5497*Log[x]*Zeta[3])/18 - ((1106*I)/3)*Pi*Log[x]*Zeta[3] + 
      (145*Pi^2*Log[x]*Zeta[3])/3 + (3347*Log[1 - x]*Log[x]*Zeta[3])/3 - 
      (548*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (917*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (763*Log[x]^2*Zeta[3])/6 - 
      290*Log[1 - x]*Log[x]^2*Zeta[3] + (788*Zeta[3]^2)/3 + 
      PolyLog[3, x]*(-4247/18 - ((2200*I)/3)*Pi + (899*Pi^2)/18 - 
        (16*I)*Pi^3 - (187*Log[1 - x])/3 + (338*I)*Pi*Log[1 - x] - 
        (263*Pi^2*Log[1 - x])/9 + (345*Log[1 - x]^2)/2 + 
        (6*I)*Pi*Log[1 - x]^2 - (32*Log[1 - x]^3)/9 - 495*Log[x] - 
        (99*I)*Pi*Log[x] - 8*Pi^2*Log[x] - 7*Log[1 - x]*Log[x] + 
        (138*I)*Pi*Log[1 - x]*Log[x] - (40*Log[1 - x]^2*Log[x])/3 - 
        46*Log[x]^2 + 44*Log[1 - x]*Log[x]^2 + (608*Zeta[3])/3) + 
      PolyLog[2, x]*(((130067*I)/180)*Pi - (7415*Pi^2)/54 - 
        ((1073*I)/18)*Pi^3 - (55*Pi^4)/12 + (9733*Log[1 - x])/20 + 
        ((1795*I)/6)*Pi*Log[1 - x] - (2075*Pi^2*Log[1 - x])/18 - 
        ((75*I)/2)*Pi^3*Log[1 - x] + (807*Log[1 - x]^2)/4 + 
        (54*I)*Pi*Log[1 - x]^2 - (449*Pi^2*Log[1 - x]^2)/12 + 
        (121*Log[1 - x]^3)/9 - ((3*I)/2)*Pi*Log[1 - x]^3 - 
        (151*Log[1 - x]^4)/24 + (4247*Log[x])/18 + ((818*I)/3)*Pi*Log[x] - 
        (475*Pi^2*Log[x])/9 + (16*I)*Pi^3*Log[x] - (115*Log[1 - x]*Log[x])/
         3 + ((1274*I)/3)*Pi*Log[1 - x]*Log[x] + (146*Pi^2*Log[1 - x]*Log[x])/
         3 + (1619*Log[1 - x]^2*Log[x])/6 + (93*I)*Pi*Log[1 - x]^2*Log[x] + 
        (497*Log[1 - x]^3*Log[x])/6 + (135*Log[x]^2)/2 + (3*I)*Pi*Log[x]^2 + 
        4*Pi^2*Log[x]^2 + (596*Log[1 - x]*Log[x]^2)/3 - 
        (13*I)*Pi*Log[1 - x]*Log[x]^2 - 42*Log[1 - x]^2*Log[x]^2 - 
        (43*Log[x]^3)/6 + 8*Log[1 - x]*Log[x]^3 + 
        (1537/3 + (162*I)*Pi + 232*Log[1 - x] - 70*Log[x])*
         PolyLog[3, 1 - x] + (-8573/18 - ((97*I)/3)*Pi + (131*Log[1 - x])/3 - 
          76*Log[x])*PolyLog[3, x] - 251*PolyLog[4, 1 - x] + 
        222*PolyLog[4, x] - 90*PolyLog[4, -(x/(1 - x))] - (5611*Zeta[3])/18 - 
        ((1553*I)/3)*Pi*Zeta[3] - (941*Log[1 - x]*Zeta[3])/3 - 
        204*Log[x]*Zeta[3]) + (7268*Zeta[5])/3 - (306*I)*Pi*Zeta[5] - 
      679*Log[1 - x]*Zeta[5] - 375*Log[x]*Zeta[5]) + 
    FF[x^(-2)]*((-4021*Pi^4)/810 - ((451*I)/540)*Pi^5 - (9299*Pi^6)/11340 - 
      (490*Li[{3, 3}, 1 - x, 1])/3 - (259*Li[{3, 3}, x, 1])/6 - 
      (101*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 198*Li[{4, 2}, 1 - x, 1] + 
      (129*Li[{4, 2}, x, 1])/2 + (113*Li[{2, 2, 2}, x, 1, 1])/4 - 
      ((134995*I)/324)*Pi*Log[1 - x] + (25393*Pi^2*Log[1 - x])/135 + 
      ((5543*I)/72)*Pi^3*Log[1 - x] - (41963*Pi^4*Log[1 - x])/2160 - 
      ((1919*I)/180)*Pi^5*Log[1 - x] - (134995*Log[1 - x]^2)/648 - 
      ((4124*I)/135)*Pi*Log[1 - x]^2 + (10319*Pi^2*Log[1 - x]^2)/144 - 
      ((236*I)/9)*Pi^3*Log[1 - x]^2 - (12559*Pi^4*Log[1 - x]^2)/2160 + 
      (127*Log[1 - x]^3)/4 - ((3701*I)/216)*Pi*Log[1 - x]^3 - 
      (10*Pi^2*Log[1 - x]^3)/3 + ((74*I)/9)*Pi^3*Log[1 - x]^3 + 
      (979*Log[1 - x]^4)/432 - ((2183*I)/144)*Pi*Log[1 - x]^4 + 
      (4193*Pi^2*Log[1 - x]^4)/432 + (151*Log[1 - x]^5)/240 + 
      ((127*I)/20)*Pi*Log[1 - x]^5 + (12227*Log[1 - x]^6)/2160 + 
      Li[{3, 2}, 1, x]*(-1985/36 - ((554*I)/3)*Pi + (167*Log[1 - x])/3 - 
        (1103*Log[x])/6) - (275*Pi^4*Log[x])/108 + ((263*I)/45)*Pi^5*Log[x] - 
      ((54521*I)/270)*Pi*Log[1 - x]*Log[x] + (2545*Pi^2*Log[1 - x]*Log[x])/
       108 + ((1811*I)/18)*Pi^3*Log[1 - x]*Log[x] + 
      (251*Pi^4*Log[1 - x]*Log[x])/120 - (116647*Log[1 - x]^2*Log[x])/540 - 
      ((2156*I)/9)*Pi*Log[1 - x]^2*Log[x] + (277*Pi^2*Log[1 - x]^2*Log[x])/
       8 + (43*I)*Pi^3*Log[1 - x]^2*Log[x] - (5095*Log[1 - x]^3*Log[x])/36 + 
      ((278*I)/9)*Pi*Log[1 - x]^3*Log[x] + (29*Pi^2*Log[1 - x]^3*Log[x])/18 - 
      (3187*Log[1 - x]^4*Log[x])/144 - ((245*I)/12)*Pi*Log[1 - x]^4*Log[x] - 
      (1069*Log[1 - x]^5*Log[x])/45 + (77*Pi^4*Log[x]^2)/12 - 
      ((37*I)/36)*Pi*Log[1 - x]*Log[x]^2 + (253*Pi^2*Log[1 - x]*Log[x]^2)/6 - 
      ((49*I)/6)*Pi^3*Log[1 - x]*Log[x]^2 + (1061*Log[1 - x]^2*Log[x]^2)/36 - 
      ((3149*I)/12)*Pi*Log[1 - x]^2*Log[x]^2 - (3*Pi^2*Log[1 - x]^2*Log[x]^2)/
       2 + (715*Log[1 - x]^3*Log[x]^2)/36 - ((145*I)/6)*Pi*Log[1 - x]^3*
       Log[x]^2 + (115*Log[1 - x]^4*Log[x]^2)/12 + ((2*I)/9)*Pi*Log[1 - x]*
       Log[x]^3 - Pi^2*Log[1 - x]*Log[x]^3 - (836*Log[1 - x]^2*Log[x]^3)/9 + 
      ((29*I)/6)*Pi*Log[1 - x]^2*Log[x]^3 - (35*Log[1 - x]^3*Log[x]^3)/6 - 
      (73*Log[1 - x]^2*Log[x]^4)/24 + Li[{3, 2}, 1 - x, 1]*
       (-254/3 + (216*I)*Pi + 2*Log[1 - x] + 214*Log[x]) + 
      Li[{3, 2}, x, 1]*(-1375/12 + (263*I)*Pi - 50*Log[1 - x] + 
        (513*Log[x])/2) + (((-547*I)/3)*Pi - (5*Pi^2)/12 - 
        (127*Log[1 - x])/3 - ((97*I)/2)*Pi*Log[1 - x] - 
        (135*Log[1 - x]^2)/4 - 140*Log[x] - ((97*I)/2)*Pi*Log[x] + 
        19*Log[1 - x]*Log[x] - (135*Log[x]^2)/4)*PolyLog[2, x]^2 - 
      (113*PolyLog[2, x]^3)/24 - (69*PolyLog[3, 1 - x]^2)/2 + 
      (941*PolyLog[3, x]^2)/12 + (4021/9 + ((451*I)/6)*Pi + (139*Pi^2)/6 - 
        (52*Log[1 - x])/3 - (279*I)*Pi*Log[1 - x] - 136*Log[1 - x]^2 + 
        (1375*Log[x])/6 - (526*I)*Pi*Log[x] + 279*Log[1 - x]*Log[x] - 
        (1155*Log[x]^2)/2)*PolyLog[4, 1 - x] + 
      (122 - (426*I)*Pi - (67*Pi^2)/6 + (3227*Log[1 - x])/6 + 
        (46*I)*Pi*Log[1 - x] + (231*Log[1 - x]^2)/2 - (836*Log[x])/3 + 
        (4*I)*Pi*Log[x] - 202*Log[1 - x]*Log[x] - 6*Log[x]^2)*PolyLog[4, x] + 
      (122 - ((1282*I)/3)*Pi - (19*Pi^2)/6 + (82*Log[1 - x])/3 + 
        (256*I)*Pi*Log[1 - x] + (341*Log[1 - x]^2)/2 - (836*Log[x])/3 + 
        (4*I)*Pi*Log[x] + 16*Log[1 - x]*Log[x] - 6*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (559/3 + (742*I)*Pi + 13*Log[1 - x] + 
        541*Log[x])*PolyLog[5, 1 - x] + (-203/36 + ((1012*I)/3)*Pi - 
        (1393*Log[1 - x])/3 + (2047*Log[x])/6)*PolyLog[5, x] + 
      (99/2 + (522*I)*Pi + 199*Log[1 - x] + 525*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 186*PolyLog[6, 1 - x] + 117*PolyLog[6, x] + 
      117*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*(((37*I)/18)*Pi - 
        (341*Pi^2)/9 + ((47*I)/3)*Pi^3 + (37*Log[1 - x])/18 - 
        ((107*I)/2)*Pi*Log[1 - x] + (155*Pi^2*Log[1 - x])/9 - 
        (313*Log[1 - x]^2)/12 - (9*I)*Pi*Log[1 - x]^2 - 
        (29*Log[1 - x]^3)/18 - ((4*I)/3)*Pi*Log[x] + 8*Pi^2*Log[x] - 
        (4*Log[1 - x]*Log[x])/3 - (122*I)*Pi*Log[1 - x]*Log[x] + 
        (263*Log[1 - x]^2*Log[x])/6 - 40*Log[1 - x]*Log[x]^2 - 
        (776*Zeta[3])/3) + (31063*Zeta[3])/135 + ((10033*I)/36)*Pi*Zeta[3] - 
      (931*Pi^2*Zeta[3])/12 - ((368*I)/3)*Pi^3*Zeta[3] + 
      (4867*Log[1 - x]*Zeta[3])/12 + ((1106*I)/9)*Pi*Log[1 - x]*Zeta[3] - 
      (1309*Pi^2*Log[1 - x]*Zeta[3])/18 + (808*Log[1 - x]^2*Zeta[3])/9 + 
      (22*I)*Pi*Log[1 - x]^2*Zeta[3] + (53*Log[1 - x]^3*Zeta[3])/18 - 
      122*Log[x]*Zeta[3] + ((1282*I)/3)*Pi*Log[x]*Zeta[3] - 
      (409*Pi^2*Log[x]*Zeta[3])/6 - (590*Log[1 - x]*Log[x]*Zeta[3])/3 + 
      (574*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (338*Log[1 - x]^2*Log[x]*Zeta[3])/3 + (418*Log[x]^2*Zeta[3])/3 - 
      (2*I)*Pi*Log[x]^2*Zeta[3] + 468*Log[1 - x]*Log[x]^2*Zeta[3] + 
      2*Log[x]^3*Zeta[3] - (1423*Zeta[3]^2)/6 + PolyLog[3, 1 - x]*
       (-31063/135 - ((10033*I)/36)*Pi + (1439*Pi^2)/12 + ((44*I)/3)*Pi^3 - 
        (4867*Log[1 - x])/12 - (15*I)*Pi*Log[1 - x] + (437*Pi^2*Log[1 - x])/
         9 - (215*Log[1 - x]^2)/6 + (7*I)*Pi*Log[1 - x]^2 + 
        (19*Log[1 - x]^3)/18 + 122*Log[x] - ((1282*I)/3)*Pi*Log[x] - 
        (233*Pi^2*Log[x])/6 - (172*Log[1 - x]*Log[x])/3 + 
        (110*I)*Pi*Log[1 - x]*Log[x] - (763*Log[1 - x]^2*Log[x])/6 - 
        (418*Log[x]^2)/3 + (2*I)*Pi*Log[x]^2 + 174*Log[1 - x]*Log[x]^2 - 
        2*Log[x]^3 + (389*PolyLog[3, x])/3 + (1654*Zeta[3])/3) + 
      PolyLog[2, x]*(((-31063*I)/135)*Pi + (4741*Pi^2)/108 + 
        ((529*I)/18)*Pi^3 + (1403*Pi^4)/360 - (31063*Log[1 - x])/135 - 
        ((2156*I)/9)*Pi*Log[1 - x] + (1049*Pi^2*Log[1 - x])/18 + 
        ((251*I)/6)*Pi^3*Log[1 - x] - (4363*Log[1 - x]^2)/36 - 
        ((121*I)/3)*Pi*Log[1 - x]^2 + (1021*Pi^2*Log[1 - x]^2)/24 - 
        (289*Log[1 - x]^3)/36 + (I/3)*Pi*Log[1 - x]^3 + 
        (379*Log[1 - x]^4)/48 - ((37*I)/18)*Pi*Log[x] + (341*Pi^2*Log[x])/9 - 
        ((47*I)/3)*Pi^3*Log[x] - (37*Log[1 - x]*Log[x])/18 - 
        ((1867*I)/6)*Pi*Log[1 - x]*Log[x] - (178*Pi^2*Log[1 - x]*Log[x])/3 - 
        (703*Log[1 - x]^2*Log[x])/12 - (88*I)*Pi*Log[1 - x]^2*Log[x] - 
        (391*Log[1 - x]^3*Log[x])/4 + ((2*I)/3)*Pi*Log[x]^2 - 
        4*Pi^2*Log[x]^2 - (418*Log[1 - x]*Log[x]^2)/3 + 
        ((25*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 59*Log[1 - x]^2*Log[x]^2 - 
        (55*Log[1 - x]*Log[x]^3)/6 + (-254/3 - (146*I)*Pi - 264*Log[1 - x] + 
          118*Log[x])*PolyLog[3, 1 - x] + (8095/36 + ((28*I)/3)*Pi - 
          (131*Log[1 - x])/6 + (187*Log[x])/6)*PolyLog[3, x] + 
        (471*PolyLog[4, 1 - x])/2 - (275*PolyLog[4, x])/2 + 
        (315*PolyLog[4, -(x/(1 - x))])/2 + (4139*Zeta[3])/36 + 
        ((1466*I)/3)*Pi*Zeta[3] + (1763*Log[1 - x]*Zeta[3])/6 + 
        (1169*Log[x]*Zeta[3])/6) - 652*Zeta[5] + (446*I)*Pi*Zeta[5] + 
      (513*Log[1 - x]*Zeta[5])/2 + 636*Log[x]*Zeta[5])) + 
  COLOR[CA*CF*NfV2]*(-184/9 + ((1627*I)/36)*Pi + (5260*Pi^2)/27 - 
    ((359*I)/108)*Pi^3 - (23459*Pi^4)/1620 - ((230*I)/27)*Pi^5 - 
    (586*Pi^6)/567 - (44*Li[{3, 3}, 1 - x, 1])/3 + (238*Li[{3, 3}, x, 1])/3 - 
    4*Li[{3, 3}, -(x/(1 - x)), 1] - 76*Li[{4, 2}, 1 - x, 1] + 
    4*Li[{4, 2}, x, 1] + 16*Li[{2, 2, 2}, x, 1, 1] - (2137*Log[1 - x])/18 + 
    ((349*I)/4)*Pi*Log[1 - x] - (1393*Pi^2*Log[1 - x])/12 + 
    ((2243*I)/36)*Pi^3*Log[1 - x] + (1295*Pi^4*Log[1 - x])/72 + 
    ((107*I)/60)*Pi^5*Log[1 - x] + (16285*Log[1 - x]^2)/72 + 
    (36*I)*Pi*Log[1 - x]^2 - (937*Pi^2*Log[1 - x]^2)/72 - 
    ((17*I)/3)*Pi^3*Log[1 - x]^2 - (73*Pi^4*Log[1 - x]^2)/180 + 
    (673*Log[1 - x]^3)/18 - ((1357*I)/108)*Pi*Log[1 - x]^3 - 
    (425*Pi^2*Log[1 - x]^3)/36 - ((11*I)/18)*Pi^3*Log[1 - x]^3 - 
    (9703*Log[1 - x]^4)/432 + (2*I)*Pi*Log[1 - x]^4 + 7*Pi^2*Log[1 - x]^4 - 
    (341*Log[1 - x]^5)/120 - ((39*I)/20)*Pi*Log[1 - x]^5 + 
    (473*Log[1 - x]^6)/360 + (685*Log[x])/4 - ((3833*I)/36)*Pi*Log[x] - 
    (4339*Pi^2*Log[x])/54 + ((380*I)/9)*Pi^3*Log[x] + 
    (6839*Pi^4*Log[x])/540 - ((11*I)/5)*Pi^5*Log[x] - 
    (3154*Log[1 - x]*Log[x])/9 - ((194*I)/9)*Pi*Log[1 - x]*Log[x] + 
    (8539*Pi^2*Log[1 - x]*Log[x])/54 - ((437*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
    (439*Pi^4*Log[1 - x]*Log[x])/90 + (1127*Log[1 - x]^2*Log[x])/12 - 
    ((1817*I)/12)*Pi*Log[1 - x]^2*Log[x] - (2389*Pi^2*Log[1 - x]^2*Log[x])/
     36 + ((41*I)/6)*Pi^3*Log[1 - x]^2*Log[x] + (2314*Log[1 - x]^3*Log[x])/
     27 + ((913*I)/18)*Pi*Log[1 - x]^3*Log[x] - 
    (469*Pi^2*Log[1 - x]^3*Log[x])/18 + (605*Log[1 - x]^4*Log[x])/18 + 
    ((29*I)/12)*Pi*Log[1 - x]^4*Log[x] - (721*Log[1 - x]^5*Log[x])/60 + 
    (7991*Log[x]^2)/72 - (4*I)*Pi*Log[x]^2 + (97*Pi^2*Log[x]^2)/36 - 
    ((37*I)/6)*Pi^3*Log[x]^2 + (112*Pi^4*Log[x]^2)/45 + 
    (715*Log[1 - x]*Log[x]^2)/18 - ((158*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
    (5*Pi^2*Log[1 - x]*Log[x]^2)/3 - ((7*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - 
    (3991*Log[1 - x]^2*Log[x]^2)/18 + ((1643*I)/12)*Pi*Log[1 - x]^2*
     Log[x]^2 - (5*Pi^2*Log[1 - x]^2*Log[x]^2)/6 + 
    (1873*Log[1 - x]^3*Log[x]^2)/36 - ((25*I)/2)*Pi*Log[1 - x]^3*Log[x]^2 + 
    (365*Log[1 - x]^4*Log[x]^2)/12 - (572*Log[x]^3)/9 + 
    ((91*I)/3)*Pi*Log[x]^3 + (4*Pi^2*Log[x]^3)/9 - 
    (59*Log[1 - x]*Log[x]^3)/6 - ((118*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
    (8*Pi^2*Log[1 - x]*Log[x]^3)/9 + (803*Log[1 - x]^2*Log[x]^3)/18 + 
    ((56*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 - (98*Log[1 - x]^3*Log[x]^3)/9 + 
    (33*Log[x]^4)/2 - (107*Log[1 - x]*Log[x]^4)/6 + 5*Log[1 - x]^2*Log[x]^4 + 
    Li[{3, 2}, 1, x]*(-1037/18 + ((269*I)/3)*Pi + (253*Log[1 - x])/3 + 
      (112*Log[x])/3) + Li[{3, 2}, 1 - x, 1]*(1034/3 - (106*I)*Pi - 
      182*Log[1 - x] + 76*Log[x]) + Li[{3, 2}, x, 1]*
     (1363/6 - (99*I)*Pi - 241*Log[1 - x] + 110*Log[x]) + 
    (((399*I)/2)*Pi + (5*Pi^2)/3 + (517*Log[1 - x])/3 - 
      (12*I)*Pi*Log[1 - x] + Log[1 - x]^2 + (163*Log[x])/6 + 
      (51*I)*Pi*Log[x] - 14*Log[1 - x]*Log[x] + (65*Log[x]^2)/2)*
     PolyLog[2, x]^2 - (8*PolyLog[2, x]^3)/3 + (319*PolyLog[3, 1 - x]^2)/3 - 
    (182*PolyLog[3, x]^2)/3 + (6413/18 + ((1775*I)/3)*Pi + 64*Pi^2 + 
      (50*Log[1 - x])/3 + (36*I)*Pi*Log[1 - x] + 82*Log[1 - x]^2 - 
      (1465*Log[x])/3 + (198*I)*Pi*Log[x] + 386*Log[1 - x]*Log[x] - 
      224*Log[x]^2)*PolyLog[4, 1 - x] + (2287/9 + ((1658*I)/3)*Pi - 18*Pi^2 - 
      (1733*Log[1 - x])/3 - (72*I)*Pi*Log[1 - x] + 408*Log[1 - x]^2 + 
      (1777*Log[x])/3 + (48*I)*Pi*Log[x] - 418*Log[1 - x]*Log[x] + 
      12*Log[x]^2)*PolyLog[4, x] + FF[x^2]*((-673*Pi^2)/72 - 
      ((7*I)/12)*Pi^3 - (1661*Pi^4)/360 + 8*Pi^2*Log[1 - x] + 
      ((41*I)/6)*Pi^3*Log[1 - x] - (673*Log[1 - x]^2)/72 - 
      ((7*I)/12)*Pi*Log[1 - x]^2 - (23*Pi^2*Log[1 - x]^2)/12 + 
      (17*Log[1 - x]^3)/6 + ((25*I)/6)*Pi*Log[1 - x]^3 + (9*Log[1 - x]^4)/8 + 
      (65*Pi^2*Log[x])/12 + ((11*I)/2)*Pi^3*Log[x] + 
      (673*Log[1 - x]*Log[x])/36 + ((7*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (38*Pi^2*Log[1 - x]*Log[x])/3 - (79*Log[1 - x]^2*Log[x])/6 - 
      ((47*I)/2)*Pi*Log[1 - x]^2*Log[x] - (19*Log[1 - x]^3*Log[x])/2 - 
      (673*Log[x]^2)/72 - ((7*I)/12)*Pi*Log[x]^2 - (31*Pi^2*Log[x]^2)/12 + 
      (7*Log[1 - x]*Log[x]^2)/3 - ((31*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (43*Log[1 - x]^2*Log[x]^2)/4 + (17*Log[x]^3)/6 + 
      ((25*I)/6)*Pi*Log[x]^3 - (11*Log[1 - x]*Log[x]^3)/2 + (9*Log[x]^4)/8 + 
      ((-31*Log[1 - x])/2 - (8*I)*Pi*Log[1 - x] - 4*Log[1 - x]^2 + 
        (31*Log[x])/2 + (8*I)*Pi*Log[x] + 4*Log[x]^2)*PolyLog[2, x] + 
      (-31/2 - (92*I)*Pi - 47*Log[1 - x] - 45*Log[x])*PolyLog[3, 1 - x] + 
      (-31/2 - (92*I)*Pi - 45*Log[1 - x] - 47*Log[x])*PolyLog[3, x] + 
      86*PolyLog[4, 1 - x] + 86*PolyLog[4, x]) + 
    (-3860/9 + ((191*I)/3)*Pi - (50*Pi^2)/3 + 43*Log[1 - x] - 
      (96*I)*Pi*Log[1 - x] - 54*Log[1 - x]^2 - (26*Log[x])/3 + 
      (48*I)*Pi*Log[x] + 24*Log[1 - x]*Log[x] + 12*Log[x]^2)*
     PolyLog[4, -(x/(1 - x))] + (556/3 - (516*I)*Pi - 516*Log[1 - x] + 
      216*Log[x])*PolyLog[5, 1 - x] + (-12863/18 - ((469*I)/3)*Pi + 
      (307*Log[1 - x])/3 + (700*Log[x])/3)*PolyLog[5, x] + 
    (521 - (246*I)*Pi - 418*Log[1 - x] + 196*Log[x])*
     PolyLog[5, -(x/(1 - x))] + 196*PolyLog[6, 1 - x] + 32*PolyLog[6, x] + 
    32*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*(2711/9 - ((1730*I)/3)*Pi - 
      (65*Pi^2)/9 - ((10*I)/3)*Pi^3 - (121*Log[1 - x])/3 + 
      (295*I)*Pi*Log[1 - x] + 4*Pi^2*Log[1 - x] + (315*Log[1 - x]^2)/2 - 
      (22*I)*Pi*Log[1 - x]^2 - (20*Log[1 - x]^3)/3 - 507*Log[x] - 
      (161*I)*Pi*Log[x] + (4*Pi^2*Log[x])/3 - 20*Log[1 - x]*Log[x] + 
      (38*I)*Pi*Log[1 - x]*Log[x] + 24*Log[1 - x]^2*Log[x] - 
      (141*Log[x]^2)/2 + 23*Log[1 - x]*Log[x]^2 - 64*Zeta[3]) + 
    PolyLog[3, 1 - x]*(607/2 - ((3727*I)/6)*Pi - (517*Pi^2)/6 + 
      ((97*I)/3)*Pi^3 + (1135*Log[1 - x])/18 + (79*I)*Pi*Log[1 - x] - 
      (79*Pi^2*Log[1 - x])/3 + (125*Log[1 - x]^2)/3 + (9*I)*Pi*Log[1 - x]^2 - 
      10*Log[1 - x]^3 - (5762*Log[x])/9 + ((221*I)/3)*Pi*Log[x] - 
      (88*Pi^2*Log[x])/3 + (1109*Log[1 - x]*Log[x])/3 - 
      (60*I)*Pi*Log[1 - x]*Log[x] - 46*Log[1 - x]^2*Log[x] + 
      (29*Log[x]^2)/3 + (24*I)*Pi*Log[x]^2 + 62*Log[1 - x]*Log[x]^2 + 
      4*Log[x]^3 + 56*PolyLog[3, x] - 46*Zeta[3]) - (983*Zeta[3])/9 + 
    ((94*I)/3)*Pi*Zeta[3] - (1093*Pi^2*Zeta[3])/6 + ((62*I)/3)*Pi^3*Zeta[3] - 
    (35*Log[1 - x]*Zeta[3])/9 - (106*I)*Pi*Log[1 - x]*Zeta[3] + 
    (292*Pi^2*Log[1 - x]*Zeta[3])/3 - (811*Log[1 - x]^2*Zeta[3])/6 - 
    (27*I)*Pi*Log[1 - x]^2*Zeta[3] - (20*Log[1 - x]^3*Zeta[3])/3 + 
    (449*Log[x]*Zeta[3])/9 + ((229*I)/3)*Pi*Log[x]*Zeta[3] - 
    (26*Pi^2*Log[x]*Zeta[3])/3 + (2473*Log[1 - x]*Log[x]*Zeta[3])/3 - 
    (194*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 468*Log[1 - x]^2*Log[x]*Zeta[3] - 
    (44*Log[x]^2*Zeta[3])/3 - (24*I)*Pi*Log[x]^2*Zeta[3] + 
    166*Log[1 - x]*Log[x]^2*Zeta[3] - 4*Log[x]^3*Zeta[3] + 23*Zeta[3]^2 + 
    FF[(1 - x)^(-2)]*(((115*I)/36)*Pi^3 + (187*Pi^4)/60 - 
      ((4*I)/3)*Pi^3*Log[1 - x] + (41*Pi^2*Log[1 - x]^2)/6 + 
      (41*Log[1 - x]^4)/12 - ((691*I)/36)*Pi*Log[x] + (181*Pi^2*Log[x])/36 - 
      (2*I)*Pi^3*Log[x] - (17*I)*Pi*Log[1 - x]*Log[x] - 
      2*Pi^2*Log[1 - x]*Log[x] + (4*I)*Pi*Log[1 - x]^2*Log[x] - 
      (41*Log[1 - x]^3*Log[x])/3 - (691*Log[x]^2)/72 + 
      ((29*I)/12)*Pi*Log[x]^2 + (19*Pi^2*Log[x]^2)/3 - 
      (17*Log[1 - x]*Log[x]^2)/2 + I*Pi*Log[1 - x]*Log[x]^2 + 
      (7*Log[1 - x]^2*Log[x]^2)/2 + (5*Log[x]^3)/3 - (I/3)*Pi*Log[x]^3 + 
      (Log[1 - x]*Log[x]^3)/3 + (3*Log[x]^4)/2 + 
      (((-115*I)/6)*Pi - (23*Pi^2)/3 + (8*I)*Pi*Log[1 - x] - (115*Log[x])/6 + 
        8*Log[1 - x]*Log[x] - 4*Log[x]^2)*PolyLog[2, x] + 
      ((6*I)*Pi + 6*Log[x])*PolyLog[3, 1 - x] + 
      (115/6 - (28*I)*Pi - 84*Log[1 - x] + 56*Log[x])*PolyLog[3, x] - 
      82*PolyLog[4, 1 - x] - 22*PolyLog[4, x] + 82*PolyLog[4, -(x/(1 - x))] - 
      (115*Zeta[3])/6 + (28*I)*Pi*Zeta[3] + 84*Log[1 - x]*Zeta[3] - 
      56*Log[x]*Zeta[3]) + PolyLog[2, x]*(((41*I)/18)*Pi + (2585*Pi^2)/54 - 
      ((125*I)/18)*Pi^3 - (26*Pi^4)/15 + (607*Log[1 - x])/2 - 
      ((323*I)/2)*Pi*Log[1 - x] - (1759*Pi^2*Log[1 - x])/18 + 
      ((22*I)/3)*Pi^3*Log[1 - x] + (107*Log[1 - x]^2)/4 + 
      ((111*I)/2)*Pi*Log[1 - x]^2 + 5*Pi^2*Log[1 - x]^2 + 
      (140*Log[1 - x]^3)/9 - ((16*I)/3)*Pi*Log[1 - x]^3 - 
      (5*Log[1 - x]^4)/6 - (2711*Log[x])/9 + ((568*I)/3)*Pi*Log[x] - 
      (70*Pi^2*Log[x])/9 + ((10*I)/3)*Pi^3*Log[x] - 171*Log[1 - x]*Log[x] + 
      (194*I)*Pi*Log[1 - x]*Log[x] - 14*Pi^2*Log[1 - x]*Log[x] + 
      (1087*Log[1 - x]^2*Log[x])/6 - (2*I)*Pi*Log[1 - x]^2*Log[x] + 
      (2*Log[1 - x]^3*Log[x])/3 + (331*Log[x]^2)/2 - (40*I)*Pi*Log[x]^2 - 
      (2*Pi^2*Log[x]^2)/3 + (529*Log[1 - x]*Log[x]^2)/6 + 
      (32*I)*Pi*Log[1 - x]*Log[x]^2 - 6*Log[1 - x]^2*Log[x]^2 - 
      (101*Log[x]^3)/3 + 14*Log[1 - x]*Log[x]^3 + 
      (1034/3 + (36*I)*Pi + 12*Log[1 - x] + 24*Log[x])*PolyLog[3, 1 - x] + 
      (-2015/18 - ((139*I)/3)*Pi + (277*Log[1 - x])/3 - (416*Log[x])/3)*
       PolyLog[3, x] - 64*PolyLog[4, 1 - x] + 266*PolyLog[4, x] + 
      44*PolyLog[4, -(x/(1 - x))] + (5267*Zeta[3])/18 - 
      ((545*I)/3)*Pi*Zeta[3] - (385*Log[1 - x]*Zeta[3])/3 - 
      (160*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-1)]*(((-1597*I)/36)*Pi - 
      (95*Pi^2)/36 - ((25*I)/9)*Pi^3 + (71*Pi^4)/90 + 
      ((61*I)/6)*Pi*Log[1 - x] + (58*Pi^2*Log[1 - x])/3 - 
      ((8*I)/3)*Pi^3*Log[1 - x] - (4*I)*Pi*Log[1 - x]^2 + 
      (7*Pi^2*Log[1 - x]^2)/3 + (7*Log[1 - x]^4)/6 - (1597*Log[x])/36 - 
      ((218*I)/9)*Pi*Log[x] + (53*Pi^2*Log[x])/9 - (4*I)*Pi^3*Log[x] + 
      (61*Log[1 - x]*Log[x])/6 + ((58*I)/3)*Pi*Log[1 - x]*Log[x] - 
      4*Pi^2*Log[1 - x]*Log[x] - 42*Log[1 - x]^2*Log[x] + 
      (8*I)*Pi*Log[1 - x]^2*Log[x] - (14*Log[1 - x]^3*Log[x])/3 - 
      (487*Log[x]^2)/36 + (10*I)*Pi*Log[x]^2 - (8*Pi^2*Log[x]^2)/3 + 
      (41*Log[1 - x]*Log[x]^2)/3 + (2*I)*Pi*Log[1 - x]*Log[x]^2 + 
      7*Log[1 - x]^2*Log[x]^2 + 10*Log[x]^3 - ((8*I)/3)*Pi*Log[x]^3 + 
      (2*Log[1 - x]*Log[x]^3)/3 - (11*Log[x]^4)/6 + 
      (((-70*I)/3)*Pi - (10*Pi^2)/3 - 76*Log[1 - x] + (16*I)*Pi*Log[1 - x] + 
        (158*Log[x])/3 + 16*Log[1 - x]*Log[x] - 8*Log[x]^2)*PolyLog[2, x] + 
      (-76 + (12*I)*Pi + 12*Log[x])*PolyLog[3, 1 - x] + 
      (-158/3 - (24*I)*Pi - 32*Log[1 - x] + 8*Log[x])*PolyLog[3, x] - 
      28*PolyLog[4, 1 - x] + 28*PolyLog[4, x] + 28*PolyLog[4, -(x/(1 - x))] + 
      (92*Zeta[3])/3 + (24*I)*Pi*Zeta[3] + 32*Log[1 - x]*Zeta[3] - 
      8*Log[x]*Zeta[3]) + (4987*Zeta[5])/3 - (67*I)*Pi*Zeta[5] - 
    1001*Log[1 - x]*Zeta[5] + 202*Log[x]*Zeta[5] + 
    FF[x]*((551*Pi^2)/36 - ((2*I)/3)*Pi^3 + (484*Pi^4)/45 - 
      ((19*I)/135)*Pi^5 - (64*Li[{3, 2}, 1, x])/9 + (40*Li[{3, 2}, 1 - x, 1])/
       3 + 8*Li[{3, 2}, x, 1] - (1591*Log[1 - x])/36 - 
      ((55*I)/6)*Pi*Log[1 - x] - (170*Pi^2*Log[1 - x])/9 - 
      ((52*I)/3)*Pi^3*Log[1 - x] - (8*Pi^4*Log[1 - x])/9 + 
      (259*Log[1 - x]^2)/18 + (19*I)*Pi*Log[1 - x]^2 + 
      (7*Pi^2*Log[1 - x]^2)/3 + (5*Log[1 - x]^3)/18 - (4*I)*Pi*Log[1 - x]^3 - 
      (20*Pi^2*Log[1 - x]^3)/27 - Log[1 - x]^4/3 - 
      ((4*I)/9)*Pi*Log[1 - x]^4 - (2*Log[1 - x]^5)/5 + (1591*Log[x])/36 + 
      ((55*I)/6)*Pi*Log[x] - (40*Pi^2*Log[x])/9 - (12*I)*Pi^3*Log[x] + 
      (149*Pi^4*Log[x])/135 - (551*Log[1 - x]*Log[x])/18 + 
      (28*I)*Pi*Log[1 - x]*Log[x] - (106*Pi^2*Log[1 - x]*Log[x])/3 + 
      ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + (59*Log[1 - x]^2*Log[x])/2 + 
      (64*I)*Pi*Log[1 - x]^2*Log[x] - (4*Pi^2*Log[1 - x]^2*Log[x])/9 + 
      (64*Log[1 - x]^3*Log[x])/3 - ((8*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (2*Log[1 - x]^4*Log[x])/9 + (146*Log[x]^2)/9 - (7*I)*Pi*Log[x]^2 + 
      (19*Pi^2*Log[x]^2)/3 - ((4*I)/9)*Pi^3*Log[x]^2 + 
      (151*Log[1 - x]*Log[x]^2)/6 + (32*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 34*Log[1 - x]^2*Log[x]^2 - 
      ((8*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (10*Log[1 - x]^3*Log[x]^2)/3 - 
      (197*Log[x]^3)/18 - ((20*I)/3)*Pi*Log[x]^3 + 12*Log[1 - x]*Log[x]^3 - 
      (26*Log[1 - x]^2*Log[x]^3)/9 - 2*Log[x]^4 + 
      ((20*Log[1 - x])/3 - (20*Log[x])/3)*PolyLog[2, x]^2 + 
      (52 + (248*I)*Pi - (8*Pi^2)/3 + 112*Log[1 - x] - 
        ((16*I)/3)*Pi*Log[1 - x] - (16*Log[1 - x]^2)/3 + 136*Log[x] - 
        ((8*I)/3)*Pi*Log[x] + (56*Log[1 - x]*Log[x])/3 - 4*Log[x]^2)*
       PolyLog[3, 1 - x] + (-28 + (240*I)*Pi + (4*Pi^2)/9 + 96*Log[1 - x] + 
        ((8*I)/3)*Pi*Log[1 - x] + 4*Log[1 - x]^2 + 144*Log[x] + 
        ((16*I)/3)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/3 + (16*Log[x]^2)/3)*
       PolyLog[3, x] + (-224 + (8*I)*Pi + (16*Log[1 - x])/3 - (112*Log[x])/3)*
       PolyLog[4, 1 - x] + (-216 - (8*I)*Pi - (16*Log[1 - x])/3 - 
        (16*Log[x])/3)*PolyLog[4, x] + (32 - ((32*I)/3)*Pi - 
        (16*Log[1 - x])/3 - (16*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
      (128*PolyLog[5, 1 - x])/3 - (64*PolyLog[5, x])/9 + 
      (64*PolyLog[5, -(x/(1 - x))])/3 - (40*Pi^2*Zeta[3])/9 + 
      16*Log[1 - x]*Zeta[3] - 16*Log[x]*Zeta[3] + 
      (80*Log[1 - x]*Log[x]*Zeta[3])/3 + PolyLog[2, x]*
       ((80*I)*Pi - 8*Pi^2 + ((4*I)/9)*Pi^3 + 52*Log[1 - x] + 
        (40*I)*Pi*Log[1 - x] - (8*Pi^2*Log[1 - x])/3 + 16*Log[1 - x]^2 - 
        ((8*I)/3)*Pi*Log[1 - x]^2 - (16*Log[1 - x]^3)/9 + 28*Log[x] - 
        (32*I)*Pi*Log[x] - (4*Pi^2*Log[x])/9 + 8*Log[1 - x]*Log[x] - 
        ((8*I)/3)*Pi*Log[1 - x]*Log[x] + (28*Log[1 - x]^2*Log[x])/3 - 
        20*Log[x]^2 - ((8*I)/3)*Pi*Log[x]^2 - 4*Log[1 - x]*Log[x]^2 - 
        (16*Log[x]^3)/9 + (40*PolyLog[3, 1 - x])/3 + (56*PolyLog[3, x])/9 + 
        (160*Zeta[3])/9) + (64*Zeta[5])/3) + 
    FF[x^(-2)]*((23*Pi^4)/30 + (I/3)*Pi^5 - (632*Pi^6)/567 - 
      (394*Li[{3, 3}, 1 - x, 1])/3 + 156*Li[{3, 3}, x, 1] + 
      (520*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 326*Li[{4, 2}, 1 - x, 1] - 
      66*Li[{4, 2}, x, 1] - 33*Li[{2, 2, 2}, x, 1, 1] + 
      ((9601*I)/18)*Pi*Log[1 - x] - (929*Pi^2*Log[1 - x])/18 + 
      ((110*I)/3)*Pi^3*Log[1 - x] + (641*Pi^4*Log[1 - x])/90 + 
      ((1537*I)/90)*Pi^5*Log[1 - x] + (9601*Log[1 - x]^2)/36 - 
      ((87*I)/4)*Pi*Log[1 - x]^2 - (3991*Pi^2*Log[1 - x]^2)/108 - 
      ((23*I)/6)*Pi^3*Log[1 - x]^2 + (926*Pi^4*Log[1 - x]^2)/135 - 
      (214*Log[1 - x]^3)/9 - ((1859*I)/108)*Pi*Log[1 - x]^3 + 
      (137*Pi^2*Log[1 - x]^3)/27 + ((260*I)/9)*Pi^3*Log[1 - x]^3 - 
      (2083*Log[1 - x]^4)/48 + ((19*I)/24)*Pi*Log[1 - x]^4 - 
      (181*Pi^2*Log[1 - x]^4)/108 + (49*Log[1 - x]^5)/90 + 
      ((31*I)/15)*Pi*Log[1 - x]^5 - (4231*Log[1 - x]^6)/540 + 
      Li[{3, 2}, x, 1]*(-125 - (1040*I)*Pi - 62*Log[1 - x] - 912*Log[x]) + 
      Li[{3, 2}, 1 - x, 1]*(-122 - (844*I)*Pi - 192*Log[1 - x] - 
        652*Log[x]) - (25*Pi^4*Log[x])/9 - ((208*I)/9)*Pi^5*Log[x] + 
      ((169*I)/2)*Pi*Log[1 - x]*Log[x] + (9281*Pi^2*Log[1 - x]*Log[x])/27 - 
      ((130*I)/9)*Pi^3*Log[1 - x]*Log[x] - (179*Pi^4*Log[1 - x]*Log[x])/15 + 
      (173*Log[1 - x]^2*Log[x])/2 - (8*I)*Pi*Log[1 - x]^2*Log[x] + 
      (655*Pi^2*Log[1 - x]^2*Log[x])/18 - ((232*I)/3)*Pi^3*Log[1 - x]^2*
       Log[x] + (17509*Log[1 - x]^3*Log[x])/54 + ((91*I)/18)*Pi*Log[1 - x]^3*
       Log[x] + (254*Pi^2*Log[1 - x]^3*Log[x])/9 + (683*Log[1 - x]^4*Log[x])/
       36 - (34*I)*Pi*Log[1 - x]^4*Log[x] + (3037*Log[1 - x]^5*Log[x])/90 - 
      21*Pi^4*Log[x]^2 - ((321*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (52*Pi^2*Log[1 - x]*Log[x]^2)/9 + ((35*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - 
      (3709*Log[1 - x]^2*Log[x]^2)/9 + (25*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (83*Pi^2*Log[1 - x]^2*Log[x]^2)/2 - (463*Log[1 - x]^3*Log[x]^2)/9 + 
      ((68*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - (125*Log[1 - x]^4*Log[x]^2)/4 - 
      (4*Pi^2*Log[1 - x]*Log[x]^3)/3 + (497*Log[1 - x]^2*Log[x]^3)/18 + 
      ((106*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + 13*Log[1 - x]^3*Log[x]^3 + 
      (121*Log[1 - x]^2*Log[x]^4)/6 + Li[{3, 2}, 1, x]*
       (718/9 + ((1726*I)/3)*Pi - 146*Log[1 - x] + (1966*Log[x])/3) + 
      (((-23*I)/6)*Pi + (122*Pi^2)/3 - 61*Log[1 - x] - (82*I)*Pi*Log[1 - x] + 
        33*Log[1 - x]^2 + (343*Log[x])/6 + (165*I)*Pi*Log[x] - 
        148*Log[1 - x]*Log[x] + (313*Log[x]^2)/2)*PolyLog[2, x]^2 + 
      (11*PolyLog[2, x]^3)/2 + 221*PolyLog[3, 1 - x]^2 - 
      (815*PolyLog[3, x]^2)/3 + (-69 - (30*I)*Pi + 178*Pi^2 + 86*Log[1 - x] + 
        (112*I)*Pi*Log[1 - x] + 216*Log[1 - x]^2 + 250*Log[x] + 
        (2080*I)*Pi*Log[x] + 324*Log[1 - x]*Log[x] + 1890*Log[x]^2)*
       PolyLog[4, 1 - x] + (-9058/9 + ((146*I)/3)*Pi + (8*Pi^2)/3 + 
        (223*Log[1 - x])/3 + (1054*I)*Pi*Log[1 - x] + 462*Log[1 - x]^2 + 
        (154*Log[x])/3 + (32*I)*Pi*Log[x] + 754*Log[1 - x]*Log[x] + 
        24*Log[x]^2)*PolyLog[4, x] + (-9058/9 + ((146*I)/3)*Pi + (8*Pi^2)/3 - 
        (184*Log[1 - x])/3 - (368*I)*Pi*Log[1 - x] - 436*Log[1 - x]^2 + 
        (154*Log[x])/3 + (32*I)*Pi*Log[x] - 16*Log[1 - x]*Log[x] + 
        24*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (-1867/3 - (2296*I)*Pi - 344*Log[1 - x] - 1436*Log[x])*
       PolyLog[5, 1 - x] + (-1994/9 - ((4610*I)/3)*Pi + 814*Log[1 - x] - 
        (3650*Log[x])/3)*PolyLog[5, x] + (-904/3 - (2112*I)*Pi - 
        1280*Log[1 - x] - 1872*Log[x])*PolyLog[5, -(x/(1 - x))] - 
      1316*PolyLog[6, 1 - x] - 84*PolyLog[6, x] - 
      84*PolyLog[6, -(x/(1 - x))] - (177*Zeta[3])/2 + 
      ((2810*I)/9)*Pi*Zeta[3] + (568*Pi^2*Zeta[3])/9 + 
      ((920*I)/3)*Pi^3*Zeta[3] - (6248*Log[1 - x]*Zeta[3])/9 - 
      (135*I)*Pi*Log[1 - x]*Zeta[3] + (886*Pi^2*Log[1 - x]*Zeta[3])/9 - 
      (677*Log[1 - x]^2*Zeta[3])/6 - (50*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (356*Log[1 - x]^3*Zeta[3])/9 + (9058*Log[x]*Zeta[3])/9 - 
      ((146*I)/3)*Pi*Log[x]*Zeta[3] + (644*Pi^2*Log[x]*Zeta[3])/3 - 
      (548*Log[1 - x]*Log[x]*Zeta[3])/3 - (1876*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] - (1330*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
      (77*Log[x]^2*Zeta[3])/3 - (16*I)*Pi*Log[x]^2*Zeta[3] - 
      1380*Log[1 - x]*Log[x]^2*Zeta[3] - 8*Log[x]^3*Zeta[3] - 
      (1196*Zeta[3]^2)/3 + PolyLog[3, x]*((321*I)*Pi + 3*Pi^2 - 
        ((86*I)/3)*Pi^3 + 321*Log[1 - x] - ((100*I)/3)*Pi*Log[1 - x] + 
        (896*Pi^2*Log[1 - x])/9 - (50*Log[1 - x]^2)/3 - 
        (52*I)*Pi*Log[1 - x]^2 + (200*Log[1 - x]^3)/9 + 
        (150*I)*Pi*Log[1 - x]*Log[x] - (608*Log[1 - x]^2*Log[x])/3 + 
        107*Log[1 - x]*Log[x]^2 + (1420*Zeta[3])/3) + 
      PolyLog[3, 1 - x]*(177/2 - ((2810*I)/9)*Pi - (19*Pi^2)/9 + 
        ((346*I)/3)*Pi^3 + (6248*Log[1 - x])/9 + (30*I)*Pi*Log[1 - x] - 
        (676*Pi^2*Log[1 - x])/9 + (181*Log[1 - x]^2)/3 + 
        (30*I)*Pi*Log[1 - x]^2 + (152*Log[1 - x]^3)/9 - (9058*Log[x])/9 + 
        ((146*I)/3)*Pi*Log[x] + (334*Pi^2*Log[x])/3 - (550*Log[1 - x]*Log[x])/
         3 - (560*I)*Pi*Log[1 - x]*Log[x] + (88*Log[1 - x]^2*Log[x])/3 + 
        (77*Log[x]^2)/3 + (16*I)*Pi*Log[x]^2 - 576*Log[1 - x]*Log[x]^2 + 
        8*Log[x]^3 - (1024*PolyLog[3, x])/3 + (1708*Zeta[3])/3) + 
      PolyLog[2, x]*(((177*I)/2)*Pi + 176*Pi^2 - ((19*I)/3)*Pi^3 - 
        (1139*Pi^4)/90 + (177*Log[1 - x])/2 - (8*I)*Pi*Log[1 - x] + 
        47*Pi^2*Log[1 - x] + ((104*I)/3)*Pi^3*Log[1 - x] + 
        (313*Log[1 - x]^2)/2 + ((79*I)/6)*Pi*Log[1 - x]^2 - 
        (235*Pi^2*Log[1 - x]^2)/6 + (115*Log[1 - x]^3)/6 - 
        ((26*I)/3)*Pi*Log[1 - x]^3 - (325*Log[1 - x]^4)/12 - 
        (321*I)*Pi*Log[x] - 3*Pi^2*Log[x] + ((86*I)/3)*Pi^3*Log[x] - 
        321*Log[1 - x]*Log[x] + ((77*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (358*Pi^2*Log[1 - x]*Log[x])/3 - (316*Log[1 - x]^2*Log[x])/3 - 
        (112*I)*Pi*Log[1 - x]^2*Log[x] + (511*Log[1 - x]^3*Log[x])/3 + 
        (343*Log[1 - x]*Log[x]^2)/6 + (90*I)*Pi*Log[1 - x]*Log[x]^2 - 
        253*Log[1 - x]^2*Log[x]^2 + (206*Log[1 - x]*Log[x]^3)/3 + 
        (-122 - (192*I)*Pi + 292*Log[1 - x] - 484*Log[x])*PolyLog[3, 1 - x] + 
        (-311/9 + ((202*I)/3)*Pi + 252*Log[1 - x] - (554*Log[x])/3)*
         PolyLog[3, x] + 134*PolyLog[4, 1 - x] + 468*PolyLog[4, x] - 
        586*PolyLog[4, -(x/(1 - x))] - (664*Zeta[3])/9 - 
        ((2218*I)/3)*Pi*Zeta[3] - 436*Log[1 - x]*Zeta[3] - 
        (910*Log[x]*Zeta[3])/3) - (146*Zeta[5])/3 - (2346*I)*Pi*Zeta[5] - 
      806*Log[1 - x]*Zeta[5] - 2150*Log[x]*Zeta[5]) + 
    FF[x^(-1)]*(((1115*I)/9)*Pi - (7771*Pi^2)/36 + ((530*I)/27)*Pi^3 + 
      (25753*Pi^4)/1620 + ((1571*I)/135)*Pi^5 + (1328*Pi^6)/567 + 
      (460*Li[{3, 3}, 1 - x, 1])/3 - (764*Li[{3, 3}, x, 1])/3 - 
      104*Li[{3, 3}, -(x/(1 - x)), 1] + 404*Li[{4, 2}, 1 - x, 1] + 
      28*Li[{4, 2}, x, 1] - 14*Li[{2, 2, 2}, x, 1, 1] + (1115*Log[1 - x])/9 - 
      ((5156*I)/9)*Pi*Log[1 - x] + (3361*Pi^2*Log[1 - x])/18 - 
      ((749*I)/9)*Pi^3*Log[1 - x] - (3211*Pi^4*Log[1 - x])/180 - 
      ((77*I)/6)*Pi^5*Log[1 - x] - (17875*Log[1 - x]^2)/36 - 
      ((425*I)/12)*Pi*Log[1 - x]^2 + (195*Pi^2*Log[1 - x]^2)/2 + 
      ((70*I)/3)*Pi^3*Log[1 - x]^2 - (37*Pi^4*Log[1 - x]^2)/10 - 
      (1235*Log[1 - x]^3)/108 + ((626*I)/27)*Pi*Log[1 - x]^3 + 
      (23*Pi^2*Log[1 - x]^3)/2 - ((169*I)/9)*Pi^3*Log[1 - x]^3 + 
      (4219*Log[1 - x]^4)/54 + ((13*I)/6)*Pi*Log[1 - x]^4 - 
      (241*Pi^2*Log[1 - x]^4)/18 - (271*Log[1 - x]^5)/60 + 
      ((11*I)/10)*Pi*Log[1 - x]^5 + (329*Log[1 - x]^6)/180 + 
      Li[{3, 2}, 1, x]*(509/9 - ((1606*I)/3)*Pi - (230*Log[1 - x])/3 - 
        (1460*Log[x])/3) + ((811*I)/2)*Pi*Log[x] + 179*Pi^2*Log[x] - 
      (35*I)*Pi^3*Log[x] - (985*Pi^4*Log[x])/54 + ((94*I)/5)*Pi^5*Log[x] + 
      (811*Log[1 - x]*Log[x])/2 + ((437*I)/9)*Pi*Log[1 - x]*Log[x] - 
      (10816*Pi^2*Log[1 - x]*Log[x])/27 + ((562*I)/9)*Pi^3*Log[1 - x]*
       Log[x] + (841*Pi^4*Log[1 - x]*Log[x])/45 - (2671*Log[1 - x]^2*Log[x])/
       18 + ((983*I)/6)*Pi*Log[1 - x]^2*Log[x] + 
      (2635*Pi^2*Log[1 - x]^2*Log[x])/18 + ((91*I)/3)*Pi^3*Log[1 - x]^2*
       Log[x] - (26623*Log[1 - x]^3*Log[x])/54 - ((889*I)/9)*Pi*Log[1 - x]^3*
       Log[x] + (325*Pi^2*Log[1 - x]^3*Log[x])/9 - (41*Log[1 - x]^4*Log[x])/
       9 + ((103*I)/6)*Pi*Log[1 - x]^4*Log[x] + (29*Log[1 - x]^5*Log[x])/10 - 
      ((321*I)/2)*Pi*Log[x]^2 - (3*Pi^2*Log[x]^2)/2 + 
      ((43*I)/3)*Pi^3*Log[x]^2 + (74*Pi^4*Log[x]^2)/9 + 
      (325*Log[1 - x]*Log[x]^2)/18 + ((262*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
      (74*Pi^2*Log[1 - x]*Log[x]^2)/3 - ((16*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + 
      (5890*Log[1 - x]^2*Log[x]^2)/9 - ((1265*I)/6)*Pi*Log[1 - x]^2*
       Log[x]^2 + (86*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - 
      (2761*Log[1 - x]^3*Log[x]^2)/18 + (13*I)*Pi*Log[1 - x]^3*Log[x]^2 - 
      (115*Log[1 - x]^4*Log[x]^2)/3 - (352*Log[1 - x]*Log[x]^3)/9 + 
      ((164*I)/3)*Pi*Log[1 - x]*Log[x]^3 + (16*Pi^2*Log[1 - x]*Log[x]^3)/9 - 
      (476*Log[1 - x]^2*Log[x]^3)/9 - ((172*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (106*Log[1 - x]^3*Log[x]^3)/9 + (97*Log[1 - x]*Log[x]^4)/3 - 
      21*Log[1 - x]^2*Log[x]^4 + Li[{3, 2}, 1 - x, 1]*(-1564/3 + (716*I)*Pi + 
        460*Log[1 - x] + 256*Log[x]) + Li[{3, 2}, x, 1]*
       (-853/3 + (846*I)*Pi + 518*Log[1 - x] + 356*Log[x]) + 
      ((-318*I)*Pi - (82*Pi^2)/3 - (782*Log[1 - x])/3 + 
        (84*I)*Pi*Log[1 - x] - 20*Log[1 - x]^2 - (172*Log[x])/3 - 
        (204*I)*Pi*Log[x] + 124*Log[1 - x]*Log[x] - 164*Log[x]^2)*
       PolyLog[2, x]^2 + (7*PolyLog[2, x]^3)/3 - (1016*PolyLog[3, 1 - x]^2)/
       3 + (874*PolyLog[3, x]^2)/3 + (-3998/9 - ((1792*I)/3)*Pi - 204*Pi^2 + 
        (1166*Log[1 - x])/3 - (120*I)*Pi*Log[1 - x] - 260*Log[1 - x]^2 + 
        (1910*Log[x])/3 - (1692*I)*Pi*Log[x] - 1036*Log[1 - x]*Log[x] - 
        740*Log[x]^2)*PolyLog[4, 1 - x] + (4207/9 - ((1936*I)/3)*Pi + 
        36*Pi^2 + (2020*Log[1 - x])/3 - (564*I)*Pi*Log[1 - x] - 
        1116*Log[1 - x]^2 - (1730*Log[x])/3 - (96*I)*Pi*Log[x] + 
        344*Log[1 - x]*Log[x] - 24*Log[x]^2)*PolyLog[4, x] + 
      (15184/9 + ((98*I)/3)*Pi + (100*Pi^2)/3 - 434*Log[1 - x] + 
        (384*I)*Pi*Log[1 - x] + 372*Log[1 - x]^2 + (1576*Log[x])/3 - 
        (96*I)*Pi*Log[x] - 48*Log[1 - x]*Log[x] - 24*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (-3608/3 + (2328*I)*Pi + 1176*Log[1 - x] + 
        456*Log[x])*PolyLog[5, 1 - x] + (5279/9 + ((3758*I)/3)*Pi - 
        (2066*Log[1 - x])/3 + (820*Log[x])/3)*PolyLog[5, x] + 
      (-1626 + (1788*I)*Pi + 1652*Log[1 - x] + 760*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 544*PolyLog[6, 1 - x] + 8*PolyLog[6, x] + 
      8*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*
       (-2783/9 + ((2131*I)/3)*Pi + (685*Pi^2)/3 - ((398*I)/3)*Pi^3 - 
        (7615*Log[1 - x])/9 - (228*I)*Pi*Log[1 - x] + 82*Pi^2*Log[1 - x] - 
        (229*Log[1 - x]^2)/3 - (42*I)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/3 + 
        (13744*Log[x])/9 - ((490*I)/3)*Pi*Log[x] - (28*Pi^2*Log[x])/3 - 
        (1966*Log[1 - x]*Log[x])/3 + (480*I)*Pi*Log[1 - x]*Log[x] + 
        100*Log[1 - x]^2*Log[x] + (44*Log[x]^2)/3 - (48*I)*Pi*Log[x]^2 + 
        236*Log[1 - x]*Log[x]^2 - 8*Log[x]^3 + 96*PolyLog[3, x] - 
        356*Zeta[3]) + PolyLog[3, x]*(-3214/9 + ((502*I)/3)*Pi + 
        (628*Pi^2)/9 + ((80*I)/3)*Pi^3 - (2348*Log[1 - x])/3 - 
        (474*I)*Pi*Log[1 - x] - (200*Pi^2*Log[1 - x])/3 - 193*Log[1 - x]^2 + 
        (68*I)*Pi*Log[1 - x]^2 - (16*Log[1 - x]^3)/3 + (2674*Log[x])/3 + 
        (174*I)*Pi*Log[x] - (8*Pi^2*Log[x])/3 - 88*Log[1 - x]*Log[x] - 
        (160*I)*Pi*Log[1 - x]*Log[x] + 80*Log[1 - x]^2*Log[x] + 
        131*Log[x]^2 - 112*Log[1 - x]*Log[x]^2 - 152*Zeta[3]) + 
      (2018*Zeta[3])/9 - ((1468*I)/3)*Pi*Zeta[3] + 187*Pi^2*Zeta[3] - 
      ((676*I)/3)*Pi^3*Zeta[3] + (9460*Log[1 - x]*Zeta[3])/9 + 
      (400*I)*Pi*Log[1 - x]*Zeta[3] - 260*Pi^2*Log[1 - x]*Zeta[3] + 
      (823*Log[1 - x]^2*Zeta[3])/3 + (78*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      32*Log[1 - x]^3*Zeta[3] - (13600*Log[x]*Zeta[3])/9 - 
      ((578*I)/3)*Pi*Log[x]*Zeta[3] - (356*Pi^2*Log[x]*Zeta[3])/3 - 
      (3398*Log[1 - x]*Log[x]*Zeta[3])/3 + (1540*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] + 1180*Log[1 - x]^2*Log[x]*Zeta[3] - (242*Log[x]^2*Zeta[3])/
       3 + (48*I)*Pi*Log[x]^2*Zeta[3] + 532*Log[1 - x]*Log[x]^2*Zeta[3] + 
      8*Log[x]^3*Zeta[3] + 214*Zeta[3]^2 + PolyLog[2, x]*
       (((431*I)/9)*Pi - (5843*Pi^2)/27 + ((293*I)/9)*Pi^3 + (197*Pi^4)/15 - 
        (2783*Log[1 - x])/9 + ((608*I)/3)*Pi*Log[1 - x] + 
        (1405*Pi^2*Log[1 - x])/9 - ((140*I)/3)*Pi^3*Log[1 - x] - 
        (674*Log[1 - x]^2)/3 - (85*I)*Pi*Log[1 - x]^2 + 
        15*Pi^2*Log[1 - x]^2 - (256*Log[1 - x]^3)/9 + 
        ((32*I)/3)*Pi*Log[1 - x]^3 + (103*Log[1 - x]^4)/6 + (3214*Log[x])/9 + 
        I*Pi*Log[x] + (122*Pi^2*Log[x])/9 - ((80*I)/3)*Pi^3*Log[x] + 
        (1868*Log[1 - x]*Log[x])/3 - (326*I)*Pi*Log[1 - x]*Log[x] - 
        48*Pi^2*Log[1 - x]*Log[x] - (781*Log[1 - x]^2*Log[x])/3 + 
        (100*I)*Pi*Log[1 - x]^2*Log[x] - (298*Log[1 - x]^3*Log[x])/3 - 
        (563*Log[x]^2)/2 + (76*I)*Pi*Log[x]^2 + (4*Pi^2*Log[x]^2)/3 - 
        (490*Log[1 - x]*Log[x]^2)/3 - (124*I)*Pi*Log[1 - x]*Log[x]^2 + 
        174*Log[1 - x]^2*Log[x]^2 + (182*Log[x]^3)/3 - 
        72*Log[1 - x]*Log[x]^3 + (-1564/3 + (96*I)*Pi - 168*Log[1 - x] + 
          264*Log[x])*PolyLog[3, 1 - x] + (1541/9 + ((146*I)/3)*Pi - 
          (1034*Log[1 - x])/3 + (1180*Log[x])/3)*PolyLog[3, x] - 
        28*PolyLog[4, 1 - x] - 820*PolyLog[4, x] + 
        284*PolyLog[4, -(x/(1 - x))] - (4775*Zeta[3])/9 + 
        ((2302*I)/3)*Pi*Zeta[3] + (1466*Log[1 - x]*Zeta[3])/3 + 
        (836*Log[x]*Zeta[3])/3) - (5618*Zeta[5])/3 + (1610*I)*Pi*Zeta[5] + 
      2398*Log[1 - x]*Zeta[5] + 952*Log[x]*Zeta[5])) + 
  COLOR[CF^2*NfV2]*(17/2 - ((145*I)/6)*Pi - (1087*Pi^2)/6 + (22*I)*Pi^3 + 
    (694*Pi^4)/45 + ((133*I)/30)*Pi^5 + (496*Pi^6)/567 + 
    (74*Li[{3, 3}, 1 - x, 1])/3 - 68*Li[{3, 3}, x, 1] + 
    (20*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 82*Li[{4, 2}, 1 - x, 1] - 
    24*Li[{4, 2}, x, 1] - 26*Li[{2, 2, 2}, x, 1, 1] + (139*Log[1 - x])/3 - 
    ((497*I)/6)*Pi*Log[1 - x] + (398*Pi^2*Log[1 - x])/3 - 
    ((283*I)/6)*Pi^3*Log[1 - x] - (781*Pi^4*Log[1 - x])/36 + 
    ((14*I)/15)*Pi^5*Log[1 - x] - (2381*Log[1 - x]^2)/12 + 
    (9*I)*Pi*Log[1 - x]^2 + (59*Pi^2*Log[1 - x]^2)/6 + 
    ((5*I)/3)*Pi^3*Log[1 - x]^2 + (371*Pi^4*Log[1 - x]^2)/270 + 
    (49*Log[1 - x]^3)/6 - ((79*I)/12)*Pi*Log[1 - x]^3 + 
    (55*Pi^2*Log[1 - x]^3)/18 + ((9*I)/2)*Pi^3*Log[1 - x]^3 + 
    (425*Log[1 - x]^4)/48 - ((25*I)/12)*Pi*Log[1 - x]^4 - 
    (1159*Pi^2*Log[1 - x]^4)/216 + (59*Log[1 - x]^5)/60 + 
    ((143*I)/60)*Pi*Log[1 - x]^5 - (1267*Log[1 - x]^6)/1080 + 
    Li[{3, 2}, x, 1]*(-199 + (12*I)*Pi + 226*Log[1 - x] - 162*Log[x]) + 
    Li[{3, 2}, 1 - x, 1]*(-282 + (28*I)*Pi + 152*Log[1 - x] - 124*Log[x]) + 
    Li[{3, 2}, 1, x]*(179/3 - ((80*I)/3)*Pi - (238*Log[1 - x])/3 + 
      (2*Log[x])/3) - (141*Log[x])/2 + ((509*I)/6)*Pi*Log[x] + 
    78*Pi^2*Log[x] - ((124*I)/3)*Pi^3*Log[x] - (653*Pi^4*Log[x])/45 + 
    ((4*I)/15)*Pi^5*Log[x] + 314*Log[1 - x]*Log[x] - 
    (31*I)*Pi*Log[1 - x]*Log[x] - (386*Pi^2*Log[1 - x]*Log[x])/3 + 
    ((154*I)/3)*Pi^3*Log[1 - x]*Log[x] + (659*Pi^4*Log[1 - x]*Log[x])/90 - 
    160*Log[1 - x]^2*Log[x] + (99*I)*Pi*Log[1 - x]^2*Log[x] + 
    (515*Pi^2*Log[1 - x]^2*Log[x])/6 - ((64*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - 
    (127*Log[1 - x]^3*Log[x])/3 - (38*I)*Pi*Log[1 - x]^3*Log[x] + 
    (221*Pi^2*Log[1 - x]^3*Log[x])/9 - (57*Log[1 - x]^4*Log[x])/4 - 
    ((34*I)/3)*Pi*Log[1 - x]^4*Log[x] + (1633*Log[1 - x]^5*Log[x])/180 - 
    (1375*Log[x]^2)/12 + (5*I)*Pi*Log[x]^2 - (16*Pi^2*Log[x]^2)/3 + 
    (6*I)*Pi^3*Log[x]^2 - (58*Pi^4*Log[x]^2)/15 + 
    (57*I)*Pi*Log[1 - x]*Log[x]^2 - 10*Pi^2*Log[1 - x]*Log[x]^2 + 
    ((2*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + (311*Log[1 - x]^2*Log[x]^2)/2 - 
    (129*I)*Pi*Log[1 - x]^2*Log[x]^2 - (10*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - 
    (137*Log[1 - x]^3*Log[x]^2)/2 + ((74*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - 
    (103*Log[1 - x]^4*Log[x]^2)/4 + 46*Log[x]^3 - ((74*I)/3)*Pi*Log[x]^3 + 
    8*Log[1 - x]*Log[x]^3 + ((112*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
    (70*Log[1 - x]^2*Log[x]^3)/3 - (16*I)*Pi*Log[1 - x]^2*Log[x]^3 + 
    (29*Log[1 - x]^3*Log[x]^3)/3 - (137*Log[x]^4)/12 + 
    (40*Log[1 - x]*Log[x]^4)/3 - (8*Log[1 - x]^2*Log[x]^4)/3 + 
    ((-151*I)*Pi - Pi^2 - 141*Log[1 - x] + (12*I)*Pi*Log[1 - x] + 
      Log[1 - x]^2 - 10*Log[x] - (38*I)*Pi*Log[x] + 10*Log[1 - x]*Log[x] - 
      24*Log[x]^2)*PolyLog[2, x]^2 + (13*PolyLog[2, x]^3)/3 - 
    (263*PolyLog[3, 1 - x]^2)/3 + (140*PolyLog[3, x]^2)/3 + 
    (-270 - (448*I)*Pi - (146*Pi^2)/3 - 40*Log[1 - x] + 
      (24*I)*Pi*Log[1 - x] - 42*Log[1 - x]^2 + 438*Log[x] - 
      (24*I)*Pi*Log[x] - 340*Log[1 - x]*Log[x] + 348*Log[x]^2)*
     PolyLog[4, 1 - x] + FF[x^2]*((7*Pi^2)/4 + (I/3)*Pi^3 + (679*Pi^4)/180 - 
      (31*Pi^2*Log[1 - x])/9 - ((19*I)/3)*Pi^3*Log[1 - x] + 
      (7*Log[1 - x]^2)/4 + (I/3)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/6 - 
      (5*Log[1 - x]^3)/9 - ((11*I)/3)*Pi*Log[1 - x]^3 - 
      (13*Log[1 - x]^4)/12 - 2*Pi^2*Log[x] - (5*I)*Pi^3*Log[x] - 
      (7*Log[1 - x]*Log[x])/2 - ((2*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (26*Pi^2*Log[1 - x]*Log[x])/3 + (19*Log[1 - x]^2*Log[x])/3 + 
      (19*I)*Pi*Log[1 - x]^2*Log[x] + (25*Log[1 - x]^3*Log[x])/3 + 
      (7*Log[x]^2)/4 + (I/3)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 - 
      (7*Log[1 - x]*Log[x]^2)/3 + (11*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (13*Log[1 - x]^2*Log[x]^2)/2 - (5*Log[x]^3)/9 - 
      ((11*I)/3)*Pi*Log[x]^3 + (13*Log[1 - x]*Log[x]^3)/3 - 
      (13*Log[x]^4)/12 + ((26*Log[1 - x])/3 + (8*I)*Pi*Log[1 - x] + 
        4*Log[1 - x]^2 - (26*Log[x])/3 - (8*I)*Pi*Log[x] - 4*Log[x]^2)*
       PolyLog[2, x] + (26/3 + (68*I)*Pi + 38*Log[1 - x] + 30*Log[x])*
       PolyLog[3, 1 - x] + (26/3 + (68*I)*Pi + 30*Log[1 - x] + 38*Log[x])*
       PolyLog[3, x] - 68*PolyLog[4, 1 - x] - 68*PolyLog[4, x]) + 
    (-206 - (388*I)*Pi + (32*Pi^2)/3 + 470*Log[1 - x] + 
      (136*I)*Pi*Log[1 - x] - 378*Log[1 - x]^2 - 440*Log[x] - 
      (32*I)*Pi*Log[x] + 452*Log[1 - x]*Log[x])*PolyLog[4, x] + 
    FF[x]*(17*Pi^2 - ((13*I)/3)*Pi^3 - (491*Pi^4)/45 + (121*Log[1 - x])/6 + 
      ((26*I)/3)*Pi*Log[1 - x] + (106*Pi^2*Log[1 - x])/9 + 
      (20*I)*Pi^3*Log[1 - x] + (64*Log[1 - x]^2)/3 - 
      ((61*I)/3)*Pi*Log[1 - x]^2 - 2*Pi^2*Log[1 - x]^2 - 
      (67*Log[1 - x]^3)/9 + ((28*I)/3)*Pi*Log[1 - x]^3 + 3*Log[1 - x]^4 - 
      (121*Log[x])/6 - ((26*I)/3)*Pi*Log[x] - (11*Pi^2*Log[x])/3 + 
      ((44*I)/3)*Pi^3*Log[x] - 34*Log[1 - x]*Log[x] - 
      ((34*I)/3)*Pi*Log[1 - x]*Log[x] + 24*Pi^2*Log[1 - x]*Log[x] - 
      (67*Log[1 - x]^2*Log[x])/3 - (60*I)*Pi*Log[1 - x]^2*Log[x] - 
      28*Log[1 - x]^3*Log[x] + (38*Log[x]^2)/3 + ((5*I)/3)*Pi*Log[x]^2 - 
      (14*Pi^2*Log[x]^2)/3 - (23*Log[1 - x]*Log[x]^2)/3 - 
      (28*I)*Pi*Log[1 - x]*Log[x]^2 - 18*Log[1 - x]^2*Log[x]^2 + 
      (11*Log[x]^3)/9 + ((28*I)/3)*Pi*Log[x]^3 - 12*Log[1 - x]*Log[x]^3 + 
      3*Log[x]^4 + ((-60*I)*Pi - (146*Log[1 - x])/3 - (32*I)*Pi*Log[1 - x] - 
        16*Log[1 - x]^2 - (34*Log[x])/3 + (32*I)*Pi*Log[x] + 16*Log[x]^2)*
       PolyLog[2, x] + (-146/3 - (208*I)*Pi - 120*Log[1 - x] - 88*Log[x])*
       PolyLog[3, 1 - x] + (34/3 - (208*I)*Pi - 88*Log[1 - x] - 120*Log[x])*
       PolyLog[3, x] + 208*PolyLog[4, 1 - x] + 208*PolyLog[4, x]) + 
    (322 - (116*I)*Pi + (32*Pi^2)/3 - 76*Log[1 - x] + (76*I)*Pi*Log[1 - x] + 
      44*Log[1 - x]^2 - 40*Log[x] - (32*I)*Pi*Log[x] - 32*Log[1 - x]*Log[x])*
     PolyLog[4, -(x/(1 - x))] + (-68 + (240*I)*Pi + 412*Log[1 - x] - 
      352*Log[x])*PolyLog[5, 1 - x] + 
    (1505/3 + ((88*I)/3)*Pi - (34*Log[1 - x])/3 - (970*Log[x])/3)*
     PolyLog[5, x] + (-358 + (56*I)*Pi + 340*Log[1 - x] - 324*Log[x])*
     PolyLog[5, -(x/(1 - x))] - 194*PolyLog[6, 1 - x] - 48*PolyLog[6, x] - 
    48*PolyLog[6, -(x/(1 - x))] + 55*Zeta[3] - (42*I)*Pi*Zeta[3] + 
    (376*Pi^2*Zeta[3])/3 + (10*I)*Pi^3*Zeta[3] + 32*Log[1 - x]*Zeta[3] + 
    (52*I)*Pi*Log[1 - x]*Zeta[3] - (808*Pi^2*Log[1 - x]*Zeta[3])/9 + 
    58*Log[1 - x]^2*Zeta[3] + (32*I)*Pi*Log[1 - x]^2*Zeta[3] + 
    (92*Log[1 - x]^3*Zeta[3])/9 - 74*Log[x]*Zeta[3] - 
    (8*I)*Pi*Log[x]*Zeta[3] + (92*Pi^2*Log[x]*Zeta[3])/3 - 
    628*Log[1 - x]*Log[x]*Zeta[3] + (16*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
    (1228*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 28*Log[x]^2*Zeta[3] + 
    (16*I)*Pi*Log[x]^2*Zeta[3] - 266*Log[1 - x]*Log[x]^2*Zeta[3] - 
    (172*Zeta[3]^2)/3 + PolyLog[3, 1 - x]*(-289 + (458*I)*Pi + (269*Pi^2)/3 - 
      (24*I)*Pi^3 - 18*Log[1 - x] - (100*I)*Pi*Log[1 - x] + 
      (184*Pi^2*Log[1 - x])/9 - (28*I)*Pi*Log[1 - x]^2 - 
      (20*Log[1 - x]^3)/9 + 476*Log[x] - (60*I)*Pi*Log[x] + 
      (94*Pi^2*Log[x])/3 - 382*Log[1 - x]*Log[x] + (28*I)*Pi*Log[1 - x]*
       Log[x] + (176*Log[1 - x]^2*Log[x])/3 + 20*Log[x]^2 - 
      (16*I)*Pi*Log[x]^2 - 106*Log[1 - x]*Log[x]^2 - (224*PolyLog[3, x])/3 + 
      (152*Zeta[3])/3) + PolyLog[3, x]*(-266 + (452*I)*Pi + (8*Pi^2)/3 + 
      (4*I)*Pi^3 + 74*Log[1 - x] - (216*I)*Pi*Log[1 - x] - 
      (2*Pi^2*Log[1 - x])/9 - 116*Log[1 - x]^2 + (14*I)*Pi*Log[1 - x]^2 + 
      (22*Log[1 - x]^3)/9 + 378*Log[x] + (96*I)*Pi*Log[x] + 
      16*Log[1 - x]*Log[x] - (12*I)*Pi*Log[1 - x]*Log[x] - 
      (82*Log[1 - x]^2*Log[x])/3 + 40*Log[x]^2 - 16*Log[1 - x]*Log[x]^2 + 
      (368*Zeta[3])/3) + PolyLog[2, x]*((-23*I)*Pi - 17*Pi^2 + 
      ((10*I)/3)*Pi^3 + (142*Pi^4)/45 - 289*Log[1 - x] + 
      (96*I)*Pi*Log[1 - x] + 102*Pi^2*Log[1 - x] - 
      ((32*I)/3)*Pi^3*Log[1 - x] + 8*Log[1 - x]^2 - (58*I)*Pi*Log[1 - x]^2 - 
      (25*Pi^2*Log[1 - x]^2)/3 - (29*Log[1 - x]^3)/3 + 
      (I/3)*Pi*Log[1 - x]^3 - (31*Log[1 - x]^4)/12 + 266*Log[x] - 
      (148*I)*Pi*Log[x] + (16*Pi^2*Log[x])/3 - (4*I)*Pi^3*Log[x] + 
      80*Log[1 - x]*Log[x] - (158*I)*Pi*Log[1 - x]*Log[x] + 
      20*Pi^2*Log[1 - x]*Log[x] - 170*Log[1 - x]^2*Log[x] + 
      (10*I)*Pi*Log[1 - x]^2*Log[x] + (38*Log[1 - x]^3*Log[x])/3 - 
      114*Log[x]^2 + (40*I)*Pi*Log[x]^2 - 50*Log[1 - x]*Log[x]^2 - 
      (32*I)*Pi*Log[1 - x]*Log[x]^2 - 9*Log[1 - x]^2*Log[x]^2 + 
      (80*Log[x]^3)/3 - (32*Log[1 - x]*Log[x]^3)/3 + 
      (-282 - (48*I)*Pi + 8*Log[1 - x] - 56*Log[x])*PolyLog[3, 1 - x] + 
      (239/3 + ((136*I)/3)*Pi - (250*Log[1 - x])/3 + (386*Log[x])/3)*
       PolyLog[3, x] + 60*PolyLog[4, 1 - x] - 232*PolyLog[4, x] - 
      72*PolyLog[4, -(x/(1 - x))] - (677*Zeta[3])/3 + 
      ((284*I)/3)*Pi*Zeta[3] + (262*Log[1 - x]*Zeta[3])/3 + 
      (22*Log[x]*Zeta[3])/3) + FF[(1 - x)^(-2)]*(((-13*I)/9)*Pi^3 - 
      (179*Pi^4)/90 + ((4*I)/3)*Pi^3*Log[1 - x] - (17*Pi^2*Log[1 - x]^2)/3 - 
      (17*Log[1 - x]^4)/6 + ((7*I)/2)*Pi*Log[x] + (Pi^2*Log[x])/3 + 
      (2*I)*Pi^3*Log[x] + (8*I)*Pi*Log[1 - x]*Log[x] + 
      (4*Pi^2*Log[1 - x]*Log[x])/3 - (4*I)*Pi*Log[1 - x]^2*Log[x] + 
      (34*Log[1 - x]^3*Log[x])/3 + (7*Log[x]^2)/4 - (2*I)*Pi*Log[x]^2 - 
      (8*Pi^2*Log[x]^2)/3 + 4*Log[1 - x]*Log[x]^2 - 4*Log[1 - x]^2*Log[x]^2 - 
      (5*Log[x]^3)/9 - ((2*I)/3)*Pi*Log[x]^3 - (13*Log[x]^4)/12 + 
      (((26*I)/3)*Pi + 4*Pi^2 - (8*I)*Pi*Log[1 - x] + (26*Log[x])/3 - 
        8*Log[1 - x]*Log[x] + 4*Log[x]^2)*PolyLog[2, x] + 
      ((-8*I)*Pi - 8*Log[x])*PolyLog[3, 1 - x] + 
      (-26/3 + (30*I)*Pi + 68*Log[1 - x] - 38*Log[x])*PolyLog[3, x] + 
      68*PolyLog[4, 1 - x] - 68*PolyLog[4, -(x/(1 - x))] + (26*Zeta[3])/3 - 
      (30*I)*Pi*Zeta[3] - 68*Log[1 - x]*Zeta[3] + 38*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((121*I)/6)*Pi + (13*Pi^2)/3 + ((16*I)/9)*Pi^3 - 
      (41*Pi^4)/15 - ((26*I)/3)*Pi*Log[1 - x] - 14*Pi^2*Log[1 - x] + 
      ((8*I)/3)*Pi^3*Log[1 - x] + (4*I)*Pi*Log[1 - x]^2 - 
      6*Pi^2*Log[1 - x]^2 - 3*Log[1 - x]^4 + (121*Log[x])/6 - 
      (41*I)*Pi*Log[x] + (10*Pi^2*Log[x])/3 + (4*I)*Pi^3*Log[x] - 
      (26*Log[1 - x]*Log[x])/3 - (16*I)*Pi*Log[1 - x]*Log[x] + 
      (8*Pi^2*Log[1 - x]*Log[x])/3 + 34*Log[1 - x]^2*Log[x] - 
      (8*I)*Pi*Log[1 - x]^2*Log[x] + 12*Log[1 - x]^3*Log[x] - 
      (97*Log[x]^2)/6 + (2*I)*Pi*Log[x]^2 - 12*Log[1 - x]*Log[x]^2 - 
      8*Log[1 - x]^2*Log[x]^2 - Log[x]^3/9 - ((4*I)/3)*Pi*Log[x]^3 - 
      (5*Log[x]^4)/6 + (((94*I)/3)*Pi + 8*Pi^2 + 60*Log[1 - x] - 
        (16*I)*Pi*Log[1 - x] - (86*Log[x])/3 - 16*Log[1 - x]*Log[x] + 
        8*Log[x]^2)*PolyLog[2, x] + (60 - (16*I)*Pi - 16*Log[x])*
       PolyLog[3, 1 - x] + (86/3 + (28*I)*Pi + 72*Log[1 - x] - 44*Log[x])*
       PolyLog[3, x] + 72*PolyLog[4, 1 - x] - 72*PolyLog[4, -(x/(1 - x))] - 
      (86*Zeta[3])/3 - (28*I)*Pi*Zeta[3] - 72*Log[1 - x]*Zeta[3] + 
      44*Log[x]*Zeta[3]) - 1223*Zeta[5] - (86*I)*Pi*Zeta[5] + 
    828*Log[1 - x]*Zeta[5] - 330*Log[x]*Zeta[5] + 
    FF[x^(-1)]*(((-127*I)/3)*Pi + (529*Pi^2)/3 - ((10*I)/3)*Pi^3 - 
      (152*Pi^4)/9 - ((71*I)/9)*Pi^5 - (5584*Pi^6)/2835 - 
      (460*Li[{3, 3}, 1 - x, 1])/3 + 216*Li[{3, 3}, x, 1] + 
      (200*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 380*Li[{4, 2}, 1 - x, 1] + 
      48*Li[{4, 2}, x, 1] + 52*Li[{2, 2, 2}, x, 1, 1] - (127*Log[1 - x])/3 + 
      (383*I)*Pi*Log[1 - x] - (1726*Pi^2*Log[1 - x])/9 + 
      (73*I)*Pi^3*Log[1 - x] + (2231*Pi^4*Log[1 - x])/90 + 
      ((52*I)/15)*Pi^5*Log[1 - x] + (2207*Log[1 - x]^2)/6 - 
      I*Pi*Log[1 - x]^2 - (218*Pi^2*Log[1 - x]^2)/3 - 
      ((40*I)/3)*Pi^3*Log[1 - x]^2 + (37*Pi^4*Log[1 - x]^2)/135 - 
      (145*Log[1 - x]^3)/9 + ((25*I)/6)*Pi*Log[1 - x]^3 - 
      (13*Pi^2*Log[1 - x]^3)/3 + (3*I)*Pi^3*Log[1 - x]^3 - 
      (393*Log[1 - x]^4)/8 - ((13*I)/6)*Pi*Log[1 - x]^4 + 
      (1243*Pi^2*Log[1 - x]^4)/108 + (143*Log[1 - x]^5)/30 - 
      ((107*I)/30)*Pi*Log[1 - x]^5 - (61*Log[1 - x]^6)/108 + 
      Li[{3, 2}, x, 1]*(410 - (456*I)*Pi - 524*Log[1 - x] - 36*Log[x]) - 
      ((1058*I)/3)*Pi*Log[x] - 126*Pi^2*Log[x] + (28*I)*Pi^3*Log[x] + 
      22*Pi^4*Log[x] - ((152*I)/15)*Pi^5*Log[x] - (1058*Log[1 - x]*Log[x])/
       3 - ((436*I)/3)*Pi*Log[1 - x]*Log[x] + (1064*Pi^2*Log[1 - x]*Log[x])/
       3 - ((188*I)/3)*Pi^3*Log[1 - x]*Log[x] - (1109*Pi^4*Log[1 - x]*Log[x])/
       45 + (644*Log[1 - x]^2*Log[x])/3 - (124*I)*Pi*Log[1 - x]^2*Log[x] - 
      (601*Pi^2*Log[1 - x]^2*Log[x])/3 + ((56*I)/3)*Pi^3*Log[1 - x]^2*
       Log[x] + (1100*Log[1 - x]^3*Log[x])/3 + (92*I)*Pi*Log[1 - x]^3*
       Log[x] - (406*Pi^2*Log[1 - x]^3*Log[x])/9 - (113*Log[1 - x]^4*Log[x])/
       6 + ((32*I)/3)*Pi*Log[1 - x]^4*Log[x] - (493*Log[1 - x]^5*Log[x])/90 + 
      (126*I)*Pi*Log[x]^2 - (12*I)*Pi^3*Log[x]^2 - (4*Pi^4*Log[x]^2)/15 - 
      120*Log[1 - x]*Log[x]^2 - (70*I)*Pi*Log[1 - x]*Log[x]^2 - 
      8*Pi^2*Log[1 - x]*Log[x]^2 + ((20*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - 
      511*Log[1 - x]^2*Log[x]^2 + (214*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (28*Pi^2*Log[1 - x]^2*Log[x]^2)/3 + 207*Log[1 - x]^3*Log[x]^2 - 
      ((148*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + (85*Log[1 - x]^4*Log[x]^2)/2 + 
      (112*Log[1 - x]*Log[x]^3)/3 - ((160*I)/3)*Pi*Log[1 - x]*Log[x]^3 + 
      16*Log[1 - x]^2*Log[x]^3 + (48*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (46*Log[1 - x]^3*Log[x]^3)/3 - (80*Log[1 - x]*Log[x]^4)/3 + 
      (40*Log[1 - x]^2*Log[x]^4)/3 + Li[{3, 2}, 1 - x, 1]*
       (572 - (392*I)*Pi - 400*Log[1 - x] + 8*Log[x]) + 
      Li[{3, 2}, 1, x]*(-386/3 + ((832*I)/3)*Pi + (308*Log[1 - x])/3 + 
        (836*Log[x])/3) + ((298*I)*Pi + 22*Pi^2 + 286*Log[1 - x] - 
        (72*I)*Pi*Log[1 - x] + 10*Log[1 - x]^2 + 12*Log[x] + 
        (148*I)*Pi*Log[x] - 92*Log[1 - x]*Log[x] + 120*Log[x]^2)*
       PolyLog[2, x]^2 - (26*PolyLog[2, x]^3)/3 + (850*PolyLog[3, 1 - x]^2)/
       3 - (664*PolyLog[3, x]^2)/3 + (260 + (480*I)*Pi + (460*Pi^2)/3 - 
        336*Log[1 - x] - (48*I)*Pi*Log[1 - x] + 156*Log[1 - x]^2 - 
        900*Log[x] + (912*I)*Pi*Log[x] + 920*Log[1 - x]*Log[x] + 24*Log[x]^2)*
       PolyLog[4, 1 - x] + (-540 + (440*I)*Pi - (64*Pi^2)/3 - 
        756*Log[1 - x] + (208*I)*Pi*Log[1 - x] + 1068*Log[1 - x]^2 + 
        352*Log[x] + (64*I)*Pi*Log[x] - 664*Log[1 - x]*Log[x])*
       PolyLog[4, x] + (-1316 + (40*I)*Pi - (64*Pi^2)/3 + 488*Log[1 - x] - 
        (296*I)*Pi*Log[1 - x] - 280*Log[1 - x]^2 - 448*Log[x] + 
        (64*I)*Pi*Log[x] + 64*Log[1 - x]*Log[x])*PolyLog[4, -(x/(1 - x))] + 
      (1328 - (1344*I)*Pi - 968*Log[1 - x] + 224*Log[x])*PolyLog[5, 1 - x] + 
      (-182/3 - ((2096*I)/3)*Pi + (908*Log[1 - x])/3 + (620*Log[x])/3)*
       PolyLog[5, x] + (1668 - (976*I)*Pi - 1304*Log[1 - x] - 72*Log[x])*
       PolyLog[5, -(x/(1 - x))] - 332*PolyLog[6, 1 - x] + 96*PolyLog[6, x] + 
      96*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*(492 - (44*I)*Pi - 
        (184*Pi^2)/3 - (24*I)*Pi^3 + 548*Log[1 - x] + (432*I)*Pi*Log[1 - x] + 
        (412*Pi^2*Log[1 - x])/9 + 176*Log[1 - x]^2 - (52*I)*Pi*Log[1 - x]^2 + 
        (76*Log[1 - x]^3)/9 - 592*Log[x] - (80*I)*Pi*Log[x] + 
        80*Log[1 - x]*Log[x] + (72*I)*Pi*Log[1 - x]*Log[x] - 
        (100*Log[1 - x]^2*Log[x])/3 - 80*Log[x]^2 + 80*Log[1 - x]*Log[x]^2 - 
        (352*Zeta[3])/3) - (1004*Zeta[3])/3 + (332*I)*Pi*Zeta[3] - 
      136*Pi^2*Zeta[3] + (100*I)*Pi^3*Zeta[3] - 892*Log[1 - x]*Zeta[3] - 
      (360*I)*Pi*Log[1 - x]*Zeta[3] + (2288*Pi^2*Log[1 - x]*Zeta[3])/9 - 
      156*Log[1 - x]^2*Zeta[3] - (88*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (304*Log[1 - x]^3*Zeta[3])/9 + 1224*Log[x]*Zeta[3] + 
      (80*I)*Pi*Log[x]*Zeta[3] + (56*Pi^2*Log[x]*Zeta[3])/3 + 
      1096*Log[1 - x]*Log[x]*Zeta[3] - (800*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (3272*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 64*Log[x]^2*Zeta[3] - 
      (32*I)*Pi*Log[x]^2*Zeta[3] + 28*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (136*Zeta[3]^2)/3 + PolyLog[3, 1 - x]*(1004/3 - (540*I)*Pi - 266*Pi^2 + 
        (96*I)*Pi^3 + 684*Log[1 - x] + (264*I)*Pi*Log[1 - x] - 
        (608*Pi^2*Log[1 - x])/9 - 8*Log[1 - x]^2 + (80*I)*Pi*Log[1 - x]^2 + 
        (160*Log[1 - x]^3)/9 - 1224*Log[x] + (152*I)*Pi*Log[x] - 
        (68*Pi^2*Log[x])/3 + 852*Log[1 - x]*Log[x] - (296*I)*Pi*Log[1 - x]*
         Log[x] - (400*Log[1 - x]^2*Log[x])/3 - 64*Log[x]^2 + 
        (32*I)*Pi*Log[x]^2 - 4*Log[1 - x]*Log[x]^2 + (64*PolyLog[3, x])/3 + 
        (656*Zeta[3])/3) + PolyLog[2, x]*(((-472*I)/3)*Pi + 182*Pi^2 - 
        ((68*I)/3)*Pi^3 - (692*Pi^4)/45 + (1004*Log[1 - x])/3 - 
        (144*I)*Pi*Log[1 - x] - 212*Pi^2*Log[1 - x] + ((136*I)/3)*Pi^3*
         Log[1 - x] + 156*Log[1 - x]^2 + (96*I)*Pi*Log[1 - x]^2 + 
        (2*Pi^2*Log[1 - x]^2)/3 + (34*Log[1 - x]^3)/3 - 
        ((2*I)/3)*Pi*Log[1 - x]^3 - (29*Log[1 - x]^4)/6 - 492*Log[x] - 
        (48*I)*Pi*Log[x] - (32*Pi^2*Log[x])/3 + (24*I)*Pi^3*Log[x] - 
        456*Log[1 - x]*Log[x] + (308*I)*Pi*Log[1 - x]*Log[x] + 
        8*Pi^2*Log[1 - x]*Log[x] + 348*Log[1 - x]^2*Log[x] - 
        (92*I)*Pi*Log[1 - x]^2*Log[x] + (116*Log[1 - x]^3*Log[x])/3 + 
        204*Log[x]^2 - (80*I)*Pi*Log[x]^2 + 92*Log[1 - x]*Log[x]^2 + 
        (112*I)*Pi*Log[1 - x]*Log[x]^2 - 90*Log[1 - x]^2*Log[x]^2 - 
        (160*Log[x]^3)/3 + (160*Log[1 - x]*Log[x]^3)/3 + 
        (572 + 80*Log[1 - x] - 80*Log[x])*PolyLog[3, 1 - x] + 
        (-458/3 - ((176*I)/3)*Pi + (908*Log[1 - x])/3 - (1084*Log[x])/3)*
         PolyLog[3, x] - 24*PolyLog[4, 1 - x] + 704*PolyLog[4, x] - 
        96*PolyLog[4, -(x/(1 - x))] + (1358*Zeta[3])/3 - 
        ((1384*I)/3)*Pi*Zeta[3] - (1076*Log[1 - x]*Zeta[3])/3 - 
        (308*Log[x]*Zeta[3])/3) + 1818*Zeta[5] - (812*I)*Pi*Zeta[5] - 
      2040*Log[1 - x]*Zeta[5] - 180*Log[x]*Zeta[5]) + 
    FF[x^(-2)]*(((4*I)/5)*Pi^5 + (2644*Pi^6)/2835 + 
      (380*Li[{3, 3}, 1 - x, 1])/3 - (400*Li[{3, 3}, x, 1])/3 - 
      (400*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 300*Li[{4, 2}, 1 - x, 1] - 
      (383*I)*Pi*Log[1 - x] + (586*Pi^2*Log[1 - x])/9 - 
      ((95*I)/3)*Pi^3*Log[1 - x] - (19*Pi^4*Log[1 - x])/2 - 
      ((143*I)/15)*Pi^5*Log[1 - x] - (383*Log[1 - x]^2)/2 + 
      (3*I)*Pi*Log[1 - x]^2 + 46*Pi^2*Log[1 - x]^2 + 
      (10*I)*Pi^3*Log[1 - x]^2 - (142*Pi^4*Log[1 - x]^2)/27 + 
      (160*Log[1 - x]^3)/9 + ((7*I)/6)*Pi*Log[1 - x]^3 - 
      (7*Pi^2*Log[1 - x]^3)/3 - (16*I)*Pi^3*Log[1 - x]^3 + 
      (283*Log[1 - x]^4)/8 + (3*I)*Pi*Log[1 - x]^4 - 
      (8*Pi^2*Log[1 - x]^4)/27 - (2*Log[1 - x]^5)/5 + 
      (I/15)*Pi*Log[1 - x]^5 + (1523*Log[1 - x]^6)/270 + 
      Li[{3, 2}, 1, x]*(-14 - ((1156*I)/3)*Pi + (244*Log[1 - x])/3 - 
        (1400*Log[x])/3) + (2*Pi^4*Log[x])/5 + ((84*I)/5)*Pi^5*Log[x] - 
      ((302*I)/3)*Pi*Log[1 - x]*Log[x] - (842*Pi^2*Log[1 - x]*Log[x])/3 + 
      (766*Pi^4*Log[1 - x]*Log[x])/45 - (284*Log[1 - x]^2*Log[x])/3 + 
      19*Pi^2*Log[1 - x]^2*Log[x] + ((122*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - 
      (842*Log[1 - x]^3*Log[x])/3 - (28*I)*Pi*Log[1 - x]^3*Log[x] - 
      (62*Pi^2*Log[1 - x]^3*Log[x])/9 - (9*Log[1 - x]^4*Log[x])/2 + 
      ((41*I)/3)*Pi*Log[1 - x]^4*Log[x] - (214*Log[1 - x]^5*Log[x])/9 + 
      (40*Pi^4*Log[x]^2)/3 + (126*I)*Pi*Log[1 - x]*Log[x]^2 - 
      4*Pi^2*Log[1 - x]*Log[x]^2 - (12*I)*Pi^3*Log[1 - x]*Log[x]^2 + 
      358*Log[1 - x]^2*Log[x]^2 + 24*Pi^2*Log[1 - x]^2*Log[x]^2 - 
      7*Log[1 - x]^3*Log[x]^2 + (2*I)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (40*Log[1 - x]^4*Log[x]^2)/3 + 4*Log[1 - x]^2*Log[x]^3 - 
      ((80*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 - (20*Log[1 - x]^3*Log[x]^3)/3 - 
      (40*Log[1 - x]^2*Log[x]^4)/3 + Li[{3, 2}, 1 - x, 1]*
       (12 + (608*I)*Pi + 208*Log[1 - x] + 400*Log[x]) + 
      Li[{3, 2}, x, 1]*(18 + (756*I)*Pi + 156*Log[1 - x] + 600*Log[x]) + 
      ((-6*I)*Pi - 36*Pi^2 + 6*Log[1 - x] + (72*I)*Pi*Log[1 - x] - 
        24*Log[1 - x]^2 - 12*Log[x] - (120*I)*Pi*Log[x] + 
        120*Log[1 - x]*Log[x] - 120*Log[x]^2)*PolyLog[2, x]^2 - 
      (614*PolyLog[3, 1 - x]^2)/3 + (640*PolyLog[3, x]^2)/3 + 
      ((-72*I)*Pi - (428*Pi^2)/3 - 72*Log[1 - x] - 156*Log[1 - x]^2 - 
        36*Log[x] - (1512*I)*Pi*Log[x] - 392*Log[1 - x]*Log[x] - 
        1200*Log[x]^2)*PolyLog[4, 1 - x] + (928 + (24*I)*Pi - (32*Pi^2)/3 - 
        36*Log[1 - x] - (800*I)*Pi*Log[1 - x] - 556*Log[1 - x]^2 + 
        48*Log[x] - 400*Log[1 - x]*Log[x])*PolyLog[4, x] + 
      (928 + (24*I)*Pi - (32*Pi^2)/3 - 24*Log[1 - x] + 
        (312*I)*Pi*Log[1 - x] + 356*Log[1 - x]^2 + 48*Log[x])*
       PolyLog[4, -(x/(1 - x))] + (288 + (1592*I)*Pi + 352*Log[1 - x] + 
        800*Log[x])*PolyLog[5, 1 - x] + (-26 + ((3380*I)/3)*Pi - 
        (1220*Log[1 - x])/3 + (2200*Log[x])/3)*PolyLog[5, x] + 
      (-12 + (1512*I)*Pi + 1112*Log[1 - x] + 1200*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 1080*PolyLog[6, 1 - x] + 
      PolyLog[3, 1 - x]*(-266/3 + (338*I)*Pi + 30*Pi^2 - ((284*I)/3)*Pi^3 - 
        590*Log[1 - x] - (48*I)*Pi*Log[1 - x] + (604*Pi^2*Log[1 - x])/9 - 
        12*Log[1 - x]^2 - (56*I)*Pi*Log[1 - x]^2 - (212*Log[1 - x]^3)/9 + 
        928*Log[x] + (24*I)*Pi*Log[x] - (232*Pi^2*Log[x])/3 - 
        12*Log[1 - x]*Log[x] + (424*I)*Pi*Log[1 - x]*Log[x] + 
        (44*Log[1 - x]^2*Log[x])/3 + 24*Log[x]^2 + 360*Log[1 - x]*Log[x]^2 + 
        (640*PolyLog[3, x])/3 - (1192*Zeta[3])/3) + 
      PolyLog[3, x]*((-252*I)*Pi + (24*I)*Pi^3 - 252*Log[1 - x] - 
        (728*Pi^2*Log[1 - x])/9 + (44*I)*Pi*Log[1 - x]^2 - 
        (188*Log[1 - x]^3)/9 - (80*I)*Pi*Log[1 - x]*Log[x] + 
        (440*Log[1 - x]^2*Log[x])/3 - 80*Log[1 - x]*Log[x]^2 - 
        (640*Zeta[3])/3) + (266*Zeta[3])/3 - (338*I)*Pi*Zeta[3] - 
      36*Pi^2*Zeta[3] - ((628*I)/3)*Pi^3*Zeta[3] + 590*Log[1 - x]*Zeta[3] + 
      (144*I)*Pi*Log[1 - x]*Zeta[3] - (1060*Pi^2*Log[1 - x]*Zeta[3])/9 + 
      60*Log[1 - x]^2*Zeta[3] + (56*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      (332*Log[1 - x]^3*Zeta[3])/9 - 928*Log[x]*Zeta[3] - 
      (24*I)*Pi*Log[x]*Zeta[3] - (368*Pi^2*Log[x]*Zeta[3])/3 + 
      48*Log[1 - x]*Log[x]*Zeta[3] + (1320*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (1588*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 24*Log[x]^2*Zeta[3] + 
      840*Log[1 - x]*Log[x]^2*Zeta[3] + (716*Zeta[3]^2)/3 + 
      PolyLog[2, x]*(((-266*I)/3)*Pi - 126*Pi^2 + (4*I)*Pi^3 + (116*Pi^4)/9 - 
        (266*Log[1 - x])/3 + 12*Pi^2*Log[1 - x] - ((100*I)/3)*Pi^3*
         Log[1 - x] - 126*Log[1 - x]^2 - (24*I)*Pi*Log[1 - x]^2 + 
        (74*Pi^2*Log[1 - x]^2)/3 - 10*Log[1 - x]^3 + 
        ((8*I)/3)*Pi*Log[1 - x]^3 + 17*Log[1 - x]^4 + (252*I)*Pi*Log[x] - 
        (24*I)*Pi^3*Log[x] + 252*Log[1 - x]*Log[x] - (12*I)*Pi*Log[1 - x]*
         Log[x] - 80*Pi^2*Log[1 - x]*Log[x] + 12*Log[1 - x]^2*Log[x] + 
        (100*I)*Pi*Log[1 - x]^2*Log[x] - 116*Log[1 - x]^3*Log[x] - 
        12*Log[1 - x]*Log[x]^2 - (80*I)*Pi*Log[1 - x]*Log[x]^2 + 
        180*Log[1 - x]^2*Log[x]^2 - (160*Log[1 - x]*Log[x]^3)/3 + 
        (12 + (112*I)*Pi - 208*Log[1 - x] + 320*Log[x])*PolyLog[3, 1 - x] + 
        (10 - ((196*I)/3)*Pi - (716*Log[1 - x])/3 + (520*Log[x])/3)*
         PolyLog[3, x] - 80*PolyLog[4, 1 - x] - 400*PolyLog[4, x] + 
        400*PolyLog[4, -(x/(1 - x))] + 2*Zeta[3] + ((1516*I)/3)*Pi*Zeta[3] + 
        (1076*Log[1 - x]*Zeta[3])/3 + (440*Log[x]*Zeta[3])/3) - 222*Zeta[5] + 
      (1752*I)*Pi*Zeta[5] + 792*Log[1 - x]*Zeta[5] + 1400*Log[x]*Zeta[5])), 
 COLOR[Nf^2*NfV2]*(((-10*I)/27)*Pi - (17*Pi^2)/108 - ((23*I)/108)*Pi^3 + 
    ((10*I)/27)*Pi*Log[x] + (17*Pi^2*Log[x])/108 + ((23*I)/108)*Pi^3*Log[x] - 
    ((5*I)/27)*Pi*Log[x]^2 + (23*Pi^2*Log[x]^2)/216 + 
    FF[(1 - x)^(-1)]*((20*Pi^2)/27 + ((23*I)/54)*Pi^3 - 
      ((20*I)/27)*Pi*Log[x] - (17*Pi^2*Log[x])/54 - ((23*I)/54)*Pi^3*Log[x] + 
      ((10*I)/27)*Pi*Log[x]^2 - (23*Pi^2*Log[x]^2)/108) + 
    FF[(1 - x)^(-2)]*((20*Pi^2*Log[x])/27 + ((23*I)/54)*Pi^3*Log[x] - 
      ((10*I)/27)*Pi*Log[x]^2 + (23*Pi^2*Log[x]^2)/108)) + 
  COLOR[CA*NfV^2]*(-71/20 - ((161*I)/20)*Pi - (3311*Pi^2)/240 + 
    ((1849*I)/360)*Pi^3 + (815*Pi^4)/108 + ((131*I)/300)*Pi^5 + 
    (41*Pi^6)/315 - (514*Li[{3, 2}, 1, x])/15 + (28*Li[{3, 2}, 1 - x, 1])/5 + 
    (117*Li[{3, 2}, x, 1])/2 - 12*Li[{3, 3}, x, 1] - 18*Li[{4, 2}, x, 1] - 
    (91*Log[1 - x])/5 - ((73*I)/4)*Pi*Log[1 - x] - 
    (853*Pi^2*Log[1 - x])/540 - ((55*I)/9)*Pi^3*Log[1 - x] + 
    (379*Pi^4*Log[1 - x])/600 - (2191*Log[1 - x]^2)/80 + 
    ((9169*I)/360)*Pi*Log[1 - x]^2 + (941*Pi^2*Log[1 - x]^2)/180 + 
    ((11*I)/4)*Pi^3*Log[1 - x]^2 + (89*Log[1 - x]^3)/10 - 
    ((37*I)/15)*Pi*Log[1 - x]^3 + (7*Pi^2*Log[1 - x]^3)/60 + 
    (37*Log[1 - x]^4)/18 + ((179*I)/120)*Pi*Log[1 - x]^4 + 
    (133*Log[1 - x]^5)/600 + (203*Log[x])/20 - ((11*I)/4)*Pi*Log[x] + 
    (15937*Pi^2*Log[x])/1080 - ((84*I)/5)*Pi^3*Log[x] - 
    (197*Pi^4*Log[x])/36 - (I/15)*Pi^5*Log[x] + (1461*Log[1 - x]*Log[x])/40 + 
    ((1811*I)/180)*Pi*Log[1 - x]*Log[x] - (2201*Pi^2*Log[1 - x]*Log[x])/90 + 
    ((173*I)/30)*Pi^3*Log[1 - x]*Log[x] + (719*Log[1 - x]^2*Log[x])/90 + 
    ((39*I)/5)*Pi*Log[1 - x]^2*Log[x] + (37*Pi^2*Log[1 - x]^2*Log[x])/30 - 
    I*Pi^3*Log[1 - x]^2*Log[x] - (466*Log[1 - x]^3*Log[x])/45 - 
    ((24*I)/5)*Pi*Log[1 - x]^3*Log[x] + (23*Log[1 - x]^4*Log[x])/60 - 
    (I/2)*Pi*Log[1 - x]^4*Log[x] - (1571*Log[x]^2)/80 - 
    ((1811*I)/360)*Pi*Log[x]^2 + (191*Pi^2*Log[x]^2)/60 + 
    ((13*I)/2)*Pi^3*Log[x]^2 + (29*Pi^4*Log[x]^2)/30 + 
    (1127*Log[1 - x]*Log[x]^2)/180 + ((172*I)/5)*Pi*Log[1 - x]*Log[x]^2 + 
    (27*Pi^2*Log[1 - x]*Log[x]^2)/5 + (109*Log[1 - x]^2*Log[x]^2)/6 - 
    ((29*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 - (Pi^2*Log[1 - x]^2*Log[x]^2)/2 - 
    (44*Log[1 - x]^3*Log[x]^2)/15 + (2*I)*Pi*Log[1 - x]^3*Log[x]^2 - 
    (Log[1 - x]^4*Log[x]^2)/4 + (899*Log[x]^3)/270 - 
    ((674*I)/45)*Pi*Log[x]^3 - (29*Pi^2*Log[x]^3)/12 - 
    ((2*I)/3)*Pi^3*Log[x]^3 + (119*Log[1 - x]*Log[x]^3)/9 - 
    ((151*I)/60)*Pi*Log[1 - x]*Log[x]^3 - (83*Log[1 - x]^2*Log[x]^3)/10 + 
    Log[1 - x]^3*Log[x]^3 - (181*Log[x]^4)/36 + ((181*I)/48)*Pi*Log[x]^4 + 
    (Pi^2*Log[x]^4)/4 - (11*Log[1 - x]*Log[x]^4)/16 + (41*Log[x]^5)/48 - 
    (I/4)*Pi*Log[x]^5 - Log[x]^6/24 + (((-387*I)/20)*Pi + (14*Log[1 - x])/5 - 
      (443*Log[x])/20 - (3*I)*Pi*Log[x] - (3*Log[x]^2)/2)*PolyLog[2, x]^2 + 
    (3319/180 + ((1114*I)/15)*Pi - (91*Pi^2)/30 + Log[1 - x] + 
      ((21*I)/5)*Pi*Log[1 - x] + (1099*Log[x])/15 - (29*I)*Pi*Log[x] + 
      (49*Log[1 - x]*Log[x])/5 - (83*Log[x]^2)/5)*PolyLog[3, 1 - x] + 
    (-241/3 - ((207*I)/5)*Pi - (56*Log[1 - x])/5 - 47*Log[x] + 
      (12*I)*Pi*Log[x] + 6*Log[x]^2)*PolyLog[4, 1 - x] + 
    FF[x^2]*((-9*Pi^2)/8 + ((49*I)/20)*Pi^3 + (329*Pi^4)/120 - 
      (49*Pi^2*Log[1 - x])/60 - ((7*I)/2)*Pi^3*Log[1 - x] - 
      (9*Log[1 - x]^2)/8 + ((49*I)/20)*Pi*Log[1 - x]^2 + 
      (7*Pi^2*Log[1 - x]^2)/4 + (49*Log[1 - x]^3)/60 - 
      ((7*I)/2)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/8 - 
      ((7*I)/2)*Pi^3*Log[x] + (9*Log[1 - x]*Log[x])/4 - 
      ((49*I)/10)*Pi*Log[1 - x]*Log[x] - 7*Pi^2*Log[1 - x]*Log[x] + 
      (49*Log[1 - x]^2*Log[x])/20 + ((21*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (7*Log[1 - x]^3*Log[x])/2 - (9*Log[x]^2)/8 + ((49*I)/20)*Pi*Log[x]^2 + 
      (7*Pi^2*Log[x]^2)/4 - (49*Log[1 - x]*Log[x]^2)/20 + 
      ((21*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (21*Log[1 - x]^2*Log[x]^2)/4 + 
      (49*Log[x]^3)/60 - ((7*I)/2)*Pi*Log[x]^3 + (7*Log[1 - x]*Log[x]^3)/2 - 
      (7*Log[x]^4)/8 + ((49*Log[1 - x])/10 - (49*Log[x])/10)*PolyLog[2, x] + 
      (49/10 + (42*I)*Pi + 21*Log[1 - x] + 21*Log[x])*PolyLog[3, 1 - x] + 
      (49/10 + (42*I)*Pi + 21*Log[1 - x] + 21*Log[x])*PolyLog[3, x] - 
      42*PolyLog[4, 1 - x] - 42*PolyLog[4, x]) + 
    (-241/3 - ((207*I)/5)*Pi - 6*Pi^2 - (607*Log[1 - x])/10 - 
      (267*Log[x])/5 + (12*I)*Pi*Log[x] + 6*Log[x]^2)*PolyLog[4, x] + 
    FF[x]*((33*Pi^2)/4 - ((8*I)/5)*Pi^3 - (47*Pi^4)/10 + (53*Log[1 - x])/20 + 
      ((49*I)/10)*Pi*Log[1 - x] + (87*Pi^2*Log[1 - x])/10 + 
      (6*I)*Pi^3*Log[1 - x] + (107*Log[1 - x]^2)/10 - 
      ((78*I)/5)*Pi*Log[1 - x]^2 - 3*Pi^2*Log[1 - x]^2 - 
      (26*Log[1 - x]^3)/5 + (6*I)*Pi*Log[1 - x]^3 + (3*Log[1 - x]^4)/2 - 
      (53*Log[x])/20 - ((49*I)/10)*Pi*Log[x] - (7*Pi^2*Log[x])/2 + 
      (6*I)*Pi^3*Log[x] - (33*Log[1 - x]*Log[x])/2 - ((54*I)/5)*Pi*Log[1 - x]*
       Log[x] + 12*Pi^2*Log[1 - x]*Log[x] - (78*Log[1 - x]^2*Log[x])/5 - 
      (18*I)*Pi*Log[1 - x]^2*Log[x] - 6*Log[1 - x]^3*Log[x] + 
      (29*Log[x]^2)/5 + ((27*I)/5)*Pi*Log[x]^2 - 3*Pi^2*Log[x]^2 - 
      (27*Log[1 - x]*Log[x]^2)/5 - (18*I)*Pi*Log[1 - x]*Log[x]^2 - 
      9*Log[1 - x]^2*Log[x]^2 + (9*Log[x]^3)/5 + (6*I)*Pi*Log[x]^3 - 
      6*Log[1 - x]*Log[x]^3 + (3*Log[x]^4)/2 + 
      ((-42*I)*Pi - (156*Log[1 - x])/5 - (54*Log[x])/5)*PolyLog[2, x] + 
      (-156/5 - (72*I)*Pi - 36*Log[1 - x] - 36*Log[x])*PolyLog[3, 1 - x] + 
      (54/5 - (72*I)*Pi - 36*Log[1 - x] - 36*Log[x])*PolyLog[3, x] + 
      72*PolyLog[4, 1 - x] + 72*PolyLog[4, x]) + 
    (238/3 + ((179*I)/5)*Pi + (56*Log[1 - x])/5 + (123*Log[x])/5 - 
      (12*I)*Pi*Log[x] - 6*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
    (147*PolyLog[5, 1 - x])/5 + (7879*PolyLog[5, x])/30 + 
    (147*PolyLog[5, -(x/(1 - x))])/5 - 90*PolyLog[6, x] + 84*Zeta[3] - 
    (7*Pi^2*Zeta[3])/6 + (4*I)*Pi^3*Zeta[3] + 15*Log[1 - x]*Zeta[3] + 
    (21*Log[1 - x]^2*Zeta[3])/10 - 15*Log[x]*Zeta[3] + 
    7*Log[1 - x]*Log[x]*Zeta[3] - (12*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
    (21*Log[x]^2*Zeta[3])/10 + (6*I)*Pi*Log[x]^2*Zeta[3] - 
    6*Log[1 - x]*Log[x]^2*Zeta[3] + 2*Log[x]^3*Zeta[3] - 24*Zeta[3]^2 + 
    PolyLog[3, x]*(-7661/180 + ((1114*I)/15)*Pi + (79*Pi^2)/5 - (4*I)*Pi^3 - 
      16*Log[1 - x] - (21*Log[1 - x]^2)/10 + (1354*Log[x])/15 - 
      ((124*I)/5)*Pi*Log[x] + (21*Log[1 - x]*Log[x])/5 + 
      (12*I)*Pi*Log[1 - x]*Log[x] - (29*Log[x]^2)/2 - (6*I)*Pi*Log[x]^2 + 
      6*Log[1 - x]*Log[x]^2 - 2*Log[x]^3 + 48*Zeta[3]) + 
    FF[x^(-2)]*((-7*Pi^4)/30 - ((9*I)/8)*Pi*Log[1 - x] + 
      (49*Pi^2*Log[1 - x])/60 - (9*Log[1 - x]^2)/16 + 
      ((49*I)/40)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/4 + 
      (49*Log[1 - x]^3)/60 - ((49*I)/20)*Pi*Log[1 - x]*Log[x] - 
      7*Pi^2*Log[1 - x]*Log[x] - (49*Log[1 - x]^2*Log[x])/20 - 
      (7*Log[1 - x]^3*Log[x])/2 + (21*Log[1 - x]^2*Log[x]^2)/4 + 
      (((-49*I)/20)*Pi - (7*Pi^2)/2 - (49*Log[1 - x])/20)*PolyLog[2, x] + 
      (-49/20 - 21*Log[1 - x] + 21*Log[x])*PolyLog[3, 1 - x] + 
      21*PolyLog[4, 1 - x] + 21*PolyLog[4, x] + 21*PolyLog[4, -(x/(1 - x))] + 
      (49*Zeta[3])/20 + 21*Log[1 - x]*Zeta[3] - 21*Log[x]*Zeta[3]) + 
    PolyLog[2, x]*((61*I)*Pi - (119*Pi^2)/9 + ((142*I)/15)*Pi^3 + Pi^4/5 + 
      (3319*Log[1 - x])/180 + ((164*I)/15)*Pi*Log[1 - x] - 
      (7*Pi^2*Log[1 - x])/3 + Log[1 - x]^2/2 + ((7*I)/5)*Pi*Log[1 - x]^2 + 
      (7661*Log[x])/180 - ((164*I)/15)*Pi*Log[x] - (29*Pi^2*Log[x])/6 + 
      (149*Log[1 - x]*Log[x])/15 - ((91*I)/2)*Pi*Log[1 - x]*Log[x] + 
      (21*Log[1 - x]^2*Log[x])/5 - (313*Log[x]^2)/30 + 
      ((99*I)/4)*Pi*Log[x]^2 + Pi^2*Log[x]^2 - (483*Log[1 - x]*Log[x]^2)/20 + 
      (107*Log[x]^3)/12 - I*Pi*Log[x]^3 - Log[x]^4/4 + 
      (28*PolyLog[3, 1 - x])/5 + (301/30 + (12*I)*Pi + 12*Log[x])*
       PolyLog[3, x] - 18*PolyLog[4, x] - (1073*Zeta[3])/15 - 
      (12*I)*Pi*Zeta[3] - 12*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(((977*I)/360)*Pi + (469*Pi^2)/120 - ((278*I)/135)*Pi^3 + 
      (4*Pi^4)/9 + (977*Log[1 - x])/360 + ((46*I)/5)*Pi*Log[1 - x] - 
      (1508*Pi^2*Log[1 - x])/135 + (233*Log[1 - x]^2)/40 - 
      ((737*I)/180)*Pi*Log[1 - x]^2 + (10*Pi^2*Log[1 - x]^2)/3 - 
      (26*Log[1 - x]^3)/5 + Log[1 - x]^4/6 - ((49*I)/20)*Pi*Log[x] - 
      (7*Pi^2*Log[x])/2 - (49*Log[1 - x]*Log[x])/20 + 
      ((737*I)/90)*Pi*Log[1 - x]*Log[x] + (100*Pi^2*Log[1 - x]*Log[x])/9 + 
      (2071*Log[1 - x]^2*Log[x])/90 + ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (16*Log[1 - x]^3*Log[x])/3 - (667*Log[1 - x]*Log[x]^2)/90 - 
      (22*Log[1 - x]^2*Log[x]^2)/3 - (2*Log[1 - x]*Log[x]^3)/9 + 
      (((737*I)/90)*Pi + (52*Pi^2)/9 + (2071*Log[1 - x])/90 + 
        ((4*I)/3)*Pi*Log[1 - x] - (667*Log[x])/45 + (4*Log[1 - x]*Log[x])/3 - 
        (2*Log[x]^2)/3)*PolyLog[2, x] + (2071/90 + (4*I)*Pi + 36*Log[1 - x] - 
        32*Log[x])*PolyLog[3, 1 - x] + (667/45 - (4*Log[1 - x])/3 + 
        (4*Log[x])/3)*PolyLog[3, x] - 40*PolyLog[4, 1 - x] - 
      (100*PolyLog[4, x])/3 - 32*PolyLog[4, -(x/(1 - x))] - 
      (181*Zeta[3])/90 + ((4*I)/3)*Pi*Zeta[3] - (92*Log[1 - x]*Zeta[3])/3 + 
      32*Log[x]*Zeta[3]) + FF[(1 - x)^(-2)]*(((-9691*I)/1080)*Pi^3 - 
      (86*Pi^4)/135 + ((277*I)/225)*Pi^5 + (41*Pi^6)/70 + 
      (151*Li[{3, 2}, 1, x])/15 + (8*Li[{3, 2}, 1 - x, 1])/5 + 
      13*Li[{3, 2}, x, 1] - 54*Li[{3, 3}, x, 1] - 81*Li[{4, 2}, x, 1] - 
      ((67*I)/90)*Pi^3*Log[1 - x] + (7*Pi^4*Log[1 - x])/300 - 
      (23*Pi^2*Log[1 - x]^2)/9 + (Pi^2*Log[1 - x]^3)/30 - 
      (23*Log[1 - x]^4)/18 + (I/30)*Pi*Log[1 - x]^4 + (19*Log[1 - x]^5)/300 - 
      ((7753*I)/120)*Pi*Log[x] + (9691*Pi^2*Log[x])/1080 - 
      ((28*I)/15)*Pi^3*Log[x] - (5*Pi^4*Log[x])/3 - ((3*I)/10)*Pi^5*Log[x] + 
      (15*I)*Pi*Log[1 - x]*Log[x] - (67*Pi^2*Log[1 - x]*Log[x])/90 - 
      ((17*I)/5)*Pi^3*Log[1 - x]*Log[x] + ((67*I)/30)*Pi*Log[1 - x]^2*
       Log[x] - (13*Pi^2*Log[1 - x]^2*Log[x])/30 - 
      ((9*I)/2)*Pi^3*Log[1 - x]^2*Log[x] + (46*Log[1 - x]^3*Log[x])/9 + 
      (I/5)*Pi*Log[1 - x]^3*Log[x] - (17*Log[1 - x]^4*Log[x])/60 - 
      ((9*I)/4)*Pi*Log[1 - x]^4*Log[x] - (7753*Log[x]^2)/240 + 
      ((4291*I)/360)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/60 + 
      ((11*I)/2)*Pi^3*Log[x]^2 + (87*Pi^4*Log[x]^2)/20 + 
      (15*Log[1 - x]*Log[x]^2)/2 - (53*Pi^2*Log[1 - x]*Log[x]^2)/30 + 
      (67*Log[1 - x]^2*Log[x]^2)/30 + (11*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (9*Pi^2*Log[1 - x]^2*Log[x]^2)/4 + (11*Log[1 - x]^3*Log[x]^2)/15 + 
      (9*I)*Pi*Log[1 - x]^3*Log[x]^2 - (9*Log[1 - x]^4*Log[x]^2)/8 + 
      (5641*Log[x]^3)/540 - ((371*I)/45)*Pi*Log[x]^3 + (11*Pi^2*Log[x]^3)/6 - 
      (3*I)*Pi^3*Log[x]^3 + (I/15)*Pi*Log[1 - x]*Log[x]^3 + 
      (26*Log[1 - x]^2*Log[x]^3)/5 + (9*Log[1 - x]^3*Log[x]^3)/2 - 
      (145*Log[x]^4)/36 + ((11*I)/6)*Pi*Log[x]^4 + (9*Pi^2*Log[x]^4)/8 + 
      (11*Log[x]^5)/12 - ((9*I)/8)*Pi*Log[x]^5 - (3*Log[x]^6)/16 + 
      (((112*I)/5)*Pi + (4*Log[1 - x])/5 + (108*Log[x])/5 - 
        ((27*I)/2)*Pi*Log[x] - (27*Log[x]^2)/4)*PolyLog[2, x]^2 + 
      (((67*I)/15)*Pi - (13*Pi^2)/15 + ((6*I)/5)*Pi*Log[1 - x] + 
        (67*Log[x])/15 + (22*I)*Pi*Log[x] + (14*Log[1 - x]*Log[x])/5 + 
        (52*Log[x]^2)/5)*PolyLog[3, 1 - x] + 
      (92/3 - ((12*I)/5)*Pi - (16*Log[1 - x])/5 - 4*Log[x] + 
        (54*I)*Pi*Log[x] + 27*Log[x]^2)*PolyLog[4, 1 - x] + 
      (-266/3 - ((12*I)/5)*Pi - 27*Pi^2 - (16*Log[1 - x])/5 - 
        (342*Log[x])/5 + (54*I)*Pi*Log[x] + 27*Log[x]^2)*PolyLog[4, x] + 
      (-92/3 + ((4*I)/5)*Pi + (16*Log[1 - x])/5 - (12*Log[x])/5 - 
        (54*I)*Pi*Log[x] - 27*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (42*PolyLog[5, 1 - x])/5 + (1927*PolyLog[5, x])/15 + 
      (42*PolyLog[5, -(x/(1 - x))])/5 - 405*PolyLog[6, x] + 
      (9691*Zeta[3])/180 - ((1276*I)/15)*Pi*Zeta[3] - (Pi^2*Zeta[3])/3 + 
      (18*I)*Pi^3*Zeta[3] - (92*Log[1 - x]*Zeta[3])/3 + 
      (3*Log[1 - x]^2*Zeta[3])/5 - (272*Log[x]*Zeta[3])/5 + 
      2*Log[1 - x]*Log[x]*Zeta[3] - (54*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (3*Log[x]^2*Zeta[3])/5 + (27*I)*Pi*Log[x]^2*Zeta[3] - 
      27*Log[1 - x]*Log[x]^2*Zeta[3] + 9*Log[x]^3*Zeta[3] - 108*Zeta[3]^2 + 
      PolyLog[3, x]*(-9691/180 + ((1276*I)/15)*Pi - Pi^2/5 - (18*I)*Pi^3 + 
        (92*Log[1 - x])/3 - (3*Log[1 - x]^2)/5 + (272*Log[x])/5 + 
        ((116*I)/5)*Pi*Log[x] + (6*Log[1 - x]*Log[x])/5 + 
        (54*I)*Pi*Log[1 - x]*Log[x] + 11*Log[x]^2 - (27*I)*Pi*Log[x]^2 + 
        27*Log[1 - x]*Log[x]^2 - 9*Log[x]^3 + 216*Zeta[3]) + 
      PolyLog[2, x]*(((9691*I)/180)*Pi + (277*Pi^2)/45 - ((163*I)/15)*Pi^3 + 
        (9*Pi^4)/10 + ((67*I)/15)*Pi*Log[1 - x] - (2*Pi^2*Log[1 - x])/3 + 
        ((2*I)/5)*Pi*Log[1 - x]^2 + (9691*Log[x])/180 - 
        ((139*I)/3)*Pi*Log[x] + (11*Pi^2*Log[x])/3 + (67*Log[1 - x]*Log[x])/
         15 + (22*I)*Pi*Log[1 - x]*Log[x] + (6*Log[1 - x]^2*Log[x])/5 - 
        (127*Log[x]^2)/5 + (9*Pi^2*Log[x]^2)/2 + (53*Log[1 - x]*Log[x]^2)/5 + 
        (11*Log[x]^3)/3 - ((9*I)/2)*Pi*Log[x]^3 - (9*Log[x]^4)/8 + 
        (8*PolyLog[3, 1 - x])/5 + (-497/15 + (54*I)*Pi + 54*Log[x])*
         PolyLog[3, x] - 81*PolyLog[4, x] - (493*Zeta[3])/15 - 
        (54*I)*Pi*Zeta[3] - 54*Log[x]*Zeta[3]) - (8*Zeta[5])/5) - 
    (28*Zeta[5])/5 + FF[(1 - x)^(-1)]*(((-6529*I)/360)*Pi + 
      (16987*Pi^2)/1080 - ((3257*I)/540)*Pi^3 - (65*Pi^4)/54 - 
      ((71*I)/50)*Pi^5 - (41*Pi^6)/63 + (674*Li[{3, 2}, 1, x])/15 - 
      (8*Li[{3, 2}, 1 - x, 1])/5 - 93*Li[{3, 2}, x, 1] + 
      60*Li[{3, 3}, x, 1] + 90*Li[{4, 2}, x, 1] - ((6403*I)/180)*Pi*
       Log[1 - x] - (1159*Pi^2*Log[1 - x])/90 + ((337*I)/45)*Pi^3*
       Log[1 - x] - (277*Pi^4*Log[1 - x])/300 - ((11*I)/6)*Pi*Log[1 - x]^2 + 
      (32*Pi^2*Log[1 - x]^2)/45 - ((9*I)/2)*Pi^3*Log[1 - x]^2 - 
      (I/15)*Pi*Log[1 - x]^3 - (Pi^2*Log[1 - x]^3)/30 + (2*Log[1 - x]^4)/9 - 
      ((137*I)/60)*Pi*Log[1 - x]^4 - (19*Log[1 - x]^5)/300 - 
      (6529*Log[x])/360 + ((2099*I)/90)*Pi*Log[x] - (1729*Pi^2*Log[x])/540 + 
      ((35*I)/3)*Pi^3*Log[x] + (919*Pi^4*Log[x])/90 + (I/3)*Pi^5*Log[x] - 
      (6403*Log[1 - x]*Log[x])/180 + ((187*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (347*Pi^2*Log[1 - x]*Log[x])/45 - ((89*I)/15)*Pi^3*Log[1 - x]*Log[x] + 
      (257*Log[1 - x]^2*Log[x])/15 - (I/15)*Pi*Log[1 - x]^2*Log[x] - 
      (61*Pi^2*Log[1 - x]^2*Log[x])/15 + (5*I)*Pi^3*Log[1 - x]^2*Log[x] - 
      (73*Log[1 - x]^3*Log[x])/45 + ((44*I)/5)*Pi*Log[1 - x]^3*Log[x] - 
      (59*Log[1 - x]^4*Log[x])/30 + ((5*I)/2)*Pi*Log[1 - x]^4*Log[x] + 
      (10601*Log[x]^2)/360 - ((1355*I)/36)*Pi*Log[x]^2 + 6*Pi^2*Log[x]^2 - 
      (14*I)*Pi^3*Log[x]^2 - (29*Pi^4*Log[x]^2)/6 + 33*Log[1 - x]*Log[x]^2 + 
      (I/5)*Pi*Log[1 - x]*Log[x]^2 - (37*Pi^2*Log[1 - x]*Log[x]^2)/5 + 
      (98*Log[1 - x]^2*Log[x]^2)/15 + (17*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (5*Pi^2*Log[1 - x]^2*Log[x]^2)/2 + (124*Log[1 - x]^3*Log[x]^2)/15 - 
      (10*I)*Pi*Log[1 - x]^3*Log[x]^2 + (5*Log[1 - x]^4*Log[x]^2)/4 - 
      (6007*Log[x]^3)/270 + ((101*I)/9)*Pi*Log[x]^3 + (17*Pi^2*Log[x]^3)/6 + 
      ((10*I)/3)*Pi^3*Log[x]^3 - (11*Log[1 - x]*Log[x]^3)/3 + 
      ((133*I)/30)*Pi*Log[1 - x]*Log[x]^3 + (44*Log[1 - x]^2*Log[x]^3)/5 - 
      5*Log[1 - x]^3*Log[x]^3 + (59*Log[x]^4)/9 - ((175*I)/24)*Pi*Log[x]^4 - 
      (5*Pi^2*Log[x]^4)/4 + (9*Log[1 - x]*Log[x]^4)/8 - (47*Log[x]^5)/24 + 
      ((5*I)/4)*Pi*Log[x]^5 + (5*Log[x]^6)/24 + 
      (((201*I)/10)*Pi - (4*Log[1 - x])/5 + (209*Log[x])/10 + 
        (15*I)*Pi*Log[x] + (15*Log[x]^2)/2)*PolyLog[2, x]^2 + 
      (569/15 + ((328*I)/15)*Pi + (13*Pi^2)/15 - 2*Log[1 - x] - 
        ((6*I)/5)*Pi*Log[1 - x] + (358*Log[x])/15 + (34*I)*Pi*Log[x] - 
        (14*Log[1 - x]*Log[x])/5 + (88*Log[x]^2)/5)*PolyLog[3, 1 - x] + 
      (-10/3 + ((282*I)/5)*Pi + (16*Log[1 - x])/5 + 58*Log[x] - 
        (60*I)*Pi*Log[x] - 30*Log[x]^2)*PolyLog[4, 1 - x] + 
      (202/3 + ((282*I)/5)*Pi + 30*Pi^2 + (421*Log[1 - x])/5 + 
        (582*Log[x])/5 - (60*I)*Pi*Log[x] - 30*Log[x]^2)*PolyLog[4, x] + 
      (16/3 - ((274*I)/5)*Pi - (16*Log[1 - x])/5 - (258*Log[x])/5 + 
        (60*I)*Pi*Log[x] + 30*Log[x]^2)*PolyLog[4, -(x/(1 - x))] - 
      (42*PolyLog[5, 1 - x])/5 - (7027*PolyLog[5, x])/15 - 
      (42*PolyLog[5, -(x/(1 - x))])/5 + 450*PolyLog[6, x] + 
      PolyLog[3, x]*(-701/90 - ((76*I)/3)*Pi - (134*Pi^2)/5 + (20*I)*Pi^3 + 
        (116*Log[1 - x])/3 + (3*Log[1 - x]^2)/5 - 64*Log[x] + 
        ((164*I)/5)*Pi*Log[x] - (6*Log[1 - x]*Log[x])/5 - 
        (60*I)*Pi*Log[1 - x]*Log[x] + 17*Log[x]^2 + (30*I)*Pi*Log[x]^2 - 
        30*Log[1 - x]*Log[x]^2 + 10*Log[x]^3 - 240*Zeta[3]) - 
      (13219*Zeta[3])/90 + ((692*I)/15)*Pi*Zeta[3] + (Pi^2*Zeta[3])/3 - 
      (20*I)*Pi^3*Zeta[3] + (82*Log[1 - x]*Zeta[3])/3 - 
      (3*Log[1 - x]^2*Zeta[3])/5 + (94*Log[x]*Zeta[3])/5 - 
      2*Log[1 - x]*Log[x]*Zeta[3] + (60*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (3*Log[x]^2*Zeta[3])/5 - (30*I)*Pi*Log[x]^2*Zeta[3] + 
      30*Log[1 - x]*Log[x]^2*Zeta[3] - 10*Log[x]^3*Zeta[3] + 120*Zeta[3]^2 + 
      PolyLog[2, x]*(((823*I)/18)*Pi - (44*Pi^2)/45 - ((122*I)/15)*Pi^3 - 
        Pi^4 + (569*Log[1 - x])/15 - ((332*I)/15)*Pi*Log[1 - x] + 
        (2*Pi^2*Log[1 - x])/3 - Log[1 - x]^2 - ((2*I)/5)*Pi*Log[1 - x]^2 + 
        (701*Log[x])/90 + ((688*I)/15)*Pi*Log[x] + (17*Pi^2*Log[x])/3 - 
        (302*Log[1 - x]*Log[x])/15 + (61*I)*Pi*Log[1 - x]*Log[x] - 
        (6*Log[1 - x]^2*Log[x])/5 + 33*Log[x]^2 - ((81*I)/2)*Pi*Log[x]^2 - 
        5*Pi^2*Log[x]^2 + (309*Log[1 - x]*Log[x]^2)/10 - (101*Log[x]^3)/6 + 
        (5*I)*Pi*Log[x]^3 + (5*Log[x]^4)/4 - (8*PolyLog[3, 1 - x])/5 + 
        (47/15 - (60*I)*Pi - 60*Log[x])*PolyLog[3, x] + 90*PolyLog[4, x] + 
        (2068*Zeta[3])/15 + (60*I)*Pi*Zeta[3] + 60*Log[x]*Zeta[3]) + 
      (8*Zeta[5])/5)) + COLOR[CF*NfV^2]*(142/15 + ((322*I)/15)*Pi + 
    (3311*Pi^2)/90 - ((1849*I)/135)*Pi^3 - (1630*Pi^4)/81 - 
    ((262*I)/225)*Pi^5 - (328*Pi^6)/945 + (4112*Li[{3, 2}, 1, x])/45 - 
    (224*Li[{3, 2}, 1 - x, 1])/15 - 156*Li[{3, 2}, x, 1] + 
    32*Li[{3, 3}, x, 1] + 48*Li[{4, 2}, x, 1] + (728*Log[1 - x])/15 + 
    ((146*I)/3)*Pi*Log[1 - x] + (1706*Pi^2*Log[1 - x])/405 + 
    ((440*I)/27)*Pi^3*Log[1 - x] - (379*Pi^4*Log[1 - x])/225 + 
    (2191*Log[1 - x]^2)/30 - ((9169*I)/135)*Pi*Log[1 - x]^2 - 
    (1882*Pi^2*Log[1 - x]^2)/135 - ((22*I)/3)*Pi^3*Log[1 - x]^2 - 
    (356*Log[1 - x]^3)/15 + ((296*I)/45)*Pi*Log[1 - x]^3 - 
    (14*Pi^2*Log[1 - x]^3)/45 - (148*Log[1 - x]^4)/27 - 
    ((179*I)/45)*Pi*Log[1 - x]^4 - (133*Log[1 - x]^5)/225 - (406*Log[x])/15 + 
    ((22*I)/3)*Pi*Log[x] - (15937*Pi^2*Log[x])/405 + 
    ((224*I)/5)*Pi^3*Log[x] + (394*Pi^4*Log[x])/27 + ((8*I)/45)*Pi^5*Log[x] - 
    (487*Log[1 - x]*Log[x])/5 - ((3622*I)/135)*Pi*Log[1 - x]*Log[x] + 
    (8804*Pi^2*Log[1 - x]*Log[x])/135 - ((692*I)/45)*Pi^3*Log[1 - x]*Log[x] - 
    (2876*Log[1 - x]^2*Log[x])/135 - ((104*I)/5)*Pi*Log[1 - x]^2*Log[x] - 
    (148*Pi^2*Log[1 - x]^2*Log[x])/45 + ((8*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + 
    (3728*Log[1 - x]^3*Log[x])/135 + ((64*I)/5)*Pi*Log[1 - x]^3*Log[x] - 
    (46*Log[1 - x]^4*Log[x])/45 + ((4*I)/3)*Pi*Log[1 - x]^4*Log[x] + 
    (1571*Log[x]^2)/30 + ((1811*I)/135)*Pi*Log[x]^2 - 
    (382*Pi^2*Log[x]^2)/45 - ((52*I)/3)*Pi^3*Log[x]^2 - 
    (116*Pi^4*Log[x]^2)/45 - (2254*Log[1 - x]*Log[x]^2)/135 - 
    ((1376*I)/15)*Pi*Log[1 - x]*Log[x]^2 - (72*Pi^2*Log[1 - x]*Log[x]^2)/5 - 
    (436*Log[1 - x]^2*Log[x]^2)/9 + ((116*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
    (4*Pi^2*Log[1 - x]^2*Log[x]^2)/3 + (352*Log[1 - x]^3*Log[x]^2)/45 - 
    ((16*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + (2*Log[1 - x]^4*Log[x]^2)/3 - 
    (3596*Log[x]^3)/405 + ((5392*I)/135)*Pi*Log[x]^3 + (58*Pi^2*Log[x]^3)/9 + 
    ((16*I)/9)*Pi^3*Log[x]^3 - (952*Log[1 - x]*Log[x]^3)/27 + 
    ((302*I)/45)*Pi*Log[1 - x]*Log[x]^3 + (332*Log[1 - x]^2*Log[x]^3)/15 - 
    (8*Log[1 - x]^3*Log[x]^3)/3 + (362*Log[x]^4)/27 - 
    ((181*I)/18)*Pi*Log[x]^4 - (2*Pi^2*Log[x]^4)/3 + 
    (11*Log[1 - x]*Log[x]^4)/6 - (41*Log[x]^5)/18 + ((2*I)/3)*Pi*Log[x]^5 + 
    Log[x]^6/9 + (((258*I)/5)*Pi - (112*Log[1 - x])/15 + (886*Log[x])/15 + 
      (8*I)*Pi*Log[x] + 4*Log[x]^2)*PolyLog[2, x]^2 + 
    (-6638/135 - ((8912*I)/45)*Pi + (364*Pi^2)/45 - (8*Log[1 - x])/3 - 
      ((56*I)/5)*Pi*Log[1 - x] - (8792*Log[x])/45 + ((232*I)/3)*Pi*Log[x] - 
      (392*Log[1 - x]*Log[x])/15 + (664*Log[x]^2)/15)*PolyLog[3, 1 - x] + 
    (1928/9 + ((552*I)/5)*Pi + (448*Log[1 - x])/15 + (376*Log[x])/3 - 
      (32*I)*Pi*Log[x] - 16*Log[x]^2)*PolyLog[4, 1 - x] + 
    FF[x]*(-22*Pi^2 + ((64*I)/15)*Pi^3 + (188*Pi^4)/15 - 
      (106*Log[1 - x])/15 - ((196*I)/15)*Pi*Log[1 - x] - 
      (116*Pi^2*Log[1 - x])/5 - (16*I)*Pi^3*Log[1 - x] - 
      (428*Log[1 - x]^2)/15 + ((208*I)/5)*Pi*Log[1 - x]^2 + 
      8*Pi^2*Log[1 - x]^2 + (208*Log[1 - x]^3)/15 - (16*I)*Pi*Log[1 - x]^3 - 
      4*Log[1 - x]^4 + (106*Log[x])/15 + ((196*I)/15)*Pi*Log[x] + 
      (28*Pi^2*Log[x])/3 - (16*I)*Pi^3*Log[x] + 44*Log[1 - x]*Log[x] + 
      ((144*I)/5)*Pi*Log[1 - x]*Log[x] - 32*Pi^2*Log[1 - x]*Log[x] + 
      (208*Log[1 - x]^2*Log[x])/5 + (48*I)*Pi*Log[1 - x]^2*Log[x] + 
      16*Log[1 - x]^3*Log[x] - (232*Log[x]^2)/15 - ((72*I)/5)*Pi*Log[x]^2 + 
      8*Pi^2*Log[x]^2 + (72*Log[1 - x]*Log[x]^2)/5 + 
      (48*I)*Pi*Log[1 - x]*Log[x]^2 + 24*Log[1 - x]^2*Log[x]^2 - 
      (24*Log[x]^3)/5 - (16*I)*Pi*Log[x]^3 + 16*Log[1 - x]*Log[x]^3 - 
      4*Log[x]^4 + ((112*I)*Pi + (416*Log[1 - x])/5 + (144*Log[x])/5)*
       PolyLog[2, x] + (416/5 + (192*I)*Pi + 96*Log[1 - x] + 96*Log[x])*
       PolyLog[3, 1 - x] + (-144/5 + (192*I)*Pi + 96*Log[1 - x] + 96*Log[x])*
       PolyLog[3, x] - 192*PolyLog[4, 1 - x] - 192*PolyLog[4, x]) + 
    (1928/9 + ((552*I)/5)*Pi + 16*Pi^2 + (2428*Log[1 - x])/15 + 
      (712*Log[x])/5 - (32*I)*Pi*Log[x] - 16*Log[x]^2)*PolyLog[4, x] + 
    FF[x^2]*(3*Pi^2 - ((98*I)/15)*Pi^3 - (329*Pi^4)/45 + 
      (98*Pi^2*Log[1 - x])/45 + ((28*I)/3)*Pi^3*Log[1 - x] + 3*Log[1 - x]^2 - 
      ((98*I)/15)*Pi*Log[1 - x]^2 - (14*Pi^2*Log[1 - x]^2)/3 - 
      (98*Log[1 - x]^3)/45 + ((28*I)/3)*Pi*Log[1 - x]^3 + 
      (7*Log[1 - x]^4)/3 + ((28*I)/3)*Pi^3*Log[x] - 6*Log[1 - x]*Log[x] + 
      ((196*I)/15)*Pi*Log[1 - x]*Log[x] + (56*Pi^2*Log[1 - x]*Log[x])/3 - 
      (98*Log[1 - x]^2*Log[x])/15 - (28*I)*Pi*Log[1 - x]^2*Log[x] - 
      (28*Log[1 - x]^3*Log[x])/3 + 3*Log[x]^2 - ((98*I)/15)*Pi*Log[x]^2 - 
      (14*Pi^2*Log[x]^2)/3 + (98*Log[1 - x]*Log[x]^2)/15 - 
      (28*I)*Pi*Log[1 - x]*Log[x]^2 - 14*Log[1 - x]^2*Log[x]^2 - 
      (98*Log[x]^3)/45 + ((28*I)/3)*Pi*Log[x]^3 - (28*Log[1 - x]*Log[x]^3)/
       3 + (7*Log[x]^4)/3 + ((-196*Log[1 - x])/15 + (196*Log[x])/15)*
       PolyLog[2, x] + (-196/15 - (112*I)*Pi - 56*Log[1 - x] - 56*Log[x])*
       PolyLog[3, 1 - x] + (-196/15 - (112*I)*Pi - 56*Log[1 - x] - 56*Log[x])*
       PolyLog[3, x] + 112*PolyLog[4, 1 - x] + 112*PolyLog[4, x]) + 
    (-1904/9 - ((1432*I)/15)*Pi - (448*Log[1 - x])/15 - (328*Log[x])/5 + 
      (32*I)*Pi*Log[x] + 16*Log[x]^2)*PolyLog[4, -(x/(1 - x))] - 
    (392*PolyLog[5, 1 - x])/5 - (31516*PolyLog[5, x])/45 - 
    (392*PolyLog[5, -(x/(1 - x))])/5 + 240*PolyLog[6, x] + 
    PolyLog[3, x]*(15322/135 - ((8912*I)/45)*Pi - (632*Pi^2)/15 + 
      ((32*I)/3)*Pi^3 + (128*Log[1 - x])/3 + (28*Log[1 - x]^2)/5 - 
      (10832*Log[x])/45 + ((992*I)/15)*Pi*Log[x] - (56*Log[1 - x]*Log[x])/5 - 
      (32*I)*Pi*Log[1 - x]*Log[x] + (116*Log[x]^2)/3 + (16*I)*Pi*Log[x]^2 - 
      16*Log[1 - x]*Log[x]^2 + (16*Log[x]^3)/3 - 128*Zeta[3]) - 224*Zeta[3] + 
    (28*Pi^2*Zeta[3])/9 - ((32*I)/3)*Pi^3*Zeta[3] - 40*Log[1 - x]*Zeta[3] - 
    (28*Log[1 - x]^2*Zeta[3])/5 + 40*Log[x]*Zeta[3] - 
    (56*Log[1 - x]*Log[x]*Zeta[3])/3 + (32*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
    (28*Log[x]^2*Zeta[3])/5 - (16*I)*Pi*Log[x]^2*Zeta[3] + 
    16*Log[1 - x]*Log[x]^2*Zeta[3] - (16*Log[x]^3*Zeta[3])/3 + 64*Zeta[3]^2 + 
    FF[x^(-1)]*(((-977*I)/135)*Pi - (469*Pi^2)/45 + ((2224*I)/405)*Pi^3 - 
      (32*Pi^4)/27 - (977*Log[1 - x])/135 - ((368*I)/15)*Pi*Log[1 - x] + 
      (12064*Pi^2*Log[1 - x])/405 - (233*Log[1 - x]^2)/15 + 
      ((1474*I)/135)*Pi*Log[1 - x]^2 - (80*Pi^2*Log[1 - x]^2)/9 + 
      (208*Log[1 - x]^3)/15 - (4*Log[1 - x]^4)/9 + ((98*I)/15)*Pi*Log[x] + 
      (28*Pi^2*Log[x])/3 + (98*Log[1 - x]*Log[x])/15 - 
      ((2948*I)/135)*Pi*Log[1 - x]*Log[x] - (800*Pi^2*Log[1 - x]*Log[x])/27 - 
      (8284*Log[1 - x]^2*Log[x])/135 - ((32*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (128*Log[1 - x]^3*Log[x])/9 + (2668*Log[1 - x]*Log[x]^2)/135 + 
      (176*Log[1 - x]^2*Log[x]^2)/9 + (16*Log[1 - x]*Log[x]^3)/27 + 
      (((-2948*I)/135)*Pi - (416*Pi^2)/27 - (8284*Log[1 - x])/135 - 
        ((32*I)/9)*Pi*Log[1 - x] + (5336*Log[x])/135 - (32*Log[1 - x]*Log[x])/
         9 + (16*Log[x]^2)/9)*PolyLog[2, x] + 
      (-8284/135 - ((32*I)/3)*Pi - 96*Log[1 - x] + (256*Log[x])/3)*
       PolyLog[3, 1 - x] + (-5336/135 + (32*Log[1 - x])/9 - (32*Log[x])/9)*
       PolyLog[3, x] + (320*PolyLog[4, 1 - x])/3 + (800*PolyLog[4, x])/9 + 
      (256*PolyLog[4, -(x/(1 - x))])/3 + (724*Zeta[3])/135 - 
      ((32*I)/9)*Pi*Zeta[3] + (736*Log[1 - x]*Zeta[3])/9 - 
      (256*Log[x]*Zeta[3])/3) + PolyLog[2, x]*(((-488*I)/3)*Pi + 
      (952*Pi^2)/27 - ((1136*I)/45)*Pi^3 - (8*Pi^4)/15 - 
      (6638*Log[1 - x])/135 - ((1312*I)/45)*Pi*Log[1 - x] + 
      (56*Pi^2*Log[1 - x])/9 - (4*Log[1 - x]^2)/3 - 
      ((56*I)/15)*Pi*Log[1 - x]^2 - (15322*Log[x])/135 + 
      ((1312*I)/45)*Pi*Log[x] + (116*Pi^2*Log[x])/9 - 
      (1192*Log[1 - x]*Log[x])/45 + ((364*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (56*Log[1 - x]^2*Log[x])/5 + (1252*Log[x]^2)/45 - (66*I)*Pi*Log[x]^2 - 
      (8*Pi^2*Log[x]^2)/3 + (322*Log[1 - x]*Log[x]^2)/5 - (214*Log[x]^3)/9 + 
      ((8*I)/3)*Pi*Log[x]^3 + (2*Log[x]^4)/3 - (224*PolyLog[3, 1 - x])/15 + 
      (-1204/45 - (32*I)*Pi - 32*Log[x])*PolyLog[3, x] + 48*PolyLog[4, x] + 
      (8584*Zeta[3])/45 + (32*I)*Pi*Zeta[3] + 32*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((28*Pi^4)/45 + (3*I)*Pi*Log[1 - x] - 
      (98*Pi^2*Log[1 - x])/45 + (3*Log[1 - x]^2)/2 - 
      ((49*I)/15)*Pi*Log[1 - x]^2 + (14*Pi^2*Log[1 - x]^2)/3 - 
      (98*Log[1 - x]^3)/45 + ((98*I)/15)*Pi*Log[1 - x]*Log[x] + 
      (56*Pi^2*Log[1 - x]*Log[x])/3 + (98*Log[1 - x]^2*Log[x])/15 + 
      (28*Log[1 - x]^3*Log[x])/3 - 14*Log[1 - x]^2*Log[x]^2 + 
      (((98*I)/15)*Pi + (28*Pi^2)/3 + (98*Log[1 - x])/15)*PolyLog[2, x] + 
      (98/15 + 56*Log[1 - x] - 56*Log[x])*PolyLog[3, 1 - x] - 
      56*PolyLog[4, 1 - x] - 56*PolyLog[4, x] - 56*PolyLog[4, -(x/(1 - x))] - 
      (98*Zeta[3])/15 - 56*Log[1 - x]*Zeta[3] + 56*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((6529*I)/135)*Pi - (16987*Pi^2)/405 + 
      ((6514*I)/405)*Pi^3 + (260*Pi^4)/81 + ((284*I)/75)*Pi^5 + 
      (328*Pi^6)/189 - (5392*Li[{3, 2}, 1, x])/45 + (64*Li[{3, 2}, 1 - x, 1])/
       15 + 248*Li[{3, 2}, x, 1] - 160*Li[{3, 3}, x, 1] - 
      240*Li[{4, 2}, x, 1] + ((12806*I)/135)*Pi*Log[1 - x] + 
      (4636*Pi^2*Log[1 - x])/135 - ((2696*I)/135)*Pi^3*Log[1 - x] + 
      (554*Pi^4*Log[1 - x])/225 + ((44*I)/9)*Pi*Log[1 - x]^2 - 
      (256*Pi^2*Log[1 - x]^2)/135 + (12*I)*Pi^3*Log[1 - x]^2 + 
      ((8*I)/45)*Pi*Log[1 - x]^3 + (4*Pi^2*Log[1 - x]^3)/45 - 
      (16*Log[1 - x]^4)/27 + ((274*I)/45)*Pi*Log[1 - x]^4 + 
      (38*Log[1 - x]^5)/225 + (6529*Log[x])/135 - ((8396*I)/135)*Pi*Log[x] + 
      (3458*Pi^2*Log[x])/405 - ((280*I)/9)*Pi^3*Log[x] - 
      (3676*Pi^4*Log[x])/135 - ((8*I)/9)*Pi^5*Log[x] + 
      (12806*Log[1 - x]*Log[x])/135 - ((1496*I)/9)*Pi*Log[1 - x]*Log[x] + 
      (2776*Pi^2*Log[1 - x]*Log[x])/135 + ((712*I)/45)*Pi^3*Log[1 - x]*
       Log[x] - (2056*Log[1 - x]^2*Log[x])/45 + ((8*I)/45)*Pi*Log[1 - x]^2*
       Log[x] + (488*Pi^2*Log[1 - x]^2*Log[x])/45 - 
      ((40*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + (584*Log[1 - x]^3*Log[x])/135 - 
      ((352*I)/15)*Pi*Log[1 - x]^3*Log[x] + (236*Log[1 - x]^4*Log[x])/45 - 
      ((20*I)/3)*Pi*Log[1 - x]^4*Log[x] - (10601*Log[x]^2)/135 + 
      ((2710*I)/27)*Pi*Log[x]^2 - 16*Pi^2*Log[x]^2 + 
      ((112*I)/3)*Pi^3*Log[x]^2 + (116*Pi^4*Log[x]^2)/9 - 
      88*Log[1 - x]*Log[x]^2 - ((8*I)/15)*Pi*Log[1 - x]*Log[x]^2 + 
      (296*Pi^2*Log[1 - x]*Log[x]^2)/15 - (784*Log[1 - x]^2*Log[x]^2)/45 - 
      ((136*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (20*Pi^2*Log[1 - x]^2*Log[x]^2)/
       3 - (992*Log[1 - x]^3*Log[x]^2)/45 + ((80*I)/3)*Pi*Log[1 - x]^3*
       Log[x]^2 - (10*Log[1 - x]^4*Log[x]^2)/3 + (24028*Log[x]^3)/405 - 
      ((808*I)/27)*Pi*Log[x]^3 - (68*Pi^2*Log[x]^3)/9 - 
      ((80*I)/9)*Pi^3*Log[x]^3 + (88*Log[1 - x]*Log[x]^3)/9 - 
      ((532*I)/45)*Pi*Log[1 - x]*Log[x]^3 - (352*Log[1 - x]^2*Log[x]^3)/15 + 
      (40*Log[1 - x]^3*Log[x]^3)/3 - (472*Log[x]^4)/27 + 
      ((175*I)/9)*Pi*Log[x]^4 + (10*Pi^2*Log[x]^4)/3 - 
      3*Log[1 - x]*Log[x]^4 + (47*Log[x]^5)/9 - ((10*I)/3)*Pi*Log[x]^5 - 
      (5*Log[x]^6)/9 + (((-268*I)/5)*Pi + (32*Log[1 - x])/15 - 
        (836*Log[x])/15 - (40*I)*Pi*Log[x] - 20*Log[x]^2)*PolyLog[2, x]^2 + 
      (-4552/45 - ((2624*I)/45)*Pi - (104*Pi^2)/45 + (16*Log[1 - x])/3 + 
        ((16*I)/5)*Pi*Log[1 - x] - (2864*Log[x])/45 - ((272*I)/3)*Pi*Log[x] + 
        (112*Log[1 - x]*Log[x])/15 - (704*Log[x]^2)/15)*PolyLog[3, 1 - x] + 
      (80/9 - ((752*I)/5)*Pi - (128*Log[1 - x])/15 - (464*Log[x])/3 + 
        (160*I)*Pi*Log[x] + 80*Log[x]^2)*PolyLog[4, 1 - x] + 
      (-1616/9 - ((752*I)/5)*Pi - 80*Pi^2 - (3368*Log[1 - x])/15 - 
        (1552*Log[x])/5 + (160*I)*Pi*Log[x] + 80*Log[x]^2)*PolyLog[4, x] + 
      (-128/9 + ((2192*I)/15)*Pi + (128*Log[1 - x])/15 + (688*Log[x])/5 - 
        (160*I)*Pi*Log[x] - 80*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (112*PolyLog[5, 1 - x])/5 + (56216*PolyLog[5, x])/45 + 
      (112*PolyLog[5, -(x/(1 - x))])/5 - 1200*PolyLog[6, x] + 
      (52876*Zeta[3])/135 - ((5536*I)/45)*Pi*Zeta[3] - (8*Pi^2*Zeta[3])/9 + 
      ((160*I)/3)*Pi^3*Zeta[3] - (656*Log[1 - x]*Zeta[3])/9 + 
      (8*Log[1 - x]^2*Zeta[3])/5 - (752*Log[x]*Zeta[3])/15 + 
      (16*Log[1 - x]*Log[x]*Zeta[3])/3 - (160*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] + (8*Log[x]^2*Zeta[3])/5 + (80*I)*Pi*Log[x]^2*Zeta[3] - 
      80*Log[1 - x]*Log[x]^2*Zeta[3] + (80*Log[x]^3*Zeta[3])/3 - 
      320*Zeta[3]^2 + PolyLog[3, x]*(2804/135 + ((608*I)/9)*Pi + 
        (1072*Pi^2)/15 - ((160*I)/3)*Pi^3 - (928*Log[1 - x])/9 - 
        (8*Log[1 - x]^2)/5 + (512*Log[x])/3 - ((1312*I)/15)*Pi*Log[x] + 
        (16*Log[1 - x]*Log[x])/5 + (160*I)*Pi*Log[1 - x]*Log[x] - 
        (136*Log[x]^2)/3 - (80*I)*Pi*Log[x]^2 + 80*Log[1 - x]*Log[x]^2 - 
        (80*Log[x]^3)/3 + 640*Zeta[3]) + PolyLog[2, x]*
       (((-3292*I)/27)*Pi + (352*Pi^2)/135 + ((976*I)/45)*Pi^3 + (8*Pi^4)/3 - 
        (4552*Log[1 - x])/45 + ((2656*I)/45)*Pi*Log[1 - x] - 
        (16*Pi^2*Log[1 - x])/9 + (8*Log[1 - x]^2)/3 + 
        ((16*I)/15)*Pi*Log[1 - x]^2 - (2804*Log[x])/135 - 
        ((5504*I)/45)*Pi*Log[x] - (136*Pi^2*Log[x])/9 + 
        (2416*Log[1 - x]*Log[x])/45 - ((488*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (16*Log[1 - x]^2*Log[x])/5 - 88*Log[x]^2 + (108*I)*Pi*Log[x]^2 + 
        (40*Pi^2*Log[x]^2)/3 - (412*Log[1 - x]*Log[x]^2)/5 + 
        (404*Log[x]^3)/9 - ((40*I)/3)*Pi*Log[x]^3 - (10*Log[x]^4)/3 + 
        (64*PolyLog[3, 1 - x])/15 + (-376/45 + (160*I)*Pi + 160*Log[x])*
         PolyLog[3, x] - 240*PolyLog[4, x] - (16544*Zeta[3])/45 - 
        (160*I)*Pi*Zeta[3] - 160*Log[x]*Zeta[3]) - (64*Zeta[5])/15) + 
    (224*Zeta[5])/15 + FF[(1 - x)^(-2)]*(((9691*I)/405)*Pi^3 + 
      (688*Pi^4)/405 - ((2216*I)/675)*Pi^5 - (164*Pi^6)/105 - 
      (1208*Li[{3, 2}, 1, x])/45 - (64*Li[{3, 2}, 1 - x, 1])/15 - 
      (104*Li[{3, 2}, x, 1])/3 + 144*Li[{3, 3}, x, 1] + 
      216*Li[{4, 2}, x, 1] + ((268*I)/135)*Pi^3*Log[1 - x] - 
      (14*Pi^4*Log[1 - x])/225 + (184*Pi^2*Log[1 - x]^2)/27 - 
      (4*Pi^2*Log[1 - x]^3)/45 + (92*Log[1 - x]^4)/27 - 
      ((4*I)/45)*Pi*Log[1 - x]^4 - (38*Log[1 - x]^5)/225 + 
      ((7753*I)/45)*Pi*Log[x] - (9691*Pi^2*Log[x])/405 + 
      ((224*I)/45)*Pi^3*Log[x] + (40*Pi^4*Log[x])/9 + ((4*I)/5)*Pi^5*Log[x] - 
      (40*I)*Pi*Log[1 - x]*Log[x] + (268*Pi^2*Log[1 - x]*Log[x])/135 + 
      ((136*I)/15)*Pi^3*Log[1 - x]*Log[x] - ((268*I)/45)*Pi*Log[1 - x]^2*
       Log[x] + (52*Pi^2*Log[1 - x]^2*Log[x])/45 + (12*I)*Pi^3*Log[1 - x]^2*
       Log[x] - (368*Log[1 - x]^3*Log[x])/27 - ((8*I)/15)*Pi*Log[1 - x]^3*
       Log[x] + (34*Log[1 - x]^4*Log[x])/45 + (6*I)*Pi*Log[1 - x]^4*Log[x] + 
      (7753*Log[x]^2)/90 - ((4291*I)/135)*Pi*Log[x]^2 + 
      (22*Pi^2*Log[x]^2)/45 - ((44*I)/3)*Pi^3*Log[x]^2 - 
      (58*Pi^4*Log[x]^2)/5 - 20*Log[1 - x]*Log[x]^2 + 
      (212*Pi^2*Log[1 - x]*Log[x]^2)/45 - (268*Log[1 - x]^2*Log[x]^2)/45 - 
      ((88*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 6*Pi^2*Log[1 - x]^2*Log[x]^2 - 
      (88*Log[1 - x]^3*Log[x]^2)/45 - (24*I)*Pi*Log[1 - x]^3*Log[x]^2 + 
      3*Log[1 - x]^4*Log[x]^2 - (11282*Log[x]^3)/405 + 
      ((2968*I)/135)*Pi*Log[x]^3 - (44*Pi^2*Log[x]^3)/9 + 
      (8*I)*Pi^3*Log[x]^3 - ((8*I)/45)*Pi*Log[1 - x]*Log[x]^3 - 
      (208*Log[1 - x]^2*Log[x]^3)/15 - 12*Log[1 - x]^3*Log[x]^3 + 
      (290*Log[x]^4)/27 - ((44*I)/9)*Pi*Log[x]^4 - 3*Pi^2*Log[x]^4 - 
      (22*Log[x]^5)/9 + (3*I)*Pi*Log[x]^5 + Log[x]^6/2 + 
      (((-896*I)/15)*Pi - (32*Log[1 - x])/15 - (288*Log[x])/5 + 
        (36*I)*Pi*Log[x] + 18*Log[x]^2)*PolyLog[2, x]^2 + 
      (((-536*I)/45)*Pi + (104*Pi^2)/45 - ((16*I)/5)*Pi*Log[1 - x] - 
        (536*Log[x])/45 - ((176*I)/3)*Pi*Log[x] - (112*Log[1 - x]*Log[x])/
         15 - (416*Log[x]^2)/15)*PolyLog[3, 1 - x] + 
      (-736/9 + ((32*I)/5)*Pi + (128*Log[1 - x])/15 + (32*Log[x])/3 - 
        (144*I)*Pi*Log[x] - 72*Log[x]^2)*PolyLog[4, 1 - x] + 
      (2128/9 + ((32*I)/5)*Pi + 72*Pi^2 + (128*Log[1 - x])/15 + 
        (912*Log[x])/5 - (144*I)*Pi*Log[x] - 72*Log[x]^2)*PolyLog[4, x] + 
      (736/9 - ((32*I)/15)*Pi - (128*Log[1 - x])/15 + (32*Log[x])/5 + 
        (144*I)*Pi*Log[x] + 72*Log[x]^2)*PolyLog[4, -(x/(1 - x))] - 
      (112*PolyLog[5, 1 - x])/5 - (15416*PolyLog[5, x])/45 - 
      (112*PolyLog[5, -(x/(1 - x))])/5 + 1080*PolyLog[6, x] + 
      PolyLog[3, x]*(19382/135 - ((10208*I)/45)*Pi + (8*Pi^2)/15 + 
        (48*I)*Pi^3 - (736*Log[1 - x])/9 + (8*Log[1 - x]^2)/5 - 
        (2176*Log[x])/15 - ((928*I)/15)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/
         5 - (144*I)*Pi*Log[1 - x]*Log[x] - (88*Log[x]^2)/3 + 
        (72*I)*Pi*Log[x]^2 - 72*Log[1 - x]*Log[x]^2 + 24*Log[x]^3 - 
        576*Zeta[3]) - (19382*Zeta[3])/135 + ((10208*I)/45)*Pi*Zeta[3] + 
      (8*Pi^2*Zeta[3])/9 - (48*I)*Pi^3*Zeta[3] + (736*Log[1 - x]*Zeta[3])/9 - 
      (8*Log[1 - x]^2*Zeta[3])/5 + (2176*Log[x]*Zeta[3])/15 - 
      (16*Log[1 - x]*Log[x]*Zeta[3])/3 + (144*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] - (8*Log[x]^2*Zeta[3])/5 - (72*I)*Pi*Log[x]^2*Zeta[3] + 
      72*Log[1 - x]*Log[x]^2*Zeta[3] - 24*Log[x]^3*Zeta[3] + 288*Zeta[3]^2 + 
      PolyLog[2, x]*(((-19382*I)/135)*Pi - (2216*Pi^2)/135 + 
        ((1304*I)/45)*Pi^3 - (12*Pi^4)/5 - ((536*I)/45)*Pi*Log[1 - x] + 
        (16*Pi^2*Log[1 - x])/9 - ((16*I)/15)*Pi*Log[1 - x]^2 - 
        (19382*Log[x])/135 + ((1112*I)/9)*Pi*Log[x] - (88*Pi^2*Log[x])/9 - 
        (536*Log[1 - x]*Log[x])/45 - ((176*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (16*Log[1 - x]^2*Log[x])/5 + (1016*Log[x]^2)/15 - 12*Pi^2*Log[x]^2 - 
        (424*Log[1 - x]*Log[x]^2)/15 - (88*Log[x]^3)/9 + (12*I)*Pi*Log[x]^3 + 
        3*Log[x]^4 - (64*PolyLog[3, 1 - x])/15 + 
        (3976/45 - (144*I)*Pi - 144*Log[x])*PolyLog[3, x] + 
        216*PolyLog[4, x] + (3944*Zeta[3])/45 + (144*I)*Pi*Zeta[3] + 
        144*Log[x]*Zeta[3]) + (64*Zeta[5])/15)) + 
  COLOR[CA*Nf*NfV2]*(-1369/810 + ((7501*I)/810)*Pi - (409*Pi^2)/24 - 
    ((2383*I)/1080)*Pi^3 + (4*Pi^4)/405 - ((26*I)/135)*Pi^5 - 
    (55*Li[{3, 2}, 1, x])/9 + (32*Li[{3, 2}, 1 - x, 1])/3 + 
    9*Li[{3, 2}, x, 1] + (1561*Log[1 - x])/45 - ((77*I)/10)*Pi*Log[1 - x] + 
    (3169*Pi^2*Log[1 - x])/135 + ((13*I)/3)*Pi^3*Log[1 - x] - 
    (8*Pi^4*Log[1 - x])/45 - (989*Log[1 - x]^2)/36 - 
    ((623*I)/90)*Pi*Log[1 - x]^2 + (25*Pi^2*Log[1 - x]^2)/108 - 
    ((13*I)/9)*Pi^3*Log[1 - x]^2 + (28*Log[1 - x]^3)/9 + 
    ((4*I)/27)*Pi*Log[1 - x]^3 - (32*Pi^2*Log[1 - x]^3)/27 - 
    (79*Log[1 - x]^4)/216 - ((13*I)/18)*Pi*Log[1 - x]^4 - 
    (8*Log[1 - x]^5)/15 - (23147*Log[x])/810 - ((4477*I)/810)*Pi*Log[x] + 
    (4535*Pi^2*Log[x])/216 + ((107*I)/72)*Pi^3*Log[x] + 
    (313*Pi^4*Log[x])/540 + (1466*Log[1 - x]*Log[x])/45 - 
    ((11*I)/15)*Pi*Log[1 - x]*Log[x] - (184*Pi^2*Log[1 - x]*Log[x])/27 + 
    ((2*I)/3)*Pi^3*Log[1 - x]*Log[x] - (8047*Log[1 - x]^2*Log[x])/180 - 
    ((158*I)/9)*Pi*Log[1 - x]^2*Log[x] + (5*Pi^2*Log[1 - x]^2*Log[x])/3 - 
    (89*Log[1 - x]^3*Log[x])/54 + ((26*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
    (43*Log[1 - x]^4*Log[x])/18 - (3737*Log[x]^2)/324 - 
    ((5957*I)/540)*Pi*Log[x]^2 - (65*Pi^2*Log[x]^2)/48 - 
    ((17*I)/24)*Pi^3*Log[x]^2 + (47*Log[1 - x]*Log[x]^2)/18 + 
    ((13*I)/6)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/3 + 
    (53*Log[1 - x]^2*Log[x]^2)/12 - (2*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (2*Log[1 - x]^3*Log[x]^2)/3 + (11*Log[x]^3)/4 + ((29*I)/27)*Pi*Log[x]^3 + 
    (Pi^2*Log[x]^3)/54 - (7*Log[1 - x]*Log[x]^3)/9 - Log[1 - x]^2*Log[x]^3 - 
    (7*Log[x]^4)/27 - (I/9)*Pi*Log[x]^4 + Log[x]^5/45 + 
    (((2*I)/3)*Pi + (16*Log[1 - x])/3 - (14*Log[x])/3)*PolyLog[2, x]^2 + 
    (-2267/30 - ((293*I)/9)*Pi - (8*Pi^2)/9 - (184*Log[1 - x])/9 + 
      (91*Log[x])/9 - (4*I)*Pi*Log[x] + (32*Log[1 - x]*Log[x])/3 - 
      2*Log[x]^2)*PolyLog[3, 1 - x] + 
    FF[x^2]*((-43*Pi^2)/36 - ((7*I)/12)*Pi^3 + (8*Pi^2*Log[1 - x])/9 - 
      (43*Log[1 - x]^2)/36 - ((7*I)/12)*Pi*Log[1 - x]^2 + 
      (5*Log[1 - x]^3)/18 + (7*Pi^2*Log[x])/12 + (43*Log[1 - x]*Log[x])/18 + 
      ((7*I)/6)*Pi*Log[1 - x]*Log[x] - (3*Log[1 - x]^2*Log[x])/2 - 
      (43*Log[x]^2)/36 - ((7*I)/12)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 + 
      (5*Log[x]^3)/18 + ((-11*Log[1 - x])/6 + (11*Log[x])/6)*PolyLog[2, x] - 
      (11*PolyLog[3, 1 - x])/6 - (11*PolyLog[3, x])/6) + 
    (-614/15 + ((25*I)/3)*Pi - (37*Pi^2)/9 + (61*Log[1 - x])/3 + 
      ((52*I)/3)*Pi*Log[1 - x] + (16*Log[1 - x]^2)/3 - (26*Log[x])/9 - 
      ((8*I)/3)*Pi*Log[x] - 4*Log[1 - x]*Log[x] + (8*Log[x]^2)/3)*
     PolyLog[3, x] + (455/9 + ((52*I)/3)*Pi + (32*Log[1 - x])/3 - 36*Log[x])*
     PolyLog[4, 1 - x] + (20/9 - ((44*I)/3)*Pi - (64*Log[1 - x])/3 + 
      (2*Log[x])/3)*PolyLog[4, x] + (-79/9 - ((52*I)/3)*Pi - 
      (32*Log[1 - x])/3 + 4*Log[x])*PolyLog[4, -(x/(1 - x))] + 
    (32*PolyLog[5, 1 - x])/3 + (17*PolyLog[5, x])/9 + 
    (32*PolyLog[5, -(x/(1 - x))])/3 + (280*Zeta[3])/9 + 
    ((325*I)/18)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/9 - 
    (10*Log[1 - x]*Zeta[3])/9 - ((52*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
    (16*Log[1 - x]^2*Zeta[3])/3 - (3*Log[x]*Zeta[3])/2 + 
    ((133*I)/18)*Pi*Log[x]*Zeta[3] + (76*Log[1 - x]*Log[x]*Zeta[3])/3 - 
    (11*Log[x]^2*Zeta[3])/36 + PolyLog[2, x]*(((-1039*I)/30)*Pi + 
      (547*Pi^2)/54 - (2267*Log[1 - x])/30 - ((205*I)/9)*Pi*Log[1 - x] - 
      (8*Pi^2*Log[1 - x])/9 + (4*Log[1 - x]^2)/9 + (614*Log[x])/15 + 
      ((22*I)/9)*Pi*Log[x] - (26*Pi^2*Log[x])/9 - (13*Log[1 - x]*Log[x])/9 - 
      (4*I)*Pi*Log[1 - x]*Log[x] + (16*Log[1 - x]^2*Log[x])/3 - 
      (47*Log[x]^2)/18 + I*Pi*Log[x]^2 - 2*Log[1 - x]*Log[x]^2 - 
      (5*Log[x]^3)/9 + (32*PolyLog[3, 1 - x])/3 + (29*PolyLog[3, x])/9 + 
      (85*Zeta[3])/9) + FF[x^(-1)]*(((-349*I)/45)*Pi + (7*Pi^2)/2 - 
      (I/3)*Pi^3 + (2*Pi^4)/45 - (349*Log[1 - x])/45 + 
      ((1123*I)/90)*Pi*Log[1 - x] - (253*Pi^2*Log[1 - x])/45 + 
      (151*Log[1 - x]^2)/18 + ((11*I)/30)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/3 - (11*Log[1 - x]^3)/9 + Log[1 - x]^4/6 - 
      ((19*I)/30)*Pi*Log[x] - (Pi^2*Log[x])/3 - (19*Log[1 - x]*Log[x])/30 + 
      ((41*I)/15)*Pi*Log[1 - x]*Log[x] - (13*Log[1 - x]^2*Log[x])/30 - 
      (2*Log[1 - x]^3*Log[x])/3 + Log[1 - x]*Log[x]^2 + 
      Log[1 - x]^2*Log[x]^2 + (((2*I)/5)*Pi + (2*Pi^2)/3 - (8*Log[1 - x])/5 + 
        2*Log[x])*PolyLog[2, x] + (-8/5 + (4*I)*Pi + 4*Log[x])*
       PolyLog[3, 1 - x] - 2*PolyLog[3, x] - 4*PolyLog[4, 1 - x] + 
      4*PolyLog[4, x] + 4*PolyLog[4, -(x/(1 - x))] + (18*Zeta[3])/5 - 
      (4*I)*Pi*Zeta[3] - 4*Log[x]*Zeta[3]) + 
    FF[x]*((-101*Pi^2)/36 + (I/30)*Pi^3 + (37*Pi^4)/135 - (67*Log[1 - x])/9 - 
      ((53*I)/18)*Pi*Log[1 - x] - (166*Pi^2*Log[1 - x])/45 - 
      ((4*I)/9)*Pi^3*Log[1 - x] - (23*Log[1 - x]^2)/9 + 
      ((19*I)/10)*Pi*Log[1 - x]^2 + (2*Pi^2*Log[1 - x]^2)/9 - 
      Log[1 - x]^3/9 - ((4*I)/27)*Pi*Log[1 - x]^3 + Log[1 - x]^4/27 + 
      (67*Log[x])/9 + ((53*I)/18)*Pi*Log[x] + (11*Pi^2*Log[x])/6 + 
      ((8*I)/27)*Pi^3*Log[x] + (101*Log[1 - x]*Log[x])/18 + 
      ((9*I)/5)*Pi*Log[1 - x]*Log[x] - (20*Pi^2*Log[1 - x]*Log[x])/27 + 
      (67*Log[1 - x]^2*Log[x])/15 - ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (16*Log[1 - x]^3*Log[x])/27 - (55*Log[x]^2)/18 - 
      ((9*I)/10)*Pi*Log[x]^2 + (8*Pi^2*Log[x]^2)/27 - 
      (2*Log[1 - x]*Log[x]^2)/3 - Log[x]^3/9 + 
      (((28*I)/5)*Pi - (4*Pi^2)/9 + (77*Log[1 - x])/15 - 
        ((8*I)/9)*Pi*Log[1 - x] - (4*Log[1 - x]^2)/9 + (7*Log[x])/15 - 
        ((16*I)/9)*Pi*Log[x] - (8*Log[1 - x]*Log[x])/9 - (8*Log[x]^2)/9)*
       PolyLog[2, x] + (77/15 + ((8*I)/9)*Pi - (8*Log[1 - x])/9 + 
        (8*Log[x])/9)*PolyLog[3, 1 - x] + 
      (-7/15 + ((32*I)/9)*Pi + (8*Log[1 - x])/9 + (32*Log[x])/9)*
       PolyLog[3, x] - (40*PolyLog[4, x])/9 + (8*PolyLog[4, -(x/(1 - x))])/
       9 + (32*Log[1 - x]*Zeta[3])/9 - (32*Log[x]*Zeta[3])/9) + 
    FF[x^(-2)]*(-Pi^4/45 - ((65*I)/9)*Pi*Log[1 - x] + 
      (277*Pi^2*Log[1 - x])/90 - (65*Log[1 - x]^2)/18 - 
      ((19*I)/60)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/6 + 
      (11*Log[1 - x]^3)/18 - Log[1 - x]^4/12 - ((19*I)/30)*Pi*Log[1 - x]*
       Log[x] - (Log[1 - x]^2*Log[x])/20 + (Log[1 - x]^3*Log[x])/3 - 
      (Log[1 - x]^2*Log[x]^2)/2 + (((8*I)/15)*Pi - Pi^2/3 + 
        (8*Log[1 - x])/15)*PolyLog[2, x] + (8/15 - (2*I)*Pi - 2*Log[x])*
       PolyLog[3, 1 - x] + 2*PolyLog[4, 1 - x] - 2*PolyLog[4, x] - 
      2*PolyLog[4, -(x/(1 - x))] - (8*Zeta[3])/15 + (2*I)*Pi*Zeta[3] + 
      2*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((8324*I)/405)*Pi - 
      (401*Pi^2)/54 + ((49*I)/60)*Pi^3 - (73*Pi^4)/810 + ((52*I)/135)*Pi^5 + 
      (164*Li[{3, 2}, 1, x])/9 - (112*Li[{3, 2}, 1 - x, 1])/3 - 
      28*Li[{3, 2}, x, 1] - ((626*I)/45)*Pi*Log[1 - x] - 
      (65*Pi^2*Log[1 - x])/27 - ((58*I)/9)*Pi^3*Log[1 - x] + 
      (38*Pi^4*Log[1 - x])/45 - ((4*I)/9)*Pi*Log[1 - x]^2 + 
      (161*Pi^2*Log[1 - x]^2)/54 + ((50*I)/9)*Pi^3*Log[1 - x]^2 + 
      (112*Pi^2*Log[1 - x]^3)/27 + (281*Log[1 - x]^4)/108 + 
      ((25*I)/9)*Pi*Log[1 - x]^4 + (28*Log[1 - x]^5)/15 + (8324*Log[x])/405 + 
      ((1696*I)/405)*Pi*Log[x] - (3307*Pi^2*Log[x])/108 - 
      ((313*I)/108)*Pi^3*Log[x] - (457*Pi^4*Log[x])/270 - 
      (626*Log[1 - x]*Log[x])/45 - (9*I)*Pi*Log[1 - x]*Log[x] + 
      (88*Pi^2*Log[1 - x]*Log[x])/9 - (2*I)*Pi^3*Log[1 - x]*Log[x] + 
      44*Log[1 - x]^2*Log[x] + ((92*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      6*Pi^2*Log[1 - x]^2*Log[x] - (137*Log[1 - x]^3*Log[x])/27 - 
      ((100*I)/9)*Pi*Log[1 - x]^3*Log[x] - (73*Log[1 - x]^4*Log[x])/9 + 
      (118*Log[x]^2)/81 + ((4979*I)/270)*Pi*Log[x]^2 + 
      (529*Pi^2*Log[x]^2)/216 + ((17*I)/12)*Pi^3*Log[x]^2 - 
      (65*Log[1 - x]*Log[x]^2)/18 - ((11*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      Pi^2*Log[1 - x]*Log[x]^2 - (25*Log[1 - x]^2*Log[x]^2)/6 + 
      (6*I)*Pi*Log[1 - x]^2*Log[x]^2 + (4*Log[1 - x]^3*Log[x]^2)/3 + 
      Log[x]^3/18 - ((52*I)/27)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/27 + 
      (2*Log[1 - x]*Log[x]^3)/3 + 3*Log[1 - x]^2*Log[x]^3 + (8*Log[x]^4)/27 + 
      ((2*I)/9)*Pi*Log[x]^4 - (2*Log[x]^5)/45 + 
      (((-16*I)/3)*Pi - (56*Log[1 - x])/3 + (40*Log[x])/3)*PolyLog[2, x]^2 + 
      (800/9 + (50*I)*Pi + (16*Pi^2)/9 + 32*Log[1 - x] - 14*Log[x] + 
        (12*I)*Pi*Log[x] - (112*Log[1 - x]*Log[x])/3 + 6*Log[x]^2)*
       PolyLog[3, 1 - x] + (881/15 - ((502*I)/9)*Pi + (182*Pi^2)/9 - 
        (766*Log[1 - x])/9 - ((200*I)/3)*Pi*Log[1 - x] - 
        (56*Log[1 - x]^2)/3 + (52*Log[x])/3 + ((16*I)/3)*Pi*Log[x] + 
        8*Log[1 - x]*Log[x] - (16*Log[x]^2)/3)*PolyLog[3, x] + 
      (-1138/9 - ((200*I)/3)*Pi - (112*Log[1 - x])/3 + 120*Log[x])*
       PolyLog[4, 1 - x] + (226/9 + ((196*I)/3)*Pi + (224*Log[1 - x])/3 - 
        (4*Log[x])/3)*PolyLog[4, x] + (562/9 + ((200*I)/3)*Pi + 
        (112*Log[1 - x])/3 - 8*Log[x])*PolyLog[4, -(x/(1 - x))] - 
      (112*PolyLog[5, 1 - x])/3 - (124*PolyLog[5, x])/9 - 
      (112*PolyLog[5, -(x/(1 - x))])/3 + PolyLog[2, x]*
       (((1357*I)/45)*Pi - (409*Pi^2)/27 + (2*I)*Pi^3 + (800*Log[1 - x])/9 + 
        ((122*I)/3)*Pi*Log[1 - x] + (16*Pi^2*Log[1 - x])/9 - 
        (881*Log[x])/15 - ((2*I)/3)*Pi*Log[x] + (82*Pi^2*Log[x])/9 + 
        (26*Log[1 - x]*Log[x])/3 + (12*I)*Pi*Log[1 - x]*Log[x] - 
        (56*Log[1 - x]^2*Log[x])/3 + (4*Log[x]^2)/3 - (4*I)*Pi*Log[x]^2 + 
        6*Log[1 - x]*Log[x]^2 + (10*Log[x]^3)/9 - (112*PolyLog[3, 1 - x])/3 - 
        (76*PolyLog[3, x])/9 - (332*Zeta[3])/9) - (2468*Zeta[3])/45 + 
      ((71*I)/9)*Pi*Zeta[3] - (70*Pi^2*Zeta[3])/9 + (376*Log[1 - x]*Zeta[3])/
       9 + ((200*I)/3)*Pi*Log[1 - x]*Zeta[3] + (56*Log[1 - x]^2*Zeta[3])/3 - 
      (5*Log[x]*Zeta[3])/9 - ((169*I)/9)*Pi*Log[x]*Zeta[3] - 
      (248*Log[1 - x]*Log[x]*Zeta[3])/3 - (25*Log[x]^2*Zeta[3])/18 - 
      40*Zeta[5]) + 14*Zeta[5] + FF[(1 - x)^(-2)]*(((-91*I)/45)*Pi^3 + 
      (274*Pi^4)/405 - ((83*I)/270)*Pi^5 - (133*Li[{3, 2}, 1, x])/9 + 
      32*Li[{3, 2}, 1 - x, 1] + (65*Li[{3, 2}, x, 1])/3 - 
      ((4*I)/27)*Pi^3*Log[1 - x] - (112*Pi^4*Log[1 - x])/135 - 
      (14*Pi^2*Log[1 - x]^2)/3 - (5*I)*Pi^3*Log[1 - x]^2 - 
      (32*Pi^2*Log[1 - x]^3)/9 - (7*Log[1 - x]^4)/3 - 
      ((5*I)/2)*Pi*Log[1 - x]^4 - (8*Log[1 - x]^5)/5 + 
      ((754*I)/81)*Pi*Log[x] + (269*Pi^2*Log[x])/54 - 
      ((67*I)/36)*Pi^3*Log[x] + (208*Pi^4*Log[x])/135 - 
      ((8*I)/3)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/27 + 
      ((17*I)/9)*Pi^3*Log[1 - x]*Log[x] + ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
      (47*Pi^2*Log[1 - x]^2*Log[x])/9 + (28*Log[1 - x]^3*Log[x])/3 + 
      (10*I)*Pi*Log[1 - x]^3*Log[x] + (41*Log[1 - x]^4*Log[x])/6 + 
      (377*Log[x]^2)/81 - ((5401*I)/540)*Pi*Log[x]^2 - 
      (337*Pi^2*Log[x]^2)/216 - ((43*I)/36)*Pi^3*Log[x]^2 - 
      (4*Log[1 - x]*Log[x]^2)/3 + (17*Pi^2*Log[1 - x]*Log[x]^2)/18 + 
      (4*Log[1 - x]^2*Log[x]^2)/9 - ((17*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (2*Log[1 - x]^3*Log[x]^2)/3 - (13*Log[x]^3)/4 + 
      ((29*I)/54)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/27 - 
      (17*Log[1 - x]^2*Log[x]^3)/6 + (2*Log[x]^4)/27 - (I/6)*Pi*Log[x]^4 + 
      Log[x]^5/45 + (((14*I)/3)*Pi + 16*Log[1 - x] - (34*Log[x])/3)*
       PolyLog[2, x]^2 + (((8*I)/9)*Pi - (8*Pi^2)/9 + (8*Log[x])/9 - 
        ((34*I)/3)*Pi*Log[x] + 32*Log[1 - x]*Log[x] - (17*Log[x]^2)/3)*
       PolyLog[3, 1 - x] + (-182/15 + ((425*I)/9)*Pi - (178*Pi^2)/9 + 
        56*Log[1 - x] + (60*I)*Pi*Log[1 - x] + 16*Log[1 - x]^2 - 
        (71*Log[x])/9 - (4*I)*Pi*Log[x] - 4*Log[1 - x]*Log[x] + 
        (8*Log[x]^2)/3)*PolyLog[3, x] + (56 + (60*I)*Pi + 32*Log[1 - x] - 
        100*Log[x])*PolyLog[4, 1 - x] + (-355/9 - ((182*I)/3)*Pi - 
        64*Log[1 - x] + 4*Log[x])*PolyLog[4, x] + 
      (-56 - (60*I)*Pi - 32*Log[1 - x] + 4*Log[x])*PolyLog[4, -(x/(1 - x))] + 
      32*PolyLog[5, 1 - x] + (47*PolyLog[5, x])/9 + 
      32*PolyLog[5, -(x/(1 - x))] + (182*Zeta[3])/15 - 
      ((425*I)/9)*Pi*Zeta[3] + (82*Pi^2*Zeta[3])/9 - 56*Log[1 - x]*Zeta[3] - 
      (60*I)*Pi*Log[1 - x]*Zeta[3] - 16*Log[1 - x]^2*Zeta[3] + 
      (71*Log[x]*Zeta[3])/9 + ((151*I)/9)*Pi*Log[x]*Zeta[3] + 
      68*Log[1 - x]*Log[x]*Zeta[3] + (67*Log[x]^2*Zeta[3])/18 + 
      PolyLog[2, x]*(((182*I)/15)*Pi - (215*Pi^2)/27 - ((17*I)/9)*Pi^3 + 
        ((8*I)/9)*Pi*Log[1 - x] - (8*Pi^2*Log[1 - x])/9 + (182*Log[x])/15 + 
        I*Pi*Log[x] - (67*Pi^2*Log[x])/9 + (8*Log[1 - x]*Log[x])/9 - 
        ((34*I)/3)*Pi*Log[1 - x]*Log[x] + 16*Log[1 - x]^2*Log[x] - 
        (7*Log[x]^2)/18 + ((11*I)/3)*Pi*Log[x]^2 - (17*Log[1 - x]*Log[x]^2)/
         3 - (2*Log[x]^3)/3 + 32*PolyLog[3, 1 - x] + (71*PolyLog[3, x])/9 + 
        (319*Zeta[3])/9) + (98*Zeta[5])/3)) + 
  COLOR[CF*Nf*NfV2]*(311/45 - ((2717*I)/135)*Pi + (4541*Pi^2)/324 + 
    ((27197*I)/810)*Pi^3 - (112*Pi^4)/81 - ((17*I)/45)*Pi^5 + (62*Pi^6)/945 + 
    (332*Li[{3, 2}, 1, x])/9 - (16*Li[{3, 2}, 1 - x, 1])/3 - 
    (142*Li[{3, 2}, x, 1])/3 + 8*Li[{3, 3}, x, 1] + 12*Li[{4, 2}, x, 1] - 
    (152*Log[1 - x])/45 - ((3151*I)/135)*Pi*Log[1 - x] - 
    (4483*Pi^2*Log[1 - x])/135 + ((8*I)/27)*Pi^3*Log[1 - x] - 
    (3*Pi^4*Log[1 - x])/5 + (551*Log[1 - x]^2)/36 + 
    ((3703*I)/270)*Pi*Log[1 - x]^2 - (140*Pi^2*Log[1 - x]^2)/27 - 
    ((19*I)/9)*Pi^3*Log[1 - x]^2 + (4*Log[1 - x]^3)/9 + 
    (16*Pi^2*Log[1 - x]^3)/27 - (82*Log[1 - x]^4)/27 - 
    ((19*I)/18)*Pi*Log[1 - x]^4 + (4*Log[1 - x]^5)/15 - (2441*Log[x])/135 + 
    ((10379*I)/135)*Pi*Log[x] - (1439*Pi^2*Log[x])/162 - 
    ((263*I)/27)*Pi^3*Log[x] - (13*Pi^4*Log[x])/27 + ((4*I)/45)*Pi^5*Log[x] - 
    (13127*Log[1 - x]*Log[x])/270 - ((16487*I)/135)*Pi*Log[1 - x]*Log[x] + 
    (596*Pi^2*Log[1 - x]*Log[x])/27 - ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
    (8053*Log[1 - x]^2*Log[x])/135 - ((38*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
    3*Pi^2*Log[1 - x]^2*Log[x] + ((2*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + 
    (352*Log[1 - x]^3*Log[x])/27 + ((38*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
    (47*Log[1 - x]^4*Log[x])/18 + (I/3)*Pi*Log[1 - x]^4*Log[x] + 
    (243*Log[x]^2)/4 + ((2056*I)/135)*Pi*Log[x]^2 - (77*Pi^2*Log[x]^2)/18 + 
    ((2*I)/9)*Pi^3*Log[x]^2 + (2*Pi^4*Log[x]^2)/45 - 
    (679*Log[1 - x]*Log[x]^2)/9 - ((70*I)/9)*Pi*Log[1 - x]*Log[x]^2 - 
    (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - (328*Log[1 - x]^2*Log[x]^2)/9 + 
    (18*I)*Pi*Log[1 - x]^2*Log[x]^2 + (Pi^2*Log[1 - x]^2*Log[x]^2)/3 + 
    6*Log[1 - x]^3*Log[x]^2 - ((4*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
    (Log[1 - x]^4*Log[x]^2)/6 - (9*Log[x]^3)/2 + ((8*I)/27)*Pi*Log[x]^3 - 
    (10*Pi^2*Log[x]^3)/27 + (4*Log[1 - x]*Log[x]^3)/3 + 
    9*Log[1 - x]^2*Log[x]^3 - (2*Log[1 - x]^3*Log[x]^3)/3 + (7*Log[x]^4)/9 + 
    (I/9)*Pi*Log[x]^4 - Log[x]^5/15 + ((29*I)*Pi - (8*Log[1 - x])/3 + 
      (95*Log[x])/3 + (2*I)*Pi*Log[x] + Log[x]^2)*PolyLog[2, x]^2 + 
    (12403/135 - (116*I)*Pi + (16*Pi^2)/9 + (16*Log[1 - x])/3 - 
      (380*Log[x])/3 + (36*I)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/3 + 
      18*Log[x]^2)*PolyLog[3, 1 - x] + FF[x^2]*((25*Pi^2)/18 + (I/3)*Pi^3 - 
      (4*Pi^2*Log[1 - x])/9 + (25*Log[1 - x]^2)/18 + (I/3)*Pi*Log[1 - x]^2 - 
      (2*Log[1 - x]^3)/9 - (Pi^2*Log[x])/3 - (25*Log[1 - x]*Log[x])/9 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (2*Log[1 - x]^2*Log[x])/3 + 
      (25*Log[x]^2)/18 + (I/3)*Pi*Log[x]^2 - (2*Log[x]^3)/9 + 
      ((2*Log[1 - x])/3 - (2*Log[x])/3)*PolyLog[2, x] + 
      (2*PolyLog[3, 1 - x])/3 + (2*PolyLog[3, x])/3) + 
    (560/9 + ((76*I)/3)*Pi - (16*Log[1 - x])/3 + 52*Log[x] - 
      (8*I)*Pi*Log[x] - 4*Log[x]^2)*PolyLog[4, 1 - x] + 
    (-160 - ((32*I)/3)*Pi - 4*Pi^2 + (158*Log[1 - x])/3 - (80*Log[x])/3 + 
      (8*I)*Pi*Log[x] + 4*Log[x]^2)*PolyLog[4, x] + 
    (-656/9 - ((76*I)/3)*Pi + (16*Log[1 - x])/3 - 36*Log[x] + 
      (8*I)*Pi*Log[x] + 4*Log[x]^2)*PolyLog[4, -(x/(1 - x))] - 
    (16*PolyLog[5, 1 - x])/3 + (236*PolyLog[5, x])/9 - 
    (16*PolyLog[5, -(x/(1 - x))])/3 + PolyLog[3, x]*
     (27767/135 + ((32*I)/9)*Pi + (98*Pi^2)/9 - (524*Log[1 - x])/9 - 
      ((8*I)/3)*Pi*Log[1 - x] - (8*Log[1 - x]^2)/3 + (484*Log[x])/9 + 
      (4*I)*Pi*Log[x] + 8*Log[1 - x]*Log[x] - (8*I)*Pi*Log[1 - x]*Log[x] - 
      (14*Log[x]^2)/3 - 4*Log[1 - x]*Log[x]^2 - 32*Zeta[3]) - 
    (680*Zeta[3])/9 + ((208*I)/3)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/9 + 
    (152*Log[1 - x]*Zeta[3])/9 + ((8*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
    (8*Log[1 - x]^2*Zeta[3])/3 + (448*Log[x]*Zeta[3])/9 - 
    (40*I)*Pi*Log[x]*Zeta[3] - (56*Log[1 - x]*Log[x]*Zeta[3])/3 + 
    (8*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - (40*Log[x]^2*Zeta[3])/3 + 
    4*Log[1 - x]*Log[x]^2*Zeta[3] + 16*Zeta[3]^2 + 
    FF[x^(-1)]*(((151*I)/90)*Pi + (17*Pi^2)/18 - ((14*I)/3)*Pi^3 + 
      (8*Pi^4)/15 + (151*Log[1 - x])/90 + ((112*I)/45)*Pi*Log[1 - x] + 
      (226*Pi^2*Log[1 - x])/45 - (19*Log[1 - x]^2)/18 - 
      ((17*I)/5)*Pi*Log[1 - x]^2 + 4*Pi^2*Log[1 - x]^2 - (4*Log[1 - x]^3)/9 + 
      2*Log[1 - x]^4 + ((49*I)/15)*Pi*Log[x] - (14*Pi^2*Log[x])/3 + 
      (49*Log[1 - x]*Log[x])/15 + ((106*I)/5)*Pi*Log[1 - x]*Log[x] - 
      (112*Log[1 - x]^2*Log[x])/15 - 8*Log[1 - x]^3*Log[x] + 
      14*Log[1 - x]*Log[x]^2 + 12*Log[1 - x]^2*Log[x]^2 + 
      (((298*I)/15)*Pi + 8*Pi^2 - (122*Log[1 - x])/15 + 28*Log[x])*
       PolyLog[2, x] + (-122/15 + (48*I)*Pi + 48*Log[x])*PolyLog[3, 1 - x] - 
      28*PolyLog[3, x] - 48*PolyLog[4, 1 - x] + 48*PolyLog[4, x] + 
      48*PolyLog[4, -(x/(1 - x))] + (542*Zeta[3])/15 - (48*I)*Pi*Zeta[3] - 
      48*Log[x]*Zeta[3]) + FF[x]*((52*Pi^2)/9 + ((548*I)/405)*Pi^3 - 
      (256*Pi^4)/405 + (43*Log[1 - x])/27 + ((2*I)/3)*Pi*Log[1 - x] + 
      (436*Pi^2*Log[1 - x])/135 + ((16*I)/27)*Pi^3*Log[1 - x] + 
      (49*Log[1 - x]^2)/9 - ((188*I)/135)*Pi*Log[1 - x]^2 - 
      (4*Pi^2*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/9 - (2*Log[1 - x]^4)/9 - 
      (43*Log[x])/27 - ((2*I)/3)*Pi*Log[x] - (332*Pi^2*Log[x])/81 + 
      ((8*I)/27)*Pi^3*Log[x] - (104*Log[1 - x]*Log[x])/9 - 
      ((736*I)/135)*Pi*Log[1 - x]*Log[x] + (64*Pi^2*Log[1 - x]*Log[x])/27 - 
      (376*Log[1 - x]^2*Log[x])/135 - ((16*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
      (8*Log[1 - x]^3*Log[x])/9 + (55*Log[x]^2)/9 + 
      ((368*I)/135)*Pi*Log[x]^2 - (20*Pi^2*Log[x]^2)/27 - 
      ((8*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (20*Log[1 - x]^2*Log[x]^2)/9 - 
      (4*Log[x]^3)/9 + ((8*I)/27)*Pi*Log[x]^3 + 
      (((-1112*I)/135)*Pi + (40*Pi^2)/27 - (376*Log[1 - x])/135 - 
        ((16*I)/9)*Pi*Log[1 - x] - (736*Log[x])/135 - (16*Log[1 - x]*Log[x])/
         9 + (8*Log[x]^2)/9)*PolyLog[2, x] + 
      (-376/135 - ((16*I)/3)*Pi - (16*Log[x])/3)*PolyLog[3, 1 - x] + 
      (736/135 - ((32*I)/9)*Pi + (16*Log[1 - x])/9 - (16*Log[x])/3)*
       PolyLog[3, x] + (16*PolyLog[4, 1 - x])/3 + (32*PolyLog[4, x])/9 - 
      (16*PolyLog[4, -(x/(1 - x))])/3 - (64*Log[1 - x]*Zeta[3])/9 + 
      (64*Log[x]*Zeta[3])/9) + PolyLog[2, x]*(((-15364*I)/135)*Pi - 
      (148*Pi^2)/9 - ((58*I)/9)*Pi^3 - (2*Pi^4)/15 + (12403*Log[1 - x])/135 + 
      ((88*I)/9)*Pi*Log[1 - x] + (16*Pi^2*Log[1 - x])/9 - 
      (27767*Log[x])/135 - (24*I)*Pi*Log[x] + (38*Pi^2*Log[x])/9 + 
      ((4*I)/3)*Pi^3*Log[x] + (40*Log[1 - x]*Log[x])/9 + 
      (50*I)*Pi*Log[1 - x]*Log[x] - (8*Log[1 - x]^2*Log[x])/3 - 
      (92*Log[x]^2)/9 - (4*I)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/3 + 
      25*Log[1 - x]*Log[x]^2 + (8*Log[x]^3)/9 - (16*PolyLog[3, 1 - x])/3 + 
      (-238/9 - (8*I)*Pi - 8*Log[x])*PolyLog[3, x] + 12*PolyLog[4, x] + 
      (424*Zeta[3])/9 + (8*I)*Pi*Zeta[3] + 8*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*((-14*Pi^4)/45 + ((77*I)/18)*Pi*Log[1 - x] - 
      (187*Pi^2*Log[1 - x])/45 + (77*Log[1 - x]^2)/36 + 
      ((49*I)/30)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/3 - 
      (2*Log[1 - x]^3)/9 - (7*Log[1 - x]^4)/6 + ((49*I)/15)*Pi*Log[1 - x]*
       Log[x] + (44*Log[1 - x]^2*Log[x])/15 + (14*Log[1 - x]^3*Log[x])/3 - 
      7*Log[1 - x]^2*Log[x]^2 + (((13*I)/5)*Pi - (14*Pi^2)/3 + 
        (13*Log[1 - x])/5)*PolyLog[2, x] + (13/5 - (28*I)*Pi - 28*Log[x])*
       PolyLog[3, 1 - x] + 28*PolyLog[4, 1 - x] - 28*PolyLog[4, x] - 
      28*PolyLog[4, -(x/(1 - x))] - (13*Zeta[3])/5 + (28*I)*Pi*Zeta[3] + 
      28*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((4723*I)/270)*Pi - 
      (3865*Pi^2)/162 - ((5293*I)/135)*Pi^3 - (23*Pi^4)/27 + 
      ((22*I)/15)*Pi^5 - (496*Pi^6)/945 - (880*Li[{3, 2}, 1, x])/9 + 
      (32*Li[{3, 2}, 1 - x, 1])/3 + (332*Li[{3, 2}, x, 1])/3 - 
      64*Li[{3, 3}, x, 1] - 96*Li[{4, 2}, x, 1] + ((6241*I)/135)*Pi*
       Log[1 - x] + (28*Pi^2*Log[1 - x])/27 + (22*Pi^4*Log[1 - x])/15 + 
      ((16*I)/9)*Pi*Log[1 - x]^2 - (212*Pi^2*Log[1 - x]^2)/27 + 
      ((50*I)/9)*Pi^3*Log[1 - x]^2 - (32*Pi^2*Log[1 - x]^3)/27 - 
      (106*Log[1 - x]^4)/27 + ((25*I)/9)*Pi*Log[1 - x]^4 - 
      (8*Log[1 - x]^5)/15 + (4723*Log[x])/270 - ((18914*I)/135)*Pi*Log[x] + 
      (1199*Pi^2*Log[x])/27 + ((86*I)/3)*Pi^3*Log[x] + 
      (154*Pi^4*Log[x])/135 - ((32*I)/45)*Pi^5*Log[x] + 
      (6241*Log[1 - x]*Log[x])/135 + ((1108*I)/9)*Pi*Log[1 - x]*Log[x] - 
      (104*Pi^2*Log[1 - x]*Log[x])/3 + ((16*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
      (362*Log[1 - x]^2*Log[x])/9 - ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (22*Pi^2*Log[1 - x]^2*Log[x])/3 - ((16*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + 
      (376*Log[1 - x]^3*Log[x])/27 - ((100*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
      (53*Log[1 - x]^4*Log[x])/9 - ((8*I)/3)*Pi*Log[1 - x]^4*Log[x] - 
      (551*Log[x]^2)/6 - ((1588*I)/45)*Pi*Log[x]^2 + (355*Pi^2*Log[x]^2)/27 - 
      ((4*I)/9)*Pi^3*Log[x]^2 - (16*Pi^4*Log[x]^2)/45 + 
      (538*Log[1 - x]*Log[x]^2)/9 + ((44*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
      (8*Pi^2*Log[1 - x]*Log[x]^2)/3 + (50*Log[1 - x]^2*Log[x]^2)/3 - 
      (52*I)*Pi*Log[1 - x]^2*Log[x]^2 - (8*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - 
      (44*Log[1 - x]^3*Log[x]^2)/3 + ((32*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - 
      (4*Log[1 - x]^4*Log[x]^2)/3 + (119*Log[x]^3)/27 - 
      ((32*I)/27)*Pi*Log[x]^3 + (20*Pi^2*Log[x]^3)/27 - 
      (8*Log[1 - x]*Log[x]^3)/9 - 26*Log[1 - x]^2*Log[x]^3 + 
      (16*Log[1 - x]^3*Log[x]^3)/3 - (4*Log[x]^4)/3 - ((2*I)/9)*Pi*Log[x]^4 + 
      (2*Log[x]^5)/15 + ((-86*I)*Pi + (16*Log[1 - x])/3 - (274*Log[x])/3 - 
        (16*I)*Pi*Log[x] - 8*Log[x]^2)*PolyLog[2, x]^2 + 
      (-84 + ((80*I)/3)*Pi - (32*Pi^2)/9 - (32*Log[1 - x])/3 + 48*Log[x] - 
        (104*I)*Pi*Log[x] + (32*Log[1 - x]*Log[x])/3 - 52*Log[x]^2)*
       PolyLog[3, 1 - x] + (1040/9 - ((200*I)/3)*Pi + (32*Log[1 - x])/3 - 
        120*Log[x] + (64*I)*Pi*Log[x] + 32*Log[x]^2)*PolyLog[4, 1 - x] + 
      (1760/9 - ((32*I)/3)*Pi + 32*Pi^2 - (388*Log[1 - x])/3 + 
        (208*Log[x])/3 - (64*I)*Pi*Log[x] - 32*Log[x]^2)*PolyLog[4, x] + 
      (-848/9 + ((200*I)/3)*Pi - (32*Log[1 - x])/3 + 88*Log[x] - 
        (64*I)*Pi*Log[x] - 32*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (32*PolyLog[5, 1 - x])/3 - (688*PolyLog[5, x])/9 + 
      (32*PolyLog[5, -(x/(1 - x))])/3 + (586*Zeta[3])/45 + 
      ((272*I)/3)*Pi*Zeta[3] - (88*Pi^2*Zeta[3])/9 - (632*Log[1 - x]*Zeta[3])/
       9 - ((16*I)/3)*Pi*Log[1 - x]*Zeta[3] - (16*Log[1 - x]^2*Zeta[3])/3 + 
      (1400*Log[x]*Zeta[3])/9 + (112*I)*Pi*Log[x]*Zeta[3] + 
      (112*Log[1 - x]*Log[x]*Zeta[3])/3 - (64*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] + (128*Log[x]^2*Zeta[3])/3 - 32*Log[1 - x]*Log[x]^2*Zeta[3] - 
      128*Zeta[3]^2 + PolyLog[3, x]*(-9866/45 - ((104*I)/3)*Pi - 
        (268*Pi^2)/9 + (1424*Log[1 - x])/9 + ((16*I)/3)*Pi*Log[1 - x] + 
        (16*Log[1 - x]^2)/3 - (1688*Log[x])/9 - (8*I)*Pi*Log[x] - 
        16*Log[1 - x]*Log[x] + (64*I)*Pi*Log[1 - x]*Log[x] + 
        (28*Log[x]^2)/3 + 32*Log[1 - x]*Log[x]^2 + 256*Zeta[3]) + 
      PolyLog[2, x]*(((6086*I)/45)*Pi + (208*Pi^2)/27 + ((164*I)/9)*Pi^3 + 
        (16*Pi^4)/15 - 84*Log[1 - x] - ((80*I)/3)*Pi*Log[1 - x] - 
        (32*Pi^2*Log[1 - x])/9 + (9866*Log[x])/45 + ((224*I)/3)*Pi*Log[x] - 
        (172*Pi^2*Log[x])/9 - ((32*I)/3)*Pi^3*Log[x] - 16*Log[1 - x]*Log[x] - 
        (140*I)*Pi*Log[1 - x]*Log[x] + (16*Log[1 - x]^2*Log[x])/3 + 
        (128*Log[x]^2)/3 + (16*I)*Pi*Log[x]^2 - (16*Pi^2*Log[x]^2)/3 - 
        70*Log[1 - x]*Log[x]^2 - (16*Log[x]^3)/9 + (32*PolyLog[3, 1 - x])/3 + 
        (764/9 + (64*I)*Pi + 64*Log[x])*PolyLog[3, x] - 96*PolyLog[4, x] - 
        (920*Zeta[3])/9 - (64*I)*Pi*Zeta[3] - 64*Log[x]*Zeta[3]) - 
      (368*Zeta[5])/3) + (64*Zeta[5])/3 + FF[(1 - x)^(-2)]*
     (((9421*I)/810)*Pi^3 + (413*Pi^4)/810 - ((31*I)/45)*Pi^5 + 
      (62*Pi^6)/105 + (188*Li[{3, 2}, 1, x])/9 - (32*Li[{3, 2}, 1 - x, 1])/
       3 + (4*Li[{3, 2}, x, 1])/3 + 72*Li[{3, 3}, x, 1] + 
      108*Li[{4, 2}, x, 1] + ((16*I)/27)*Pi^3*Log[1 - x] + 
      (4*Pi^4*Log[1 - x])/135 + (157*Pi^2*Log[1 - x]^2)/27 + 
      ((10*I)/9)*Pi^3*Log[1 - x]^2 + (32*Pi^2*Log[1 - x]^3)/27 + 
      (157*Log[1 - x]^4)/54 + ((5*I)/9)*Pi*Log[1 - x]^4 + 
      (8*Log[1 - x]^5)/15 + ((1507*I)/18)*Pi*Log[x] - 
      (5965*Pi^2*Log[x])/162 - ((532*I)/27)*Pi^3*Log[x] - 
      (53*Pi^4*Log[x])/135 + ((4*I)/5)*Pi^5*Log[x] - 
      (20*I)*Pi*Log[1 - x]*Log[x] + (16*Pi^2*Log[1 - x]*Log[x])/27 - 
      ((44*I)/9)*Pi^3*Log[1 - x]*Log[x] - ((16*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (14*Pi^2*Log[1 - x]^2*Log[x])/9 + (6*I)*Pi^3*Log[1 - x]^2*Log[x] - 
      (314*Log[1 - x]^3*Log[x])/27 - ((20*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (23*Log[1 - x]^4*Log[x])/9 + (3*I)*Pi*Log[1 - x]^4*Log[x] + 
      (1507*Log[x]^2)/36 + ((6901*I)/270)*Pi*Log[x]^2 - 
      (290*Pi^2*Log[x]^2)/27 + (2*Pi^4*Log[x]^2)/5 - 10*Log[1 - x]*Log[x]^2 - 
      (22*Pi^2*Log[1 - x]*Log[x]^2)/9 - (16*Log[1 - x]^2*Log[x]^2)/9 + 
      ((44*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 3*Pi^2*Log[1 - x]^2*Log[x]^2 + 
      (4*Log[1 - x]^3*Log[x]^2)/3 - (12*I)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (3*Log[1 - x]^4*Log[x]^2)/2 + (2*Log[x]^3)/3 + 
      ((46*I)/27)*Pi*Log[x]^3 - (16*Pi^2*Log[x]^3)/27 + 
      (22*Log[1 - x]^2*Log[x]^3)/3 - 6*Log[1 - x]^3*Log[x]^3 + 
      (19*Log[x]^4)/27 + (I/9)*Pi*Log[x]^4 - (4*Log[x]^5)/45 + 
      (((80*I)/3)*Pi - (16*Log[1 - x])/3 + 32*Log[x] + (18*I)*Pi*Log[x] + 
        9*Log[x]^2)*PolyLog[2, x]^2 + (((-32*I)/9)*Pi + (16*Pi^2)/9 - 
        (32*Log[x])/9 + ((88*I)/3)*Pi*Log[x] - (32*Log[1 - x]*Log[x])/3 + 
        (44*Log[x]^2)/3)*PolyLog[3, 1 - x] + 
      (-628/9 - ((40*I)/3)*Pi - (32*Log[1 - x])/3 + 40*Log[x] - 
        (72*I)*Pi*Log[x] - 36*Log[x]^2)*PolyLog[4, 1 - x] + 
      (-1064/9 + ((256*I)/3)*Pi - 36*Pi^2 + (64*Log[1 - x])/3 - 
        (8*Log[x])/3 + (72*I)*Pi*Log[x] + 36*Log[x]^2)*PolyLog[4, x] + 
      (628/9 + ((40*I)/3)*Pi + (32*Log[1 - x])/3 - 8*Log[x] + 
        (72*I)*Pi*Log[x] + 36*Log[x]^2)*PolyLog[4, -(x/(1 - x))] - 
      (32*PolyLog[5, 1 - x])/3 + (116*PolyLog[5, x])/9 - 
      (32*PolyLog[5, -(x/(1 - x))])/3 + PolyLog[3, x]*
       (9421/135 + ((160*I)/3)*Pi + (8*Pi^2)/9 - (628*Log[1 - x])/9 - 
        ((40*I)/3)*Pi*Log[1 - x] - (16*Log[1 - x]^2)/3 + (1108*Log[x])/9 + 
        ((16*I)/3)*Pi*Log[x] + 8*Log[1 - x]*Log[x] - (72*I)*Pi*Log[1 - x]*
         Log[x] - 4*Log[x]^2 - 36*Log[1 - x]*Log[x]^2 - 288*Zeta[3]) - 
      (9421*Zeta[3])/135 - ((160*I)/3)*Pi*Zeta[3] + (8*Pi^2*Zeta[3])/3 + 
      (628*Log[1 - x]*Zeta[3])/9 + ((40*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
      (16*Log[1 - x]^2*Zeta[3])/3 - (1108*Log[x]*Zeta[3])/9 - 
      ((104*I)/3)*Pi*Log[x]*Zeta[3] - (88*Log[1 - x]*Log[x]*Zeta[3])/3 + 
      (72*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - (32*Log[x]^2*Zeta[3])/3 + 
      36*Log[1 - x]*Log[x]^2*Zeta[3] + 144*Zeta[3]^2 + 
      PolyLog[2, x]*(((-9421*I)/135)*Pi + (350*Pi^2)/27 - ((40*I)/9)*Pi^3 - 
        (6*Pi^4)/5 - ((32*I)/9)*Pi*Log[1 - x] + (16*Pi^2*Log[1 - x])/9 - 
        (9421*Log[x])/135 - ((556*I)/9)*Pi*Log[x] + (80*Pi^2*Log[x])/3 + 
        (12*I)*Pi^3*Log[x] - (32*Log[1 - x]*Log[x])/9 + 
        ((88*I)/3)*Pi*Log[1 - x]*Log[x] - (16*Log[1 - x]^2*Log[x])/3 - 
        (262*Log[x]^2)/9 - ((44*I)/3)*Pi*Log[x]^2 + 6*Pi^2*Log[x]^2 + 
        (44*Log[1 - x]*Log[x]^2)/3 + (8*Log[x]^3)/9 - (32*PolyLog[3, 1 - x])/
         3 + (-388/9 - (72*I)*Pi - 72*Log[x])*PolyLog[3, x] + 
        108*PolyLog[4, x] - (404*Zeta[3])/9 + (72*I)*Pi*Zeta[3] + 
        72*Log[x]*Zeta[3]) + (328*Zeta[5])/3)) + 
  COLOR[CA^2*NfV2]*(18287/1620 - ((161401*I)/3240)*Pi - (19273*Pi^2)/648 - 
    ((572563*I)/6480)*Pi^3 + (80801*Pi^4)/6480 + ((9803*I)/2160)*Pi^5 + 
    (619*Pi^6)/4536 - (65*Li[{3, 3}, 1 - x, 1])/3 - 
    (175*Li[{3, 3}, x, 1])/6 + (14*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
    12*Li[{4, 2}, 1 - x, 1] - 26*Li[{4, 2}, x, 1] - 
    (13*Li[{2, 2, 2}, x, 1, 1])/4 - (27533*Log[1 - x])/90 + 
    ((225179*I)/1080)*Pi*Log[1 - x] - (1796*Pi^2*Log[1 - x])/135 - 
    ((4411*I)/72)*Pi^3*Log[1 - x] + (313*Pi^4*Log[1 - x])/216 + 
    ((173*I)/360)*Pi^5*Log[1 - x] + (4979*Log[1 - x]^2)/48 - 
    ((66347*I)/2160)*Pi*Log[1 - x]^2 - (11569*Pi^2*Log[1 - x]^2)/432 + 
    ((1597*I)/72)*Pi^3*Log[1 - x]^2 + (1417*Pi^4*Log[1 - x]^2)/2160 - 
    (113*Log[1 - x]^3)/9 + ((67*I)/27)*Pi*Log[1 - x]^3 + 
    (359*Pi^2*Log[1 - x]^3)/27 + ((83*I)/18)*Pi^3*Log[1 - x]^3 + 
    (9*Log[1 - x]^4)/16 + ((713*I)/72)*Pi*Log[1 - x]^4 + 
    (173*Pi^2*Log[1 - x]^4)/54 + (827*Log[1 - x]^5)/144 + 
    ((83*I)/60)*Pi*Log[1 - x]^5 + (193*Log[1 - x]^6)/216 + 
    Li[{3, 2}, x, 1]*(-35/3 - ((167*I)/2)*Pi - 44*Log[1 - x] - 33*Log[x]) + 
    Li[{3, 2}, 1 - x, 1]*(-292/3 - (83*I)*Pi - 63*Log[1 - x] - 20*Log[x]) + 
    (838967*Log[x])/3240 - ((553073*I)/3240)*Pi*Log[x] - 
    (28445*Pi^2*Log[x])/1296 + ((1585*I)/108)*Pi^3*Log[x] - 
    (2783*Pi^4*Log[x])/720 - ((419*I)/144)*Pi^5*Log[x] + 
    (22061*Log[1 - x]*Log[x])/270 + ((384103*I)/1080)*Pi*Log[1 - x]*Log[x] - 
    (15395*Pi^2*Log[1 - x]*Log[x])/216 + ((569*I)/36)*Pi^3*Log[1 - x]*
     Log[x] - (541*Pi^4*Log[1 - x]*Log[x])/180 - (6227*Log[1 - x]^2*Log[x])/
     1080 + ((16663*I)/72)*Pi*Log[1 - x]^2*Log[x] - 
    (271*Pi^2*Log[1 - x]^2*Log[x])/24 - ((61*I)/6)*Pi^3*Log[1 - x]^2*Log[x] + 
    (592*Log[1 - x]^3*Log[x])/9 - ((469*I)/12)*Pi*Log[1 - x]^3*Log[x] - 
    (56*Pi^2*Log[1 - x]^3*Log[x])/9 - (3599*Log[1 - x]^4*Log[x])/144 - 
    ((26*I)/3)*Pi*Log[1 - x]^4*Log[x] - (779*Log[1 - x]^5*Log[x])/180 - 
    (207769*Log[x]^2)/1296 - ((93013*I)/2160)*Pi*Log[x]^2 + 
    (991*Pi^2*Log[x]^2)/27 - ((329*I)/144)*Pi^3*Log[x]^2 - 
    (367*Pi^4*Log[x]^2)/288 + (17561*Log[1 - x]*Log[x]^2)/72 + 
    ((247*I)/8)*Pi*Log[1 - x]*Log[x]^2 + (295*Pi^2*Log[1 - x]*Log[x]^2)/72 + 
    (3839*Log[1 - x]^2*Log[x]^2)/48 - ((457*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 + 
    (10*Pi^2*Log[1 - x]^2*Log[x]^2)/3 + (31*Log[1 - x]^3*Log[x]^2)/72 + 
    (3*I)*Pi*Log[1 - x]^3*Log[x]^2 + (25*Log[1 - x]^4*Log[x]^2)/12 - 
    (2051*Log[x]^3)/72 - ((881*I)/108)*Pi*Log[x]^3 - 
    (787*Pi^2*Log[x]^3)/216 + ((31*I)/36)*Pi^3*Log[x]^3 + 
    (487*Log[1 - x]*Log[x]^3)/72 - ((43*I)/36)*Pi*Log[1 - x]*Log[x]^3 - 
    (19*Pi^2*Log[1 - x]*Log[x]^3)/36 - (3169*Log[1 - x]^2*Log[x]^3)/72 + 
    (3*Log[1 - x]^3*Log[x]^3)/2 + (173*Log[x]^4)/54 + 
    ((151*I)/144)*Pi*Log[x]^4 + (19*Pi^2*Log[x]^4)/72 - 
    (29*Log[1 - x]*Log[x]^4)/16 + (19*Log[1 - x]^2*Log[x]^4)/12 - 
    (5*Log[x]^5)/144 + (I/240)*Pi*Log[x]^5 + Log[x]^6/288 + 
    Li[{3, 2}, 1, x]*(-1403/18 + ((227*I)/6)*Pi + 10*Log[1 - x] + 
      (64*Log[x])/3) + (((-2057*I)/12)*Pi + (5*Pi^2)/2 - (146*Log[1 - x])/3 - 
      ((29*I)/2)*Pi*Log[1 - x] - (23*Log[1 - x]^2)/4 - (491*Log[x])/4 - 
      ((45*I)/4)*Pi*Log[x] - 3*Log[1 - x]*Log[x] - (33*Log[x]^2)/8)*
     PolyLog[2, x]^2 + (13*PolyLog[2, x]^3)/24 + (37*PolyLog[3, 1 - x]^2)/2 - 
    (77*PolyLog[3, x]^2)/4 + (-4949/9 - ((1240*I)/3)*Pi - (89*Pi^2)/6 - 
      (823*Log[1 - x])/3 + (635*Log[x])/3 + (303*I)*Pi*Log[x] + 
      266*Log[1 - x]*Log[x] + 87*Log[x]^2)*PolyLog[4, 1 - x] + 
    FF[x^2]*((1315*Pi^2)/144 + ((17*I)/8)*Pi^3 + (35*Pi^4)/32 - 
      (139*Pi^2*Log[1 - x])/18 - ((23*I)/24)*Pi^3*Log[1 - x] + 
      (1315*Log[1 - x]^2)/144 + ((17*I)/8)*Pi*Log[1 - x]^2 + 
      (41*Pi^2*Log[1 - x]^2)/48 - (91*Log[1 - x]^3)/36 - 
      ((31*I)/24)*Pi*Log[1 - x]^3 - (11*Log[1 - x]^4)/32 - 
      (41*Pi^2*Log[x])/8 - ((9*I)/8)*Pi^3*Log[x] - (1315*Log[1 - x]*Log[x])/
       72 - ((17*I)/4)*Pi*Log[1 - x]*Log[x] - (13*Pi^2*Log[1 - x]*Log[x])/3 + 
      (155*Log[1 - x]^2*Log[x])/12 + ((43*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
      (41*Log[1 - x]^3*Log[x])/24 + (1315*Log[x]^2)/144 + 
      ((17*I)/8)*Pi*Log[x]^2 + (37*Pi^2*Log[x]^2)/48 - 
      (8*Log[1 - x]*Log[x]^2)/3 + ((51*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
      (65*Log[1 - x]^2*Log[x]^2)/16 - (91*Log[x]^3)/36 - 
      ((31*I)/24)*Pi*Log[x]^3 + (53*Log[1 - x]*Log[x]^3)/24 - 
      (11*Log[x]^4)/32 + ((187*Log[1 - x])/12 - I*Pi*Log[1 - x] - 
        Log[1 - x]^2/2 - (187*Log[x])/12 + I*Pi*Log[x] + Log[x]^2/2)*
       PolyLog[2, x] + (187/12 + ((55*I)/2)*Pi + (43*Log[1 - x])/4 + 
        (67*Log[x])/4)*PolyLog[3, 1 - x] + 
      (187/12 + ((55*I)/2)*Pi + (67*Log[1 - x])/4 + (43*Log[x])/4)*
       PolyLog[3, x] - (45*PolyLog[4, 1 - x])/2 - (45*PolyLog[4, x])/2) + 
    (240 - ((334*I)/3)*Pi + 11*Pi^2 + (214*Log[1 - x])/3 + 
      (166*I)*Pi*Log[1 - x] + 114*Log[1 - x]^2 + (143*Log[x])/2 - 
      (61*I)*Pi*Log[x] + 40*Log[1 - x]*Log[x] - 33*Log[x]^2)*PolyLog[4, x] + 
    (223/4 + ((701*I)/3)*Pi + (719*Log[1 - x])/6 - 7*Log[1 - x]^2 + 
      (331*Log[x])/6 - (42*I)*Pi*Log[x] - 21*Log[x]^2)*
     PolyLog[4, -(x/(1 - x))] + (727/3 - (166*I)*Pi - 126*Log[1 - x] - 
      218*Log[x])*PolyLog[5, 1 - x] + 
    (-667/9 - ((19*I)/6)*Pi - 78*Log[1 - x] - (8*Log[x])/3)*PolyLog[5, x] + 
    (-90 - (166*I)*Pi - 154*Log[1 - x] - 40*Log[x])*
     PolyLog[5, -(x/(1 - x))] + 24*PolyLog[6, 1 - x] - 
    (183*PolyLog[6, x])/2 - 66*PolyLog[6, -(x/(1 - x))] + 
    PolyLog[3, 1 - x]*(83413/1080 + ((27185*I)/36)*Pi - (70*Pi^2)/9 + 
      ((37*I)/3)*Pi^3 + (10649*Log[1 - x])/36 + ((187*I)/3)*Pi*Log[1 - x] + 
      (179*Pi^2*Log[1 - x])/18 + (49*Log[1 - x]^2)/3 + (7*Log[1 - x]^3)/9 + 
      (3034*Log[x])/9 - ((917*I)/6)*Pi*Log[x] + (95*Pi^2*Log[x])/6 - 
      (203*Log[1 - x]*Log[x])/3 - (95*I)*Pi*Log[1 - x]*Log[x] - 
      (166*Log[1 - x]^2*Log[x])/3 - (365*Log[x]^2)/4 - 
      26*Log[1 - x]*Log[x]^2 + (19*Log[x]^3)/6 - (35*PolyLog[3, x])/3 - 
      (37*Zeta[3])/3) + (1435*Zeta[3])/18 - ((10451*I)/36)*Pi*Zeta[3] + 
    (77*Pi^2*Zeta[3])/2 + ((104*I)/3)*Pi^3*Zeta[3] - 
    (101*Log[1 - x]*Zeta[3])/6 + ((196*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
    (343*Pi^2*Log[1 - x]*Zeta[3])/18 + (251*Log[1 - x]^2*Zeta[3])/6 - 
    (7*Log[1 - x]^3*Zeta[3])/9 - (5717*Log[x]*Zeta[3])/36 + 
    ((3829*I)/36)*Pi*Log[x]*Zeta[3] - (17*Pi^2*Log[x]*Zeta[3])/3 - 
    (815*Log[1 - x]*Log[x]*Zeta[3])/3 - (208*I)*Pi*Log[1 - x]*Log[x]*
     Zeta[3] - (721*Log[1 - x]^2*Log[x]*Zeta[3])/6 + 
    (7357*Log[x]^2*Zeta[3])/72 + ((13*I)/2)*Pi*Log[x]^2*Zeta[3] - 
    61*Log[1 - x]*Log[x]^2*Zeta[3] - (4*Log[x]^3*Zeta[3])/3 - 
    (365*Zeta[3]^2)/6 + PolyLog[3, x]*(-467833/1080 + ((7159*I)/36)*Pi - 
      (157*Pi^2)/36 - ((41*I)/6)*Pi^3 + (5755*Log[1 - x])/18 - 
      (157*I)*Pi*Log[1 - x] + (35*Pi^2*Log[1 - x])/18 - 
      (847*Log[1 - x]^2)/12 + (7*Log[1 - x]^3)/9 - (6155*Log[x])/36 + 
      ((35*I)/6)*Pi*Log[x] + (23*Pi^2*Log[x])/6 + (257*Log[1 - x]*Log[x])/6 + 
      (42*I)*Pi*Log[1 - x]*Log[x] - (35*Log[1 - x]^2*Log[x])/6 - 
      (59*Log[x]^2)/2 + ((13*I)/2)*Pi*Log[x]^2 + 21*Log[1 - x]*Log[x]^2 + 
      (17*Log[x]^3)/3 + (362*Zeta[3])/3) + 
    FF[x^(-2)]*((17*Pi^4)/36 + ((685*I)/18)*Pi*Log[1 - x] + 
      (373*Pi^2*Log[1 - x])/360 - (I/6)*Pi^3*Log[1 - x] + 
      (685*Log[1 - x]^2)/36 - ((3011*I)/240)*Pi*Log[1 - x]^2 + 
      (41*Pi^2*Log[1 - x]^2)/24 - (433*Log[1 - x]^3)/72 + 
      ((61*I)/24)*Pi*Log[1 - x]^3 + (161*Log[1 - x]^4)/48 - 
      ((367*I)/40)*Pi*Log[1 - x]*Log[x] - (53*Pi^2*Log[1 - x]*Log[x])/12 - 
      (302*Log[1 - x]^2*Log[x])/15 - ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (55*Log[1 - x]^3*Log[x])/4 + 21*Log[1 - x]^2*Log[x]^2 + 
      (((-3731*I)/120)*Pi + (41*Pi^2)/6 - (3731*Log[1 - x])/120 + 
        (I/2)*Pi*Log[1 - x] + Log[1 - x]^2/4)*PolyLog[2, x] + 
      (-3731/120 + ((265*I)/4)*Pi - (71*Log[1 - x])/4 + 84*Log[x])*
       PolyLog[3, 1 - x] + (((11*I)/2)*Pi + (11*Log[1 - x])/2)*
       PolyLog[3, x] - (85*PolyLog[4, 1 - x])/2 + (157*PolyLog[4, x])/2 + 
      (157*PolyLog[4, -(x/(1 - x))])/2 + (3731*Zeta[3])/120 - 
      ((265*I)/4)*Pi*Zeta[3] + (71*Log[1 - x]*Zeta[3])/4 - 
      84*Log[x]*Zeta[3]) + PolyLog[2, x]*(((275623*I)/540)*Pi - 
      (8419*Pi^2)/216 + ((1277*I)/36)*Pi^3 - (319*Pi^4)/180 + 
      (83413*Log[1 - x])/1080 + ((544*I)/3)*Pi*Log[1 - x] - 
      (251*Pi^2*Log[1 - x])/36 + ((47*I)/6)*Pi^3*Log[1 - x] + 
      (3509*Log[1 - x]^2)/72 + ((43*I)/12)*Pi*Log[1 - x]^2 + 
      (29*Pi^2*Log[1 - x]^2)/24 - (199*Log[1 - x]^3)/36 - 
      (41*Log[1 - x]^4)/48 + (467833*Log[x])/1080 + ((623*I)/9)*Pi*Log[x] - 
      (37*Pi^2*Log[x])/6 - ((7*I)/2)*Pi^3*Log[x] - (1381*Log[1 - x]*Log[x])/
       36 - ((599*I)/3)*Pi*Log[1 - x]*Log[x] + (44*Pi^2*Log[1 - x]*Log[x])/
       3 - (57*Log[1 - x]^2*Log[x])/2 - (34*I)*Pi*Log[1 - x]^2*Log[x] - 
      (91*Log[1 - x]^3*Log[x])/12 + (5677*Log[x]^2)/72 + 
      ((119*I)/6)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/3 - 
      120*Log[1 - x]*Log[x]^2 - (19*Log[1 - x]^2*Log[x]^2)/2 + 
      (205*Log[x]^3)/36 - ((7*I)/4)*Pi*Log[x]^3 + (19*Log[1 - x]*Log[x]^3)/
       6 - (61*Log[x]^4)/48 + (-292/3 - (56*I)*Pi - 43*Log[1 - x] - 
        13*Log[x])*PolyLog[3, 1 - x] + (1508/9 + ((461*I)/6)*Pi + 
        (47*Log[1 - x])/2 + (160*Log[x])/3)*PolyLog[3, x] + 
      (167*PolyLog[4, 1 - x])/2 - 68*PolyLog[4, x] - 
      (41*PolyLog[4, -(x/(1 - x))])/2 - (1681*Zeta[3])/18 - 
      ((641*I)/6)*Pi*Zeta[3] - (95*Log[1 - x]*Zeta[3])/2 - 
      (178*Log[x]*Zeta[3])/3) + FF[x^(-1)]*(((22913*I)/360)*Pi - 
      (527*Pi^2)/48 + ((87*I)/8)*Pi^3 - (13*Pi^4)/15 + 
      (22913*Log[1 - x])/360 - ((28033*I)/360)*Pi*Log[1 - x] - 
      (6859*Pi^2*Log[1 - x])/360 + (3*I)*Pi^3*Log[1 - x] - 
      (3199*Log[1 - x]^2)/72 + ((1547*I)/60)*Pi*Log[1 - x]^2 + 
      (3*Pi^2*Log[1 - x]^2)/4 + (281*Log[1 - x]^3)/36 - 
      ((29*I)/6)*Pi*Log[1 - x]^3 - (19*Log[1 - x]^4)/4 - 
      ((367*I)/40)*Pi*Log[x] + (115*Pi^2*Log[x])/12 - 
      (367*Log[1 - x]*Log[x])/40 - ((584*I)/15)*Pi*Log[1 - x]*Log[x] - 
      2*Pi^2*Log[1 - x]*Log[x] + (1046*Log[1 - x]^2*Log[x])/15 + 
      ((5*I)/2)*Pi*Log[1 - x]^2*Log[x] + (27*Log[1 - x]^3*Log[x])/2 - 
      42*Log[1 - x]*Log[x]^2 + (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (49*Log[1 - x]^2*Log[x]^2)/2 + (((52*I)/5)*Pi - (31*Pi^2)/2 + 
        (472*Log[1 - x])/5 - (3*I)*Pi*Log[1 - x] - (11*Log[1 - x]^2)/2 - 
        84*Log[x] + (8*I)*Pi*Log[x] + 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (472/5 - (107*I)*Pi + 7*Log[1 - x] - 114*Log[x])*PolyLog[3, 1 - x] + 
      (84 - (19*I)*Pi - 19*Log[1 - x])*PolyLog[3, x] + 78*PolyLog[4, 1 - x] - 
      103*PolyLog[4, x] - 103*PolyLog[4, -(x/(1 - x))] - (1369*Zeta[3])/10 + 
      (107*I)*Pi*Zeta[3] - 7*Log[1 - x]*Zeta[3] + 114*Log[x]*Zeta[3]) + 
    FF[x]*((-7*Pi^2)/9 - ((20167*I)/3240)*Pi^3 + (5399*Pi^4)/2160 - 
      ((11*I)/90)*Pi^5 + (68*Li[{3, 2}, 1, x])/9 - (40*Li[{3, 2}, 1 - x, 1])/
       3 - (28*Li[{3, 2}, x, 1])/3 + (12535*Log[1 - x])/216 + 
      ((181*I)/36)*Pi*Log[1 - x] + (2599*Pi^2*Log[1 - x])/270 - 
      ((239*I)/36)*Pi^3*Log[1 - x] - (97*Pi^4*Log[1 - x])/135 - 
      (557*Log[1 - x]^2)/72 - ((8993*I)/1080)*Pi*Log[1 - x]^2 - 
      (235*Pi^2*Log[1 - x]^2)/72 + ((11*I)/9)*Pi^3*Log[1 - x]^2 - 
      (91*Log[1 - x]^3)/72 + ((347*I)/108)*Pi*Log[1 - x]^3 + 
      (4*Pi^2*Log[1 - x]^3)/3 + (517*Log[1 - x]^4)/432 - 
      (I/18)*Pi*Log[1 - x]^4 + (11*Log[1 - x]^5)/45 - (12535*Log[x])/216 - 
      ((181*I)/36)*Pi*Log[x] + (6973*Pi^2*Log[x])/648 - 
      ((113*I)/108)*Pi^3*Log[x] - (88*Pi^4*Log[x])/135 + 
      (14*Log[1 - x]*Log[x])/9 + ((4507*I)/540)*Pi*Log[1 - x]*Log[x] - 
      (323*Pi^2*Log[1 - x]*Log[x])/27 + ((10*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
      (26311*Log[1 - x]^2*Log[x])/1080 + ((1105*I)/36)*Pi*Log[1 - x]^2*
       Log[x] + (19*Pi^2*Log[1 - x]^2*Log[x])/3 + (803*Log[1 - x]^3*Log[x])/
       108 - ((14*I)/9)*Pi*Log[1 - x]^3*Log[x] + (445*Log[x]^2)/72 - 
      ((6667*I)/1080)*Pi*Log[x]^2 + (811*Pi^2*Log[x]^2)/216 - 
      ((7*I)/9)*Pi^3*Log[x]^2 + (121*Log[1 - x]*Log[x]^2)/24 - 
      ((5*I)/12)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
      (353*Log[1 - x]^2*Log[x]^2)/24 - ((7*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (38*Log[1 - x]^3*Log[x]^2)/9 + (49*Log[x]^3)/24 + 
      ((17*I)/36)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/9 - 
      (25*Log[1 - x]*Log[x]^3)/12 - ((2*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
      (14*Log[1 - x]^2*Log[x]^3)/9 + (29*Log[x]^4)/48 + (I/6)*Pi*Log[x]^4 + 
      ((-20*Log[1 - x])/3 + (20*Log[x])/3)*PolyLog[2, x]^2 + 
      (-23393/540 + ((469*I)/9)*Pi + 6*Pi^2 + (545*Log[1 - x])/18 + 
        ((8*I)/3)*Pi*Log[1 - x] + (14*Log[1 - x]^2)/3 + (481*Log[x])/18 - 
        ((8*I)/3)*Pi*Log[x] - 20*Log[1 - x]*Log[x] + 2*Log[x]^2)*
       PolyLog[3, 1 - x] + (-16747/540 + ((7*I)/3)*Pi - (34*Pi^2)/9 - 
        (215*Log[1 - x])/18 + ((8*I)/3)*Pi*Log[1 - x] - 2*Log[1 - x]^2 + 
        (169*Log[x])/18 - ((8*I)/3)*Pi*Log[x] + (20*Log[1 - x]*Log[x])/3 - 
        (14*Log[x]^2)/3)*PolyLog[3, x] + 
      (-55 - (8*I)*Pi - (16*Log[1 - x])/3 + (112*Log[x])/3)*
       PolyLog[4, 1 - x] + (41/9 + (8*I)*Pi + 8*Log[1 - x] + (16*Log[x])/3)*
       PolyLog[4, x] + (164/9 + ((8*I)/3)*Pi + (4*Log[1 - x])/3 + 
        (4*Log[x])/3)*PolyLog[4, -(x/(1 - x))] - 32*PolyLog[5, 1 - x] - 
      (52*PolyLog[5, x])/9 - (68*PolyLog[5, -(x/(1 - x))])/3 + 
      PolyLog[2, x]*(((-3323*I)/270)*Pi - (118*Pi^2)/9 + ((16*I)/9)*Pi^3 - 
        (23393*Log[1 - x])/540 + ((118*I)/3)*Pi*Log[1 - x] + 
        (82*Pi^2*Log[1 - x])/9 + (107*Log[1 - x]^2)/9 - 
        ((4*I)/3)*Pi*Log[1 - x]^2 + (10*Log[1 - x]^3)/9 + 
        (16747*Log[x])/540 + ((94*I)/9)*Pi*Log[x] + (62*Pi^2*Log[x])/9 + 
        (184*Log[1 - x]*Log[x])/9 - ((16*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (34*Log[1 - x]^2*Log[x])/3 - (23*Log[x]^2)/9 - 
        ((4*I)/3)*Pi*Log[x]^2 + 2*Log[1 - x]*Log[x]^2 + (10*Log[x]^3)/9 - 
        (40*PolyLog[3, 1 - x])/3 - (52*PolyLog[3, x])/9 - (140*Zeta[3])/9) + 
      (40*Pi^2*Zeta[3])/9 + (104*Log[1 - x]*Zeta[3])/9 - 
      (104*Log[x]*Zeta[3])/9 - (80*Log[1 - x]*Log[x]*Zeta[3])/3 - 
      (68*Zeta[5])/3) - (2206*Zeta[5])/3 - (248*I)*Pi*Zeta[5] - 
    81*Log[1 - x]*Zeta[5] + (233*Log[x]*Zeta[5])/2 + 
    FF[(1 - x)^(-1)]*(((-307709*I)/1620)*Pi + (49163*Pi^2)/324 + 
      ((38129*I)/360)*Pi^3 - (107719*Pi^4)/6480 - ((3263*I)/270)*Pi^5 - 
      (529*Pi^6)/5670 + (199*Li[{3, 3}, 1 - x, 1])/3 + 
      (463*Li[{3, 3}, x, 1])/3 + (50*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
      63*Li[{4, 2}, 1 - x, 1] + 172*Li[{4, 2}, x, 1] + 
      20*Li[{2, 2, 2}, x, 1, 1] - ((26803*I)/135)*Pi*Log[1 - x] + 
      (112*Pi^2*Log[1 - x])/3 + ((181*I)/2)*Pi^3*Log[1 - x] - 
      (3169*Pi^4*Log[1 - x])/360 - ((56*I)/45)*Pi^5*Log[1 - x] - 
      ((61*I)/36)*Pi*Log[1 - x]^2 + (1730*Pi^2*Log[1 - x]^2)/27 - 
      ((1135*I)/18)*Pi^3*Log[1 - x]^2 - (1367*Pi^4*Log[1 - x]^2)/540 + 
      ((2*I)/9)*Pi*Log[1 - x]^3 - (2105*Pi^2*Log[1 - x]^3)/54 - 
      ((164*I)/9)*Pi^3*Log[1 - x]^3 + (3227*Log[1 - x]^4)/216 - 
      ((1003*I)/36)*Pi*Log[1 - x]^4 - (1805*Pi^2*Log[1 - x]^4)/108 - 
      (1811*Log[1 - x]^5)/120 - ((82*I)/15)*Pi*Log[1 - x]^5 - 
      (2951*Log[1 - x]^6)/540 + Li[{3, 2}, 1, x]*(2303/18 - ((563*I)/3)*Pi - 
        108*Log[1 - x] - (119*Log[x])/3) - (307709*Log[x])/1620 + 
      ((200936*I)/405)*Pi*Log[x] - (30347*Pi^2*Log[x])/216 - 
      ((1132*I)/27)*Pi^3*Log[x] + (6743*Pi^4*Log[x])/540 + 
      ((935*I)/72)*Pi^5*Log[x] - (26803*Log[1 - x]*Log[x])/135 - 
      ((5665*I)/18)*Pi*Log[1 - x]*Log[x] + (1681*Pi^2*Log[1 - x]*Log[x])/18 - 
      ((89*I)/3)*Pi^3*Log[1 - x]*Log[x] + (587*Pi^4*Log[1 - x]*Log[x])/45 - 
      (359*Log[1 - x]^2*Log[x])/3 - ((4229*I)/12)*Pi*Log[1 - x]^2*Log[x] + 
      (233*Pi^2*Log[1 - x]^2*Log[x])/12 + ((281*I)/6)*Pi^3*Log[1 - x]^2*
       Log[x] - (8885*Log[1 - x]^3*Log[x])/54 + ((2057*I)/18)*Pi*Log[1 - x]^3*
       Log[x] + (307*Pi^2*Log[1 - x]^3*Log[x])/9 + (4265*Log[1 - x]^4*Log[x])/
       72 + ((227*I)/6)*Pi*Log[1 - x]^4*Log[x] + (4693*Log[1 - x]^5*Log[x])/
       180 + (30344*Log[x]^2)/81 + ((28457*I)/360)*Pi*Log[x]^2 - 
      (5903*Pi^2*Log[x]^2)/72 + ((65*I)/24)*Pi^3*Log[x]^2 + 
      (1691*Pi^4*Log[x]^2)/720 - (1423*Log[1 - x]*Log[x]^2)/9 - 
      ((601*I)/12)*Pi*Log[1 - x]*Log[x]^2 - (131*Pi^2*Log[1 - x]*Log[x]^2)/
       12 - I*Pi^3*Log[1 - x]*Log[x]^2 - (195*Log[1 - x]^2*Log[x]^2)/8 + 
      ((347*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 - (125*Pi^2*Log[1 - x]^2*Log[x]^2)/
       12 + (125*Log[1 - x]^3*Log[x]^2)/4 - (32*I)*Pi*Log[1 - x]^3*Log[x]^2 - 
      (355*Log[1 - x]^4*Log[x]^2)/24 - (197*Log[x]^3)/18 + 
      ((2827*I)/108)*Pi*Log[x]^3 + (847*Pi^2*Log[x]^3)/108 - 
      ((31*I)/18)*Pi^3*Log[x]^3 - (40*Log[1 - x]*Log[x]^3)/9 + 
      (I/2)*Pi*Log[1 - x]*Log[x]^3 + (19*Pi^2*Log[1 - x]*Log[x]^3)/18 + 
      (337*Log[1 - x]^2*Log[x]^3)/4 + (3*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
      16*Log[1 - x]^3*Log[x]^3 - (1061*Log[x]^4)/432 - 
      ((193*I)/72)*Pi*Log[x]^4 - (19*Pi^2*Log[x]^4)/36 + 
      (31*Log[1 - x]*Log[x]^4)/24 - (19*Log[1 - x]^2*Log[x]^4)/6 + 
      (43*Log[x]^5)/360 - (I/120)*Pi*Log[x]^5 - Log[x]^6/144 + 
      Li[{3, 2}, 1 - x, 1]*(1045/3 + (328*I)*Pi + 312*Log[1 - x] + 
        16*Log[x]) + Li[{3, 2}, x, 1]*(257/2 + (359*I)*Pi + 274*Log[1 - x] + 
        45*Log[x]) + (((1291*I)/3)*Pi - (5*Pi^2)/2 + (1045*Log[1 - x])/6 + 
        (56*I)*Pi*Log[1 - x] + 34*Log[1 - x]^2 + (1537*Log[x])/6 + 
        ((99*I)/2)*Pi*Log[x] - 12*Log[1 - x]*Log[x] + (123*Log[x]^2)/4)*
       PolyLog[2, x]^2 - (10*PolyLog[2, x]^3)/3 - (171*PolyLog[3, 1 - x]^2)/
       2 + (135*PolyLog[3, x]^2)/2 + (4468/9 + ((2873*I)/3)*Pi + 
        (140*Pi^2)/3 + (1669*Log[1 - x])/3 - 849*Log[x] - 
        (1266*I)*Pi*Log[x] - 1198*Log[1 - x]*Log[x] - 189*Log[x]^2)*
       PolyLog[4, 1 - x] + (-6599/18 - ((46*I)/3)*Pi - 57*Pi^2 - 
        (1205*Log[1 - x])/3 - (656*I)*Pi*Log[1 - x] - 561*Log[1 - x]^2 - 
        (797*Log[x])/3 + (284*I)*Pi*Log[x] - 32*Log[1 - x]*Log[x] + 
        150*Log[x]^2)*PolyLog[4, x] + (3227/9 - ((2006*I)/3)*Pi + 5*Pi^2 - 
        (748*Log[1 - x])/3 - 25*Log[1 - x]^2 - 214*Log[x] + 
        (252*I)*Pi*Log[x] + 126*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (-113/3 + (656*I)*Pi + 624*Log[1 - x] + 682*Log[x])*PolyLog[5, 1 - x] + 
      (9971/18 + ((367*I)/3)*Pi + 440*Log[1 - x] - (119*Log[x])/3)*
       PolyLog[5, x] + (1693/3 + (656*I)*Pi + 524*Log[1 - x] + 32*Log[x])*
       PolyLog[5, -(x/(1 - x))] - 126*PolyLog[6, 1 - x] + 27*PolyLog[6, x] - 
      24*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*(9733/20 + ((352*I)/9)*Pi - 
        (449*Pi^2)/9 + ((59*I)/3)*Pi^3 - (4133*Log[1 - x])/9 + 
        ((1580*I)/3)*Pi*Log[1 - x] - (50*Pi^2*Log[1 - x])/9 + 
        (575*Log[1 - x]^2)/3 + (25*Log[1 - x]^3)/9 + (1693*Log[x])/3 + 
        ((56*I)/3)*Pi*Log[x] - (50*Pi^2*Log[x])/3 - 62*Log[1 - x]*Log[x] - 
        (252*I)*Pi*Log[1 - x]*Log[x] + (5*Log[1 - x]^2*Log[x])/3 + 
        (187*Log[x]^2)/3 - (7*I)*Pi*Log[x]^2 - 126*Log[1 - x]*Log[x]^2 - 
        (34*Log[x]^3)/3 - (1978*Zeta[3])/3) + (20513*Zeta[3])/180 - 
      ((253*I)/18)*Pi*Zeta[3] - (547*Pi^2*Zeta[3])/18 - 
      ((400*I)/3)*Pi^3*Zeta[3] + (5497*Log[1 - x]*Zeta[3])/18 - 
      ((1106*I)/3)*Pi*Log[1 - x]*Zeta[3] - (886*Pi^2*Log[1 - x]*Zeta[3])/9 - 
      (763*Log[1 - x]^2*Zeta[3])/6 - (25*Log[1 - x]^3*Zeta[3])/9 - 
      (4525*Log[x]*Zeta[3])/9 - ((6349*I)/18)*Pi*Log[x]*Zeta[3] + 
      (145*Pi^2*Log[x]*Zeta[3])/3 + (2363*Log[1 - x]*Log[x]*Zeta[3])/3 + 
      (908*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (1867*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (8743*Log[x]^2*Zeta[3])/36 - 
      (31*I)*Pi*Log[x]^2*Zeta[3] + 158*Log[1 - x]*Log[x]^2*Zeta[3] + 
      (8*Log[x]^3*Zeta[3])/3 + (1028*Zeta[3]^2)/3 + 
      PolyLog[3, 1 - x]*(-4247/18 - ((2200*I)/3)*Pi - (73*Pi^2)/9 - 
        ((158*I)/3)*Pi^3 - 495*Log[1 - x] - (99*I)*Pi*Log[1 - x] - 
        (383*Pi^2*Log[1 - x])/9 - 46*Log[1 - x]^2 + (25*Log[1 - x]^3)/9 - 
        (187*Log[x])/3 + (338*I)*Pi*Log[x] - (134*Pi^2*Log[x])/3 + 
        (1024*Log[1 - x]*Log[x])/3 + (358*I)*Pi*Log[1 - x]*Log[x] + 
        (779*Log[1 - x]^2*Log[x])/3 + (345*Log[x]^2)/2 + (6*I)*Pi*Log[x]^2 + 
        31*Log[1 - x]*Log[x]^2 - (19*Log[x]^3)/3 + (10*PolyLog[3, x])/3 + 
        (368*Zeta[3])/3) + PolyLog[2, x]*(((-130067*I)/180)*Pi + 
        (7415*Pi^2)/54 - ((503*I)/6)*Pi^3 + (40*Pi^4)/9 - 
        (4247*Log[1 - x])/18 - ((818*I)/3)*Pi*Log[1 - x] - 
        (95*Pi^2*Log[1 - x])/18 - ((104*I)/3)*Pi^3*Log[1 - x] - 
        (135*Log[1 - x]^2)/2 - (3*I)*Pi*Log[1 - x]^2 - (97*Pi^2*Log[1 - x]^2)/
         6 + (43*Log[1 - x]^3)/6 - (5*Log[1 - x]^4)/12 - (9733*Log[x])/20 - 
        ((1795*I)/6)*Pi*Log[x] + (269*Pi^2*Log[x])/9 + (21*I)*Pi^3*Log[x] + 
        (115*Log[1 - x]*Log[x])/3 + (436*I)*Pi*Log[1 - x]*Log[x] - 
        (124*Pi^2*Log[1 - x]*Log[x])/3 + (449*Log[1 - x]^2*Log[x])/3 + 
        (125*I)*Pi*Log[1 - x]^2*Log[x] + (185*Log[1 - x]^3*Log[x])/3 - 
        (807*Log[x]^2)/4 - (54*I)*Pi*Log[x]^2 + (59*Pi^2*Log[x]^2)/3 + 
        (485*Log[1 - x]*Log[x]^2)/2 + (6*I)*Pi*Log[1 - x]*Log[x]^2 + 
        (11*Log[1 - x]^2*Log[x]^2)/2 - (121*Log[x]^3)/9 + 
        ((3*I)/2)*Pi*Log[x]^3 - (19*Log[1 - x]*Log[x]^3)/3 + 
        (61*Log[x]^4)/24 + (1045/3 + (220*I)*Pi + 224*Log[1 - x] - 4*Log[x])*
         PolyLog[3, 1 - x] + (-6919/18 - ((1049*I)/3)*Pi - 78*Log[1 - x] - 
          (815*Log[x])/3)*PolyLog[3, x] - 302*PolyLog[4, 1 - x] + 
        331*PolyLog[4, x] - 10*PolyLog[4, -(x/(1 - x))] + (5611*Zeta[3])/18 + 
        ((1553*I)/3)*Pi*Zeta[3] + 204*Log[1 - x]*Zeta[3] + 
        (941*Log[x]*Zeta[3])/3) + 1655*Zeta[5] + (820*I)*Pi*Zeta[5] + 
      573*Log[1 - x]*Zeta[5] - 581*Log[x]*Zeta[5]) + 
    FF[(1 - x)^(-2)]*(((-31063*I)/810)*Pi^3 - (13*Pi^4)/648 + 
      ((1973*I)/270)*Pi^5 - (2329*Pi^6)/7560 - (259*Li[{3, 3}, 1 - x, 1])/6 - 
      (490*Li[{3, 3}, x, 1])/3 - (101*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      (129*Li[{4, 2}, 1 - x, 1])/2 - 198*Li[{4, 2}, x, 1] - 
      (113*Li[{2, 2, 2}, x, 1, 1])/4 - ((37*I)/108)*Pi^3*Log[1 - x] + 
      (383*Pi^4*Log[1 - x])/54 + ((107*I)/120)*Pi^5*Log[1 - x] - 
      (61*Pi^2*Log[1 - x]^2)/6 + ((643*I)/18)*Pi^3*Log[1 - x]^2 + 
      (6059*Pi^4*Log[1 - x]^2)/2160 + (838*Pi^2*Log[1 - x]^3)/27 + 
      ((287*I)/18)*Pi^3*Log[1 - x]^3 - (61*Log[1 - x]^4)/12 + 
      ((641*I)/36)*Pi*Log[1 - x]^4 + (3631*Pi^2*Log[1 - x]^4)/216 + 
      (628*Log[1 - x]^5)/45 + ((283*I)/60)*Pi*Log[1 - x]^5 + 
      (782*Log[1 - x]^6)/135 + Li[{3, 2}, x, 1]*(-3001/12 - (338*I)*Pi - 
        281*Log[1 - x] - Log[x]/2) + Li[{3, 2}, 1, x]*
       (1985/36 + ((554*I)/3)*Pi + (382*Log[1 - x])/3 + (5*Log[x])/6) - 
      ((134995*I)/324)*Pi*Log[x] + (24259*Pi^2*Log[x])/162 + 
      ((8005*I)/216)*Pi^3*Log[x] - (7633*Pi^4*Log[x])/540 - 
      ((487*I)/40)*Pi^5*Log[x] + ((169*I)/6)*Pi*Log[1 - x]*Log[x] - 
      (37*Pi^2*Log[1 - x]*Log[x])/108 + ((107*I)/12)*Pi^3*Log[1 - x]*Log[x] - 
      (2291*Pi^4*Log[1 - x]*Log[x])/180 + ((37*I)/36)*Pi*Log[1 - x]^2*
       Log[x] - (400*Pi^2*Log[1 - x]^2*Log[x])/9 - ((175*I)/4)*Pi^3*
       Log[1 - x]^2*Log[x] + (61*Log[1 - x]^3*Log[x])/3 - 
      ((215*I)/3)*Pi*Log[1 - x]^3*Log[x] - (209*Pi^2*Log[1 - x]^3*Log[x])/6 - 
      (2135*Log[1 - x]^4*Log[x])/36 - ((413*I)/12)*Pi*Log[1 - x]^4*Log[x] - 
      (1981*Log[1 - x]^5*Log[x])/72 - (134995*Log[x]^2)/648 - 
      ((4124*I)/135)*Pi*Log[x]^2 + (17839*Pi^2*Log[x]^2)/432 + 
      ((8*I)/3)*Pi^3*Log[x]^2 - (1433*Pi^4*Log[x]^2)/720 + 
      (169*Log[1 - x]*Log[x]^2)/12 + (313*Pi^2*Log[1 - x]*Log[x]^2)/72 + 
      ((3*I)/2)*Pi^3*Log[1 - x]*Log[x]^2 + (37*Log[1 - x]^2*Log[x]^2)/36 - 
      ((107*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 + (259*Pi^2*Log[1 - x]^2*Log[x]^2)/
       24 + (37*Log[1 - x]^3*Log[x]^2)/9 + ((103*I)/3)*Pi*Log[1 - x]^3*
       Log[x]^2 + (271*Log[1 - x]^4*Log[x]^2)/16 + (127*Log[x]^3)/4 - 
      ((3701*I)/216)*Pi*Log[x]^3 - (301*Pi^2*Log[x]^3)/54 + 
      ((13*I)/9)*Pi^3*Log[x]^3 - (2*Pi^2*Log[1 - x]*Log[x]^3)/3 - 
      (313*Log[1 - x]^2*Log[x]^3)/24 - ((9*I)/2)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (95*Log[1 - x]^3*Log[x]^3)/6 - (1217*Log[x]^4)/432 + 
      ((127*I)/48)*Pi*Log[x]^4 + (Pi^2*Log[x]^4)/3 + 
      2*Log[1 - x]^2*Log[x]^4 - (7*Log[x]^5)/72 + (I/30)*Pi*Log[x]^5 + 
      Log[x]^6/180 + Li[{3, 2}, 1 - x, 1]*(-280 - (291*I)*Pi - 
        295*Log[1 - x] + 4*Log[x]) + (((-547*I)/3)*Pi - (5*Pi^2)/12 - 
        140*Log[1 - x] - ((97*I)/2)*Pi*Log[1 - x] - (135*Log[1 - x]^2)/4 - 
        (127*Log[x])/3 - ((97*I)/2)*Pi*Log[x] + 19*Log[1 - x]*Log[x] - 
        (135*Log[x]^2)/4)*PolyLog[2, x]^2 + (113*PolyLog[2, x]^3)/24 + 
      (941*PolyLog[3, 1 - x]^2)/12 - (69*PolyLog[3, x]^2)/2 + 
      (122 - (426*I)*Pi - (87*Pi^2)/2 - (836*Log[1 - x])/3 + 
        (4*I)*Pi*Log[1 - x] - 6*Log[1 - x]^2 + (2606*Log[x])/3 + 
        (1154*I)*Pi*Log[x] + 1095*Log[1 - x]*Log[x] + (241*Log[x]^2)/2)*
       PolyLog[4, 1 - x] + (4021/9 + ((451*I)/6)*Pi + (431*Pi^2)/6 + 
        560*Log[1 - x] + (582*I)*Pi*Log[1 - x] + (1051*Log[1 - x]^2)/2 - 
        (52*Log[x])/3 - (279*I)*Pi*Log[x] - 8*Log[1 - x]*Log[x] - 
        136*Log[x]^2)*PolyLog[4, x] + (-122 + ((1282*I)/3)*Pi + (19*Pi^2)/6 + 
        (836*Log[1 - x])/3 - (4*I)*Pi*Log[1 - x] + (113*Log[1 - x]^2)/2 - 
        (82*Log[x])/3 - (256*I)*Pi*Log[x] - 16*Log[1 - x]*Log[x] - 
        120*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (-844/3 - (586*I)*Pi - 578*Log[1 - x] - 525*Log[x])*PolyLog[5, 1 - x] + 
      (-3217/36 - ((544*I)/3)*Pi - (1304*Log[1 - x])/3 + (53*Log[x])/6)*
       PolyLog[5, x] + (-844/3 - (586*I)*Pi - 376*Log[1 - x] - 8*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 117*PolyLog[6, 1 - x] + 186*PolyLog[6, x] + 
      186*PolyLog[6, -(x/(1 - x))] + PolyLog[3, 1 - x]*
       (((37*I)/18)*Pi + (79*Pi^2)/9 + (48*I)*Pi^3 - 
        ((4*I)/3)*Pi*Log[1 - x] + (344*Pi^2*Log[1 - x])/9 - 
        (101*Log[1 - x]^3)/18 + (37*Log[x])/18 - ((107*I)/2)*Pi*Log[x] + 
        (229*Pi^2*Log[x])/6 - (844*Log[1 - x]*Log[x])/3 - 
        (316*I)*Pi*Log[1 - x]*Log[x] - (1429*Log[1 - x]^2*Log[x])/6 - 
        (313*Log[x]^2)/12 - (9*I)*Pi*Log[x]^2 - (17*Log[1 - x]*Log[x]^2)/2 + 
        4*Log[x]^3 + (50*PolyLog[3, x])/3 - (437*Zeta[3])/3) + 
      (31063*Zeta[3])/135 + ((10033*I)/36)*Pi*Zeta[3] - 
      (449*Pi^2*Zeta[3])/36 + ((338*I)/3)*Pi^3*Zeta[3] - 
      122*Log[1 - x]*Zeta[3] + ((1282*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
      (1877*Pi^2*Log[1 - x]*Zeta[3])/18 + (418*Log[1 - x]^2*Zeta[3])/3 - 
      (2*I)*Pi*Log[1 - x]^2*Zeta[3] + (137*Log[1 - x]^3*Zeta[3])/18 + 
      (4867*Log[x]*Zeta[3])/12 + ((1106*I)/9)*Pi*Log[x]*Zeta[3] - 
      (95*Pi^2*Log[x]*Zeta[3])/2 - (1762*Log[1 - x]*Log[x]*Zeta[3])/3 - 
      (838*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (1819*Log[1 - x]^2*Log[x]*Zeta[3])/3 + (808*Log[x]^2*Zeta[3])/9 + 
      (22*I)*Pi*Log[x]^2*Zeta[3] - 112*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (8*Log[x]^3*Zeta[3])/3 - (2101*Zeta[3]^2)/6 + 
      PolyLog[3, x]*(-31063/135 - ((10033*I)/36)*Pi + (3809*Pi^2)/36 - 
        ((29*I)/3)*Pi^3 + 122*Log[1 - x] - ((1282*I)/3)*Pi*Log[1 - x] - 
        (107*Pi^2*Log[1 - x])/18 - (418*Log[1 - x]^2)/3 + 
        (2*I)*Pi*Log[1 - x]^2 - (137*Log[1 - x]^3)/18 - (4867*Log[x])/12 - 
        (15*I)*Pi*Log[x] + (61*Pi^2*Log[x])/6 + (82*Log[1 - x]*Log[x])/3 + 
        (256*I)*Pi*Log[1 - x]*Log[x] + (49*Log[1 - x]^2*Log[x])/3 - 
        (215*Log[x]^2)/6 + (7*I)*Pi*Log[x]^2 + 120*Log[1 - x]*Log[x]^2 + 
        (20*Log[x]^3)/3 + (1993*Zeta[3])/3) + PolyLog[2, x]*
       (((31063*I)/135)*Pi - (4741*Pi^2)/108 + ((565*I)/18)*Pi^3 - 
        (323*Pi^4)/180 + ((37*I)/18)*Pi*Log[1 - x] + (79*Pi^2*Log[1 - x])/9 + 
        ((191*I)/6)*Pi^3*Log[1 - x] - ((2*I)/3)*Pi*Log[1 - x]^2 + 
        (455*Pi^2*Log[1 - x]^2)/24 + (89*Log[1 - x]^4)/48 + 
        (31063*Log[x])/135 + ((2156*I)/9)*Pi*Log[x] - (265*Pi^2*Log[x])/6 - 
        ((77*I)/3)*Pi^3*Log[x] + (37*Log[1 - x]*Log[x])/18 - 
        ((107*I)/2)*Pi*Log[1 - x]*Log[x] + (106*Pi^2*Log[1 - x]*Log[x])/3 - 
        (422*Log[1 - x]^2*Log[x])/3 - ((219*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
        (263*Log[1 - x]^3*Log[x])/4 + (4363*Log[x]^2)/36 + 
        ((121*I)/3)*Pi*Log[x]^2 - (109*Pi^2*Log[x]^2)/6 - 
        (313*Log[1 - x]*Log[x]^2)/12 - (9*I)*Pi*Log[1 - x]*Log[x]^2 + 
        (17*Log[1 - x]^2*Log[x]^2)/4 + (289*Log[x]^3)/36 - 
        (I/3)*Pi*Log[x]^3 + 4*Log[1 - x]*Log[x]^3 - (4*Log[x]^4)/3 + 
        (-280 - (194*I)*Pi - 215*Log[1 - x] + 21*Log[x])*PolyLog[3, 1 - x] + 
        (5033/36 + ((992*I)/3)*Pi + (395*Log[1 - x])/6 + (1589*Log[x])/6)*
         PolyLog[3, x] + (501*PolyLog[4, 1 - x])/2 - (697*PolyLog[4, x])/2 + 
        (89*PolyLog[4, -(x/(1 - x))])/2 - (4139*Zeta[3])/36 - 
        ((1466*I)/3)*Pi*Zeta[3] - (1169*Log[1 - x]*Zeta[3])/6 - 
        (1763*Log[x]*Zeta[3])/6) - (5897*Zeta[5])/6 - (662*I)*Pi*Zeta[5] - 
      (1225*Log[1 - x]*Zeta[5])/2 + 510*Log[x]*Zeta[5])) + 
  COLOR[CF^2*NfV2]*(17/2 - ((145*I)/6)*Pi - (1949*Pi^2)/12 + 
    ((25*I)/6)*Pi^3 - (73*Pi^4)/90 + ((61*I)/20)*Pi^5 + (4997*Pi^6)/3780 - 
    68*Li[{3, 3}, 1 - x, 1] + (74*Li[{3, 3}, x, 1])/3 + 
    (20*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 24*Li[{4, 2}, 1 - x, 1] + 
    82*Li[{4, 2}, x, 1] + 26*Li[{2, 2, 2}, x, 1, 1] - (272*Log[1 - x])/3 + 
    ((457*I)/6)*Pi*Log[1 - x] + (340*Pi^2*Log[1 - x])/3 - 
    ((157*I)/3)*Pi^3*Log[1 - x] - (823*Pi^4*Log[1 - x])/90 - 
    ((53*I)/90)*Pi^5*Log[1 - x] - (601*Log[1 - x]^2)/6 + 
    (7*I)*Pi*Log[1 - x]^2 - 52*Pi^2*Log[1 - x]^2 + 
    ((67*I)/3)*Pi^3*Log[1 - x]^2 + (733*Pi^4*Log[1 - x]^2)/540 + 
    (140*Log[1 - x]^3)/3 - (19*I)*Pi*Log[1 - x]^3 + 
    (70*Pi^2*Log[1 - x]^3)/9 + ((50*I)/9)*Pi^3*Log[1 - x]^3 - 
    (275*Log[1 - x]^4)/12 + ((29*I)/6)*Pi*Log[1 - x]^4 + 
    (232*Pi^2*Log[1 - x]^4)/27 + (5*Log[1 - x]^5)/3 + 
    ((11*I)/5)*Pi*Log[1 - x]^5 + (1381*Log[1 - x]^6)/540 + (133*Log[x])/2 - 
    ((445*I)/6)*Pi*Log[x] + (517*Pi^2*Log[x])/6 - ((43*I)/2)*Pi^3*Log[x] - 
    (607*Pi^4*Log[x])/60 - ((241*I)/90)*Pi^5*Log[x] + 
    (553*Log[1 - x]*Log[x])/2 + (40*I)*Pi*Log[1 - x]*Log[x] - 
    (88*Pi^2*Log[1 - x]*Log[x])/3 + ((158*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
    (181*Pi^4*Log[1 - x]*Log[x])/90 - 256*Log[1 - x]^2*Log[x] + 
    (164*I)*Pi*Log[1 - x]^2*Log[x] - (62*Pi^2*Log[1 - x]^2*Log[x])/3 - 
    ((25*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + 156*Log[1 - x]^3*Log[x] - 
    (22*I)*Pi*Log[1 - x]^3*Log[x] - (70*Pi^2*Log[1 - x]^3*Log[x])/3 - 
    (101*Log[1 - x]^4*Log[x])/6 - ((77*I)/6)*Pi*Log[1 - x]^4*Log[x] - 
    (614*Log[1 - x]^5*Log[x])/45 - (526*Log[x]^2)/3 - (11*I)*Pi*Log[x]^2 - 
    (37*Pi^2*Log[x]^2)/2 + ((5*I)/3)*Pi^3*Log[x]^2 + (403*Pi^4*Log[x]^2)/90 + 
    153*Log[1 - x]*Log[x]^2 - (14*I)*Pi*Log[1 - x]*Log[x]^2 + 
    23*Pi^2*Log[1 - x]*Log[x]^2 - ((7*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - 
    (33*Log[1 - x]^2*Log[x]^2)/2 - (93*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (5*Pi^2*Log[1 - x]^2*Log[x]^2)/2 + 14*Log[1 - x]^3*Log[x]^2 + 
    ((22*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + (157*Log[1 - x]^4*Log[x]^2)/12 + 
    Log[x]^3/6 - ((11*I)/12)*Pi*Log[x]^3 - (13*Pi^2*Log[x]^3)/6 - 
    ((2*I)/9)*Pi^3*Log[x]^3 - (13*Log[1 - x]*Log[x]^3)/3 + 
    ((2*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (2*Pi^2*Log[1 - x]*Log[x]^3)/9 - 
    57*Log[1 - x]^2*Log[x]^3 + (7*I)*Pi*Log[1 - x]^2*Log[x]^3 + 
    (19*Log[1 - x]^3*Log[x]^3)/3 - (127*Log[x]^4)/48 + 
    ((11*I)/4)*Pi*Log[x]^4 + (5*Pi^2*Log[x]^4)/12 - 
    (2*Log[1 - x]*Log[x]^4)/3 + (2*Log[1 - x]^2*Log[x]^4)/3 + 
    (7*Log[x]^5)/6 - ((19*I)/60)*Pi*Log[x]^5 - (7*Log[x]^6)/72 + 
    Li[{3, 2}, 1, x]*(-179/3 + ((80*I)/3)*Pi + (154*Log[1 - x])/3 + 
      (82*Log[x])/3) + Li[{3, 2}, x, 1]*(-103 - (52*I)*Pi - 174*Log[1 - x] + 
      70*Log[x]) + Li[{3, 2}, 1 - x, 1]*(-20 - (68*I)*Pi - 160*Log[1 - x] + 
      92*Log[x]) + ((-151*I)*Pi - Pi^2 - 10*Log[1 - x] - 
      (38*I)*Pi*Log[1 - x] - 24*Log[1 - x]^2 - 141*Log[x] + 
      (12*I)*Pi*Log[x] + 10*Log[1 - x]*Log[x] + Log[x]^2)*PolyLog[2, x]^2 - 
    (13*PolyLog[2, x]^3)/3 + (140*PolyLog[3, 1 - x]^2)/3 - 
    (263*PolyLog[3, x]^2)/3 + (-66 - (388*I)*Pi - (58*Pi^2)/3 - 
      440*Log[1 - x] - (32*I)*Pi*Log[1 - x] + 112*Log[x] + 
      (296*I)*Pi*Log[x] + 628*Log[1 - x]*Log[x] - 214*Log[x]^2)*
     PolyLog[4, 1 - x] + FF[x]*((-41*Pi^2)/2 + ((41*I)/3)*Pi^3 + 
      (101*Pi^4)/30 + (121*Log[1 - x])/6 + ((26*I)/3)*Pi*Log[1 - x] + 
      (112*Pi^2*Log[1 - x])/9 - ((22*I)/3)*Pi^3*Log[1 - x] - 
      (97*Log[1 - x]^2)/6 - ((7*I)/3)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^3/9 - (2*I)*Pi*Log[1 - x]^3 - 
      (5*Log[1 - x]^4)/6 - (121*Log[x])/6 - ((26*I)/3)*Pi*Log[x] + 
      (Pi^2*Log[x])/3 - ((14*I)/3)*Pi^3*Log[x] + 41*Log[1 - x]*Log[x] - 
      ((142*I)/3)*Pi*Log[1 - x]*Log[x] - (20*Pi^2*Log[1 - x]*Log[x])/3 - 
      (49*Log[1 - x]^2*Log[x])/3 + (22*I)*Pi*Log[1 - x]^2*Log[x] + 
      (34*Log[1 - x]^3*Log[x])/3 - (149*Log[x]^2)/6 + 
      ((59*I)/3)*Pi*Log[x]^2 + Pi^2*Log[x]^2 - (65*Log[1 - x]*Log[x]^2)/3 + 
      (6*I)*Pi*Log[1 - x]*Log[x]^2 + 5*Log[1 - x]^2*Log[x]^2 + 
      (77*Log[x]^3)/9 - (2*I)*Pi*Log[x]^3 + (10*Log[1 - x]*Log[x]^3)/3 - 
      (5*Log[x]^4)/6 + ((-60*I)*Pi - (86*Log[1 - x])/3 + 
        (16*I)*Pi*Log[1 - x] + 8*Log[1 - x]^2 - (94*Log[x])/3 - 
        (16*I)*Pi*Log[x] - 8*Log[x]^2)*PolyLog[2, x] + 
      (-86/3 + (72*I)*Pi + 44*Log[1 - x] + 28*Log[x])*PolyLog[3, 1 - x] + 
      (94/3 + (72*I)*Pi + 28*Log[1 - x] + 44*Log[x])*PolyLog[3, x] - 
      72*PolyLog[4, 1 - x] - 72*PolyLog[4, x]) + 
    FF[x^2]*((7*Pi^2)/4 + (I/3)*Pi^3 + (679*Pi^4)/180 - 
      (31*Pi^2*Log[1 - x])/9 - ((19*I)/3)*Pi^3*Log[1 - x] + 
      (7*Log[1 - x]^2)/4 + (I/3)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/6 - 
      (5*Log[1 - x]^3)/9 - ((11*I)/3)*Pi*Log[1 - x]^3 - 
      (13*Log[1 - x]^4)/12 - 2*Pi^2*Log[x] - (5*I)*Pi^3*Log[x] - 
      (7*Log[1 - x]*Log[x])/2 - ((2*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (26*Pi^2*Log[1 - x]*Log[x])/3 + (19*Log[1 - x]^2*Log[x])/3 + 
      (19*I)*Pi*Log[1 - x]^2*Log[x] + (25*Log[1 - x]^3*Log[x])/3 + 
      (7*Log[x]^2)/4 + (I/3)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/6 - 
      (7*Log[1 - x]*Log[x]^2)/3 + (11*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (13*Log[1 - x]^2*Log[x]^2)/2 - (5*Log[x]^3)/9 - 
      ((11*I)/3)*Pi*Log[x]^3 + (13*Log[1 - x]*Log[x]^3)/3 - 
      (13*Log[x]^4)/12 + ((26*Log[1 - x])/3 + (8*I)*Pi*Log[1 - x] + 
        4*Log[1 - x]^2 - (26*Log[x])/3 - (8*I)*Pi*Log[x] - 4*Log[x]^2)*
       PolyLog[2, x] + (26/3 + (68*I)*Pi + 38*Log[1 - x] + 30*Log[x])*
       PolyLog[3, 1 - x] + (26/3 + (68*I)*Pi + 30*Log[1 - x] + 38*Log[x])*
       PolyLog[3, x] - 68*PolyLog[4, 1 - x] - 68*PolyLog[4, x]) + 
    (-130 - (448*I)*Pi - (142*Pi^2)/3 + 80*Log[1 - x] + 
      (136*I)*Pi*Log[1 - x] + 344*Log[1 - x]^2 - 40*Log[x] + 
      (24*I)*Pi*Log[x] - 184*Log[1 - x]*Log[x] - 42*Log[x]^2)*PolyLog[4, x] + 
    (-322 + (116*I)*Pi - (32*Pi^2)/3 + 40*Log[1 - x] + (32*I)*Pi*Log[1 - x] - 
      10*Log[1 - x]^2 + 76*Log[x] - (76*I)*Pi*Log[x] + 32*Log[1 - x]*Log[x] - 
      54*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
    (800 - (104*I)*Pi - 320*Log[1 - x] - 96*Log[x])*PolyLog[5, 1 - x] + 
    (691/3 + ((320*I)/3)*Pi - (890*Log[1 - x])/3 + (826*Log[x])/3)*
     PolyLog[5, x] + ((-104*I)*Pi - 360*Log[1 - x] + 216*Log[x])*
     PolyLog[5, -(x/(1 - x))] - 48*PolyLog[6, 1 - x] - 194*PolyLog[6, x] - 
    12*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*(-329 + (318*I)*Pi + 
      (128*Pi^2)/3 - (32*I)*Pi^3 + 418*Log[1 - x] - (60*I)*Pi*Log[1 - x] + 
      (52*Pi^2*Log[1 - x])/9 + 20*Log[1 - x]^2 - (16*I)*Pi*Log[1 - x]^2 + 
      (10*Log[1 - x]^3)/9 - 100*Log[x] - (100*I)*Pi*Log[x] + 
      (62*Pi^2*Log[x])/3 - 100*Log[1 - x]*Log[x] + (76*I)*Pi*Log[1 - x]*
       Log[x] - (4*Log[1 - x]^2*Log[x])/3 - (28*I)*Pi*Log[x]^2 + 
      54*Log[1 - x]*Log[x]^2 - (10*Log[x]^3)/3 - (160*Zeta[3])/3) + 
    55*Zeta[3] - (42*I)*Pi*Zeta[3] + 38*Pi^2*Zeta[3] + (48*I)*Pi^3*Zeta[3] - 
    74*Log[1 - x]*Zeta[3] - (8*I)*Pi*Log[1 - x]*Zeta[3] + 
    (428*Pi^2*Log[1 - x]*Zeta[3])/9 + 28*Log[1 - x]^2*Zeta[3] + 
    (16*I)*Pi*Log[1 - x]^2*Zeta[3] - (10*Log[1 - x]^3*Zeta[3])/9 + 
    32*Log[x]*Zeta[3] + (52*I)*Pi*Log[x]*Zeta[3] - 34*Pi^2*Log[x]*Zeta[3] - 
    104*Log[1 - x]*Log[x]*Zeta[3] - (212*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
    (956*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 58*Log[x]^2*Zeta[3] + 
    (32*I)*Pi*Log[x]^2*Zeta[3] + 130*Log[1 - x]*Log[x]^2*Zeta[3] + 
    (34*Log[x]^3*Zeta[3])/3 + (140*Zeta[3]^2)/3 + 
    PolyLog[3, 1 - x]*(-246 + (312*I)*Pi + 6*Pi^2 + (16*I)*Pi^3 + 
      296*Log[1 - x] + (96*I)*Pi*Log[1 - x] + (202*Pi^2*Log[1 - x])/9 + 
      40*Log[1 - x]^2 + (10*Log[1 - x]^3)/9 + 16*Log[x] - (216*I)*Pi*Log[x] - 
      28*Pi^2*Log[x] - 4*Log[1 - x]*Log[x] - (84*I)*Pi*Log[1 - x]*Log[x] - 
      (442*Log[1 - x]^2*Log[x])/3 - 116*Log[x]^2 + (14*I)*Pi*Log[x]^2 + 
      84*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 + (88*PolyLog[3, x])/3 + 
      (56*Zeta[3])/3) + PolyLog[2, x]*((83*I)*Pi + 17*Pi^2 + (47*I)*Pi^3 - 
      (289*Pi^4)/90 - 246*Log[1 - x] + (124*I)*Pi*Log[1 - x] - 
      2*Pi^2*Log[1 - x] + ((50*I)/3)*Pi^3*Log[1 - x] + 102*Log[1 - x]^2 - 
      (40*I)*Pi*Log[1 - x]^2 + (32*Pi^2*Log[1 - x]^2)/3 - 
      (80*Log[1 - x]^3)/3 + (4*Log[1 - x]^4)/3 + 329*Log[x] - 
      (72*I)*Pi*Log[x] - 55*Pi^2*Log[x] + ((20*I)/3)*Pi^3*Log[x] - 
      80*Log[1 - x]*Log[x] - (144*I)*Pi*Log[1 - x]*Log[x] - 
      22*Pi^2*Log[1 - x]*Log[x] + 30*Log[1 - x]^2*Log[x] - 
      (44*I)*Pi*Log[1 - x]^2*Log[x] - (128*Log[1 - x]^3*Log[x])/3 + 
      4*Log[x]^2 + (58*I)*Pi*Log[x]^2 + 2*Pi^2*Log[x]^2 - 
      112*Log[1 - x]*Log[x]^2 + (14*I)*Pi*Log[1 - x]*Log[x]^2 + 
      24*Log[1 - x]^2*Log[x]^2 + (29*Log[x]^3)/3 - (I/3)*Pi*Log[x]^3 + 
      (4*Log[1 - x]*Log[x]^3)/3 - (5*Log[x]^4)/12 + 
      (-20 - (72*I)*Pi - 128*Log[1 - x] + 56*Log[x])*PolyLog[3, 1 - x] + 
      (667/3 + ((224*I)/3)*Pi + (166*Log[1 - x])/3 + (58*Log[x])/3)*
       PolyLog[3, x] + 128*PolyLog[4, 1 - x] + 44*PolyLog[4, x] + 
      32*PolyLog[4, -(x/(1 - x))] + (677*Zeta[3])/3 - 
      ((284*I)/3)*Pi*Zeta[3] - (22*Log[1 - x]*Zeta[3])/3 - 
      (262*Log[x]*Zeta[3])/3) + FF[x^(-1)]*(((121*I)/6)*Pi + (13*Pi^2)/3 + 
      (7*I)*Pi^3 + (121*Log[1 - x])/6 - (41*I)*Pi*Log[1 - x] - 
      (13*Pi^2*Log[1 - x])/9 + (4*I)*Pi^3*Log[1 - x] - (97*Log[1 - x]^2)/6 + 
      (2*I)*Pi*Log[1 - x]^2 + (22*Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^3/9 - 
      ((4*I)/3)*Pi*Log[1 - x]^3 + (13*Log[1 - x]^4)/6 - 
      ((26*I)/3)*Pi*Log[x] - 4*Pi^2*Log[x] - (26*Log[1 - x]*Log[x])/3 - 
      ((142*I)/3)*Pi*Log[1 - x]*Log[x] - 20*Pi^2*Log[1 - x]*Log[x] + 
      (50*Log[1 - x]^2*Log[x])/3 - 20*Log[1 - x]^3*Log[x] + 
      (4*I)*Pi*Log[x]^2 - 26*Log[1 - x]*Log[x]^2 + (8*I)*Pi*Log[1 - x]*
       Log[x]^2 + 26*Log[1 - x]^2*Log[x]^2 + 
      (((-94*I)/3)*Pi - 8*Pi^2 + (86*Log[1 - x])/3 - 8*Log[1 - x]^2 - 
        60*Log[x] + (16*I)*Pi*Log[x] + 16*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (86/3 + (28*I)*Pi - 44*Log[1 - x] + 72*Log[x])*PolyLog[3, 1 - x] + 
      (60 - (16*I)*Pi - 16*Log[1 - x])*PolyLog[3, x] + 72*PolyLog[4, x] + 
      72*PolyLog[4, -(x/(1 - x))] - (86*Zeta[3])/3 - (28*I)*Pi*Zeta[3] + 
      44*Log[1 - x]*Zeta[3] - 72*Log[x]*Zeta[3]) + 
    FF[x^(-2)]*(((7*I)/2)*Pi*Log[1 - x] + (16*Pi^2*Log[1 - x])/9 + 
      (2*I)*Pi^3*Log[1 - x] + (7*Log[1 - x]^2)/4 - (2*I)*Pi*Log[1 - x]^2 + 
      (11*Pi^2*Log[1 - x]^2)/3 - (5*Log[1 - x]^3)/9 - 
      ((2*I)/3)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/4 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (46*Pi^2*Log[1 - x]*Log[x])/3 - 
      (14*Log[1 - x]^2*Log[x])/3 - (46*Log[1 - x]^3*Log[x])/3 + 
      (4*I)*Pi*Log[1 - x]*Log[x]^2 + 21*Log[1 - x]^2*Log[x]^2 + 
      (((-26*I)/3)*Pi - 4*Pi^2 - (26*Log[1 - x])/3 - 4*Log[1 - x]^2 + 
        (8*I)*Pi*Log[x] + 8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-26/3 + (30*I)*Pi - 38*Log[1 - x] + 68*Log[x])*PolyLog[3, 1 - x] + 
      ((-8*I)*Pi - 8*Log[1 - x])*PolyLog[3, x] + 68*PolyLog[4, x] + 
      68*PolyLog[4, -(x/(1 - x))] + (26*Zeta[3])/3 - (30*I)*Pi*Zeta[3] + 
      38*Log[1 - x]*Zeta[3] - 68*Log[x]*Zeta[3]) - 865*Zeta[5] - 
    (246*I)*Pi*Zeta[5] - 338*Log[1 - x]*Zeta[5] + 572*Log[x]*Zeta[5] + 
    FF[(1 - x)^(-1)]*(((-127*I)/3)*Pi + (529*Pi^2)/3 - ((266*I)/9)*Pi^3 + 
      (1171*Pi^4)/30 - ((25*I)/6)*Pi^5 - (7879*Pi^6)/1890 + 
      216*Li[{3, 3}, 1 - x, 1] - (460*Li[{3, 3}, x, 1])/3 + 
      (200*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 48*Li[{4, 2}, 1 - x, 1] - 
      380*Li[{4, 2}, x, 1] - 52*Li[{2, 2, 2}, x, 1, 1] - 
      ((1058*I)/3)*Pi*Log[1 - x] - 208*Pi^2*Log[1 - x] + 
      (20*I)*Pi^3*Log[1 - x] + (49*Pi^4*Log[1 - x])/15 + 
      ((83*I)/45)*Pi^5*Log[1 - x] + (126*I)*Pi*Log[1 - x]^2 + 
      (431*Pi^2*Log[1 - x]^2)/3 - ((86*I)/3)*Pi^3*Log[1 - x]^2 - 
      (2203*Pi^4*Log[1 - x]^2)/270 + (32*Pi^2*Log[1 - x]^3)/9 - 
      ((220*I)/9)*Pi^3*Log[1 - x]^3 + (329*Log[1 - x]^4)/6 - 
      ((5*I)/3)*Pi*Log[1 - x]^4 - (1244*Pi^2*Log[1 - x]^4)/27 + 
      (56*Log[1 - x]^5)/5 - ((42*I)/5)*Pi*Log[1 - x]^5 - 
      (4111*Log[1 - x]^6)/270 + Li[{3, 2}, 1 - x, 1]*(24 + (376*I)*Pi + 
        800*Log[1 - x] - 424*Log[x]) + Li[{3, 2}, x, 1]*
       (186 + (440*I)*Pi + 948*Log[1 - x] - 404*Log[x]) - (127*Log[x])/3 + 
      (383*I)*Pi*Log[x] - 136*Pi^2*Log[x] + (49*I)*Pi^3*Log[x] + 
      (353*Pi^4*Log[x])/30 + ((643*I)/45)*Pi^5*Log[x] - 
      (1058*Log[1 - x]*Log[x])/3 + (12*I)*Pi*Log[1 - x]*Log[x] - 
      (368*Pi^2*Log[1 - x]*Log[x])/3 - ((244*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
      (631*Pi^4*Log[1 - x]*Log[x])/45 + 372*Log[1 - x]^2*Log[x] - 
      (22*I)*Pi*Log[1 - x]^2*Log[x] - (80*Pi^2*Log[1 - x]^2*Log[x])/3 + 
      ((134*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - 386*Log[1 - x]^3*Log[x] + 
      ((100*I)/3)*Pi*Log[1 - x]^3*Log[x] + (364*Pi^2*Log[1 - x]^3*Log[x])/3 - 
      31*Log[1 - x]^4*Log[x] + ((155*I)/3)*Pi*Log[1 - x]^4*Log[x] + 
      (3508*Log[1 - x]^5*Log[x])/45 + (2207*Log[x]^2)/6 - I*Pi*Log[x]^2 + 
      63*Pi^2*Log[x]^2 - ((2*I)/3)*Pi^3*Log[x]^2 - (793*Pi^4*Log[x]^2)/45 - 
      120*Log[1 - x]*Log[x]^2 + (20*I)*Pi*Log[1 - x]*Log[x]^2 - 
      46*Pi^2*Log[1 - x]*Log[x]^2 + ((26*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + 
      274*Log[1 - x]^2*Log[x]^2 + (194*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
      3*Pi^2*Log[1 - x]^2*Log[x]^2 + (164*Log[1 - x]^3*Log[x]^2)/3 - 
      ((116*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - (451*Log[1 - x]^4*Log[x]^2)/6 - 
      (145*Log[x]^3)/9 + ((25*I)/6)*Pi*Log[x]^3 + (29*Pi^2*Log[x]^3)/9 + 
      ((4*I)/9)*Pi^3*Log[x]^3 - (26*Log[1 - x]*Log[x]^3)/3 + 
      ((8*I)/3)*Pi*Log[1 - x]*Log[x]^3 + (4*Pi^2*Log[1 - x]*Log[x]^3)/9 + 
      (262*Log[1 - x]^2*Log[x]^3)/3 - (26*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (74*Log[1 - x]^3*Log[x]^3)/3 + (137*Log[x]^4)/24 - 
      ((23*I)/6)*Pi*Log[x]^4 - (5*Pi^2*Log[x]^4)/6 + 
      (Log[1 - x]*Log[x]^4)/3 - (4*Log[1 - x]^2*Log[x]^4)/3 - 
      (5*Log[x]^5)/3 + ((19*I)/30)*Pi*Log[x]^5 + (7*Log[x]^6)/36 + 
      Li[{3, 2}, 1, x]*(386/3 - ((832*I)/3)*Pi - (1148*Log[1 - x])/3 + 
        (4*Log[x])/3) + ((298*I)*Pi + 22*Pi^2 + 12*Log[1 - x] + 
        (148*I)*Pi*Log[1 - x] + 120*Log[1 - x]^2 + 286*Log[x] - 
        (72*I)*Pi*Log[x] - 92*Log[1 - x]*Log[x] + 10*Log[x]^2)*
       PolyLog[2, x]^2 + (26*PolyLog[2, x]^3)/3 - (664*PolyLog[3, 1 - x]^2)/
       3 + (850*PolyLog[3, x]^2)/3 + (-540 + (440*I)*Pi + (236*Pi^2)/3 + 
        352*Log[1 - x] + (64*I)*Pi*Log[1 - x] + 16*Log[x] - 
        (1456*I)*Pi*Log[x] - 2936*Log[1 - x]*Log[x] + 1076*Log[x]^2)*
       PolyLog[4, 1 - x] + (260 + (480*I)*Pi + (500*Pi^2)/3 - 
        128*Log[1 - x] - (752*I)*Pi*Log[1 - x] - 1648*Log[1 - x]^2 - 
        336*Log[x] - (48*I)*Pi*Log[x] + 848*Log[1 - x]*Log[x] + 156*Log[x]^2)*
       PolyLog[4, x] + (1316 - (40*I)*Pi + (64*Pi^2)/3 + 448*Log[1 - x] - 
        (64*I)*Pi*Log[1 - x] - 100*Log[1 - x]^2 - 488*Log[x] + 
        (296*I)*Pi*Log[x] - 64*Log[1 - x]*Log[x] + 180*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (-704 + (688*I)*Pi + 1600*Log[1 - x] + 
        192*Log[x])*PolyLog[5, 1 - x] + (2054/3 + ((128*I)/3)*Pi + 
        (4540*Log[1 - x])/3 - (2924*Log[x])/3)*PolyLog[5, x] + 
      (896 + (688*I)*Pi + 1200*Log[1 - x] - 912*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 96*PolyLog[6, 1 - x] - 332*PolyLog[6, x] - 
      696*PolyLog[6, -(x/(1 - x))] - (1004*Zeta[3])/3 + (332*I)*Pi*Zeta[3] + 
      (140*Pi^2*Zeta[3])/3 - (208*I)*Pi^3*Zeta[3] + 1224*Log[1 - x]*Zeta[3] + 
      (80*I)*Pi*Log[1 - x]*Zeta[3] - (2488*Pi^2*Log[1 - x]*Zeta[3])/9 + 
      64*Log[1 - x]^2*Zeta[3] - (32*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (100*Log[1 - x]^3*Zeta[3])/9 - 892*Log[x]*Zeta[3] - 
      (360*I)*Pi*Log[x]*Zeta[3] + 172*Pi^2*Log[x]*Zeta[3] + 
      (1048*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (4984*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 156*Log[x]^2*Zeta[3] - 
      (88*I)*Pi*Log[x]^2*Zeta[3] - 668*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (68*Log[x]^3*Zeta[3])/3 - (760*Zeta[3]^2)/3 + 
      PolyLog[3, 1 - x]*(492 - (44*I)*Pi - (196*Pi^2)/3 - (80*I)*Pi^3 - 
        592*Log[1 - x] - (80*I)*Pi*Log[1 - x] - (860*Pi^2*Log[1 - x])/9 - 
        80*Log[1 - x]^2 + (100*Log[1 - x]^3)/9 + 548*Log[x] + 
        (432*I)*Pi*Log[x] + 120*Pi^2*Log[x] + 104*Log[1 - x]*Log[x] + 
        (408*I)*Pi*Log[1 - x]*Log[x] + (2060*Log[1 - x]^2*Log[x])/3 + 
        176*Log[x]^2 - (52*I)*Pi*Log[x]^2 - 408*Log[1 - x]*Log[x]^2 - 
        (8*Log[x]^3)/3 - (560*PolyLog[3, x])/3 + (272*Zeta[3])/3) + 
      PolyLog[3, x]*(1004/3 - (540*I)*Pi - (512*Pi^2)/3 + (96*I)*Pi^3 - 
        1224*Log[1 - x] + (152*I)*Pi*Log[1 - x] + (88*Pi^2*Log[1 - x])/9 - 
        64*Log[1 - x]^2 + (32*I)*Pi*Log[1 - x]^2 + (100*Log[1 - x]^3)/9 + 
        684*Log[x] + (264*I)*Pi*Log[x] - (196*Pi^2*Log[x])/3 + 
        280*Log[1 - x]*Log[x] - (296*I)*Pi*Log[1 - x]*Log[x] - 
        (184*Log[1 - x]^2*Log[x])/3 - 8*Log[x]^2 + (80*I)*Pi*Log[x]^2 - 
        180*Log[1 - x]*Log[x]^2 + (20*Log[x]^3)/3 + (1280*Zeta[3])/3) + 
      PolyLog[2, x]*(((472*I)/3)*Pi - 182*Pi^2 - ((230*I)/3)*Pi^3 + 
        (187*Pi^4)/45 + 492*Log[1 - x] + (48*I)*Pi*Log[1 - x] + 
        (20*Pi^2*Log[1 - x])/3 - ((220*I)/3)*Pi^3*Log[1 - x] - 
        204*Log[1 - x]^2 + (80*I)*Pi*Log[1 - x]^2 - (196*Pi^2*Log[1 - x]^2)/
         3 + (160*Log[1 - x]^3)/3 - (38*Log[1 - x]^4)/3 - (1004*Log[x])/3 + 
        (144*I)*Pi*Log[x] + (350*Pi^2*Log[x])/3 - ((64*I)/3)*Pi^3*Log[x] + 
        456*Log[1 - x]*Log[x] + (288*I)*Pi*Log[1 - x]*Log[x] + 
        100*Pi^2*Log[1 - x]*Log[x] - 68*Log[1 - x]^2*Log[x] + 
        (184*I)*Pi*Log[1 - x]^2*Log[x] + (712*Log[1 - x]^3*Log[x])/3 - 
        156*Log[x]^2 - (96*I)*Pi*Log[x]^2 - 12*Pi^2*Log[x]^2 + 
        224*Log[1 - x]*Log[x]^2 - (52*I)*Pi*Log[1 - x]*Log[x]^2 - 
        144*Log[1 - x]^2*Log[x]^2 - (34*Log[x]^3)/3 + ((2*I)/3)*Pi*Log[x]^3 - 
        (8*Log[1 - x]*Log[x]^3)/3 + (5*Log[x]^4)/6 + 
        (24 + (336*I)*Pi + 640*Log[1 - x] - 304*Log[x])*PolyLog[3, 1 - x] + 
        (-1330/3 - ((832*I)/3)*Pi - (596*Log[1 - x])/3 - (236*Log[x])/3)*
         PolyLog[3, x] - 496*PolyLog[4, 1 - x] - 184*PolyLog[4, x] - 
        304*PolyLog[4, -(x/(1 - x))] - (1358*Zeta[3])/3 + 
        ((1384*I)/3)*Pi*Zeta[3] + (308*Log[1 - x]*Zeta[3])/3 + 
        (1076*Log[x]*Zeta[3])/3) + 1046*Zeta[5] + (852*I)*Pi*Zeta[5] + 
      1996*Log[1 - x]*Zeta[5] - 2344*Log[x]*Zeta[5]) + 
    FF[(1 - x)^(-2)]*(((-133*I)/9)*Pi^3 - (1757*Pi^4)/45 + ((5*I)/6)*Pi^5 + 
      (8137*Pi^6)/2835 - (400*Li[{3, 3}, 1 - x, 1])/3 + 
      (380*Li[{3, 3}, x, 1])/3 - (400*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      300*Li[{4, 2}, x, 1] + (42*I)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/15 - 
      ((2*I)/3)*Pi^5*Log[1 - x] - (232*Pi^2*Log[1 - x]^2)/3 - 
      (2*I)*Pi^3*Log[1 - x]^2 + (269*Pi^4*Log[1 - x]^2)/27 - 
      (4*Pi^2*Log[1 - x]^3)/3 + ((200*I)/9)*Pi^3*Log[1 - x]^3 - 
      (116*Log[1 - x]^4)/3 - I*Pi*Log[1 - x]^4 + (1312*Pi^2*Log[1 - x]^4)/
       27 - (6*Log[1 - x]^5)/5 + ((20*I)/3)*Pi*Log[1 - x]^5 + 
      (455*Log[1 - x]^6)/27 + Li[{3, 2}, 1, x]*(14 + ((1156*I)/3)*Pi + 
        (1400*Log[1 - x])/3 - (244*Log[x])/3) - (383*I)*Pi*Log[x] + 
      (151*Pi^2*Log[x])/3 - ((95*I)/3)*Pi^3*Log[x] - (241*Pi^4*Log[x])/30 - 
      ((139*I)/9)*Pi^5*Log[x] - (12*I)*Pi*Log[1 - x]*Log[x] + 
      42*Pi^2*Log[1 - x]*Log[x] - (142*Pi^4*Log[1 - x]*Log[x])/9 - 
      (126*I)*Pi*Log[1 - x]^2*Log[x] - (54*I)*Pi^3*Log[1 - x]^2*Log[x] + 
      (464*Log[1 - x]^3*Log[x])/3 + (4*I)*Pi*Log[1 - x]^3*Log[x] - 
      (1136*Pi^2*Log[1 - x]^3*Log[x])/9 + 5*Log[1 - x]^4*Log[x] - 
      ((139*I)/3)*Pi*Log[1 - x]^4*Log[x] - (760*Log[1 - x]^5*Log[x])/9 - 
      (383*Log[x]^2)/2 + (3*I)*Pi*Log[x]^2 - (157*Pi^2*Log[x]^2)/3 + 
      (4*I)*Pi^3*Log[x]^2 + (437*Pi^4*Log[x]^2)/30 - 6*Log[1 - x]*Log[x]^2 - 
      ((22*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - 126*Log[1 - x]^2*Log[x]^2 - 
      (7*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - 4*Log[1 - x]^3*Log[x]^2 + 
      (52*I)*Pi*Log[1 - x]^3*Log[x]^2 + (481*Log[1 - x]^4*Log[x]^2)/6 + 
      (160*Log[x]^3)/9 + ((7*I)/6)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/3 + 
      ((4*I)/9)*Pi^3*Log[x]^3 - (2*Pi^2*Log[1 - x]*Log[x]^3)/9 + 
      (22*I)*Pi*Log[1 - x]^2*Log[x]^3 + 26*Log[1 - x]^3*Log[x]^3 - 
      (79*Log[x]^4)/24 + (2*I)*Pi*Log[x]^4 + (Pi^2*Log[x]^4)/2 + 
      (2*Log[1 - x]^2*Log[x]^4)/3 + Log[x]^5/2 - (I/3)*Pi*Log[x]^5 - 
      Log[x]^6/9 + Li[{3, 2}, 1 - x, 1]*(-24 - (400*I)*Pi - 800*Log[1 - x] + 
        400*Log[x]) + Li[{3, 2}, x, 1]*(-30 - (548*I)*Pi - 1000*Log[1 - x] + 
        452*Log[x]) + ((-6*I)*Pi - 36*Pi^2 - 12*Log[1 - x] - 
        (120*I)*Pi*Log[1 - x] - 120*Log[1 - x]^2 + 6*Log[x] + 
        (72*I)*Pi*Log[x] + 120*Log[1 - x]*Log[x] - 24*Log[x]^2)*
       PolyLog[2, x]^2 + (640*PolyLog[3, 1 - x]^2)/3 - 
      (614*PolyLog[3, x]^2)/3 + (928 + (24*I)*Pi - (232*Pi^2)/3 + 
        48*Log[1 - x] + 48*Log[x] + (1512*I)*Pi*Log[x] + 
        2800*Log[1 - x]*Log[x] - 1044*Log[x]^2)*PolyLog[4, 1 - x] + 
      ((-72*I)*Pi - 156*Pi^2 + 48*Log[1 - x] + (800*I)*Pi*Log[1 - x] + 
        1600*Log[1 - x]^2 - 72*Log[x] - 800*Log[1 - x]*Log[x] - 156*Log[x]^2)*
       PolyLog[4, x] + (-928 - (24*I)*Pi + (32*Pi^2)/3 - 48*Log[1 - x] + 
        200*Log[1 - x]^2 + 24*Log[x] - (312*I)*Pi*Log[x] - 156*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (-96 - (800*I)*Pi - 1600*Log[1 - x])*
       PolyLog[5, 1 - x] + (218 - ((1004*I)/3)*Pi - (4600*Log[1 - x])/3 + 
        (2276*Log[x])/3)*PolyLog[5, x] + (-96 - (800*I)*Pi - 800*Log[1 - x] + 
        800*Log[x])*PolyLog[5, -(x/(1 - x))] + 1080*PolyLog[6, x] + 
      1200*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*(-266/3 + (338*I)*Pi + 
        32*Pi^2 - (76*I)*Pi^3 + 928*Log[1 - x] + (24*I)*Pi*Log[1 - x] - 
        (416*Pi^2*Log[1 - x])/9 + 24*Log[1 - x]^2 - (200*Log[1 - x]^3)/9 - 
        590*Log[x] - (48*I)*Pi*Log[x] + (164*Pi^2*Log[x])/3 - 
        24*Log[1 - x]*Log[x] + (312*I)*Pi*Log[1 - x]*Log[x] + 
        (320*Log[1 - x]^2*Log[x])/3 - 12*Log[x]^2 - (56*I)*Pi*Log[x]^2 + 
        156*Log[1 - x]*Log[x]^2 - (4*Log[x]^3)/3 - (1192*Zeta[3])/3) + 
      PolyLog[3, 1 - x]*((-252*I)*Pi + 4*Pi^2 + ((232*I)/3)*Pi^3 + 
        (760*Pi^2*Log[1 - x])/9 - (200*Log[1 - x]^3)/9 - 252*Log[x] - 
        112*Pi^2*Log[x] - 24*Log[1 - x]*Log[x] - (400*I)*Pi*Log[1 - x]*
         Log[x] - (1960*Log[1 - x]^2*Log[x])/3 + (44*I)*Pi*Log[x]^2 + 
        400*Log[1 - x]*Log[x]^2 + (4*Log[x]^3)/3 + (640*PolyLog[3, x])/3 - 
        (640*Zeta[3])/3) + (266*Zeta[3])/3 - (338*I)*Pi*Zeta[3] - 
      24*Pi^2*Zeta[3] + (196*I)*Pi^3*Zeta[3] - 928*Log[1 - x]*Zeta[3] - 
      (24*I)*Pi*Log[1 - x]*Zeta[3] + (2816*Pi^2*Log[1 - x]*Zeta[3])/9 - 
      24*Log[1 - x]^2*Zeta[3] + (200*Log[1 - x]^3*Zeta[3])/9 + 
      590*Log[x]*Zeta[3] + (144*I)*Pi*Log[x]*Zeta[3] - 
      148*Pi^2*Log[x]*Zeta[3] - 24*Log[1 - x]*Log[x]*Zeta[3] - 
      (1112*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (5120*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 60*Log[x]^2*Zeta[3] + 
      (56*I)*Pi*Log[x]^2*Zeta[3] + 644*Log[1 - x]*Log[x]^2*Zeta[3] + 
      (44*Log[x]^3*Zeta[3])/3 + (716*Zeta[3]^2)/3 + 
      PolyLog[2, x]*(((266*I)/3)*Pi + 126*Pi^2 - (2*I)*Pi^3 + (62*Pi^4)/9 - 
        (252*I)*Pi*Log[1 - x] + 4*Pi^2*Log[1 - x] + (64*I)*Pi^3*Log[1 - x] + 
        (220*Pi^2*Log[1 - x]^2)/3 + (50*Log[1 - x]^4)/3 + (266*Log[x])/3 - 
        14*Pi^2*Log[x] + ((28*I)/3)*Pi^3*Log[x] - 252*Log[1 - x]*Log[x] - 
        (296*Pi^2*Log[1 - x]*Log[x])/3 - 12*Log[1 - x]^2*Log[x] - 
        (160*I)*Pi*Log[1 - x]^2*Log[x] - (760*Log[1 - x]^3*Log[x])/3 + 
        126*Log[x]^2 + (24*I)*Pi*Log[x]^2 + (50*Pi^2*Log[x]^2)/3 + 
        (44*I)*Pi*Log[1 - x]*Log[x]^2 + 160*Log[1 - x]^2*Log[x]^2 + 
        10*Log[x]^3 - ((8*I)/3)*Pi*Log[x]^3 + (4*Log[1 - x]*Log[x]^3)/3 - 
        Log[x]^4/3 + (-24 - (320*I)*Pi - 640*Log[1 - x] + 320*Log[x])*
         PolyLog[3, 1 - x] + (2 + ((820*I)/3)*Pi + (440*Log[1 - x])/3 + 
          (380*Log[x])/3)*PolyLog[3, x] + 400*PolyLog[4, 1 - x] + 
        80*PolyLog[4, x] + 400*PolyLog[4, -(x/(1 - x))] - 2*Zeta[3] - 
        ((1516*I)/3)*Pi*Zeta[3] - (440*Log[1 - x]*Zeta[3])/3 - 
        (1076*Log[x]*Zeta[3])/3) - 306*Zeta[5] - (560*I)*Pi*Zeta[5] - 
      2200*Log[1 - x]*Zeta[5] + 2080*Log[x]*Zeta[5])) + 
  COLOR[CA*CF*NfV2]*(-184/9 + ((1627*I)/36)*Pi + (43367*Pi^2)/216 + 
    ((329*I)/36)*Pi^3 + (1301*Pi^4)/216 - ((565*I)/108)*Pi^5 - 
    (1195*Pi^6)/1134 + (238*Li[{3, 3}, 1 - x, 1])/3 - 
    (44*Li[{3, 3}, x, 1])/3 - 4*Li[{3, 3}, -(x/(1 - x)), 1] + 
    4*Li[{4, 2}, 1 - x, 1] - 76*Li[{4, 2}, x, 1] - 
    16*Li[{2, 2, 2}, x, 1, 1] + (1939*Log[1 - x])/9 - 
    ((3503*I)/36)*Pi*Log[1 - x] - (367*Pi^2*Log[1 - x])/3 + 
    ((1139*I)/18)*Pi^3*Log[1 - x] + (427*Pi^4*Log[1 - x])/72 - 
    ((31*I)/36)*Pi^5*Log[1 - x] + (4243*Log[1 - x]^2)/36 - 
    ((139*I)/12)*Pi*Log[1 - x]^2 + (6959*Pi^2*Log[1 - x]^2)/108 - 
    ((653*I)/36)*Pi^3*Log[1 - x]^2 - (569*Pi^4*Log[1 - x]^2)/360 - 
    (215*Log[1 - x]^3)/3 + ((167*I)/6)*Pi*Log[1 - x]^3 - 
    (463*Pi^2*Log[1 - x]^3)/54 - ((109*I)/9)*Pi^3*Log[1 - x]^3 + 
    (6947*Log[1 - x]^4)/216 - ((53*I)/24)*Pi*Log[1 - x]^4 - 
    (145*Pi^2*Log[1 - x]^4)/12 - (7*Log[1 - x]^5)/10 - 
    ((133*I)/30)*Pi*Log[1 - x]^5 - (709*Log[1 - x]^6)/180 + 
    Li[{3, 2}, 1, x]*(1165/18 - ((269*I)/3)*Pi - (208*Log[1 - x])/3 - 
      (157*Log[x])/3) + Li[{3, 2}, 1 - x, 1]*(41 + (170*I)*Pi + 
      222*Log[1 - x] - 52*Log[x]) + Li[{3, 2}, x, 1]*
     (983/6 + (163*I)*Pi + 220*Log[1 - x] - 25*Log[x]) - (1955*Log[x])/12 + 
    ((937*I)/12)*Pi*Log[x] - (2531*Pi^2*Log[x])/36 + 
    ((272*I)/9)*Pi^3*Log[x] + (3901*Pi^4*Log[x])/360 + 
    ((86*I)/15)*Pi^5*Log[x] - (13045*Log[1 - x]*Log[x])/36 - 
    ((224*I)/3)*Pi*Log[1 - x]*Log[x] + (41*Pi^2*Log[1 - x]*Log[x])/18 - 
    ((133*I)/2)*Pi^3*Log[1 - x]*Log[x] + (253*Pi^4*Log[1 - x]*Log[x])/90 + 
    (5849*Log[1 - x]^2*Log[x])/18 - ((403*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
    (226*Pi^2*Log[1 - x]^2*Log[x])/9 + (23*I)*Pi^3*Log[1 - x]^2*Log[x] - 
    (11825*Log[1 - x]^3*Log[x])/54 + ((73*I)/6)*Pi*Log[1 - x]^3*Log[x] + 
    (503*Pi^2*Log[1 - x]^3*Log[x])/18 + (161*Log[1 - x]^4*Log[x])/8 + 
    ((145*I)/6)*Pi*Log[1 - x]^4*Log[x] + (39*Log[1 - x]^5*Log[x])/2 + 
    (2081*Log[x]^2)/9 + ((653*I)/12)*Pi*Log[x]^2 + (2909*Pi^2*Log[x]^2)/108 - 
    ((23*I)/18)*Pi^3*Log[x]^2 - (95*Pi^4*Log[x]^2)/36 - 
    (919*Log[1 - x]*Log[x]^2)/4 + ((223*I)/12)*Pi*Log[1 - x]*Log[x]^2 - 
    (385*Pi^2*Log[1 - x]*Log[x]^2)/12 + ((11*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + 
    (255*Log[1 - x]^2*Log[x]^2)/4 + ((775*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 + 
    (43*Pi^2*Log[1 - x]^2*Log[x]^2)/6 - 25*Log[1 - x]^3*Log[x]^2 - 
    ((44*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 - 14*Log[1 - x]^4*Log[x]^2 + 
    (81*Log[x]^3)/2 - ((1339*I)/108)*Pi*Log[x]^3 + (181*Pi^2*Log[x]^3)/108 - 
    (I/3)*Pi^3*Log[x]^3 - (265*Log[1 - x]*Log[x]^3)/36 + 
    ((35*I)/6)*Pi*Log[1 - x]*Log[x]^3 + Pi^2*Log[1 - x]*Log[x]^3 + 
    (2783*Log[1 - x]^2*Log[x]^3)/36 - (11*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
    (28*Log[1 - x]^3*Log[x]^3)/3 - (739*Log[x]^4)/144 - 
    ((47*I)/72)*Pi*Log[x]^4 - (Pi^2*Log[x]^4)/9 + (31*Log[1 - x]*Log[x]^4)/
     8 - 3*Log[1 - x]^2*Log[x]^4 - (7*Log[x]^5)/24 + (11*Log[x]^6)/360 + 
    (((399*I)/2)*Pi + (5*Pi^2)/3 + (41*Log[1 - x])/2 + (51*I)*Pi*Log[1 - x] + 
      (65*Log[1 - x]^2)/2 + 179*Log[x] - (12*I)*Pi*Log[x] - 
      14*Log[1 - x]*Log[x] + Log[x]^2)*PolyLog[2, x]^2 + 
    (8*PolyLog[2, x]^3)/3 - (182*PolyLog[3, 1 - x]^2)/3 + 
    PolyLog[3, 1 - x]*(4639/18 - ((1286*I)/3)*Pi - (245*Pi^2)/18 - 
      (26*I)*Pi^3 - 410*Log[1 - x] - ((467*I)/3)*Pi*Log[1 - x] - 
      (86*Pi^2*Log[1 - x])/3 - (391*Log[1 - x]^2)/6 - (2*Log[1 - x]^3)/3 + 
      (32*Log[x])/3 + ((893*I)/3)*Pi*Log[x] + 22*Pi^2*Log[x] + 
      (47*Log[1 - x]*Log[x])/3 + (174*I)*Pi*Log[1 - x]*Log[x] + 
      201*Log[1 - x]^2*Log[x] + (323*Log[x]^2)/2 - (22*I)*Pi*Log[x]^2 - 
      50*Log[1 - x]*Log[x]^2 - 6*Log[x]^3 - 8*PolyLog[3, x]) + 
    (319*PolyLog[3, x]^2)/3 + (1117/9 + ((1634*I)/3)*Pi + 21*Pi^2 + 
      587*Log[1 - x] + (48*I)*Pi*Log[1 - x] + 12*Log[1 - x]^2 - 
      (584*Log[x])/3 - (610*I)*Pi*Log[x] - 876*Log[1 - x]*Log[x] + 
      94*Log[x]^2)*PolyLog[4, 1 - x] + 
    (3929/18 + ((1799*I)/3)*Pi + (176*Pi^2)/3 - (412*Log[1 - x])/3 - 
      (340*I)*Pi*Log[1 - x] - 448*Log[1 - x]^2 + 22*Log[x] + 
      (36*I)*Pi*Log[x] + 104*Log[1 - x]*Log[x] + 82*Log[x]^2)*PolyLog[4, x] + 
    FF[x^2]*((-673*Pi^2)/72 - ((7*I)/12)*Pi^3 - (1661*Pi^4)/360 + 
      8*Pi^2*Log[1 - x] + ((41*I)/6)*Pi^3*Log[1 - x] - 
      (673*Log[1 - x]^2)/72 - ((7*I)/12)*Pi*Log[1 - x]^2 - 
      (23*Pi^2*Log[1 - x]^2)/12 + (17*Log[1 - x]^3)/6 + 
      ((25*I)/6)*Pi*Log[1 - x]^3 + (9*Log[1 - x]^4)/8 + (65*Pi^2*Log[x])/12 + 
      ((11*I)/2)*Pi^3*Log[x] + (673*Log[1 - x]*Log[x])/36 + 
      ((7*I)/6)*Pi*Log[1 - x]*Log[x] + (38*Pi^2*Log[1 - x]*Log[x])/3 - 
      (79*Log[1 - x]^2*Log[x])/6 - ((47*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
      (19*Log[1 - x]^3*Log[x])/2 - (673*Log[x]^2)/72 - 
      ((7*I)/12)*Pi*Log[x]^2 - (31*Pi^2*Log[x]^2)/12 + 
      (7*Log[1 - x]*Log[x]^2)/3 - ((31*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (43*Log[1 - x]^2*Log[x]^2)/4 + (17*Log[x]^3)/6 + 
      ((25*I)/6)*Pi*Log[x]^3 - (11*Log[1 - x]*Log[x]^3)/2 + (9*Log[x]^4)/8 + 
      ((-31*Log[1 - x])/2 - (8*I)*Pi*Log[1 - x] - 4*Log[1 - x]^2 + 
        (31*Log[x])/2 + (8*I)*Pi*Log[x] + 4*Log[x]^2)*PolyLog[2, x] + 
      (-31/2 - (92*I)*Pi - 47*Log[1 - x] - 45*Log[x])*PolyLog[3, 1 - x] + 
      (-31/2 - (92*I)*Pi - 45*Log[1 - x] - 47*Log[x])*PolyLog[3, x] + 
      86*PolyLog[4, 1 - x] + 86*PolyLog[4, x]) + 
    (3572/9 - (53*I)*Pi + (50*Pi^2)/3 + 14*Log[1 - x] - 
      (48*I)*Pi*Log[1 - x] - 6*Log[1 - x]^2 - (113*Log[x])/3 + 
      (96*I)*Pi*Log[x] - 24*Log[1 - x]*Log[x] + 60*Log[x]^2)*
     PolyLog[4, -(x/(1 - x))] + (-3136/3 + (292*I)*Pi + 420*Log[1 - x] + 
      332*Log[x])*PolyLog[5, 1 - x] + (-1721/18 - ((203*I)/3)*Pi + 
      (1112*Log[1 - x])/3 - (763*Log[x])/3)*PolyLog[5, x] + 
    (154 + (292*I)*Pi + 444*Log[1 - x] - 128*Log[x])*
     PolyLog[5, -(x/(1 - x))] + 32*PolyLog[6, 1 - x] + 196*PolyLog[6, x] + 
    4*PolyLog[6, -(x/(1 - x))] - (983*Zeta[3])/9 + ((94*I)/3)*Pi*Zeta[3] - 
    (1457*Pi^2*Zeta[3])/18 - ((253*I)/3)*Pi^3*Zeta[3] + 
    (305*Log[1 - x]*Zeta[3])/9 + ((229*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
    (176*Pi^2*Log[1 - x]*Zeta[3])/3 - (44*Log[1 - x]^2*Zeta[3])/3 - 
    (24*I)*Pi*Log[1 - x]^2*Zeta[3] - (10*Log[1 - x]^3*Zeta[3])/3 + 
    (109*Log[x]*Zeta[3])/9 - (106*I)*Pi*Log[x]*Zeta[3] + 
    21*Pi^2*Log[x]*Zeta[3] + 217*Log[1 - x]*Log[x]*Zeta[3] + 
    (436*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 436*Log[1 - x]^2*Log[x]*Zeta[3] - 
    (811*Log[x]^2*Zeta[3])/6 - (27*I)*Pi*Log[x]^2*Zeta[3] - 
    44*Log[1 - x]*Log[x]^2*Zeta[3] - (22*Log[x]^3*Zeta[3])/3 - 41*Zeta[3]^2 + 
    PolyLog[3, x]*(340 - ((2791*I)/6)*Pi - (175*Pi^2)/6 + ((115*I)/3)*Pi^3 - 
      (4943*Log[1 - x])/9 + (71*I)*Pi*Log[1 - x] - (46*Pi^2*Log[1 - x])/3 + 
      (17*Log[1 - x]^2)/3 + (24*I)*Pi*Log[1 - x]^2 + (10*Log[1 - x]^3)/3 + 
      (2305*Log[x])/18 + ((221*I)/3)*Pi*Log[x] - (71*Pi^2*Log[x])/3 + 
      (91*Log[1 - x]*Log[x])/3 - (96*I)*Pi*Log[1 - x]*Log[x] + 
      8*Log[1 - x]^2*Log[x] + (109*Log[x]^2)/3 + (9*I)*Pi*Log[x]^2 - 
      60*Log[1 - x]*Log[x]^2 - (28*Log[x]^3)/3 + 18*Zeta[3]) + 
    FF[x^(-1)]*(((-1597*I)/36)*Pi - (95*Pi^2)/36 - ((20*I)/3)*Pi^3 - 
      (14*Pi^4)/45 - (1597*Log[1 - x])/36 - ((218*I)/9)*Pi*Log[1 - x] + 
      (44*Pi^2*Log[1 - x])/3 - (4*I)*Pi^3*Log[1 - x] - 
      (487*Log[1 - x]^2)/36 + (10*I)*Pi*Log[1 - x]^2 - 
      (19*Pi^2*Log[1 - x]^2)/3 + 10*Log[1 - x]^3 - 
      ((8*I)/3)*Pi*Log[1 - x]^3 - 3*Log[1 - x]^4 + ((61*I)/6)*Pi*Log[x] + 
      (20*Pi^2*Log[x])/3 + (61*Log[1 - x]*Log[x])/6 + 
      ((128*I)/3)*Pi*Log[1 - x]*Log[x] + (20*Pi^2*Log[1 - x]*Log[x])/3 - 
      39*Log[1 - x]^2*Log[x] + (2*I)*Pi*Log[1 - x]^2*Log[x] + 
      (40*Log[1 - x]^3*Log[x])/3 - (4*I)*Pi*Log[x]^2 + 
      34*Log[1 - x]*Log[x]^2 - (8*I)*Pi*Log[1 - x]*Log[x]^2 - 
      16*Log[1 - x]^2*Log[x]^2 + (((70*I)/3)*Pi + (10*Pi^2)/3 - 
        (158*Log[1 - x])/3 + 8*Log[1 - x]^2 + 76*Log[x] - (16*I)*Pi*Log[x] - 
        16*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (-158/3 - (24*I)*Pi + 8*Log[1 - x] - 32*Log[x])*PolyLog[3, 1 - x] + 
      (-76 + (12*I)*Pi + 12*Log[1 - x])*PolyLog[3, x] + 
      28*PolyLog[4, 1 - x] - 28*PolyLog[4, x] - 28*PolyLog[4, -(x/(1 - x))] + 
      (92*Zeta[3])/3 + (24*I)*Pi*Zeta[3] - 8*Log[1 - x]*Zeta[3] + 
      32*Log[x]*Zeta[3]) + FF[x^(-2)]*((11*Pi^4)/45 - 
      ((691*I)/36)*Pi*Log[1 - x] + (11*Pi^2*Log[1 - x])/6 - 
      (2*I)*Pi^3*Log[1 - x] - (691*Log[1 - x]^2)/72 + 
      ((29*I)/12)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/6 + 
      (5*Log[1 - x]^3)/3 - (I/3)*Pi*Log[1 - x]^3 - (23*Log[1 - x]^4)/12 + 
      ((13*I)/6)*Pi*Log[1 - x]*Log[x] + (62*Pi^2*Log[1 - x]*Log[x])/3 + 
      (32*Log[1 - x]^2*Log[x])/3 + I*Pi*Log[1 - x]^2*Log[x] + 
      18*Log[1 - x]^3*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x]^2 - 
      25*Log[1 - x]^2*Log[x]^2 + (((115*I)/6)*Pi + (23*Pi^2)/3 + 
        (115*Log[1 - x])/6 + 4*Log[1 - x]^2 - (8*I)*Pi*Log[x] - 
        8*Log[1 - x]*Log[x])*PolyLog[2, x] + 
      (115/6 - (28*I)*Pi + 56*Log[1 - x] - 84*Log[x])*PolyLog[3, 1 - x] + 
      ((6*I)*Pi + 6*Log[1 - x])*PolyLog[3, x] - 22*PolyLog[4, 1 - x] - 
      82*PolyLog[4, x] - 82*PolyLog[4, -(x/(1 - x))] - (115*Zeta[3])/6 + 
      (28*I)*Pi*Zeta[3] - 56*Log[1 - x]*Zeta[3] + 84*Log[x]*Zeta[3]) + 
    PolyLog[2, x]*(((-1481*I)/18)*Pi - (2153*Pi^2)/54 - (60*I)*Pi^3 + 
      (127*Pi^4)/90 + (4639*Log[1 - x])/18 - ((496*I)/3)*Pi*Log[1 - x] + 
      (25*Pi^2*Log[1 - x])/18 - ((61*I)/3)*Pi^3*Log[1 - x] - 
      (299*Log[1 - x]^2)/2 + ((128*I)/3)*Pi*Log[1 - x]^2 - 
      (71*Pi^2*Log[1 - x]^2)/6 + (319*Log[1 - x]^3)/9 - (5*Log[1 - x]^4)/6 - 
      340*Log[x] + ((259*I)/2)*Pi*Log[x] + (733*Pi^2*Log[x])/18 - 
      ((10*I)/3)*Pi^3*Log[x] + 163*Log[1 - x]*Log[x] + 
      ((623*I)/3)*Pi*Log[1 - x]*Log[x] + 20*Pi^2*Log[1 - x]*Log[x] - 
      (259*Log[1 - x]^2*Log[x])/6 + (70*I)*Pi*Log[1 - x]^2*Log[x] + 
      (163*Log[1 - x]^3*Log[x])/3 - (155*Log[x]^2)/4 - 
      ((317*I)/6)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/3 + 
      (335*Log[1 - x]*Log[x]^2)/2 - (22*I)*Pi*Log[1 - x]*Log[x]^2 - 
      19*Log[1 - x]^2*Log[x]^2 - (124*Log[x]^3)/9 + ((16*I)/3)*Pi*Log[x]^3 - 
      6*Log[1 - x]*Log[x]^3 + (8*Log[x]^4)/3 + 
      (41 + (136*I)*Pi + 176*Log[1 - x] - 40*Log[x])*PolyLog[3, 1 - x] + 
      (-5279/18 - ((377*I)/3)*Pi - (184*Log[1 - x])/3 - (193*Log[x])/3)*
       PolyLog[3, x] - 202*PolyLog[4, 1 - x] - 20*PolyLog[4, -(x/(1 - x))] - 
      (5587*Zeta[3])/18 + ((545*I)/3)*Pi*Zeta[3] + (160*Log[1 - x]*Zeta[3])/
       3 + (385*Log[x]*Zeta[3])/3) + (3886*Zeta[5])/3 + (471*I)*Pi*Zeta[5] + 
    434*Log[1 - x]*Zeta[5] - 631*Log[x]*Zeta[5] + 
    FF[x]*((61*Pi^2)/18 - ((23*I)/2)*Pi^3 + (77*Pi^4)/180 - 
      ((19*I)/135)*Pi^5 - (64*Li[{3, 2}, 1, x])/9 + (40*Li[{3, 2}, 1 - x, 1])/
       3 + 8*Li[{3, 2}, x, 1] - (1591*Log[1 - x])/36 - 
      ((55*I)/6)*Pi*Log[1 - x] - (146*Pi^2*Log[1 - x])/9 + 
      ((11*I)/3)*Pi^3*Log[1 - x] - (8*Pi^4*Log[1 - x])/9 + 
      (89*Log[1 - x]^2)/36 + ((49*I)/6)*Pi*Log[1 - x]^2 + 
      (7*Pi^2*Log[1 - x]^2)/2 + (95*Log[1 - x]^3)/18 - 
      ((5*I)/3)*Pi*Log[1 - x]^3 - (20*Pi^2*Log[1 - x]^3)/27 + 
      (13*Log[1 - x]^4)/12 - ((4*I)/9)*Pi*Log[1 - x]^4 - (2*Log[1 - x]^5)/5 + 
      (1591*Log[x])/36 + ((55*I)/6)*Pi*Log[x] - (11*Pi^2*Log[x])/18 - 
      (I/3)*Pi^3*Log[x] + (149*Pi^4*Log[x])/135 - (61*Log[1 - x]*Log[x])/9 + 
      ((149*I)/3)*Pi*Log[1 - x]*Log[x] - (14*Pi^2*Log[1 - x]*Log[x])/3 + 
      ((4*I)/3)*Pi^3*Log[1 - x]*Log[x] + (175*Log[1 - x]^2*Log[x])/6 - 
      (17*I)*Pi*Log[1 - x]^2*Log[x] - (4*Pi^2*Log[1 - x]^2*Log[x])/9 - 
      (55*Log[1 - x]^3*Log[x])/3 - ((8*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
      (2*Log[1 - x]^4*Log[x])/9 + (155*Log[x]^2)/36 - 
      ((107*I)/6)*Pi*Log[x]^2 + (17*Pi^2*Log[x]^2)/6 - 
      ((4*I)/9)*Pi^3*Log[x]^2 + (107*Log[1 - x]*Log[x]^2)/6 + 
      (7*I)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
      (7*Log[1 - x]^2*Log[x]^2)/2 - ((8*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (10*Log[1 - x]^3*Log[x]^2)/3 - (107*Log[x]^3)/18 - 
      ((13*I)/3)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/3 - 
      (26*Log[1 - x]^2*Log[x]^3)/9 - (7*Log[x]^4)/12 + 
      ((20*Log[1 - x])/3 - (20*Log[x])/3)*PolyLog[2, x]^2 + 
      (59 - (56*I)*Pi - (8*Pi^2)/3 - 50*Log[1 - x] - 
        ((16*I)/3)*Pi*Log[1 - x] - (16*Log[1 - x]^2)/3 - 6*Log[x] - 
        ((8*I)/3)*Pi*Log[x] + (56*Log[1 - x]*Log[x])/3 - 4*Log[x]^2)*
       PolyLog[3, 1 - x] + (-21 - (64*I)*Pi + (4*Pi^2)/9 - 46*Log[1 - x] + 
        ((8*I)/3)*Pi*Log[1 - x] + 4*Log[1 - x]^2 - 18*Log[x] + 
        ((16*I)/3)*Pi*Log[x] - (16*Log[1 - x]*Log[x])/3 + (16*Log[x]^2)/3)*
       PolyLog[3, x] + (44 + (8*I)*Pi + (16*Log[1 - x])/3 - (112*Log[x])/3)*
       PolyLog[4, 1 - x] + (52 - (8*I)*Pi - (16*Log[1 - x])/3 - 
        (16*Log[x])/3)*PolyLog[4, x] + (32 - ((32*I)/3)*Pi - 
        (16*Log[1 - x])/3 - (16*Log[x])/3)*PolyLog[4, -(x/(1 - x))] + 
      (128*PolyLog[5, 1 - x])/3 - (64*PolyLog[5, x])/9 + 
      (64*PolyLog[5, -(x/(1 - x))])/3 - (40*Pi^2*Zeta[3])/9 + 
      16*Log[1 - x]*Zeta[3] - 16*Log[x]*Zeta[3] + 
      (80*Log[1 - x]*Log[x]*Zeta[3])/3 + PolyLog[2, x]*
       ((80*I)*Pi - 8*Pi^2 + ((4*I)/9)*Pi^3 + 59*Log[1 - x] - 
        (16*I)*Pi*Log[1 - x] - (8*Pi^2*Log[1 - x])/3 - 12*Log[1 - x]^2 - 
        ((8*I)/3)*Pi*Log[1 - x]^2 - (16*Log[1 - x]^3)/9 + 21*Log[x] + 
        (24*I)*Pi*Log[x] - (4*Pi^2*Log[x])/9 + 8*Log[1 - x]*Log[x] - 
        ((8*I)/3)*Pi*Log[1 - x]*Log[x] + (28*Log[1 - x]^2*Log[x])/3 + 
        8*Log[x]^2 - ((8*I)/3)*Pi*Log[x]^2 - 4*Log[1 - x]*Log[x]^2 - 
        (16*Log[x]^3)/9 + (40*PolyLog[3, 1 - x])/3 + (56*PolyLog[3, x])/9 + 
        (160*Zeta[3])/9) + (64*Zeta[5])/3) + FF[(1 - x)^(-2)]*
     (((59*I)/4)*Pi^3 + (16093*Pi^4)/324 - ((71*I)/40)*Pi^5 - 
      (2971*Pi^6)/1134 + 156*Li[{3, 3}, 1 - x, 1] - (394*Li[{3, 3}, x, 1])/
       3 + (520*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 66*Li[{4, 2}, 1 - x, 1] - 
      326*Li[{4, 2}, x, 1] + 33*Li[{2, 2, 2}, x, 1, 1] - 
      ((107*I)/2)*Pi^3*Log[1 - x] - (883*Pi^4*Log[1 - x])/1080 - 
      ((373*I)/180)*Pi^5*Log[1 - x] + (4529*Pi^2*Log[1 - x]^2)/54 - 
      ((73*I)/18)*Pi^3*Log[1 - x]^2 - (12623*Pi^4*Log[1 - x]^2)/1080 - 
      (497*Pi^2*Log[1 - x]^3)/54 - ((359*I)/9)*Pi^3*Log[1 - x]^3 + 
      (4529*Log[1 - x]^4)/108 - ((73*I)/36)*Pi*Log[1 - x]^4 - 
      (6865*Pi^2*Log[1 - x]^4)/108 - (217*Log[1 - x]^5)/60 - 
      ((25*I)/2)*Pi*Log[1 - x]^5 - (12217*Log[1 - x]^6)/540 + 
      Li[{3, 2}, x, 1]*(352/3 + (882*I)*Pi + 1248*Log[1 - x] - 432*Log[x]) + 
      Li[{3, 2}, 1 - x, 1]*(343/3 + (686*I)*Pi + 1054*Log[1 - x] - 
        368*Log[x]) + ((9601*I)/18)*Pi*Log[x] - (1327*Pi^2*Log[x])/36 + 
      ((106*I)/3)*Pi^3*Log[x] + (7513*Pi^4*Log[x])/540 + 
      ((1126*I)/45)*Pi^5*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] - 
      (107*Pi^2*Log[1 - x]*Log[x])/2 + ((50*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
      (974*Pi^4*Log[1 - x]*Log[x])/45 + ((321*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (581*Pi^2*Log[1 - x]^2*Log[x])/36 + ((272*I)/3)*Pi^3*Log[1 - x]^2*
       Log[x] - (4529*Log[1 - x]^3*Log[x])/27 + ((73*I)/9)*Pi*Log[1 - x]^3*
       Log[x] + (2755*Pi^2*Log[1 - x]^3*Log[x])/18 + (37*Log[1 - x]^4*Log[x])/
       2 + ((153*I)/2)*Pi*Log[1 - x]^4*Log[x] + (4961*Log[1 - x]^5*Log[x])/
       45 + (9601*Log[x]^2)/36 - ((87*I)/4)*Pi*Log[x]^2 + 73*Pi^2*Log[x]^2 - 
      ((205*I)/36)*Pi^3*Log[x]^2 - (389*Pi^4*Log[x]^2)/30 - 
      2*Log[1 - x]*Log[x]^2 + (25*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
      ((26*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + (321*Log[1 - x]^2*Log[x]^2)/2 - 
      ((50*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (13*Pi^2*Log[1 - x]^2*Log[x]^2)/
       2 - (92*Log[1 - x]^3*Log[x]^2)/9 - ((212*I)/3)*Pi*Log[1 - x]^3*
       Log[x]^2 - (373*Log[1 - x]^4*Log[x]^2)/4 - (214*Log[x]^3)/9 - 
      ((1859*I)/108)*Pi*Log[x]^3 + (541*Pi^2*Log[x]^3)/108 - 
      ((5*I)/9)*Pi^3*Log[x]^3 + (10*Pi^2*Log[1 - x]*Log[x]^3)/9 - 
      (25*Log[1 - x]^2*Log[x]^3)/3 - (26*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
      34*Log[1 - x]^3*Log[x]^3 - (631*Log[x]^4)/432 - 
      ((89*I)/72)*Pi*Log[x]^4 + (Pi^2*Log[x]^4)/3 - 
      (10*Log[1 - x]^2*Log[x]^4)/3 + (53*Log[x]^5)/90 - (I/5)*Pi*Log[x]^5 + 
      Log[x]^6/45 + Li[{3, 2}, 1, x]*(-718/9 - ((1726*I)/3)*Pi - 
        (1768*Log[1 - x])/3 + 80*Log[x]) + (((-23*I)/6)*Pi + (122*Pi^2)/3 + 
        (343*Log[1 - x])/6 + (165*I)*Pi*Log[1 - x] + (313*Log[1 - x]^2)/2 - 
        61*Log[x] - (82*I)*Pi*Log[x] - 148*Log[1 - x]*Log[x] + 33*Log[x]^2)*
       PolyLog[2, x]^2 - (11*PolyLog[2, x]^3)/2 - (815*PolyLog[3, 1 - x]^2)/
       3 + 221*PolyLog[3, x]^2 + (-9058/9 + ((146*I)/3)*Pi + (275*Pi^2)/3 + 
        (154*Log[1 - x])/3 + (32*I)*Pi*Log[1 - x] + 24*Log[1 - x]^2 - 
        (1213*Log[x])/3 - (2398*I)*Pi*Log[x] - 3712*Log[1 - x]*Log[x] + 
        942*Log[x]^2)*PolyLog[4, 1 - x] + (-69 - (30*I)*Pi + (568*Pi^2)/3 - 
        (686*Log[1 - x])/3 - (1372*I)*Pi*Log[1 - x] - 2042*Log[1 - x]^2 + 
        86*Log[x] + (112*I)*Pi*Log[x] + 736*Log[1 - x]*Log[x] + 216*Log[x]^2)*
       PolyLog[4, x] + (9058/9 - ((146*I)/3)*Pi - (8*Pi^2)/3 - 
        (154*Log[1 - x])/3 - (32*I)*Pi*Log[1 - x] - 284*Log[1 - x]^2 + 
        (184*Log[x])/3 + (368*I)*Pi*Log[x] + 16*Log[1 - x]*Log[x] + 
        176*Log[x]^2)*PolyLog[4, -(x/(1 - x))] + 
      (532/3 + (1340*I)*Pi + 2060*Log[1 - x] + 480*Log[x])*
       PolyLog[5, 1 - x] + (-2011/9 + ((1742*I)/3)*Pi + (5720*Log[1 - x])/3 - 
        744*Log[x])*PolyLog[5, x] + (532/3 + (1340*I)*Pi + 1020*Log[1 - x] - 
        720*Log[x])*PolyLog[5, -(x/(1 - x))] - 84*PolyLog[6, 1 - x] - 
      1316*PolyLog[6, x] - 1476*PolyLog[6, -(x/(1 - x))] - (177*Zeta[3])/2 + 
      ((2810*I)/9)*Pi*Zeta[3] - (47*Pi^2*Zeta[3])/3 - (296*I)*Pi^3*Zeta[3] + 
      (9058*Log[1 - x]*Zeta[3])/9 - ((146*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
      (3500*Pi^2*Log[1 - x]*Zeta[3])/9 - (77*Log[1 - x]^2*Zeta[3])/3 - 
      (16*I)*Pi*Log[1 - x]^2*Zeta[3] - (332*Log[1 - x]^3*Zeta[3])/9 - 
      (6248*Log[x]*Zeta[3])/9 - (135*I)*Pi*Log[x]*Zeta[3] + 
      (430*Pi^2*Log[x]*Zeta[3])/3 + 290*Log[1 - x]*Log[x]*Zeta[3] + 
      (1740*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (6662*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (677*Log[x]^2*Zeta[3])/6 - 
      (50*I)*Pi*Log[x]^2*Zeta[3] - 560*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (32*Log[x]^3*Zeta[3])/3 - (800*Zeta[3]^2)/3 + 
      PolyLog[3, 1 - x]*((321*I)*Pi - (289*Pi^2)/18 - ((340*I)/3)*Pi^3 - 
        (1000*Pi^2*Log[1 - x])/9 + (260*Log[1 - x]^3)/9 + 321*Log[x] - 
        ((100*I)/3)*Pi*Log[x] + 104*Pi^2*Log[x] + (343*Log[1 - x]*Log[x])/3 + 
        (658*I)*Pi*Log[1 - x]*Log[x] + (2581*Log[1 - x]^2*Log[x])/3 - 
        (50*Log[x]^2)/3 - (52*I)*Pi*Log[x]^2 - 382*Log[1 - x]*Log[x]^2 - 
        (20*Log[x]^3)/3 - (628*PolyLog[3, x])/3 + (1024*Zeta[3])/3) + 
      PolyLog[3, x]*(177/2 - ((2810*I)/9)*Pi - (202*Pi^2)/9 + 
        ((250*I)/3)*Pi^3 - (9058*Log[1 - x])/9 + ((146*I)/3)*Pi*Log[1 - x] + 
        (338*Pi^2*Log[1 - x])/9 + (77*Log[1 - x]^2)/3 + 
        (16*I)*Pi*Log[1 - x]^2 + (332*Log[1 - x]^3)/9 + (6248*Log[x])/9 + 
        (30*I)*Pi*Log[x] - (166*Pi^2*Log[x])/3 - (184*Log[1 - x]*Log[x])/3 - 
        (368*I)*Pi*Log[1 - x]*Log[x] - (338*Log[1 - x]^2*Log[x])/3 + 
        (181*Log[x]^2)/3 + (30*I)*Pi*Log[x]^2 - 176*Log[1 - x]*Log[x]^2 - 
        12*Log[x]^3 + (1312*Zeta[3])/3) + PolyLog[2, x]*
       (((-177*I)/2)*Pi - 176*Pi^2 + ((137*I)/18)*Pi^3 - (991*Pi^4)/90 + 
        (321*I)*Pi*Log[1 - x] - (289*Pi^2*Log[1 - x])/18 - 
        ((251*I)/3)*Pi^3*Log[1 - x] - 90*Pi^2*Log[1 - x]^2 - 
        (227*Log[1 - x]^4)/12 - (177*Log[x])/2 + (8*I)*Pi*Log[x] - 
        (80*Pi^2*Log[x])/3 - ((22*I)/3)*Pi^3*Log[x] + 321*Log[1 - x]*Log[x] - 
        ((100*I)/3)*Pi*Log[1 - x]*Log[x] + 98*Pi^2*Log[1 - x]*Log[x] + 
        (343*Log[1 - x]^2*Log[x])/6 + (240*I)*Pi*Log[1 - x]^2*Log[x] + 
        320*Log[1 - x]^3*Log[x] - (313*Log[x]^2)/2 - ((79*I)/6)*Pi*Log[x]^2 - 
        (62*Pi^2*Log[x]^2)/3 - (50*Log[1 - x]*Log[x]^2)/3 - 
        (52*I)*Pi*Log[1 - x]*Log[x]^2 - 173*Log[1 - x]^2*Log[x]^2 - 
        (115*Log[x]^3)/6 + ((26*I)/3)*Pi*Log[x]^3 - (20*Log[1 - x]*Log[x]^3)/
         3 + (8*Log[x]^4)/3 + (343/3 + (508*I)*Pi + 840*Log[1 - x] - 
          332*Log[x])*PolyLog[3, 1 - x] + (380/9 - ((1150*I)/3)*Pi - 
          (514*Log[1 - x])/3 - 212*Log[x])*PolyLog[3, x] - 
        600*PolyLog[4, 1 - x] - 2*PolyLog[4, x] - 
        454*PolyLog[4, -(x/(1 - x))] + (664*Zeta[3])/9 + 
        ((2218*I)/3)*Pi*Zeta[3] + (910*Log[1 - x]*Zeta[3])/3 + 
        436*Log[x]*Zeta[3]) + 430*Zeta[5] + (1106*I)*Pi*Zeta[5] + 
      2756*Log[1 - x]*Zeta[5] - 2392*Log[x]*Zeta[5]) + 
    FF[(1 - x)^(-1)]*(((1115*I)/9)*Pi - (7771*Pi^2)/36 + ((497*I)/18)*Pi^3 - 
      (28607*Pi^4)/540 + ((1367*I)/180)*Pi^5 + (10229*Pi^6)/2835 - 
      (764*Li[{3, 3}, 1 - x, 1])/3 + (460*Li[{3, 3}, x, 1])/3 - 
      104*Li[{3, 3}, -(x/(1 - x)), 1] + 28*Li[{4, 2}, 1 - x, 1] + 
      404*Li[{4, 2}, x, 1] + 14*Li[{2, 2, 2}, x, 1, 1] + 
      ((811*I)/2)*Pi*Log[1 - x] + (6440*Pi^2*Log[1 - x])/27 - 
      ((209*I)/6)*Pi^3*Log[1 - x] + Pi^4*Log[1 - x] + 
      ((23*I)/9)*Pi^5*Log[1 - x] - ((321*I)/2)*Pi*Log[1 - x]^2 - 
      (20413*Pi^2*Log[1 - x]^2)/108 + ((437*I)/18)*Pi^3*Log[1 - x]^2 + 
      (31*Pi^4*Log[1 - x]^2)/3 + (56*Pi^2*Log[1 - x]^3)/27 + 
      ((428*I)/9)*Pi^3*Log[1 - x]^3 - (1898*Log[1 - x]^4)/27 - 
      ((49*I)/36)*Pi*Log[1 - x]^4 + (571*Pi^2*Log[1 - x]^4)/9 - 
      (67*Log[1 - x]^5)/6 + ((238*I)/15)*Pi*Log[1 - x]^5 + 
      (326*Log[1 - x]^6)/15 + (1115*Log[x])/9 - ((5156*I)/9)*Pi*Log[x] + 
      (3650*Pi^2*Log[x])/27 - ((445*I)/9)*Pi^3*Log[x] - 
      (9973*Pi^4*Log[x])/540 - ((80*I)/3)*Pi^5*Log[x] + 
      (811*Log[1 - x]*Log[x])/2 + ((2*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (1807*Pi^2*Log[1 - x]*Log[x])/9 + (87*I)*Pi^3*Log[1 - x]*Log[x] - 
      (179*Pi^4*Log[1 - x]*Log[x])/9 - (6103*Log[1 - x]^2*Log[x])/18 + 
      ((259*I)/3)*Pi*Log[1 - x]^2*Log[x] + (39*Pi^2*Log[1 - x]^2*Log[x])/2 - 
      (98*I)*Pi^3*Log[1 - x]^2*Log[x] + (28273*Log[1 - x]^3*Log[x])/54 - 
      ((143*I)/9)*Pi*Log[1 - x]^3*Log[x] - (1364*Pi^2*Log[1 - x]^3*Log[x])/
       9 + (853*Log[1 - x]^4*Log[x])/36 - ((274*I)/3)*Pi*Log[1 - x]^4*
       Log[x] - (1601*Log[1 - x]^5*Log[x])/15 - (17875*Log[x]^2)/36 - 
      ((425*I)/12)*Pi*Log[x]^2 - (4349*Pi^2*Log[x]^2)/54 + 
      ((58*I)/9)*Pi^3*Log[x]^2 + (1243*Pi^4*Log[x]^2)/90 + 
      (965*Log[1 - x]*Log[x]^2)/6 - ((233*I)/6)*Pi*Log[1 - x]*Log[x]^2 + 
      (319*Pi^2*Log[1 - x]*Log[x]^2)/6 - ((34*I)/3)*Pi^3*Log[1 - x]*
       Log[x]^2 - 390*Log[1 - x]^2*Log[x]^2 - (211*I)*Pi*Log[1 - x]^2*
       Log[x]^2 - (46*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - 
      (130*Log[1 - x]^3*Log[x]^2)/3 + ((208*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (173*Log[1 - x]^4*Log[x]^2)/2 - (1235*Log[x]^3)/108 + 
      ((626*I)/27)*Pi*Log[x]^3 - (121*Pi^2*Log[x]^3)/54 + 
      ((2*I)/3)*Pi^3*Log[x]^3 + (77*Log[1 - x]*Log[x]^3)/6 - 
      ((25*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 2*Pi^2*Log[1 - x]*Log[x]^3 - 
      (559*Log[1 - x]^2*Log[x]^3)/6 + (34*I)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (116*Log[1 - x]^3*Log[x]^3)/3 + (47*Log[x]^4)/6 + 
      ((29*I)/36)*Pi*Log[x]^4 + (2*Pi^2*Log[x]^4)/9 - 
      (31*Log[1 - x]*Log[x]^4)/12 + 6*Log[1 - x]^2*Log[x]^4 + Log[x]^5/60 - 
      (11*Log[x]^6)/180 + Li[{3, 2}, 1, x]*(-509/9 + ((1606*I)/3)*Pi + 
        (1544*Log[1 - x])/3 + (146*Log[x])/3) + Li[{3, 2}, x, 1]*
       (-1055/3 - (890*I)*Pi - 1232*Log[1 - x] + 314*Log[x]) + 
      Li[{3, 2}, 1 - x, 1]*(-344/3 - (760*I)*Pi - 1104*Log[1 - x] + 
        344*Log[x]) + ((-318*I)*Pi - (82*Pi^2)/3 - (172*Log[1 - x])/3 - 
        (204*I)*Pi*Log[1 - x] - 164*Log[1 - x]^2 - (782*Log[x])/3 + 
        (84*I)*Pi*Log[x] + 124*Log[1 - x]*Log[x] - 20*Log[x]^2)*
       PolyLog[2, x]^2 - (7*PolyLog[2, x]^3)/3 + (874*PolyLog[3, 1 - x]^2)/
       3 - (1016*PolyLog[3, x]^2)/3 + (4207/9 - ((1936*I)/3)*Pi - 96*Pi^2 - 
        (1730*Log[1 - x])/3 - (96*I)*Pi*Log[1 - x] - 24*Log[1 - x]^2 + 
        334*Log[x] + (2648*I)*Pi*Log[x] + 4056*Log[1 - x]*Log[x] - 
        824*Log[x]^2)*PolyLog[4, 1 - x] + (-3998/9 - ((1792*I)/3)*Pi - 
        (640*Pi^2)/3 + (892*Log[1 - x])/3 + (1520*I)*Pi*Log[1 - x] + 
        2180*Log[1 - x]^2 + (1166*Log[x])/3 - (120*I)*Pi*Log[x] - 
        688*Log[1 - x]*Log[x] - 260*Log[x]^2)*PolyLog[4, x] + 
      (-15184/9 - ((98*I)/3)*Pi - (100*Pi^2)/3 - (1576*Log[1 - x])/3 + 
        (96*I)*Pi*Log[1 - x] + 180*Log[1 - x]^2 + 434*Log[x] - 
        (384*I)*Pi*Log[x] + 48*Log[1 - x]*Log[x] - 216*Log[x]^2)*
       PolyLog[4, -(x/(1 - x))] + (2608/3 - (1424*I)*Pi - 2160*Log[1 - x] - 
        904*Log[x])*PolyLog[5, 1 - x] + (-8279/9 - ((1046*I)/3)*Pi - 
        (5848*Log[1 - x])/3 + (2798*Log[x])/3)*PolyLog[5, x] + 
      (-3860/3 - (1424*I)*Pi - 1536*Log[1 - x] + 736*Log[x])*
       PolyLog[5, -(x/(1 - x))] + 8*PolyLog[6, 1 - x] + 544*PolyLog[6, x] + 
      928*PolyLog[6, -(x/(1 - x))] + PolyLog[3, x]*
       (-2783/9 + ((2131*I)/3)*Pi + (1273*Pi^2)/9 - ((350*I)/3)*Pi^3 + 
        (13744*Log[1 - x])/9 - ((490*I)/3)*Pi*Log[1 - x] + 
        8*Pi^2*Log[1 - x] + (44*Log[1 - x]^2)/3 - (48*I)*Pi*Log[1 - x]^2 - 
        (76*Log[1 - x]^3)/3 - (7615*Log[x])/9 - (228*I)*Pi*Log[x] + 
        (214*Pi^2*Log[x])/3 - 134*Log[1 - x]*Log[x] + (384*I)*Pi*Log[1 - x]*
         Log[x] + 52*Log[1 - x]^2*Log[x] - (229*Log[x]^2)/3 - 
        (42*I)*Pi*Log[x]^2 + 216*Log[1 - x]*Log[x]^2 + (56*Log[x]^3)/3 - 
        412*Zeta[3]) + PolyLog[3, 1 - x]*(-3214/9 + ((502*I)/3)*Pi + 
        (800*Pi^2)/9 + (124*I)*Pi^3 + (2674*Log[1 - x])/3 + 
        (174*I)*Pi*Log[1 - x] + (380*Pi^2*Log[1 - x])/3 + 131*Log[1 - x]^2 - 
        (52*Log[1 - x]^3)/3 - (2348*Log[x])/3 - (474*I)*Pi*Log[x] - 
        108*Pi^2*Log[x] - (608*Log[1 - x]*Log[x])/3 - (744*I)*Pi*Log[1 - x]*
         Log[x] - 940*Log[1 - x]^2*Log[x] - 193*Log[x]^2 + 
        (68*I)*Pi*Log[x]^2 + 352*Log[1 - x]*Log[x]^2 + 12*Log[x]^3 + 
        152*PolyLog[3, x] - 208*Zeta[3]) + (2018*Zeta[3])/9 - 
      ((1468*I)/3)*Pi*Zeta[3] + (463*Pi^2*Zeta[3])/9 + 
      ((1046*I)/3)*Pi^3*Zeta[3] - (13600*Log[1 - x]*Zeta[3])/9 - 
      ((578*I)/3)*Pi*Log[1 - x]*Zeta[3] + 360*Pi^2*Log[1 - x]*Zeta[3] - 
      (242*Log[1 - x]^2*Zeta[3])/3 + (48*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      (76*Log[1 - x]^3*Zeta[3])/3 + (9460*Log[x]*Zeta[3])/9 + 
      (400*I)*Pi*Log[x]*Zeta[3] - 146*Pi^2*Log[x]*Zeta[3] - 
      (958*Log[1 - x]*Log[x]*Zeta[3])/3 - (1904*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] - 2260*Log[1 - x]^2*Log[x]*Zeta[3] + (823*Log[x]^2*Zeta[3])/
       3 + (78*I)*Pi*Log[x]^2*Zeta[3] + 472*Log[1 - x]*Log[x]^2*Zeta[3] + 
      (44*Log[x]^3*Zeta[3])/3 + 270*Zeta[3]^2 + PolyLog[2, x]*
       (((-431*I)/9)*Pi + (5843*Pi^2)/27 + ((661*I)/9)*Pi^3 + (92*Pi^4)/45 - 
        (3214*Log[1 - x])/9 - I*Pi*Log[1 - x] + (50*Pi^2*Log[1 - x])/9 + 
        ((284*I)/3)*Pi^3*Log[1 - x] + (563*Log[1 - x]^2)/2 - 
        (76*I)*Pi*Log[1 - x]^2 + (245*Pi^2*Log[1 - x]^2)/3 - 
        (182*Log[1 - x]^3)/3 + (85*Log[1 - x]^4)/6 + (2783*Log[x])/9 - 
        ((608*I)/3)*Pi*Log[x] - (623*Pi^2*Log[x])/9 + 
        ((56*I)/3)*Pi^3*Log[x] - (1868*Log[1 - x]*Log[x])/3 - 
        (310*I)*Pi*Log[1 - x]*Log[x] - 100*Pi^2*Log[1 - x]*Log[x] + 
        (146*Log[1 - x]^2*Log[x])/3 - (284*I)*Pi*Log[1 - x]^2*Log[x] - 
        (938*Log[1 - x]^3*Log[x])/3 + (674*Log[x]^2)/3 + (85*I)*Pi*Log[x]^2 + 
        (46*Pi^2*Log[x]^2)/3 - 261*Log[1 - x]*Log[x]^2 + 
        (68*I)*Pi*Log[1 - x]*Log[x]^2 + 152*Log[1 - x]^2*Log[x]^2 + 
        (256*Log[x]^3)/9 - ((32*I)/3)*Pi*Log[x]^3 + 12*Log[1 - x]*Log[x]^3 - 
        (16*Log[x]^4)/3 + (-344/3 - (584*I)*Pi - 880*Log[1 - x] + 296*Log[x])*
         PolyLog[3, 1 - x] + (4183/9 + ((1318*I)/3)*Pi + (668*Log[1 - x])/3 + 
          (650*Log[x])/3)*PolyLog[3, x] + 764*PolyLog[4, 1 - x] + 
        84*PolyLog[4, x] + 340*PolyLog[4, -(x/(1 - x))] + (4775*Zeta[3])/9 - 
        ((2302*I)/3)*Pi*Zeta[3] - (836*Log[1 - x]*Zeta[3])/3 - 
        (1466*Log[x]*Zeta[3])/3) - (4600*Zeta[5])/3 - (1602*I)*Pi*Zeta[5] - 
      2620*Log[1 - x]*Zeta[5] + 2702*Log[x]*Zeta[5]))}


==> anc/README.txt <==
"Three-loop helicity amplitudes for diphoton production in gluon fusion"
Piotr Bargiela, Fabrizio Caola, Andreas von Manteuffel, Lorenzo Tancredi

The files integralfamilies_3L.yaml and kinematics.yaml contain the integral
families used for the reduction to master integrals and the kinematics of the
process, in Reduze 2 readable format, see arXiv:1201.4330. 

We performed the reduction in terms of the canonical basis found in
arXiv:2002.09492. There, 9 integral families are introduced, and the relevant
top-sectors can be mapped to ours as follows:

A: PLx12 10 13799
B: NPL2 10 15055
C: NPL1 10 29669
D: NPL2x123 10 8121
E: PLx124 10 29429
F: NPL1x12 10 30389
G: NPL1x124 10 29429
H: NPL2 10 16297
I: NPL2 10 15275

For the master integrals in each of these families, we use the notation
M["Y",n] where Y is one of the 9 families above or their crossings, and n is
an integer.

The files 3L*_masters_w6.m contain the analytical results up to weight 6 for
all 6 crossings of the Master Integrals in the 9 families above. 

In particular, note that not all crossings are linearly independent: the file 
mcross.c.m provides all non-trivial relations among the crossed masters.
All the .c.m files in this submission are in compressed Mathematica format.
To uncompress them, do Uncompress[Get["Path/filename.c.m"]].

The file m2i.c.m provides the explicit identities to write the master integrals
in families A-I, as linear combinations of integrals in our three families,
PL, NPL1, NPL2.

The file i2m.c.m provides the inverse relations.

We also provide analytic results 2L_masters_w6.m for the full family of 2L
Master Integrals 2L_canbasis.m up to weight 6, with topologies defined in
integralfamilies_2L.yaml.

The remaining files contain the analytic results for the finite remainders
f_\vec{\lambda}^{(1,fin)}, f_\vec{\lambda}^{(1,fin)} and
f_\vec{\lambda}^{(1,fin)} in Eq.(5.5) of our paper. They are provided in
Mathematica readable form for 8 helicity configurations ordered as in
Eq.(3.15): ++++,-+++,+-++,++-+,+++-,--++,-+-+,+--+.

- HelAmpl_nL_HPLs.m provides the list of the 8 helicity-amplitudes at n loops,
            through weight 6, in terms of Harmonic Polylogarithms with indices
            {0,1} as defined in Eq.(4.5).

- HelAmpl_nL_Lis.m  provides the list of the 8 helicity-amplitudes at n loops,
            through weight 6, in terms of Classical Polylogarithms
            PolyLog[k,x] and Multiple Polylogarithms Li[{n1,...,nk},x1,...,xk]
            as defined in Eq.(6.1).


Each file above "name_file.m" can be loaded in Mathematica with
   name = Get["~/path_to_file/name_file.m"] ;
and name will be a list containing the helicity amplitudes, as described above.


***********************
NOTATION:
***********************

The result is expressed in terms of s = (p1+p2)^2, and x = -t/s, see Eqs.(2) and (3),
and of the color and electroweak factors: Nc,CF,CA,Nf,NfV,NfV2, see Eqs.(2.6)-(2.8).
Explicitly, for QCD they are defined as follows:
   Nc = 3 (number of colors)
   CF = (Nc^2-1)/2/Nc = 4/3
   CA = Nc            = 3
   Nf = 5 (number of massless quark flavours)
   NfV  = Sum[ Q[f], {f,1,Nf}]   = 1/3
   NfV2 = Sum[ Q[f]^2, {f,1,Nf}] = 11/9
where Q[f] is the electric charge of a quark of flavour f, in units of e.

In each file, the rational prefactors are collected in the function FF and can be
extracted explicitly with
   "/.FF[x_] :>  x"

The color factors are collected in the function COLOR and can be extracted explicitly
with
   "/. COLOR[x_] :> x"



==> anc/integralfamilies_2L.yaml <==
integralfamilies:

  - name: "L2PL"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]
    permutation_symmetries:
      # k1 -> k2, k2 -> k1
      - [ [ 1, 2 ], [ 4, 5 ], [ 6, 7 ], [8, 9] ]

  - name: "L2NPL"
    loop_momenta: [k1, k2]
    propagators:
      - [ "k1", 0]
      - [ "k2", 0]
      - [ "k1-k2", 0]
      - [ "k1-p1", 0]
      - [ "k2-p1", 0]
      - [ "k1-p1-p2", 0]
      - [ "k1-k2+p3", 0]
      - [ "k2-p1-p2-p3", 0]
      - [ "k1-k2-p1-p2", 0]



==> anc/integralfamilies_3L.yaml <==
integralfamilies:

  - name: "PL"
    loop_momenta: [k1, k2, k3]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k3-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k3-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]
      - [ "k3-p1-p2-p3", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k2-k3", 0 ]
    cut_propagators: []
    permutation_symmetries:
      - [[1, 2], [4, 5], [7, 8], [10, 11], [14, 15]]
      - [[1, 2], [4, 11], [5, 10], [6, 12], [7, 8], [14, 15]]
      - [[1, 2, 3], [4, 5, 6], [7, 8, 9], [10, 11, 12], [13, 15, 14]]
      - [[1, 2, 3], [4, 11, 6, 10, 5, 12], [7, 8, 9], [13, 15, 14]]
      - [[1, 3], [4, 6], [7, 9], [10, 12], [13, 15]]
      - [[1, 3], [4, 12], [5, 11], [6, 10], [7, 9], [13, 15]]
      - [[1, 3, 2], [4, 6, 5], [7, 9, 8], [10, 12, 11], [13, 14, 15]]
      - [[1, 3, 2], [4, 12, 5, 10, 6, 11], [7, 9, 8], [13, 14, 15]]
      - [[1, 7], [2, 8], [3, 9]]
      - [[1, 7], [2, 8], [3, 9], [4, 10], [5, 11], [6, 12]]
      - [[1, 7], [2, 9], [3, 8], [4, 10], [5, 12], [6, 11], [13, 14]]
      - [[1, 7], [2, 9], [3, 8], [5, 6], [11, 12], [13, 14]]
      - [[1, 8], [2, 7], [3, 9], [4, 5], [10, 11], [14, 15]]
      - [[1, 8], [2, 7], [3, 9], [4, 11], [5, 10], [6, 12], [14, 15]]
      - [[1, 8, 3, 7, 2, 9], [4, 5, 6], [10, 11, 12], [13, 15, 14]]
      - [[1, 8, 3, 7, 2, 9], [4, 11, 6, 10, 5, 12], [13, 15, 14]]
      - [[1, 9], [2, 8], [3, 7], [4, 6], [10, 12], [13, 15]]
      - [[1, 9], [2, 8], [3, 7], [4, 12], [5, 11], [6, 10], [13, 15]]
      - [[1, 9, 2, 7, 3, 8], [4, 6, 5], [10, 12, 11], [13, 14, 15]]
      - [[1, 9, 2, 7, 3, 8], [4, 12, 5, 10, 6, 11], [13, 14, 15]]
      - [[2, 3], [4, 10], [5, 12], [6, 11], [8, 9], [13, 14]]
      - [[2, 3], [5, 6], [8, 9], [11, 12], [13, 14]]
      - [[4, 10], [5, 11], [6, 12]]
    kinematics: ""

  - name: "NPL1"
    loop_momenta: [k1, k2, k3]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k3-p1", 0]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k3-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]
      - [ "k3-p1-p2-p3", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k1-k2+k3", 0]
    cut_propagators: []
    permutation_symmetries:
      - [[1, 3], [4, 6], [7, 9], [10, 12], [13, 14]]
      - [[1, 3], [4, 12], [5, 11], [6, 10], [7, 9], [13, 14]]
      - [[4, 10], [5, 11], [6, 12]]
    kinematics: ""

  - name: "NPL2"
    loop_momenta: [k1, k2, k3]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k3-p1", 0]
      - [ "k1-p1-p2", 0 ]
      - [ "k3-p1-p2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k1-k2-p3", 0] 
      - [ "k2-k3+p1+p2+p3", 0]
      - [ "k2+p3", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k2-p1-p2", 0]
    cut_propagators: []
    permutation_symmetries:
      - [[1, 8], [2, 15], [3, 7], [4, 6], [9, 10], [11, 12]]
    kinematics: ""



==> anc/kinematics.yaml <==
---
kinematics :
  incoming_momenta: [ p1, p2, p3, p4 ]
  outgoing_momenta: [  ]
  momentum_conservation: [p4, "-p1 - p2 - p3"]
  kinematic_invariants:
    - [s12, 2]
    - [s23, 2]
  scalarproduct_rules:
    - [[p1,p1],  0]
    - [[p2,p2],  0]
    - [[p3,p3],  0]
    - [[p1,p2],  "s12/2"]
    - [[p2,p3],  "s23/2"]
    - [[p1,p3],  "(-s12-s23)/2"]
  symbol_to_replace_by_one: s23

